Toward a salmon conjecture

By using a result from the numerical algebraic geometry package Bertini we show that (up to high numerical accuracy) a specific set of degree 6 and degree 9 polynomials cut out the secant variety $\sigma_{4}(\mathbb{P}^{2}\times \mathbb{P} ^{2} \times \mathbb{P} ^{3})$. This, combined with an argument provided by Landsberg and Manivel (whose proof was corrected by Friedland), implies set-theoretic defining equations in degrees 5, 6 and 9 for a much larger set of secant varieties, including $\sigma_{4}(\mathbb{P}^{3}\times \mathbb{P} ^{3} \times \mathbb{P} ^{3})$ which is of particular interest in light of the salmon prize offered by E. Allman for the ideal-theoretic defining equations.

==> anc/deg_5_salmon.txt <==
FF[0, 0, 0] =  x134*x412*x311*x213*x121-x134*x412*x311*x113*x221+x134*x412*x221*x111*x313-x134*x412*x211*x313*x121+x134*x411*x321*x112*x213-x134*x411*x321*x113*x212+x134*x413*x321*x111*x212-x134*x413*x321*x112*x211-x134*x413*x311*x212*x121+x134*x413*x311*x112*x221-x134*x413*x221*x111*x312+x133*x414*x321*x112*x211+x133*x414*x311*x212*x121-x133*x414*x311*x112*x221+x133*x414*x221*x111*x312-x133*x414*x211*x312*x121+x133*x412*x321*x111*x214-x133*x412*x321*x114*x211-x133*x412*x311*x214*x121+x133*x412*x311*x114*x221-x134*x311*x421*x112*x213+x134*x311*x421*x113*x212-x134*x411*x121*x213*x312-x134*x313*x421*x111*x212+x134*x313*x421*x112*x211+x134*x312*x421*x111*x213-x134*x312*x421*x113*x211-x134*x411*x221*x112*x313+x134*x411*x221*x113*x312+x134*x411*x121*x212*x313+x134*x413*x211*x312*x121-x134*x412*x321*x111*x213+x134*x412*x321*x113*x211-x132*x311*x421*x113*x214+x132*x311*x421*x114*x213+x132*x313*x421*x111*x214-x132*x313*x421*x114*x211-x132*x314*x421*x111*x213+x132*x314*x421*x113*x211+x132*x411*x121*x213*x314-x132*x411*x121*x214*x313-x132*x413*x321*x111*x214+x132*x413*x321*x114*x211+x132*x413*x311*x214*x121-x132*x413*x311*x114*x221+x132*x413*x221*x111*x314-x132*x413*x211*x314*x121+x132*x411*x321*x113*x214-x132*x411*x321*x114*x213-x132*x411*x221*x113*x314+x132*x411*x221*x114*x313+x132*x414*x321*x111*x213-x132*x414*x321*x113*x211-x132*x414*x311*x213*x121+x132*x414*x311*x113*x221-x132*x414*x221*x111*x313+x132*x414*x211*x313*x121+x133*x311*x421*x112*x214-x133*x311*x421*x114*x212-x133*x411*x121*x212*x314+x133*x411*x121*x214*x312+x133*x314*x421*x111*x212-x133*x314*x421*x112*x211-x133*x312*x421*x111*x214+x133*x312*x421*x114*x211-x133*x412*x221*x111*x314+x133*x412*x211*x314*x121-x133*x411*x321*x112*x214+x133*x411*x321*x114*x212+x133*x411*x221*x112*x314-x133*x411*x221*x114*x312-x133*x414*x321*x111*x212+x131*x413*x321*x112*x214-x131*x413*x321*x114*x212-x131*x413*x311*x122*x214+x131*x413*x311*x124*x212+x131*x414*x221*x112*x313-x131*x414*x221*x113*x312-x131*x414*x211*x122*x313+x131*x414*x211*x123*x312-x131*x414*x321*x112*x213+x131*x414*x321*x113*x212+x131*x414*x311*x122*x213-x131*x414*x311*x123*x212+x131*x312*x421*x113*x214-x131*x312*x421*x114*x213+x131*x313*x421*x114*x212+x131*x313*x411*x122*x214-x131*x313*x411*x124*x212-x131*x313*x421*x112*x214+x131*x314*x421*x112*x213-x131*x314*x421*x113*x212-x131*x314*x411*x122*x213+x131*x314*x411*x123*x212+x131*x412*x321*x114*x213+x131*x412*x311*x123*x214-x131*x412*x311*x124*x213+x131*x412*x221*x113*x314-x131*x412*x221*x114*x313-x131*x412*x211*x123*x314+x131*x412*x211*x124*x313-x131*x412*x321*x113*x214-x131*x413*x221*x112*x314+x131*x413*x221*x114*x312+x131*x413*x211*x122*x314-x131*x413*x211*x124*x312+x124*x412*x331*x111*x213-x124*x412*x331*x113*x211-x124*x413*x331*x111*x212+x124*x413*x331*x112*x211-x131*x312*x411*x123*x214+x131*x312*x411*x124*x213-x122*x413*x331*x114*x211+x122*x414*x331*x113*x211-x122*x414*x311*x231*x113+x122*x414*x231*x111*x313-x122*x414*x331*x111*x213+x123*x311*x431*x114*x212-x123*x311*x431*x112*x214+x123*x312*x431*x111*x214-x123*x312*x431*x114*x211+x123*x314*x431*x112*x211-x123*x314*x431*x111*x212-x123*x411*x231*x112*x314+x123*x411*x231*x114*x312+x123*x411*x331*x112*x214-x123*x411*x331*x114*x212+x123*x412*x231*x111*x314-x123*x412*x331*x111*x214+x123*x412*x331*x114*x211-x123*x412*x311*x231*x114-x123*x414*x331*x112*x211+x123*x414*x311*x231*x112-x123*x414*x231*x111*x312+x123*x414*x331*x111*x212-x124*x311*x431*x113*x212-x124*x312*x431*x111*x213+x124*x312*x431*x113*x211+x124*x311*x431*x112*x213+x124*x313*x431*x111*x212-x124*x313*x431*x112*x211+x124*x411*x231*x112*x313-x124*x411*x231*x113*x312-x124*x411*x331*x112*x213+x124*x411*x331*x113*x212+x124*x412*x311*x231*x113-x124*x412*x231*x111*x313-x124*x413*x311*x231*x112+x124*x413*x231*x111*x312-x122*x311*x431*x114*x213+x122*x311*x431*x113*x214+x122*x313*x431*x114*x211-x122*x313*x431*x111*x214+x122*x314*x431*x111*x213-x122*x314*x431*x113*x211+x122*x411*x231*x113*x314-x122*x411*x231*x114*x313-x122*x411*x331*x113*x214+x122*x411*x331*x114*x213+x122*x413*x311*x231*x114-x122*x413*x231*x111*x314+x122*x413*x331*x111*x214-x121*x414*x331*x113*x212+x121*x414*x331*x112*x213+x121*x313*x431*x112*x214-x121*x313*x431*x114*x212+x121*x314*x431*x113*x212-x121*x314*x431*x112*x213-x121*x412*x231*x113*x314+x121*x412*x231*x114*x313+x121*x413*x231*x112*x314-x121*x413*x231*x114*x312+x121*x412*x331*x113*x214-x121*x412*x331*x114*x213-x121*x413*x331*x112*x214+x121*x413*x331*x114*x212+x121*x414*x231*x113*x312-x121*x414*x231*x112*x313-x121*x312*x431*x113*x214+x121*x312*x431*x114*x213 : 

FF[0, 0, 1] =  x232*x123*x414*x112*x311-x232*x123*x412*x114*x311+x232*x123*x412*x111*x314-x232*x123*x411*x112*x314+x232*x123*x411*x114*x312+x232*x122*x414*x111*x313+x232*x122*x413*x114*x311-x232*x122*x413*x111*x314+x232*x122*x411*x113*x314-x232*x122*x411*x114*x313+x232*x121*x414*x113*x312+x232*x121*x413*x112*x314-x232*x121*x413*x114*x312-x232*x121*x412*x113*x314-x232*x122*x414*x113*x311-x122*x412*x311*x133*x214+x122*x413*x211*x134*x312-x122*x412*x211*x134*x313+x122*x412*x211*x133*x314+x232*x124*x413*x111*x312+x232*x124*x412*x113*x311-x232*x124*x412*x111*x313+x232*x124*x411*x112*x313-x232*x124*x411*x113*x312-x232*x123*x414*x111*x312-x232*x121*x414*x112*x313+x232*x121*x412*x114*x313-x232*x124*x413*x112*x311-x432*x123*x314*x111*x212+x432*x124*x313*x111*x212-x432*x124*x312*x111*x213+x432*x124*x311*x112*x213-x432*x124*x311*x113*x212+x432*x123*x314*x112*x211+x432*x123*x312*x111*x214-x432*x123*x312*x114*x211-x432*x123*x311*x112*x214+x432*x123*x311*x114*x212-x432*x122*x313*x111*x214+x432*x122*x313*x114*x211+x432*x122*x311*x113*x214-x432*x122*x311*x114*x213+x432*x121*x314*x113*x212+x432*x121*x313*x112*x214-x432*x121*x313*x114*x212-x432*x121*x312*x113*x214-x322*x133*x411*x112*x214+x322*x133*x411*x114*x212-x322*x132*x414*x113*x211-x322*x132*x413*x111*x214+x322*x132*x413*x114*x211+x322*x132*x411*x113*x214-x322*x132*x411*x114*x213+x322*x131*x414*x113*x212+x322*x131*x413*x112*x214+x312*x132*x121*x214*x413-x312*x132*x121*x213*x414+x312*x131*x414*x122*x213-x312*x131*x413*x122*x214+x432*x124*x312*x113*x211+x432*x122*x314*x111*x213-x432*x121*x314*x112*x213+x432*x121*x312*x114*x213-x432*x122*x314*x113*x211-x432*x124*x313*x112*x211-x422*x131*x314*x113*x212+x422*x131*x314*x112*x213-x422*x131*x313*x112*x214+x422*x131*x313*x114*x212+x422*x131*x312*x113*x214-x422*x131*x312*x114*x213+x422*x134*x313*x112*x211+x132*x412*x211*x124*x313-x132*x412*x211*x123*x314-x132*x412*x311*x124*x213+x132*x412*x311*x123*x214+x132*x314*x411*x123*x212-x132*x414*x311*x123*x212+x132*x414*x211*x123*x312+x132*x413*x311*x124*x212-x132*x413*x211*x124*x312-x122*x314*x411*x133*x212+x122*x313*x411*x134*x212-x122*x312*x411*x134*x213+x122*x312*x411*x133*x214-x132*x313*x411*x124*x212+x132*x312*x411*x124*x213-x132*x312*x411*x123*x214+x332*x124*x411*x113*x212-x332*x123*x412*x111*x214+x332*x123*x412*x114*x211+x332*x123*x411*x112*x214-x332*x123*x411*x114*x212+x332*x122*x414*x113*x211+x332*x122*x413*x111*x214-x332*x122*x413*x114*x211-x332*x122*x411*x113*x214+x332*x122*x411*x114*x213-x332*x121*x414*x113*x212-x332*x121*x413*x112*x214+x332*x121*x413*x114*x212+x332*x121*x412*x113*x214-x332*x121*x412*x114*x213-x332*x123*x414*x112*x211+x332*x123*x414*x111*x212+x332*x121*x414*x112*x213-x332*x122*x414*x111*x213-x332*x124*x413*x111*x212+x332*x124*x413*x112*x211+x332*x124*x412*x111*x213-x332*x124*x412*x113*x211-x332*x124*x411*x112*x213-x412*x132*x121*x214*x313+x412*x132*x121*x213*x314-x212*x132*x121*x314*x413+x212*x132*x121*x313*x414-x212*x131*x414*x122*x313+x212*x131*x413*x122*x314-x222*x134*x413*x111*x312-x222*x134*x412*x113*x311+x222*x134*x412*x111*x313-x222*x134*x411*x112*x313+x222*x134*x411*x113*x312+x222*x133*x414*x111*x312+x222*x133*x412*x114*x311-x222*x133*x412*x111*x314+x222*x133*x411*x112*x314-x222*x133*x411*x114*x312-x222*x132*x414*x111*x313+x222*x134*x413*x112*x311-x222*x133*x414*x112*x311+x222*x132*x414*x113*x311-x222*x132*x413*x114*x311-x222*x132*x411*x113*x314+x222*x132*x411*x114*x313-x222*x131*x414*x113*x312-x222*x131*x413*x112*x314+x222*x131*x413*x114*x312+x222*x131*x412*x113*x314-x222*x131*x412*x114*x313+x222*x132*x413*x111*x314+x222*x131*x414*x112*x313+x412*x131*x313*x122*x214-x412*x131*x314*x122*x213+x322*x132*x414*x111*x213-x322*x131*x414*x112*x213-x322*x131*x413*x114*x212-x322*x131*x412*x113*x214+x322*x131*x412*x114*x213+x322*x134*x413*x111*x212+x322*x133*x414*x112*x211-x322*x133*x414*x111*x212-x322*x134*x413*x112*x211-x322*x134*x412*x111*x213+x322*x134*x412*x113*x211+x322*x134*x411*x112*x213-x322*x134*x411*x113*x212+x322*x133*x412*x111*x214-x322*x133*x412*x114*x211-x422*x134*x313*x111*x212+x422*x133*x314*x111*x212-x422*x132*x314*x111*x213+x422*x134*x312*x111*x213-x422*x134*x312*x113*x211-x422*x134*x311*x112*x213+x422*x134*x311*x113*x212-x422*x133*x314*x112*x211-x422*x133*x312*x111*x214+x422*x133*x312*x114*x211+x422*x133*x311*x112*x214-x422*x133*x311*x114*x212+x422*x132*x314*x113*x211+x422*x132*x313*x111*x214-x422*x132*x313*x114*x211-x422*x132*x311*x113*x214+x422*x132*x311*x114*x213+x122*x414*x311*x133*x212-x122*x414*x211*x133*x312-x122*x413*x311*x134*x212+x122*x412*x311*x134*x213 : 

FF[0, 0, 2] =  x223*x131*x413*x114*x312+x223*x131*x412*x113*x314-x223*x131*x412*x114*x313+x223*x132*x413*x111*x314+x223*x131*x414*x112*x313-x323*x131*x412*x113*x214+x323*x131*x412*x114*x213+x323*x134*x413*x111*x212+x323*x133*x414*x112*x211-x323*x133*x414*x111*x212-x323*x134*x413*x112*x211-x323*x134*x412*x111*x213+x323*x134*x412*x113*x211+x323*x134*x411*x112*x213-x323*x134*x411*x113*x212+x323*x133*x412*x111*x214-x323*x133*x412*x114*x211-x323*x133*x411*x112*x214+x323*x133*x411*x114*x212-x323*x132*x414*x113*x211+x333*x124*x411*x113*x212-x333*x123*x412*x111*x214+x333*x123*x412*x114*x211+x333*x123*x411*x112*x214-x333*x123*x411*x114*x212+x333*x122*x414*x113*x211+x333*x122*x413*x111*x214-x333*x122*x413*x114*x211-x333*x122*x411*x113*x214+x333*x122*x411*x114*x213-x333*x121*x414*x113*x212-x333*x121*x413*x112*x214+x333*x121*x413*x114*x212+x333*x121*x412*x113*x214-x333*x121*x412*x114*x213-x333*x123*x414*x112*x211+x333*x123*x414*x111*x212+x333*x121*x414*x112*x213-x333*x122*x414*x111*x213-x333*x124*x413*x111*x212+x333*x124*x413*x112*x211+x333*x124*x412*x111*x213-x333*x124*x412*x113*x211-x333*x124*x411*x112*x213-x413*x131*x312*x123*x214+x413*x131*x314*x123*x212+x413*x133*x121*x214*x312+x133*x414*x311*x122*x213-x133*x414*x211*x122*x313+x133*x413*x311*x124*x212-x133*x413*x311*x122*x214-x133*x413*x211*x124*x312+x133*x413*x211*x122*x314+x133*x412*x211*x124*x313+x233*x123*x414*x112*x311-x233*x123*x412*x114*x311+x233*x123*x412*x111*x314-x233*x123*x411*x112*x314+x233*x123*x411*x114*x312+x233*x122*x414*x111*x313+x233*x122*x413*x114*x311-x233*x122*x413*x111*x314+x233*x122*x411*x113*x314-x233*x122*x411*x114*x313+x233*x121*x414*x113*x312+x233*x121*x413*x112*x314-x233*x121*x413*x114*x312-x233*x121*x412*x113*x314-x233*x122*x414*x113*x311+x233*x124*x413*x111*x312+x233*x124*x412*x113*x311-x233*x124*x412*x111*x313+x233*x124*x411*x112*x313-x413*x133*x121*x212*x314-x313*x133*x121*x214*x412+x313*x133*x121*x212*x414+x323*x132*x414*x111*x213-x323*x131*x414*x112*x213-x323*x131*x413*x114*x212+x213*x131*x414*x123*x312-x213*x131*x412*x123*x314-x213*x133*x121*x312*x414-x423*x134*x313*x111*x212+x423*x133*x314*x111*x212-x423*x132*x314*x111*x213+x423*x134*x312*x111*x213-x423*x134*x312*x113*x211-x423*x134*x311*x112*x213+x423*x134*x311*x113*x212-x423*x133*x314*x112*x211-x423*x133*x312*x111*x214+x423*x133*x312*x114*x211+x423*x133*x311*x112*x214-x423*x133*x311*x114*x212+x423*x132*x314*x113*x211+x423*x132*x313*x111*x214-x423*x132*x313*x114*x211-x423*x132*x311*x113*x214+x423*x132*x311*x114*x213-x423*x131*x314*x113*x212+x423*x131*x314*x112*x213-x423*x131*x313*x112*x214-x223*x134*x413*x111*x312-x223*x134*x412*x113*x311+x223*x134*x412*x111*x313-x223*x134*x411*x112*x313+x223*x134*x411*x113*x312+x223*x133*x414*x111*x312+x223*x133*x412*x114*x311-x223*x133*x412*x111*x314+x223*x133*x411*x112*x314-x223*x133*x411*x114*x312-x223*x132*x414*x111*x313+x223*x134*x413*x112*x311-x223*x133*x414*x112*x311+x223*x132*x414*x113*x311-x223*x132*x413*x114*x311-x223*x132*x411*x113*x314+x223*x132*x411*x114*x313-x223*x131*x414*x113*x312-x223*x131*x413*x112*x314-x233*x124*x411*x113*x312-x233*x123*x414*x111*x312-x233*x121*x414*x112*x313+x233*x121*x412*x114*x313-x233*x124*x413*x112*x311+x423*x131*x313*x114*x212+x423*x131*x312*x113*x214-x423*x131*x312*x114*x213+x423*x134*x313*x112*x211-x433*x123*x314*x111*x212+x433*x124*x313*x111*x212-x433*x124*x312*x111*x213+x433*x124*x311*x112*x213-x433*x124*x311*x113*x212+x433*x123*x314*x112*x211+x433*x123*x312*x111*x214-x433*x123*x312*x114*x211-x433*x123*x311*x112*x214+x433*x123*x311*x114*x212-x433*x122*x313*x111*x214+x433*x122*x313*x114*x211+x433*x122*x311*x113*x214-x433*x122*x311*x114*x213+x433*x121*x314*x113*x212+x433*x121*x313*x112*x214-x433*x121*x313*x114*x212-x433*x121*x312*x113*x214+x433*x124*x312*x113*x211+x433*x122*x314*x111*x213-x433*x121*x314*x112*x213+x433*x121*x312*x114*x213-x433*x122*x314*x113*x211-x433*x124*x313*x112*x211-x323*x132*x413*x111*x214+x323*x132*x413*x114*x211+x323*x132*x411*x113*x214-x323*x132*x411*x114*x213+x323*x131*x414*x113*x212+x323*x131*x413*x112*x214-x133*x412*x311*x124*x213-x133*x314*x411*x122*x213-x133*x313*x411*x124*x212+x133*x313*x411*x122*x214+x133*x312*x411*x124*x213-x123*x414*x311*x132*x213+x123*x414*x211*x132*x313-x123*x413*x311*x134*x212+x123*x413*x311*x132*x214+x123*x412*x311*x134*x213+x123*x413*x211*x134*x312-x123*x413*x211*x132*x314-x123*x412*x211*x134*x313+x123*x314*x411*x132*x213+x123*x313*x411*x134*x212-x123*x313*x411*x132*x214-x123*x312*x411*x134*x213+x213*x133*x121*x314*x412-x313*x131*x414*x123*x212+x313*x131*x412*x123*x214 : 

FF[0, 0, 3] =  x134*x412*x311*x123*x214+x134*x314*x411*x123*x212-x134*x314*x411*x122*x213+x134*x313*x411*x122*x214-x134*x312*x411*x123*x214+x334*x124*x411*x113*x212-x334*x123*x412*x111*x214+x334*x123*x412*x114*x211+x334*x123*x411*x112*x214-x334*x123*x411*x114*x212+x334*x122*x414*x113*x211+x334*x122*x413*x111*x214-x334*x122*x413*x114*x211-x334*x122*x411*x113*x214+x334*x122*x411*x114*x213-x334*x121*x414*x113*x212-x334*x121*x413*x112*x214+x334*x121*x413*x114*x212+x334*x121*x412*x113*x214-x334*x121*x412*x114*x213-x334*x123*x414*x112*x211+x334*x123*x414*x111*x212+x334*x121*x414*x112*x213-x334*x122*x414*x111*x213-x334*x124*x413*x111*x212+x334*x124*x413*x112*x211+x334*x124*x412*x111*x213-x334*x124*x412*x113*x211-x434*x123*x314*x111*x212+x434*x124*x313*x111*x212-x434*x124*x312*x111*x213+x434*x124*x311*x112*x213-x434*x124*x311*x113*x212+x434*x123*x314*x112*x211+x434*x123*x312*x111*x214-x434*x123*x312*x114*x211-x434*x123*x311*x112*x214+x434*x123*x311*x114*x212-x434*x122*x313*x111*x214+x434*x122*x313*x114*x211+x434*x122*x311*x113*x214-x434*x122*x311*x114*x213+x434*x121*x314*x113*x212+x434*x121*x313*x112*x214-x434*x121*x313*x114*x212-x434*x121*x312*x113*x214+x434*x124*x312*x113*x211+x434*x122*x314*x111*x213-x434*x121*x314*x112*x213+x434*x121*x312*x114*x213-x434*x122*x314*x113*x211-x434*x124*x313*x112*x211-x414*x131*x313*x124*x212-x414*x134*x121*x213*x312+x414*x134*x121*x212*x313+x414*x131*x312*x124*x213+x314*x131*x413*x124*x212-x314*x131*x412*x124*x213+x314*x134*x121*x213*x412-x314*x134*x121*x212*x413-x424*x134*x313*x111*x212+x424*x133*x314*x111*x212-x424*x132*x314*x111*x213+x424*x134*x312*x111*x213-x424*x134*x312*x113*x211-x424*x134*x311*x112*x213+x424*x134*x311*x113*x212-x424*x133*x314*x112*x211-x424*x133*x312*x111*x214+x424*x133*x312*x114*x211+x424*x133*x311*x112*x214-x424*x133*x311*x114*x212+x424*x132*x314*x113*x211+x424*x132*x313*x111*x214-x424*x132*x313*x114*x211-x424*x132*x311*x113*x214+x424*x132*x311*x114*x213-x424*x131*x314*x113*x212+x424*x131*x314*x112*x213-x424*x131*x313*x112*x214+x424*x131*x313*x114*x212+x424*x131*x312*x113*x214-x424*x131*x312*x114*x213+x424*x134*x313*x112*x211-x214*x134*x121*x313*x412-x224*x134*x413*x111*x312-x224*x134*x412*x113*x311+x224*x134*x412*x111*x313-x224*x134*x411*x112*x313+x224*x134*x411*x113*x312+x234*x123*x414*x112*x311-x234*x123*x412*x114*x311+x234*x123*x412*x111*x314-x234*x123*x411*x112*x314+x234*x123*x411*x114*x312+x234*x122*x414*x111*x313+x234*x122*x413*x114*x311-x234*x122*x413*x111*x314+x234*x122*x411*x113*x314-x234*x122*x411*x114*x313+x234*x121*x414*x113*x312+x234*x121*x413*x112*x314-x234*x121*x413*x114*x312-x234*x121*x412*x113*x314-x234*x122*x414*x113*x311+x234*x124*x413*x111*x312+x234*x124*x412*x113*x311-x234*x124*x412*x111*x313+x234*x124*x411*x112*x313-x234*x124*x411*x113*x312-x234*x123*x414*x111*x312-x234*x121*x414*x112*x313+x234*x121*x412*x114*x313+x224*x133*x414*x111*x312+x224*x133*x412*x114*x311-x224*x133*x412*x111*x314+x224*x133*x411*x112*x314-x224*x133*x411*x114*x312-x224*x132*x414*x111*x313+x224*x134*x413*x112*x311-x224*x133*x414*x112*x311+x224*x132*x414*x113*x311-x224*x132*x413*x114*x311-x224*x132*x411*x113*x314+x224*x132*x411*x114*x313-x224*x131*x414*x113*x312-x224*x131*x413*x112*x314+x224*x131*x413*x114*x312+x224*x131*x412*x113*x314-x224*x131*x412*x114*x313+x224*x132*x413*x111*x314+x224*x131*x414*x112*x313-x124*x314*x411*x133*x212+x124*x314*x411*x132*x213-x124*x313*x411*x132*x214+x124*x312*x411*x133*x214+x214*x134*x121*x312*x413-x214*x131*x413*x124*x312+x214*x131*x412*x124*x313-x134*x414*x311*x123*x212+x134*x414*x311*x122*x213+x134*x414*x211*x123*x312-x134*x414*x211*x122*x313-x134*x413*x311*x122*x214+x134*x413*x211*x122*x314-x134*x412*x211*x123*x314+x324*x132*x414*x111*x213-x324*x131*x414*x112*x213-x324*x131*x413*x114*x212-x324*x131*x412*x113*x214+x324*x131*x412*x114*x213+x324*x134*x413*x111*x212+x324*x133*x414*x112*x211-x324*x133*x414*x111*x212-x324*x134*x413*x112*x211-x324*x134*x412*x111*x213+x324*x134*x412*x113*x211+x324*x134*x411*x112*x213-x324*x134*x411*x113*x212+x324*x133*x412*x111*x214-x324*x133*x412*x114*x211-x324*x133*x411*x112*x214+x324*x133*x411*x114*x212-x324*x132*x414*x113*x211-x324*x132*x413*x111*x214+x324*x132*x413*x114*x211+x324*x132*x411*x113*x214-x324*x132*x411*x114*x213+x324*x131*x414*x113*x212-x234*x124*x413*x112*x311-x124*x414*x311*x132*x213+x124*x414*x311*x133*x212+x124*x414*x211*x132*x313-x124*x414*x211*x133*x312+x124*x413*x311*x132*x214-x124*x412*x311*x133*x214-x124*x413*x211*x132*x314+x124*x412*x211*x133*x314-x334*x124*x411*x112*x213+x324*x131*x413*x112*x214 : 

FF[0, 1, 0] =  -x423*x122*x331*x114*x211+x423*x122*x331*x111*x214-x423*x122*x231*x111*x314-x423*x121*x231*x114*x312+x423*x121*x231*x112*x314+x423*x121*x331*x114*x212-x423*x121*x331*x112*x214-x423*x134*x221*x111*x312+x423*x134*x321*x111*x212-x423*x134*x311*x212*x121-x423*x134*x321*x112*x211+x423*x134*x311*x112*x221+x423*x134*x211*x312*x121-x423*x132*x211*x314*x121+x423*x132*x221*x111*x314-x423*x132*x311*x114*x221+x423*x132*x311*x214*x121+x423*x132*x321*x114*x211-x423*x132*x321*x111*x214-x423*x131*x211*x124*x312+x423*x131*x211*x122*x314+x423*x131*x221*x114*x312-x423*x131*x221*x112*x314+x423*x131*x311*x124*x212-x423*x131*x311*x122*x214-x423*x131*x321*x114*x212+x423*x131*x321*x112*x214+x423*x124*x231*x111*x312-x423*x124*x311*x231*x112+x423*x124*x331*x112*x211-x423*x124*x331*x111*x212+x423*x122*x311*x231*x114+x124*x413*x321*x132*x211-x124*x413*x221*x132*x311-x124*x412*x321*x133*x211+x124*x412*x221*x133*x311-x124*x313*x421*x132*x211+x124*x312*x421*x133*x211-x124*x311*x421*x133*x212+x124*x311*x421*x132*x213-x124*x411*x321*x132*x213+x222*x123*x331*x111*x414-x222*x123*x411*x331*x114+x222*x123*x431*x114*x311-x222*x123*x431*x111*x314-x222*x121*x431*x114*x313+x222*x121*x431*x113*x314+x222*x121*x331*x114*x413-x222*x121*x331*x113*x414-x222*x131*x321*x114*x413-x222*x133*x411*x314*x121-x222*x133*x421*x114*x311+x222*x133*x421*x111*x314-x222*x134*x311*x121*x413+x222*x134*x321*x111*x413-x222*x134*x411*x113*x321+x222*x134*x411*x313*x121+x222*x134*x421*x113*x311-x222*x134*x421*x111*x313+x222*x133*x311*x121*x414-x222*x133*x321*x111*x414+x222*x133*x411*x114*x321+x222*x131*x321*x113*x414-x222*x131*x411*x124*x313+x222*x131*x411*x123*x314+x222*x131*x421*x114*x313-x222*x131*x421*x113*x314+x222*x131*x311*x124*x413-x222*x131*x311*x123*x414-x222*x124*x431*x113*x311+x222*x124*x431*x111*x313+x222*x124*x411*x331*x113-x322*x123*x431*x114*x211+x322*x123*x431*x111*x214+x322*x121*x431*x114*x213-x322*x121*x431*x113*x214-x322*x121*x231*x114*x413+x322*x121*x231*x113*x414-x322*x131*x211*x124*x413+x322*x131*x211*x123*x414+x322*x131*x221*x114*x413-x322*x131*x221*x113*x414+x322*x131*x411*x124*x213-x322*x131*x411*x123*x214-x322*x131*x421*x114*x213+x322*x131*x421*x113*x214+x322*x124*x231*x111*x413-x322*x124*x411*x231*x113+x322*x124*x431*x113*x211-x322*x124*x431*x111*x213-x323*x124*x231*x111*x412+x323*x124*x411*x231*x112+x323*x122*x231*x111*x414-x323*x122*x411*x231*x114+x323*x122*x431*x114*x211-x323*x122*x431*x111*x214+x323*x121*x231*x114*x412-x323*x121*x231*x112*x414-x323*x121*x431*x114*x212+x323*x121*x431*x112*x214+x323*x134*x221*x111*x412-x323*x134*x411*x112*x221+x323*x134*x411*x212*x121+x323*x134*x421*x112*x211+x323*x131*x221*x112*x414-x323*x124*x431*x112*x211+x323*x124*x431*x111*x212-x123*x312*x421*x134*x211-x123*x311*x421*x132*x214+x123*x311*x421*x134*x212+x224*x132*x411*x113*x321-x224*x132*x411*x313*x121-x224*x132*x421*x113*x311+x224*x132*x421*x111*x313+x224*x131*x311*x123*x412-x224*x131*x311*x122*x413-x224*x131*x321*x113*x412+x224*x131*x321*x112*x413-x224*x131*x411*x123*x312+x224*x131*x411*x122*x313+x224*x131*x421*x113*x312-x224*x131*x421*x112*x313+x224*x123*x411*x331*x112-x224*x123*x431*x112*x311+x224*x123*x431*x111*x312-x224*x123*x331*x111*x412+x224*x122*x431*x113*x311-x224*x122*x431*x111*x313-x224*x122*x411*x331*x113+x224*x122*x331*x111*x413+x224*x121*x331*x113*x412-x224*x121*x331*x112*x413-x224*x121*x431*x113*x312+x224*x121*x431*x112*x313+x324*x133*x211*x121*x412-x324*x133*x221*x111*x412+x324*x133*x411*x112*x221-x324*x133*x411*x212*x121-x324*x133*x421*x112*x211+x324*x133*x421*x111*x212-x324*x132*x211*x121*x413+x324*x132*x221*x111*x413-x324*x132*x411*x113*x221+x324*x132*x411*x213*x121+x324*x132*x421*x113*x211-x324*x132*x421*x111*x213-x324*x131*x421*x113*x212+x324*x131*x421*x112*x213-x221*x124*x331*x113*x412+x221*x124*x331*x112*x413+x221*x124*x431*x113*x312-x221*x124*x431*x112*x313+x221*x123*x331*x114*x412-x221*x123*x331*x112*x414-x221*x123*x431*x114*x312+x221*x123*x431*x112*x314+x122*x313*x421*x134*x211-x122*x311*x421*x134*x213+x122*x311*x421*x133*x214-x123*x414*x321*x132*x211+x123*x414*x221*x132*x311+x123*x412*x321*x134*x211-x123*x412*x221*x134*x311+x123*x411*x321*x132*x214-x123*x411*x321*x134*x212+x123*x411*x221*x134*x312-x123*x411*x221*x132*x314+x123*x314*x421*x132*x211+x321*x124*x231*x113*x412-x321*x124*x231*x112*x413-x321*x124*x431*x113*x212+x321*x124*x431*x112*x213-x321*x123*x231*x114*x412+x321*x123*x231*x112*x414+x321*x123*x431*x114*x212-x321*x123*x431*x112*x214-x321*x122*x431*x114*x213+x321*x122*x431*x113*x214+x124*x411*x321*x133*x212+x124*x411*x221*x132*x313-x124*x411*x221*x133*x312+x424*x133*x321*x112*x211-x424*x133*x311*x112*x221-x424*x133*x211*x312*x121+x424*x132*x211*x313*x121-x424*x132*x221*x111*x313+x424*x132*x311*x113*x221-x424*x132*x311*x213*x121-x424*x132*x321*x113*x211+x424*x132*x321*x111*x213+x424*x131*x211*x123*x312-x424*x131*x211*x122*x313-x424*x131*x221*x113*x312+x424*x131*x221*x112*x313-x424*x131*x311*x123*x212+x424*x131*x311*x122*x213+x424*x131*x321*x113*x212-x424*x131*x321*x112*x213-x422*x124*x231*x111*x313+x422*x124*x311*x231*x113-x422*x124*x331*x113*x211+x422*x124*x331*x111*x213-x422*x123*x311*x231*x114+x422*x123*x331*x114*x211-x422*x123*x331*x111*x214+x422*x123*x231*x111*x314+x422*x121*x231*x114*x313-x422*x121*x231*x113*x314-x422*x121*x331*x114*x213+x422*x121*x331*x113*x214-x422*x134*x211*x313*x121+x422*x134*x221*x111*x313-x422*x134*x311*x113*x221+x422*x134*x311*x213*x121+x422*x134*x321*x113*x211-x422*x134*x321*x111*x213+x422*x133*x211*x314*x121-x422*x133*x221*x111*x314+x422*x133*x311*x114*x221-x422*x133*x311*x214*x121-x422*x133*x321*x114*x211+x422*x133*x321*x111*x214+x422*x131*x211*x124*x313-x422*x131*x211*x123*x314-x422*x131*x221*x114*x313+x422*x131*x221*x113*x314-x422*x131*x311*x124*x213+x422*x131*x311*x123*x214+x422*x131*x321*x114*x213-x422*x131*x321*x113*x214-x224*x133*x311*x121*x412+x224*x133*x321*x111*x412-x224*x133*x411*x112*x321+x224*x133*x411*x312*x121+x224*x133*x421*x112*x311-x224*x133*x421*x111*x312+x224*x132*x311*x121*x413-x224*x132*x321*x111*x413-x223*x132*x311*x121*x414+x223*x132*x321*x111*x414-x223*x132*x411*x114*x321+x223*x132*x411*x314*x121+x223*x132*x421*x114*x311-x223*x132*x421*x111*x314-x223*x131*x311*x124*x412+x223*x131*x311*x122*x414+x223*x131*x321*x114*x412-x223*x131*x321*x112*x414+x223*x131*x411*x124*x312-x223*x131*x411*x122*x314-x223*x131*x421*x114*x312+x223*x131*x421*x112*x314-x223*x124*x411*x331*x112+x223*x124*x431*x112*x311-x223*x124*x431*x111*x312+x223*x124*x331*x111*x412-x223*x122*x331*x111*x414+x223*x122*x411*x331*x114-x223*x122*x431*x114*x311+x223*x122*x431*x111*x314-x223*x121*x331*x114*x412+x223*x121*x331*x112*x414+x223*x121*x431*x114*x312-x223*x121*x431*x112*x314+x223*x134*x311*x121*x412-x223*x134*x321*x111*x412+x223*x134*x411*x112*x321-x223*x134*x411*x312*x121-x223*x134*x421*x112*x311+x223*x134*x421*x111*x312-x323*x134*x421*x111*x212+x323*x132*x211*x121*x414-x323*x132*x221*x111*x414+x323*x132*x411*x114*x221-x323*x132*x411*x214*x121-x323*x132*x421*x114*x211+x323*x132*x421*x111*x214-x323*x131*x411*x124*x212+x323*x131*x411*x122*x214+x323*x131*x421*x114*x212-x323*x131*x421*x112*x214+x323*x131*x211*x124*x412-x323*x131*x211*x122*x414-x323*x131*x221*x114*x412-x323*x134*x211*x121*x412+x221*x122*x431*x114*x313-x221*x122*x431*x113*x314-x221*x122*x331*x114*x413+x221*x122*x331*x113*x414+x322*x134*x211*x121*x413-x322*x134*x221*x111*x413+x322*x134*x411*x113*x221-x322*x134*x411*x213*x121-x322*x134*x421*x113*x211+x322*x134*x421*x111*x213-x322*x133*x211*x121*x414+x322*x133*x221*x111*x414-x322*x133*x411*x114*x221+x322*x133*x411*x214*x121+x322*x133*x421*x114*x211-x322*x133*x421*x111*x214-x322*x123*x231*x111*x414+x322*x123*x411*x231*x114+x321*x122*x231*x114*x413-x321*x122*x231*x113*x414-x324*x131*x211*x123*x412+x324*x131*x211*x122*x413-x324*x131*x411*x122*x213+x324*x131*x221*x113*x412-x324*x131*x221*x112*x413+x324*x131*x411*x123*x212+x324*x123*x431*x112*x211-x324*x123*x431*x111*x212+x324*x123*x231*x111*x412-x324*x123*x411*x231*x112-x324*x122*x231*x111*x413+x324*x122*x411*x231*x113-x324*x122*x431*x113*x211+x324*x122*x431*x111*x213-x324*x121*x231*x113*x412+x324*x121*x231*x112*x413+x324*x121*x431*x113*x212-x324*x121*x431*x112*x213+x421*x123*x231*x114*x312-x421*x123*x231*x112*x314-x421*x123*x331*x114*x212-x421*x122*x231*x114*x313+x421*x124*x331*x113*x212-x421*x124*x331*x112*x213-x421*x124*x231*x113*x312+x421*x124*x231*x112*x313+x421*x123*x331*x112*x214+x421*x122*x231*x113*x314+x421*x122*x331*x114*x213-x421*x122*x331*x113*x214+x424*x123*x311*x231*x112-x424*x123*x331*x112*x211+x424*x123*x331*x111*x212+x424*x122*x231*x111*x313-x424*x122*x311*x231*x113+x424*x122*x331*x113*x211-x424*x122*x331*x111*x213-x424*x121*x331*x113*x212+x424*x121*x331*x112*x213+x424*x121*x231*x113*x312-x424*x121*x231*x112*x313-x424*x123*x231*x111*x312+x424*x133*x221*x111*x312-x424*x133*x321*x111*x212+x424*x133*x311*x212*x121+x122*x414*x321*x133*x211-x122*x414*x221*x133*x311-x122*x413*x321*x134*x211+x122*x413*x221*x134*x311+x122*x411*x221*x133*x314+x122*x411*x321*x134*x213-x122*x411*x321*x133*x214-x122*x411*x221*x134*x313-x122*x314*x421*x133*x211-x222*x124*x331*x111*x413 : 

FF[0, 1, 1] =  -x112*x222*x421*x134*x313+x112*x222*x421*x133*x314+x112*x222*x321*x134*x413-x112*x222*x321*x133*x414+x112*x322*x421*x134*x213-x112*x322*x421*x133*x214-x112*x322*x221*x134*x413+x112*x322*x221*x133*x414-x112*x422*x221*x133*x314+x112*x422*x221*x134*x313-x112*x422*x321*x134*x213+x112*x422*x321*x133*x214-x122*x324*x411*x133*x212-x122*x423*x311*x134*x212+x122*x224*x411*x133*x312-x122*x224*x311*x133*x412-x122*x223*x411*x134*x312+x122*x223*x311*x134*x412+x122*x324*x211*x133*x412+x122*x323*x411*x134*x212-x122*x323*x211*x134*x412+x122*x424*x311*x133*x212-x122*x424*x211*x133*x312+x122*x423*x211*x134*x312-x132*x322*x221*x113*x414-x132*x224*x411*x123*x312+x132*x224*x311*x123*x412+x132*x223*x411*x124*x312-x132*x223*x311*x124*x412-x132*x222*x421*x113*x314+x132*x222*x421*x114*x313+x132*x222*x321*x113*x414-x132*x222*x321*x114*x413-x132*x424*x311*x123*x212+x132*x424*x211*x123*x312+x132*x423*x311*x124*x212-x132*x423*x211*x124*x312+x132*x422*x321*x114*x213-x132*x422*x321*x113*x214-x132*x422*x221*x114*x313+x132*x422*x221*x113*x314+x132*x324*x411*x123*x212-x132*x324*x211*x123*x412+x132*x323*x211*x124*x412-x132*x323*x411*x124*x212-x132*x322*x421*x114*x213+x132*x322*x421*x113*x214+x132*x322*x221*x114*x413-x212*x124*x421*x132*x313+x212*x123*x421*x132*x314-x212*x123*x321*x132*x414-x212*x122*x421*x133*x314-x212*x122*x321*x134*x413+x212*x122*x321*x133*x414+x212*x122*x421*x134*x313+x212*x424*x132*x313*x121-x212*x424*x131*x122*x313+x212*x423*x131*x122*x314-x212*x423*x132*x314*x121+x212*x422*x131*x124*x313-x212*x422*x131*x123*x314+x212*x422*x134*x113*x321-x212*x422*x134*x313*x121-x212*x422*x133*x114*x321+x212*x422*x133*x314*x121+x212*x324*x131*x122*x413-x212*x324*x132*x121*x413-x212*x323*x131*x122*x414+x212*x323*x132*x121*x414+x212*x322*x131*x123*x414-x212*x322*x131*x124*x413+x212*x124*x321*x132*x413+x212*x322*x134*x121*x413-x212*x322*x134*x421*x113-x212*x322*x133*x121*x414+x212*x322*x133*x421*x114-x222*x323*x134*x112*x411+x222*x131*x313*x424*x112-x222*x131*x314*x423*x112+x222*x131*x312*x423*x114-x222*x131*x312*x424*x113+x222*x131*x414*x323*x112-x222*x131*x413*x324*x112+x222*x131*x412*x324*x113-x222*x131*x412*x323*x114+x222*x124*x311*x133*x412-x222*x124*x411*x133*x312-x222*x123*x311*x134*x412+x222*x123*x411*x134*x312-x222*x424*x133*x112*x311+x222*x424*x133*x111*x312+x222*x424*x132*x113*x311-x222*x424*x132*x111*x313-x222*x423*x134*x111*x312-x222*x423*x132*x114*x311+x222*x423*x132*x111*x314+x222*x423*x134*x112*x311-x222*x324*x133*x111*x412+x222*x324*x133*x112*x411+x222*x324*x132*x111*x413-x222*x324*x132*x113*x411-x222*x323*x132*x111*x414+x222*x323*x132*x114*x411+x222*x323*x134*x111*x412+x232*x321*x123*x112*x414+x232*x321*x124*x113*x412-x232*x324*x122*x111*x413+x232*x324*x123*x111*x412-x232*x324*x123*x112*x411-x232*x323*x121*x112*x414+x232*x323*x121*x114*x412+x232*x323*x122*x111*x414-x232*x323*x122*x114*x411+x232*x323*x124*x112*x411-x232*x323*x124*x111*x412+x232*x322*x124*x111*x413-x232*x322*x124*x113*x411-x232*x322*x123*x111*x414+x232*x322*x123*x114*x411+x232*x322*x121*x113*x414-x232*x322*x121*x114*x413-x232*x321*x123*x114*x412-x232*x321*x122*x113*x414+x232*x321*x122*x114*x413-x232*x321*x124*x112*x413-x232*x324*x121*x113*x412-x232*x421*x123*x112*x314+x232*x324*x122*x113*x411+x232*x324*x121*x112*x413-x232*x422*x123*x114*x311+x232*x421*x122*x113*x314-x232*x421*x122*x114*x313+x232*x421*x123*x114*x312+x232*x421*x124*x112*x313-x232*x421*x124*x113*x312-x232*x424*x121*x112*x313-x232*x424*x122*x113*x311+x232*x424*x123*x112*x311-x232*x424*x123*x111*x312+x232*x423*x121*x112*x314-x232*x423*x121*x114*x312+x232*x422*x121*x114*x313-x232*x423*x124*x112*x311+x232*x423*x124*x111*x312+x232*x423*x122*x114*x311-x232*x423*x122*x111*x314+x232*x422*x123*x111*x314-x232*x422*x121*x113*x314+x232*x422*x124*x113*x311-x232*x422*x124*x111*x313+x232*x424*x121*x113*x312+x232*x424*x122*x111*x313-x432*x221*x122*x113*x314-x432*x221*x123*x114*x312+x432*x221*x124*x113*x312+x432*x221*x123*x112*x314-x432*x221*x124*x112*x313+x432*x222*x124*x111*x313+x432*x222*x123*x114*x311+x432*x221*x122*x114*x313-x432*x222*x124*x113*x311-x432*x222*x121*x114*x313-x432*x222*x123*x111*x314+x432*x222*x121*x113*x314-x432*x223*x122*x114*x311+x432*x223*x122*x111*x314+x432*x223*x121*x114*x312+x432*x223*x124*x112*x311-x432*x223*x124*x111*x312-x432*x224*x123*x112*x311-x432*x223*x121*x112*x314-x312*x122*x221*x133*x414-x312*x122*x421*x134*x213+x312*x122*x421*x133*x214+x312*x122*x221*x134*x413-x312*x223*x132*x121*x414-x312*x222*x134*x121*x413+x312*x222*x134*x421*x113+x312*x222*x133*x121*x414-x312*x222*x133*x421*x114-x312*x222*x131*x123*x414+x312*x222*x131*x124*x413+x312*x124*x421*x132*x213-x312*x124*x221*x132*x413+x312*x123*x221*x132*x414-x312*x123*x421*x132*x214+x312*x224*x132*x121*x413+x432*x224*x122*x113*x311-x312*x224*x131*x122*x413+x312*x422*x134*x213*x121-x312*x422*x134*x113*x221-x312*x422*x133*x214*x121+x312*x422*x133*x114*x221+x432*x224*x123*x111*x312+x312*x223*x131*x122*x414-x312*x423*x131*x122*x214+x312*x423*x132*x214*x121+x312*x422*x131*x123*x214-x312*x422*x131*x124*x213-x312*x424*x132*x213*x121+x312*x424*x131*x122*x213+x412*x122*x221*x133*x314-x432*x321*x123*x112*x214+x432*x224*x121*x112*x313-x432*x224*x121*x113*x312-x432*x224*x122*x111*x313-x432*x321*x124*x113*x212-x412*x122*x321*x133*x214-x412*x122*x221*x134*x313-x412*x124*x321*x132*x213+x412*x123*x321*x132*x214-x412*x123*x221*x132*x314+x412*x122*x321*x134*x213-x412*x222*x131*x124*x313+x412*x222*x131*x123*x314-x412*x222*x133*x314*x121+x412*x124*x221*x132*x313-x432*x322*x124*x111*x213-x412*x322*x131*x123*x214-x412*x322*x133*x114*x221+x432*x322*x124*x113*x211+x412*x224*x131*x122*x313-x412*x224*x132*x313*x121-x432*x321*x122*x114*x213+x432*x321*x123*x114*x212+x432*x321*x122*x113*x214+x432*x321*x124*x112*x213-x412*x223*x131*x122*x314+x412*x223*x132*x314*x121+x412*x222*x133*x114*x321+x412*x222*x134*x313*x121-x412*x222*x134*x113*x321+x412*x322*x131*x124*x213+x432*x322*x123*x111*x214-x432*x322*x123*x114*x211-x412*x322*x134*x213*x121+x432*x322*x121*x114*x213+x412*x322*x133*x214*x121+x412*x322*x134*x113*x221-x432*x322*x121*x113*x214-x412*x323*x132*x214*x121-x412*x324*x131*x122*x213+x412*x323*x131*x122*x214+x432*x323*x124*x111*x212+x422*x123*x311*x134*x212+x412*x324*x132*x213*x121-x432*x323*x122*x111*x214+x432*x323*x122*x114*x211-x422*x123*x211*x134*x312-x422*x324*x132*x111*x213-x422*x324*x131*x113*x212+x422*x324*x131*x112*x213+x422*x324*x132*x113*x211-x422*x323*x134*x111*x212-x422*x323*x131*x112*x214-x422*x323*x132*x114*x211+x422*x323*x131*x114*x212+x422*x324*x133*x111*x212-x432*x323*x124*x112*x211-x422*x324*x133*x112*x211+x422*x323*x132*x111*x214+x422*x323*x134*x112*x211-x432*x323*x121*x114*x212-x422*x124*x311*x133*x212+x422*x124*x211*x133*x312+x422*x224*x132*x111*x313-x422*x224*x132*x113*x311+x422*x224*x131*x113*x312-x422*x224*x131*x112*x313-x422*x224*x133*x111*x312+x422*x224*x133*x112*x311+x432*x323*x121*x112*x214+x422*x223*x131*x112*x314-x422*x223*x132*x111*x314+x422*x223*x132*x114*x311-x422*x223*x131*x114*x312-x432*x324*x123*x111*x212+x432*x324*x123*x112*x211-x432*x324*x122*x113*x211-x422*x223*x134*x112*x311+x432*x324*x122*x111*x213+x422*x223*x134*x111*x312-x432*x324*x121*x112*x213+x432*x324*x121*x113*x212-x322*x131*x212*x423*x114+x322*x131*x212*x424*x113+x322*x131*x214*x423*x112-x322*x131*x213*x424*x112+x322*x223*x132*x111*x414-x322*x223*x132*x114*x411-x322*x223*x131*x112*x414+x322*x223*x131*x114*x412+x322*x224*x133*x111*x412-x322*x224*x133*x112*x411-x322*x224*x132*x111*x413+x322*x224*x132*x113*x411+x322*x224*x131*x112*x413-x322*x224*x131*x113*x412-x322*x223*x134*x111*x412+x322*x223*x134*x112*x411-x322*x424*x133*x111*x212+x322*x424*x133*x112*x211+x322*x424*x132*x111*x213-x322*x424*x132*x113*x211+x322*x423*x134*x111*x212-x322*x423*x134*x112*x211-x322*x423*x132*x111*x214+x322*x423*x132*x114*x211+x322*x124*x411*x133*x212-x322*x124*x211*x133*x412+x322*x123*x211*x134*x412-x322*x123*x411*x134*x212+x332*x223*x124*x111*x412-x332*x223*x124*x112*x411-x332*x223*x122*x111*x414+x332*x223*x122*x114*x411+x332*x223*x121*x112*x414-x332*x223*x121*x114*x412-x332*x222*x124*x111*x413+x332*x222*x124*x113*x411+x332*x222*x123*x111*x414-x332*x222*x123*x114*x411-x332*x222*x121*x113*x414+x332*x222*x121*x114*x413+x332*x221*x124*x112*x413-x332*x221*x124*x113*x412-x332*x221*x123*x112*x414+x332*x221*x123*x114*x412+x332*x221*x122*x113*x414-x332*x221*x122*x114*x413-x332*x423*x124*x111*x212+x332*x423*x124*x112*x211+x332*x423*x122*x111*x214-x332*x423*x122*x114*x211-x332*x423*x121*x112*x214+x332*x423*x121*x114*x212+x332*x424*x123*x111*x212+x332*x422*x124*x111*x213-x332*x422*x124*x113*x211-x332*x422*x123*x111*x214+x332*x422*x123*x114*x211+x332*x422*x121*x113*x214-x332*x422*x121*x114*x213-x332*x421*x124*x112*x213+x332*x421*x124*x113*x212+x332*x421*x123*x112*x214-x332*x421*x123*x114*x212-x332*x421*x122*x113*x214+x332*x421*x122*x114*x213-x332*x224*x123*x111*x412+x332*x224*x123*x112*x411+x332*x224*x122*x111*x413-x332*x224*x122*x113*x411-x332*x224*x121*x112*x413+x332*x224*x121*x113*x412-x332*x424*x123*x112*x211-x332*x424*x122*x111*x213+x332*x424*x122*x113*x211+x332*x424*x121*x112*x213-x332*x424*x121*x113*x212 : 

FF[0, 1, 2] =  -x123*x224*x411*x132*x313+x123*x224*x311*x132*x413+x123*x424*x211*x132*x313+x123*x422*x311*x134*x213-x123*x422*x211*x134*x313-x123*x222*x311*x134*x413+x123*x222*x411*x134*x313+x123*x322*x211*x134*x413-x123*x322*x411*x134*x213-x123*x424*x311*x132*x213+x133*x424*x311*x122*x213+x133*x223*x321*x114*x412+x133*x222*x311*x124*x413-x133*x222*x411*x124*x313-x133*x224*x311*x122*x413-x133*x223*x321*x112*x414+x133*x223*x421*x112*x314-x133*x223*x421*x114*x312-x133*x322*x211*x124*x413+x133*x224*x411*x122*x313-x133*x323*x421*x112*x214+x133*x323*x421*x114*x212+x133*x322*x411*x124*x213+x133*x323*x221*x112*x414-x133*x323*x221*x114*x412-x133*x324*x411*x122*x213+x133*x422*x211*x124*x313+x133*x324*x211*x122*x413-x133*x423*x221*x112*x314-x133*x422*x311*x124*x213-x133*x424*x211*x122*x313-x133*x423*x321*x114*x212+x133*x423*x321*x112*x214+x133*x423*x221*x114*x312+x213*x123*x321*x134*x412+x213*x123*x421*x132*x314-x213*x122*x421*x133*x314-x213*x123*x321*x132*x414+x213*x122*x321*x133*x414-x213*x322*x133*x121*x414+x213*x124*x421*x133*x312-x213*x123*x421*x134*x312-x213*x124*x321*x133*x412+x213*x323*x134*x421*x112-x213*x323*x134*x121*x412+x213*x323*x132*x121*x414+x213*x322*x131*x123*x414-x213*x324*x131*x123*x412+x213*x324*x133*x121*x412-x213*x323*x132*x421*x114+x213*x323*x131*x124*x412-x213*x323*x131*x122*x414-x213*x423*x132*x314*x121-x213*x422*x131*x123*x314+x213*x422*x133*x314*x121-x213*x423*x134*x112*x321+x213*x423*x132*x114*x321+x213*x423*x134*x312*x121+x213*x423*x131*x122*x314-x213*x423*x131*x124*x312+x213*x424*x131*x123*x312-x213*x424*x133*x312*x121+x223*x122*x311*x134*x413-x223*x122*x411*x134*x313+x223*x131*x412*x324*x113-x223*x124*x311*x132*x413+x223*x124*x411*x132*x313-x223*x131*x313*x422*x114-x223*x131*x312*x424*x113-x223*x131*x414*x322*x113-x223*x131*x413*x324*x112+x223*x131*x413*x322*x114+x123*x324*x411*x132*x213+x223*x131*x313*x424*x112+x223*x131*x314*x422*x113+x223*x422*x134*x111*x313-x223*x422*x134*x113*x311-x223*x422*x133*x111*x314+x223*x422*x133*x114*x311+x223*x324*x133*x112*x411-x223*x324*x133*x111*x412-x223*x324*x132*x113*x411+x223*x324*x132*x111*x413+x223*x322*x134*x113*x411-x223*x322*x133*x114*x411-x223*x322*x134*x111*x413+x223*x322*x133*x111*x414-x223*x424*x132*x111*x313+x223*x424*x132*x113*x311+x223*x424*x133*x111*x312-x223*x424*x133*x112*x311-x233*x322*x124*x113*x411+x233*x322*x124*x111*x413+x233*x322*x123*x114*x411-x233*x322*x123*x111*x414-x233*x322*x121*x114*x413+x233*x322*x121*x113*x414-x233*x321*x122*x113*x414-x233*x321*x123*x114*x412-x233*x321*x124*x112*x413+x233*x321*x122*x114*x413+x233*x321*x123*x112*x414+x233*x321*x124*x113*x412-x233*x324*x122*x111*x413-x233*x324*x121*x113*x412-x233*x324*x123*x112*x411+x233*x324*x123*x111*x412+x233*x323*x121*x114*x412-x233*x323*x121*x112*x414-x233*x323*x122*x114*x411+x233*x323*x122*x111*x414-x233*x323*x124*x111*x412+x233*x323*x124*x112*x411+x233*x422*x123*x111*x314-x233*x423*x122*x111*x314+x233*x422*x124*x113*x311-x233*x422*x121*x113*x314-x233*x422*x123*x114*x311-x233*x422*x124*x111*x313-x233*x421*x122*x114*x313+x233*x421*x122*x113*x314+x233*x421*x124*x112*x313+x233*x421*x123*x114*x312-x233*x421*x123*x112*x314-x233*x421*x124*x113*x312+x233*x324*x121*x112*x413+x233*x324*x122*x113*x411-x233*x423*x121*x114*x312+x233*x423*x121*x112*x314-x233*x423*x124*x112*x311+x233*x422*x121*x114*x313+x233*x423*x122*x114*x311+x233*x423*x124*x111*x312+x233*x424*x122*x111*x313+x233*x424*x121*x113*x312-x233*x424*x122*x113*x311-x233*x424*x121*x112*x313-x233*x424*x123*x111*x312+x233*x424*x123*x112*x311+x313*x122*x421*x133*x214-x313*x122*x221*x133*x414-x313*x124*x421*x133*x212-x313*x123*x221*x134*x412+x313*x123*x221*x132*x414+x313*x123*x421*x134*x212-x313*x123*x421*x132*x214-x313*x222*x131*x123*x414+x313*x124*x221*x133*x412-x313*x223*x131*x124*x412-x313*x223*x134*x421*x112+x313*x223*x134*x121*x412+x313*x223*x132*x421*x114-x313*x223*x132*x121*x414+x313*x222*x133*x121*x414+x313*x223*x131*x122*x414-x313*x422*x133*x214*x121-x313*x224*x133*x121*x412+x313*x224*x131*x123*x412+x313*x422*x131*x123*x214+x313*x423*x132*x214*x121+x313*x423*x134*x112*x221-x313*x423*x134*x212*x121-x313*x423*x132*x114*x221-x313*x423*x131*x122*x214+x313*x423*x131*x124*x212+x313*x424*x133*x212*x121-x313*x424*x131*x123*x212+x323*x222*x133*x114*x411-x323*x222*x133*x111*x414-x323*x224*x131*x113*x412+x323*x224*x131*x112*x413-x323*x222*x131*x114*x413+x323*x222*x131*x113*x414-x323*x222*x134*x113*x411+x323*x222*x134*x111*x413+x323*x224*x132*x113*x411-x323*x224*x132*x111*x413-x323*x224*x133*x112*x411+x323*x224*x133*x111*x412-x323*x131*x213*x424*x112-x323*x131*x214*x422*x113+x323*x131*x212*x424*x113+x323*x131*x213*x422*x114-x323*x422*x133*x114*x211+x323*x422*x133*x111*x214+x323*x422*x134*x113*x211-x323*x422*x134*x111*x213-x323*x424*x132*x113*x211+x323*x424*x132*x111*x213+x323*x424*x133*x112*x211-x323*x424*x133*x111*x212+x323*x122*x411*x134*x213-x323*x122*x211*x134*x413+x323*x124*x211*x132*x413-x323*x124*x411*x132*x213-x333*x221*x124*x113*x412+x333*x221*x124*x112*x413+x333*x221*x123*x114*x412-x333*x221*x123*x112*x414-x333*x221*x122*x114*x413+x333*x221*x122*x113*x414-x333*x222*x123*x114*x411+x333*x222*x123*x111*x414+x333*x222*x121*x114*x413-x333*x222*x121*x113*x414+x333*x223*x122*x114*x411-x333*x223*x122*x111*x414-x333*x223*x121*x114*x412+x333*x223*x121*x112*x414+x333*x222*x124*x113*x411-x333*x222*x124*x111*x413-x333*x223*x124*x112*x411+x333*x223*x124*x111*x412+x333*x224*x121*x113*x412-x333*x224*x121*x112*x413-x333*x224*x122*x113*x411+x333*x224*x122*x111*x413+x333*x421*x122*x114*x213-x333*x421*x122*x113*x214+x333*x224*x123*x112*x411-x333*x224*x123*x111*x412-x333*x421*x123*x114*x212+x333*x421*x123*x112*x214+x333*x421*x124*x113*x212-x333*x421*x124*x112*x213+x333*x422*x123*x114*x211-x333*x422*x123*x111*x214-x333*x422*x121*x114*x213+x333*x422*x121*x113*x214-x333*x422*x124*x113*x211+x333*x422*x124*x111*x213+x333*x424*x123*x111*x212+x333*x423*x121*x114*x212+x333*x423*x122*x111*x214+x333*x423*x124*x112*x211-x333*x423*x121*x112*x214-x333*x423*x122*x114*x211-x333*x423*x124*x111*x212-x333*x424*x121*x113*x212+x333*x424*x121*x112*x213+x333*x424*x122*x113*x211-x333*x424*x122*x111*x213-x333*x424*x123*x112*x211+x113*x223*x421*x134*x312-x113*x223*x321*x134*x412-x113*x223*x421*x132*x314+x113*x223*x321*x132*x414+x413*x122*x221*x133*x314-x413*x122*x321*x133*x214-x413*x123*x321*x134*x212-x413*x123*x221*x132*x314+x413*x124*x321*x133*x212+x413*x123*x221*x134*x312+x413*x123*x321*x132*x214-x113*x323*x221*x132*x414+x113*x323*x221*x134*x412+x113*x323*x421*x132*x214-x113*x323*x421*x134*x212-x413*x124*x221*x133*x312-x413*x222*x133*x314*x121+x413*x222*x131*x123*x314-x113*x423*x321*x132*x214+x113*x423*x321*x134*x212+x413*x223*x132*x314*x121-x413*x223*x131*x122*x314+x413*x223*x131*x124*x312-x413*x223*x132*x114*x321+x413*x224*x133*x312*x121-x413*x223*x134*x312*x121+x413*x223*x134*x112*x321-x413*x224*x131*x123*x312+x113*x423*x221*x132*x314-x113*x423*x221*x134*x312-x413*x322*x131*x123*x214+x413*x322*x133*x214*x121-x413*x323*x131*x124*x212+x413*x323*x134*x212*x121+x413*x323*x132*x114*x221+x413*x323*x131*x122*x214-x413*x323*x134*x112*x221-x413*x323*x132*x214*x121-x413*x324*x133*x212*x121+x413*x324*x131*x123*x212+x423*x122*x211*x134*x313-x423*x122*x311*x134*x213-x423*x324*x133*x112*x211+x423*x324*x133*x111*x212-x423*x324*x131*x113*x212-x423*x324*x132*x111*x213+x423*x324*x132*x113*x211+x423*x324*x131*x112*x213+x423*x322*x133*x114*x211+x423*x322*x131*x113*x214+x423*x124*x311*x132*x213-x423*x124*x211*x132*x313-x423*x322*x134*x113*x211-x423*x322*x133*x111*x214-x423*x322*x131*x114*x213+x423*x322*x134*x111*x213-x423*x224*x131*x112*x313+x423*x224*x131*x113*x312-x423*x224*x132*x113*x311+x423*x224*x132*x111*x313+x423*x224*x133*x112*x311-x423*x224*x133*x111*x312+x423*x222*x133*x111*x314-x423*x222*x131*x113*x314-x423*x222*x134*x111*x313-x423*x222*x133*x114*x311+x423*x222*x131*x114*x313+x423*x222*x134*x113*x311-x433*x221*x124*x112*x313+x433*x221*x123*x112*x314+x433*x221*x124*x113*x312-x433*x221*x123*x114*x312+x433*x222*x121*x113*x314-x433*x222*x123*x111*x314-x433*x222*x124*x113*x311-x433*x222*x121*x114*x313+x433*x222*x123*x114*x311+x433*x222*x124*x111*x313-x433*x221*x122*x113*x314+x433*x221*x122*x114*x313-x433*x224*x121*x113*x312+x433*x224*x121*x112*x313+x433*x224*x122*x113*x311-x433*x224*x122*x111*x313-x433*x224*x123*x112*x311+x433*x224*x123*x111*x312+x433*x223*x121*x114*x312-x433*x223*x121*x112*x314-x433*x223*x124*x111*x312+x433*x223*x124*x112*x311+x433*x223*x122*x111*x314-x433*x223*x122*x114*x311+x433*x321*x123*x114*x212-x433*x321*x122*x114*x213+x433*x321*x124*x112*x213+x433*x321*x122*x113*x214-x433*x321*x123*x112*x214-x433*x321*x124*x113*x212+x433*x322*x121*x114*x213-x433*x322*x121*x113*x214-x433*x322*x123*x114*x211+x433*x322*x123*x111*x214+x433*x322*x124*x113*x211-x433*x322*x124*x111*x213+x433*x323*x124*x111*x212+x433*x323*x122*x114*x211-x433*x323*x122*x111*x214-x433*x323*x124*x112*x211-x433*x324*x122*x113*x211+x433*x324*x122*x111*x213-x433*x324*x123*x111*x212+x433*x324*x123*x112*x211-x433*x323*x121*x114*x212+x433*x323*x121*x112*x214+x433*x324*x121*x113*x212-x433*x324*x121*x112*x213-x123*x324*x211*x132*x413 : 

FF[0, 1, 3] =  -x214*x322*x131*x124*x413-x214*x323*x134*x121*x412+x214*x323*x131*x124*x412-x214*x324*x133*x421*x112+x214*x324*x133*x121*x412+x214*x324*x132*x421*x113-x214*x324*x132*x121*x413-x424*x323*x132*x114*x211-x424*x323*x131*x112*x214-x424*x323*x134*x111*x212-x214*x324*x131*x123*x412+x214*x324*x131*x122*x413-x214*x422*x134*x313*x121+x434*x223*x124*x112*x311+x434*x223*x121*x114*x312-x434*x223*x121*x112*x314+x434*x223*x122*x111*x314-x434*x223*x122*x114*x311-x434*x223*x124*x111*x312-x434*x222*x121*x114*x313+x434*x222*x121*x113*x314-x434*x222*x123*x111*x314+x434*x222*x123*x114*x311+x434*x222*x124*x111*x313-x434*x222*x124*x113*x311+x424*x323*x134*x112*x211+x424*x323*x132*x111*x214+x424*x322*x133*x114*x211-x434*x221*x123*x114*x312-x434*x221*x122*x113*x314+x434*x221*x122*x114*x313-x434*x221*x124*x112*x313+x434*x221*x123*x112*x314+x434*x221*x124*x113*x312-x434*x224*x123*x112*x311+x434*x224*x123*x111*x312+x434*x224*x122*x113*x311+x424*x322*x131*x113*x214-x424*x322*x131*x114*x213+x424*x322*x134*x111*x213-x224*x122*x311*x133*x414-x434*x224*x122*x111*x313-x434*x224*x121*x113*x312+x434*x224*x121*x112*x313+x214*x422*x131*x124*x313+x434*x321*x122*x113*x214+x434*x321*x123*x114*x212-x434*x321*x122*x114*x213-x434*x321*x123*x112*x214-x434*x321*x124*x113*x212+x434*x321*x124*x112*x213-x434*x323*x124*x112*x211-x434*x323*x121*x114*x212+x434*x323*x121*x112*x214+x434*x323*x124*x111*x212+x434*x323*x122*x114*x211-x434*x323*x122*x111*x214+x434*x322*x123*x111*x214+x434*x322*x121*x114*x213-x434*x322*x121*x113*x214+x434*x322*x124*x113*x211-x434*x322*x124*x111*x213-x434*x322*x123*x114*x211-x434*x324*x123*x111*x212+x434*x324*x123*x112*x211-x434*x324*x122*x113*x211+x224*x122*x411*x133*x314-x224*x123*x411*x132*x314+x434*x324*x122*x111*x213+x434*x324*x121*x113*x212-x434*x324*x121*x112*x213+x224*x123*x311*x132*x414+x224*x131*x312*x423*x114-x224*x131*x314*x423*x112+x224*x131*x413*x322*x114-x224*x131*x414*x322*x113+x224*x131*x414*x323*x112-x224*x131*x412*x323*x114-x224*x131*x313*x422*x114+x224*x131*x314*x422*x113-x224*x323*x134*x112*x411+x224*x323*x134*x111*x412+x224*x323*x132*x114*x411+x224*x322*x133*x111*x414+x224*x322*x134*x113*x411-x224*x322*x133*x114*x411-x224*x322*x134*x111*x413-x224*x422*x133*x111*x314-x224*x323*x132*x111*x414-x224*x423*x134*x111*x312+x224*x423*x134*x112*x311+x224*x423*x132*x111*x314-x224*x423*x132*x114*x311+x224*x422*x133*x114*x311+x224*x422*x134*x111*x313-x224*x422*x134*x113*x311+x234*x321*x123*x112*x414+x234*x321*x124*x113*x412-x234*x321*x124*x112*x413-x234*x322*x121*x114*x413+x234*x322*x121*x113*x414+x234*x322*x123*x114*x411+x234*x321*x122*x114*x413-x234*x321*x122*x113*x414-x234*x321*x123*x114*x412-x234*x324*x123*x112*x411+x234*x324*x123*x111*x412-x234*x324*x122*x111*x413+x234*x323*x122*x111*x414+x234*x323*x121*x114*x412-x234*x323*x121*x112*x414-x234*x323*x124*x111*x412+x234*x323*x124*x112*x411-x234*x323*x122*x114*x411-x234*x322*x123*x111*x414-x234*x322*x124*x113*x411+x234*x322*x124*x111*x413+x214*x423*x134*x312*x121+x234*x421*x123*x114*x312-x234*x421*x122*x114*x313+x234*x421*x122*x113*x314-x234*x421*x123*x112*x314-x234*x421*x124*x113*x312+x234*x421*x124*x112*x313-x234*x324*x121*x113*x412+x234*x324*x121*x112*x413+x234*x324*x122*x113*x411-x234*x422*x121*x113*x314+x234*x422*x123*x111*x314-x234*x423*x122*x111*x314-x234*x422*x123*x114*x311-x234*x422*x124*x111*x313+x234*x422*x124*x113*x311+x234*x423*x122*x114*x311+x234*x423*x124*x111*x312-x234*x423*x124*x112*x311+x234*x422*x121*x114*x313-x234*x423*x121*x114*x312+x234*x423*x121*x112*x314-x234*x424*x121*x112*x313+x234*x424*x122*x111*x313+x234*x424*x121*x113*x312-x234*x424*x123*x111*x312+x234*x424*x123*x112*x311-x234*x424*x122*x113*x311-x424*x322*x134*x113*x211-x424*x322*x133*x111*x214+x314*x122*x221*x134*x413-x314*x122*x421*x134*x213-x314*x123*x221*x134*x412-x314*x124*x421*x133*x212+x314*x123*x421*x134*x212-x314*x124*x221*x132*x413+x314*x124*x221*x133*x412+x314*x124*x421*x132*x213+x314*x222*x131*x124*x413-x314*x222*x134*x121*x413+x314*x422*x134*x213*x121-x314*x224*x133*x121*x412-x314*x223*x131*x124*x412+x314*x223*x134*x121*x412+x314*x224*x131*x123*x412+x314*x224*x133*x421*x112-x314*x422*x131*x124*x213-x314*x224*x131*x122*x413-x314*x224*x132*x421*x113+x314*x224*x132*x121*x413+x314*x423*x131*x124*x212-x314*x424*x133*x112*x221-x314*x423*x134*x212*x121-x214*x423*x131*x124*x312+x214*x424*x133*x112*x321-x314*x424*x131*x123*x212+x314*x424*x131*x122*x213+x314*x424*x132*x113*x221-x314*x424*x132*x213*x121+x314*x424*x133*x212*x121+x214*x424*x131*x123*x312-x414*x124*x321*x132*x213-x414*x124*x221*x133*x312+x414*x124*x221*x132*x313-x414*x222*x131*x124*x313+x414*x222*x134*x313*x121+x324*x222*x134*x111*x413-x324*x222*x131*x114*x413+x324*x222*x131*x113*x414+x324*x222*x133*x114*x411-x324*x222*x133*x111*x414-x324*x222*x134*x113*x411+x414*x223*x131*x124*x312-x414*x223*x134*x312*x121+x414*x224*x133*x312*x121+x324*x223*x134*x112*x411-x324*x223*x134*x111*x412+x414*x224*x132*x113*x321-x414*x224*x132*x313*x121+x414*x224*x131*x122*x313-x214*x424*x131*x122*x313+x214*x424*x132*x313*x121-x214*x424*x132*x113*x321+x324*x223*x131*x114*x412-x214*x424*x133*x312*x121+x214*x122*x421*x134*x313-x324*x223*x131*x112*x414-x324*x223*x132*x114*x411+x324*x223*x132*x111*x414-x324*x131*x214*x422*x113+x324*x131*x214*x423*x112-x324*x131*x212*x423*x114+x324*x131*x213*x422*x114-x324*x422*x133*x114*x211+x324*x422*x133*x111*x214+x324*x422*x134*x113*x211-x324*x423*x134*x112*x211+x324*x423*x134*x111*x212-x324*x422*x134*x111*x213+x324*x423*x132*x114*x211-x324*x423*x132*x111*x214-x414*x224*x131*x123*x312-x414*x224*x133*x112*x321+x414*x322*x131*x124*x213-x414*x322*x134*x213*x121-x414*x323*x131*x124*x212+x414*x323*x134*x212*x121-x424*x223*x131*x114*x312+x424*x223*x132*x114*x311-x424*x223*x132*x111*x314-x324*x122*x411*x133*x214+x324*x122*x211*x133*x414-x324*x123*x211*x132*x414+x324*x123*x411*x132*x214-x114*x324*x421*x132*x213+x114*x324*x421*x133*x212-x414*x122*x221*x134*x313+x114*x224*x321*x133*x412-x114*x224*x321*x132*x413+x114*x224*x421*x132*x313-x114*x224*x421*x133*x312+x114*x324*x221*x132*x413-x114*x324*x221*x133*x412+x114*x424*x321*x132*x213-x114*x424*x221*x132*x313+x114*x424*x221*x133*x312-x114*x424*x321*x133*x212-x214*x122*x321*x134*x413+x424*x222*x131*x114*x313+x424*x222*x134*x113*x311-x424*x222*x134*x111*x313+x424*x223*x131*x112*x314+x424*x222*x133*x111*x314-x424*x222*x131*x113*x314+x124*x223*x411*x132*x314-x124*x223*x311*x132*x414+x124*x422*x211*x133*x314-x124*x422*x311*x133*x214-x124*x322*x211*x133*x414+x124*x323*x211*x132*x414+x124*x322*x411*x133*x214-x124*x423*x211*x132*x314+x124*x423*x311*x132*x214-x414*x324*x132*x113*x221-x124*x323*x411*x132*x214-x414*x324*x133*x212*x121+x414*x324*x133*x112*x221+x414*x324*x132*x213*x121-x414*x324*x131*x122*x213+x414*x324*x131*x123*x212-x124*x222*x411*x133*x314+x124*x222*x311*x133*x414+x214*x123*x321*x134*x412+x134*x222*x411*x123*x314+x134*x424*x321*x113*x212-x134*x424*x321*x112*x213+x134*x424*x221*x112*x313-x134*x222*x311*x123*x414+x134*x223*x311*x122*x414-x134*x223*x411*x122*x314+x134*x224*x321*x112*x413-x134*x224*x321*x113*x412-x334*x221*x122*x114*x413+x334*x221*x122*x113*x414+x334*x221*x123*x114*x412+x414*x122*x321*x134*x213-x414*x123*x321*x134*x212+x134*x224*x421*x113*x312-x134*x224*x421*x112*x313-x134*x322*x411*x123*x214+x134*x322*x211*x123*x414-x424*x222*x133*x114*x311+x424*x223*x134*x111*x312-x424*x223*x134*x112*x311-x334*x221*x123*x112*x414-x334*x221*x124*x113*x412+x334*x221*x124*x112*x413+x334*x222*x121*x114*x413-x334*x222*x121*x113*x414-x334*x222*x123*x114*x411+x134*x323*x411*x122*x214-x334*x223*x122*x111*x414-x334*x223*x124*x112*x411+x334*x223*x124*x111*x412-x334*x223*x121*x114*x412+x334*x223*x121*x112*x414+x334*x223*x122*x114*x411+x134*x324*x421*x112*x213-x134*x324*x421*x113*x212+x334*x222*x123*x111*x414+x334*x222*x124*x113*x411-x334*x222*x124*x111*x413-x134*x323*x211*x122*x414+x334*x224*x121*x113*x412-x334*x224*x121*x112*x413-x334*x224*x122*x113*x411+x334*x421*x123*x112*x214+x334*x421*x124*x113*x212-x334*x421*x124*x112*x213+x334*x421*x122*x114*x213-x334*x421*x122*x113*x214-x334*x421*x123*x114*x212+x334*x224*x122*x111*x413+x334*x224*x123*x112*x411-x334*x224*x123*x111*x412-x334*x422*x123*x111*x214-x334*x422*x124*x113*x211+x334*x422*x124*x111*x213-x214*x123*x421*x134*x312-x214*x124*x421*x132*x313-x334*x422*x121*x114*x213+x334*x422*x121*x113*x214+x334*x422*x123*x114*x211+x334*x424*x123*x111*x212+x334*x423*x121*x114*x212-x334*x423*x121*x112*x214-x334*x423*x124*x111*x212-x334*x424*x121*x113*x212+x334*x424*x121*x112*x213-x334*x423*x122*x114*x211+x334*x423*x122*x111*x214+x334*x423*x124*x112*x211-x134*x324*x221*x112*x413+x134*x324*x221*x113*x412+x414*x123*x221*x134*x312+x414*x124*x321*x133*x212+x334*x424*x122*x113*x211-x334*x424*x122*x111*x213-x334*x424*x123*x112*x211+x424*x122*x311*x133*x214-x424*x122*x211*x133*x314-x134*x422*x211*x123*x314+x134*x422*x311*x123*x214+x134*x423*x211*x122*x314+x214*x124*x421*x133*x312-x134*x423*x311*x122*x214+x424*x123*x211*x132*x314-x424*x123*x311*x132*x214+x214*x322*x134*x121*x413+x214*x124*x321*x132*x413+x424*x323*x131*x114*x212-x214*x124*x321*x133*x412-x134*x424*x221*x113*x312 : 

FF[0, 2, 0] =  x434*x131*x211*x123*x312-x434*x131*x211*x122*x313-x434*x131*x221*x113*x312+x434*x131*x221*x112*x313+x434*x132*x311*x113*x221-x434*x132*x311*x213*x121-x434*x132*x321*x113*x211+x434*x132*x321*x111*x213-x434*x131*x311*x123*x212+x434*x131*x311*x122*x213+x434*x131*x321*x113*x212-x434*x131*x321*x112*x213+x433*x131*x221*x114*x312-x433*x131*x221*x112*x314+x433*x131*x311*x124*x212-x433*x131*x311*x122*x214+x433*x124*x331*x112*x211-x433*x124*x331*x111*x212+x433*x122*x311*x231*x114-x433*x131*x321*x114*x212+x433*x131*x321*x112*x214+x433*x124*x231*x111*x312-x433*x124*x311*x231*x112+x231*x132*x321*x114*x413-x231*x132*x321*x113*x414-x231*x132*x421*x114*x313+x231*x133*x321*x112*x414+x231*x133*x421*x114*x312-x231*x133*x421*x112*x314-x231*x133*x321*x114*x412-x232*x134*x311*x121*x413+x232*x134*x321*x111*x413-x232*x134*x411*x113*x321-x232*x133*x411*x314*x121-x232*x133*x421*x114*x311+x232*x133*x421*x111*x314+x232*x121*x331*x114*x413-x232*x121*x331*x113*x414-x232*x131*x321*x114*x413-x232*x123*x431*x111*x314-x232*x121*x431*x114*x313+x232*x121*x431*x113*x314+x232*x123*x331*x111*x414-x232*x123*x411*x331*x114+x232*x123*x431*x114*x311+x232*x134*x411*x313*x121+x232*x134*x421*x113*x311-x232*x134*x421*x111*x313+x232*x124*x411*x331*x113-x232*x124*x331*x111*x413-x232*x131*x311*x123*x414-x232*x124*x431*x113*x311+x232*x124*x431*x111*x313+x232*x131*x421*x114*x313-x232*x131*x421*x113*x314+x232*x131*x311*x124*x413+x232*x131*x321*x113*x414-x232*x131*x411*x124*x313+x232*x131*x411*x123*x314+x232*x133*x311*x121*x414-x232*x133*x321*x111*x414+x232*x133*x411*x114*x321-x233*x132*x311*x121*x414+x233*x132*x321*x111*x414-x233*x132*x411*x114*x321-x233*x131*x321*x112*x414+x233*x131*x411*x124*x312-x233*x131*x411*x122*x314-x233*x131*x311*x124*x412+x233*x131*x311*x122*x414+x233*x131*x321*x114*x412+x233*x132*x411*x314*x121+x233*x132*x421*x114*x311-x233*x132*x421*x111*x314-x233*x131*x421*x114*x312+x233*x131*x421*x112*x314-x233*x124*x411*x331*x112+x233*x124*x431*x112*x311-x233*x124*x431*x111*x312+x233*x124*x331*x111*x412-x233*x122*x331*x111*x414+x233*x122*x411*x331*x114-x233*x122*x431*x114*x311+x233*x122*x431*x111*x314-x233*x121*x331*x114*x412+x233*x121*x331*x112*x414-x233*x134*x321*x111*x412+x233*x134*x411*x112*x321-x233*x134*x411*x312*x121+x233*x121*x431*x114*x312-x233*x121*x431*x112*x314+x233*x134*x311*x121*x412-x233*x134*x421*x112*x311+x233*x134*x421*x111*x312-x234*x133*x311*x121*x412+x234*x133*x321*x111*x412-x234*x133*x411*x112*x321+x234*x132*x311*x121*x413-x234*x132*x321*x111*x413+x234*x132*x411*x113*x321+x234*x133*x411*x312*x121+x234*x133*x421*x112*x311-x234*x133*x421*x111*x312-x234*x132*x411*x313*x121-x234*x132*x421*x113*x311+x234*x132*x421*x111*x313+x234*x131*x311*x123*x412-x234*x131*x311*x122*x413-x234*x131*x321*x113*x412+x234*x131*x321*x112*x413-x234*x131*x411*x123*x312+x234*x131*x411*x122*x313-x234*x123*x431*x112*x311+x234*x123*x431*x111*x312-x234*x123*x331*x111*x412+x234*x131*x421*x113*x312-x234*x131*x421*x112*x313+x234*x123*x411*x331*x112+x234*x122*x431*x113*x311-x234*x122*x431*x111*x313-x234*x122*x411*x331*x113-x234*x121*x431*x113*x312+x234*x121*x431*x112*x313+x234*x122*x331*x111*x413+x234*x121*x331*x113*x412-x234*x121*x331*x112*x413-x331*x133*x221*x112*x414-x331*x132*x221*x114*x413+x331*x132*x221*x113*x414+x331*x132*x421*x114*x213-x331*x132*x421*x113*x214+x331*x134*x421*x113*x212-x331*x134*x421*x112*x213-x331*x134*x221*x113*x412+x331*x133*x221*x114*x412+x331*x134*x221*x112*x413-x331*x133*x421*x114*x212+x331*x133*x421*x112*x214+x332*x134*x211*x121*x413-x332*x134*x221*x111*x413+x332*x134*x411*x113*x221-x332*x134*x411*x213*x121-x332*x134*x421*x113*x211+x332*x134*x421*x111*x213+x434*x123*x311*x231*x112-x434*x123*x331*x112*x211+x434*x123*x331*x111*x212+x434*x122*x231*x111*x313-x332*x133*x211*x121*x414+x332*x133*x221*x111*x414-x332*x133*x411*x114*x221+x332*x133*x411*x214*x121+x332*x133*x421*x114*x211-x332*x133*x421*x111*x214-x332*x123*x231*x111*x414+x332*x123*x411*x231*x114-x332*x123*x431*x114*x211+x332*x123*x431*x111*x214+x332*x121*x431*x114*x213-x332*x121*x431*x113*x214-x332*x121*x231*x114*x413+x332*x121*x231*x113*x414-x332*x131*x211*x124*x413+x332*x131*x211*x123*x414+x332*x131*x221*x114*x413-x332*x131*x221*x113*x414-x434*x122*x311*x231*x113+x434*x122*x331*x113*x211-x434*x122*x331*x111*x213-x434*x121*x331*x113*x212+x332*x131*x411*x124*x213-x332*x131*x411*x123*x214-x332*x131*x421*x114*x213+x332*x131*x421*x113*x214+x332*x124*x231*x111*x413-x332*x124*x411*x231*x113+x231*x132*x421*x113*x314+x332*x124*x431*x113*x211-x332*x124*x431*x111*x213+x434*x121*x331*x112*x213+x434*x121*x231*x113*x312-x434*x121*x231*x112*x313-x434*x123*x231*x111*x312+x333*x131*x221*x112*x414-x333*x124*x431*x112*x211+x333*x124*x431*x111*x212-x333*x124*x231*x111*x412+x333*x124*x411*x231*x112+x333*x122*x231*x111*x414-x333*x122*x411*x231*x114+x333*x122*x431*x114*x211-x333*x122*x431*x111*x214+x333*x121*x231*x114*x412-x333*x121*x231*x112*x414-x333*x121*x431*x114*x212+x333*x134*x411*x212*x121+x333*x134*x421*x112*x211-x333*x134*x421*x111*x212+x333*x121*x431*x112*x214+x333*x134*x221*x111*x412-x333*x134*x411*x112*x221+x333*x132*x211*x121*x414-x333*x132*x221*x111*x414+x333*x132*x411*x114*x221-x333*x132*x411*x214*x121-x333*x132*x421*x114*x211+x333*x132*x421*x111*x214-x333*x131*x411*x124*x212+x333*x131*x411*x122*x214+x333*x131*x421*x114*x212-x333*x131*x221*x114*x412-x333*x134*x211*x121*x412-x333*x131*x421*x112*x214+x333*x131*x211*x124*x412-x333*x131*x211*x122*x414+x434*x133*x221*x111*x312-x434*x133*x321*x111*x212+x434*x133*x311*x212*x121+x434*x133*x321*x112*x211+x334*x133*x211*x121*x412-x334*x133*x221*x111*x412+x334*x133*x411*x112*x221+x334*x132*x411*x213*x121+x334*x132*x421*x113*x211-x334*x132*x421*x111*x213-x334*x132*x211*x121*x413+x334*x132*x221*x111*x413-x334*x132*x411*x113*x221-x334*x133*x411*x212*x121-x334*x133*x421*x112*x211+x334*x133*x421*x111*x212-x334*x122*x231*x111*x413+x334*x122*x411*x231*x113-x334*x122*x431*x113*x211-x334*x123*x431*x111*x212+x334*x123*x231*x111*x412-x334*x123*x411*x231*x112-x334*x131*x221*x112*x413+x334*x131*x411*x123*x212+x334*x123*x431*x112*x211+x334*x131*x211*x122*x413-x334*x131*x411*x122*x213+x334*x131*x221*x113*x412-x334*x131*x421*x113*x212+x334*x131*x421*x112*x213-x334*x131*x211*x123*x412+x334*x122*x431*x111*x213-x334*x121*x231*x113*x412+x334*x121*x231*x112*x413+x334*x121*x431*x113*x212-x334*x121*x431*x112*x213-x431*x134*x221*x112*x313-x431*x134*x321*x113*x212+x431*x134*x321*x112*x213+x431*x134*x221*x113*x312-x431*x133*x321*x112*x214-x431*x133*x221*x114*x312+x431*x133*x221*x112*x314+x431*x133*x321*x114*x212-x431*x132*x221*x113*x314-x431*x132*x321*x114*x213+x431*x132*x321*x113*x214+x431*x132*x221*x114*x313+x231*x134*x321*x113*x412-x231*x134*x321*x112*x413-x231*x134*x421*x113*x312-x432*x123*x331*x111*x214+x432*x123*x231*x111*x314+x432*x121*x231*x114*x313+x432*x124*x331*x111*x213-x432*x123*x311*x231*x114+x432*x123*x331*x114*x211-x434*x133*x311*x112*x221-x434*x133*x211*x312*x121+x434*x132*x211*x313*x121-x434*x132*x221*x111*x313-x432*x124*x231*x111*x313+x432*x124*x311*x231*x113-x432*x124*x331*x113*x211-x432*x134*x211*x313*x121+x432*x134*x221*x111*x313-x432*x134*x311*x113*x221-x432*x121*x231*x113*x314-x432*x121*x331*x114*x213+x432*x121*x331*x113*x214+x432*x134*x311*x213*x121+x432*x134*x321*x113*x211-x432*x134*x321*x111*x213+x432*x133*x211*x314*x121-x432*x133*x221*x111*x314+x432*x133*x311*x114*x221+x231*x134*x421*x112*x313-x432*x133*x311*x214*x121-x432*x133*x321*x114*x211+x432*x133*x321*x111*x214+x432*x131*x321*x114*x213-x432*x131*x321*x113*x214-x132*x411*x331*x124*x213+x132*x411*x331*x123*x214+x132*x411*x231*x124*x313-x132*x413*x231*x124*x311+x132*x413*x331*x124*x211+x432*x131*x221*x113*x314-x432*x131*x311*x124*x213+x432*x131*x311*x123*x214+x132*x414*x231*x123*x311+x432*x131*x211*x124*x313-x432*x131*x211*x123*x314-x432*x131*x221*x114*x313-x132*x414*x331*x123*x211+x132*x314*x431*x123*x211-x132*x411*x231*x123*x314-x132*x311*x431*x123*x214+x132*x311*x431*x124*x213-x132*x313*x431*x124*x211-x133*x414*x231*x122*x311+x133*x414*x331*x122*x211+x133*x411*x331*x124*x212-x133*x411*x331*x122*x214+x133*x411*x231*x122*x314+x133*x412*x231*x124*x311-x133*x412*x331*x124*x211-x133*x311*x431*x124*x212+x133*x311*x431*x122*x214+x133*x312*x431*x124*x211-x133*x314*x431*x122*x211-x133*x411*x231*x124*x312-x433*x122*x331*x114*x211+x433*x122*x331*x111*x214-x433*x122*x231*x111*x314-x433*x121*x231*x114*x312+x433*x121*x231*x112*x314+x433*x121*x331*x114*x212-x134*x413*x331*x122*x211+x134*x413*x231*x122*x311-x134*x312*x431*x123*x211-x433*x134*x311*x212*x121-x433*x134*x321*x112*x211+x433*x134*x311*x112*x221+x134*x313*x431*x122*x211-x134*x412*x231*x123*x311-x433*x121*x331*x112*x214-x433*x134*x221*x111*x312+x433*x134*x321*x111*x212+x134*x412*x331*x123*x211+x433*x134*x211*x312*x121-x433*x132*x211*x314*x121+x433*x132*x221*x111*x314+x134*x311*x431*x123*x212-x134*x311*x431*x122*x213-x433*x132*x311*x114*x221+x433*x132*x311*x214*x121+x433*x132*x321*x114*x211-x433*x132*x321*x111*x214-x433*x131*x211*x124*x312+x433*x131*x211*x122*x314-x134*x411*x231*x122*x313+x134*x411*x231*x123*x312+x134*x411*x331*x122*x213-x134*x411*x331*x123*x212 : 

FF[0, 2, 1] =  x112*x232*x431*x124*x313-x112*x232*x431*x123*x314-x112*x232*x331*x124*x413+x112*x232*x331*x123*x414+x132*x233*x411*x124*x312+x132*x234*x311*x123*x412-x132*x234*x411*x123*x312-x132*x233*x311*x124*x412-x132*x334*x211*x123*x412+x132*x334*x411*x123*x212-x132*x433*x211*x124*x312-x132*x333*x411*x124*x212+x132*x333*x211*x124*x412+x132*x433*x311*x124*x212+x132*x434*x211*x123*x312-x132*x434*x311*x123*x212+x332*x434*x122*x113*x211-x332*x121*x214*x433*x112+x332*x121*x213*x434*x112-x332*x121*x413*x234*x112-x332*x121*x412*x233*x114+x332*x121*x412*x234*x113+x332*x121*x414*x233*x112+x332*x121*x212*x433*x114-x332*x121*x212*x434*x113-x332*x433*x122*x114*x211+x332*x434*x123*x111*x212-x332*x434*x123*x112*x211-x332*x434*x122*x111*x213-x332*x433*x124*x111*x212+x332*x433*x124*x112*x211+x332*x433*x122*x111*x214-x332*x233*x124*x112*x411-x332*x233*x122*x111*x414+x332*x233*x122*x114*x411+x332*x233*x124*x111*x412-x332*x124*x211*x133*x412+x332*x124*x411*x133*x212+x332*x234*x123*x112*x411+x332*x234*x122*x111*x413-x332*x234*x122*x113*x411-x332*x234*x123*x111*x412-x332*x123*x411*x134*x212+x332*x123*x211*x134*x412-x112*x332*x231*x123*x414+x112*x332*x231*x124*x413-x112*x332*x431*x124*x213+x112*x332*x431*x123*x214+x112*x432*x231*x123*x314+x112*x432*x331*x124*x213-x112*x432*x331*x123*x214+x212*x132*x331*x124*x413-x212*x132*x331*x123*x414-x212*x134*x331*x122*x413+x212*x133*x331*x122*x414-x212*x133*x431*x122*x314-x212*x332*x133*x121*x414+x212*x332*x131*x123*x414+x212*x332*x134*x121*x413+x212*x134*x431*x122*x313+x212*x334*x131*x122*x413-x112*x432*x231*x124*x313-x212*x332*x131*x124*x413+x212*x332*x124*x431*x113-x212*x332*x123*x431*x114+x212*x433*x131*x122*x314+x212*x432*x133*x314*x121-x212*x432*x131*x123*x314-x212*x433*x132*x314*x121+x212*x333*x132*x121*x414-x212*x333*x131*x122*x414-x212*x334*x132*x121*x413-x212*x432*x134*x313*x121-x212*x132*x431*x124*x313+x212*x132*x431*x123*x314-x212*x432*x124*x331*x113+x212*x434*x132*x313*x121-x212*x434*x131*x122*x313+x212*x432*x131*x124*x313+x212*x432*x123*x331*x114+x412*x134*x331*x122*x213-x412*x133*x331*x122*x214-x412*x132*x331*x124*x213+x412*x132*x331*x123*x214+x412*x132*x231*x124*x313-x412*x132*x231*x123*x314+x412*x233*x132*x314*x121-x412*x233*x131*x122*x314+x412*x232*x134*x313*x121+x412*x133*x231*x122*x314-x412*x134*x231*x122*x313-x412*x232*x133*x314*x121+x412*x232*x131*x123*x314-x412*x232*x131*x124*x313+x412*x232*x124*x331*x113-x412*x232*x123*x331*x114-x412*x234*x132*x313*x121+x412*x234*x131*x122*x313-x412*x333*x132*x214*x121+x412*x333*x131*x122*x214-x412*x332*x134*x213*x121+x412*x332*x133*x214*x121-x222*x334*x132*x113*x411+x222*x334*x131*x113*x412-x222*x431*x134*x112*x313+x222*x431*x134*x113*x312+x222*x431*x133*x112*x314+x222*x332*x131*x114*x413+x222*x333*x134*x111*x412-x222*x333*x134*x112*x411-x222*x333*x132*x111*x414-x222*x332*x131*x113*x414-x222*x332*x134*x111*x413+x222*x332*x134*x113*x411+x222*x332*x133*x111*x414+x222*x331*x132*x113*x414-x222*x332*x133*x114*x411+x222*x331*x134*x112*x413-x222*x331*x134*x113*x412-x222*x331*x133*x112*x414+x222*x331*x133*x114*x412-x222*x331*x132*x114*x413+x222*x334*x132*x111*x413+x222*x333*x131*x112*x414-x222*x432*x133*x111*x314-x222*x432*x131*x114*x313+x222*x433*x134*x112*x311+x412*x332*x123*x231*x114-x412*x332*x131*x123*x214+x412*x332*x131*x124*x213-x412*x332*x124*x231*x113-x222*x334*x131*x112*x413+x222*x333*x132*x114*x411-x222*x333*x131*x114*x412-x222*x334*x133*x111*x412+x222*x334*x133*x112*x411-x222*x433*x134*x111*x312-x222*x433*x132*x114*x311+x222*x432*x131*x113*x314-x222*x431*x133*x114*x312+x222*x431*x132*x114*x313+x222*x433*x131*x114*x312-x222*x434*x133*x112*x311+x222*x434*x133*x111*x312+x222*x434*x132*x113*x311-x222*x433*x131*x112*x314+x412*x334*x132*x213*x121-x222*x432*x134*x113*x311+x222*x432*x134*x111*x313+x222*x432*x133*x114*x311-x222*x431*x132*x113*x314+x222*x433*x132*x111*x314-x412*x334*x131*x122*x213-x222*x434*x132*x111*x313-x222*x434*x131*x113*x312+x222*x434*x131*x112*x313-x422*x231*x134*x113*x312-x422*x231*x133*x112*x314+x422*x231*x133*x114*x312+x422*x231*x132*x113*x314-x422*x232*x133*x114*x311+x422*x232*x133*x111*x314-x422*x232*x131*x113*x314+x422*x232*x131*x114*x313+x422*x231*x134*x112*x313-x422*x231*x132*x114*x313+x422*x232*x134*x113*x311-x422*x232*x134*x111*x313+x232*x123*x411*x134*x312+x232*x334*x123*x111*x412-x232*x334*x123*x112*x411-x232*x334*x122*x111*x413+x232*x334*x122*x113*x411-x232*x333*x124*x111*x412+x232*x333*x124*x112*x411+x232*x333*x122*x111*x414-x232*x333*x122*x114*x411+x232*x121*x314*x433*x112+x232*x124*x311*x133*x412+x232*x121*x413*x334*x112-x232*x121*x414*x333*x112-x232*x123*x311*x134*x412-x232*x124*x411*x133*x312+x232*x121*x412*x333*x114-x232*x121*x412*x334*x113-x232*x121*x313*x434*x112+x422*x233*x131*x112*x314-x422*x233*x131*x114*x312+x422*x234*x133*x112*x311+x422*x234*x131*x113*x312-x422*x233*x134*x112*x311+x422*x233*x134*x111*x312+x422*x233*x132*x114*x311-x422*x233*x132*x111*x314-x232*x121*x312*x433*x114+x232*x121*x312*x434*x113-x232*x433*x124*x112*x311+x232*x433*x124*x111*x312-x422*x234*x133*x111*x312-x422*x234*x132*x113*x311+x422*x234*x132*x111*x313-x422*x234*x131*x112*x313-x422*x331*x134*x112*x213+x422*x331*x134*x113*x212+x422*x331*x133*x112*x214-x422*x331*x133*x114*x212+x232*x434*x122*x111*x313+x232*x433*x122*x114*x311-x232*x433*x122*x111*x314+x232*x434*x123*x112*x311-x232*x434*x123*x111*x312-x232*x434*x122*x113*x311-x422*x331*x132*x113*x214+x422*x331*x132*x114*x213+x422*x332*x134*x111*x213-x422*x332*x134*x113*x211-x422*x332*x133*x111*x214+x422*x332*x133*x114*x211+x422*x332*x131*x113*x214-x422*x332*x131*x114*x213+x122*x232*x331*x114*x413-x122*x232*x331*x113*x414-x122*x232*x431*x114*x313+x122*x232*x431*x113*x314-x422*x333*x134*x111*x212+x422*x333*x131*x114*x212+x422*x334*x133*x111*x212-x422*x334*x133*x112*x211-x422*x333*x132*x114*x211-x422*x333*x131*x112*x214+x422*x334*x131*x112*x213-x422*x334*x131*x113*x212-x422*x334*x132*x111*x213+x422*x334*x132*x113*x211+x422*x333*x134*x112*x211+x422*x333*x132*x111*x214+x122*x233*x311*x134*x412-x122*x233*x411*x134*x312-x122*x234*x311*x133*x412+x122*x234*x411*x133*x312+x122*x332*x431*x114*x213-x122*x332*x431*x113*x214-x122*x332*x231*x114*x413+x122*x332*x231*x113*x414-x122*x333*x211*x134*x412-x312*x132*x231*x124*x413+x312*x132*x231*x123*x414-x312*x132*x431*x123*x214+x312*x132*x431*x124*x213-x312*x134*x431*x122*x213+x312*x134*x231*x122*x413-x312*x133*x231*x122*x414+x312*x133*x431*x122*x214-x312*x232*x134*x121*x413+x312*x232*x133*x121*x414-x312*x232*x131*x123*x414+x312*x232*x131*x124*x413+x312*x234*x132*x121*x413-x312*x234*x131*x122*x413+x312*x233*x131*x122*x414+x122*x333*x411*x134*x212-x122*x334*x411*x133*x212-x312*x232*x124*x431*x113+x312*x432*x134*x213*x121-x312*x432*x133*x214*x121-x312*x233*x132*x121*x414+x312*x232*x123*x431*x114+x122*x432*x231*x114*x313-x122*x432*x231*x113*x314+x122*x334*x211*x133*x412-x122*x432*x331*x114*x213+x122*x432*x331*x113*x214+x312*x433*x132*x214*x121-x312*x433*x131*x122*x214-x312*x432*x131*x124*x213+x312*x432*x124*x231*x113-x312*x432*x123*x231*x114+x312*x432*x131*x123*x214-x122*x433*x311*x134*x212-x312*x434*x132*x213*x121+x122*x434*x311*x133*x212+x122*x433*x211*x134*x312+x312*x434*x131*x122*x213-x122*x434*x211*x133*x312-x322*x231*x134*x112*x413+x322*x231*x134*x113*x412+x322*x231*x133*x112*x414-x322*x231*x133*x114*x412-x322*x231*x132*x113*x414+x322*x232*x131*x113*x414-x322*x233*x134*x111*x412+x322*x233*x134*x112*x411+x322*x233*x132*x111*x414-x322*x233*x132*x114*x411+x322*x232*x134*x111*x413-x322*x232*x134*x113*x411-x322*x232*x133*x111*x414+x322*x232*x133*x114*x411+x322*x231*x132*x114*x413-x322*x232*x131*x114*x413+x322*x234*x131*x112*x413+x322*x431*x134*x112*x213-x322*x431*x134*x113*x212-x322*x431*x133*x112*x214+x322*x431*x133*x114*x212-x322*x234*x131*x113*x412-x322*x233*x131*x112*x414+x322*x234*x133*x111*x412-x322*x234*x133*x112*x411-x322*x234*x132*x111*x413+x322*x234*x132*x113*x411+x322*x233*x131*x114*x412+x322*x431*x132*x113*x214-x322*x432*x134*x111*x213+x322*x433*x134*x111*x212-x322*x433*x134*x112*x211-x322*x433*x132*x111*x214+x322*x433*x132*x114*x211+x322*x432*x131*x114*x213+x322*x432*x134*x113*x211+x322*x432*x133*x111*x214-x322*x432*x133*x114*x211-x322*x431*x132*x114*x213-x322*x432*x131*x113*x214+x322*x433*x131*x112*x214-x322*x434*x133*x111*x212+x322*x434*x133*x112*x211+x322*x434*x132*x111*x213-x322*x434*x132*x113*x211+x432*x233*x124*x112*x311-x432*x233*x124*x111*x312-x432*x233*x122*x114*x311+x432*x233*x122*x111*x314-x322*x433*x131*x114*x212-x322*x434*x131*x112*x213+x322*x434*x131*x113*x212-x432*x234*x123*x112*x311+x432*x234*x123*x111*x312+x432*x234*x122*x113*x311-x432*x234*x122*x111*x313+x432*x333*x124*x111*x212-x432*x333*x124*x112*x211-x432*x333*x122*x111*x214-x432*x121*x212*x333*x114-x432*x121*x213*x334*x112+x432*x121*x212*x334*x113+x432*x333*x122*x114*x211-x432*x334*x123*x111*x212-x432*x121*x314*x233*x112-x432*x121*x312*x234*x113+x432*x121*x312*x233*x114+x432*x121*x313*x234*x112-x432*x334*x122*x113*x211+x432*x121*x214*x333*x112+x432*x334*x123*x112*x211+x432*x334*x122*x111*x213+x432*x123*x311*x134*x212-x432*x123*x211*x134*x312-x432*x124*x311*x133*x212+x432*x124*x211*x133*x312 : 

FF[0, 2, 2] =  x233*x432*x124*x113*x311-x233*x432*x124*x111*x313-x233*x432*x123*x114*x311-x233*x121*x412*x334*x113+x233*x121*x313*x432*x114-x233*x121*x313*x434*x112+x233*x121*x312*x434*x113+x233*x432*x123*x111*x314+x233*x434*x123*x112*x311-x233*x434*x123*x111*x312-x123*x333*x231*x112*x414-x123*x333*x431*x114*x212+x123*x333*x431*x112*x214+x233*x334*x123*x111*x412-x233*x334*x123*x112*x411-x233*x334*x122*x111*x413+x233*x334*x122*x113*x411-x123*x334*x211*x132*x413+x123*x334*x411*x132*x213-x233*x434*x122*x113*x311+x233*x434*x122*x111*x313+x233*x332*x123*x114*x411-x123*x432*x211*x134*x313-x233*x121*x413*x332*x114+x233*x332*x124*x111*x413-x233*x332*x124*x113*x411-x233*x332*x123*x111*x414-x233*x121*x314*x432*x113+x123*x432*x311*x134*x213+x123*x433*x231*x112*x314+x123*x433*x331*x114*x212+x233*x124*x411*x132*x313-x233*x124*x311*x132*x413+x233*x121*x413*x334*x112+x233*x121*x414*x332*x113-x213*x134*x431*x123*x312+x233*x122*x311*x134*x413-x123*x433*x331*x112*x214-x123*x433*x231*x114*x312+x313*x132*x231*x123*x414-x313*x132*x431*x123*x214+x313*x133*x231*x124*x412+x313*x134*x431*x123*x212-x233*x122*x411*x134*x313-x313*x133*x231*x122*x414-x313*x133*x431*x124*x212+x313*x133*x431*x122*x214-x313*x134*x231*x123*x412+x313*x232*x133*x121*x414-x313*x232*x131*x123*x414+x123*x434*x211*x132*x313-x123*x434*x311*x132*x213-x313*x233*x122*x431*x114-x313*x234*x133*x121*x412-x313*x233*x132*x121*x414+x313*x234*x131*x123*x412+x313*x233*x131*x122*x414-x313*x233*x131*x124*x412+x313*x233*x124*x431*x112+x313*x233*x134*x121*x412-x313*x432*x133*x214*x121-x313*x433*x134*x212*x121+x313*x432*x131*x123*x214+x313*x433*x132*x214*x121-x313*x433*x131*x122*x214-x313*x433*x124*x231*x112+x313*x433*x122*x231*x114+x313*x434*x133*x212*x121+x313*x433*x131*x124*x212-x313*x434*x131*x123*x212-x323*x231*x134*x112*x413+x323*x231*x134*x113*x412+x323*x231*x133*x112*x414-x323*x231*x133*x114*x412-x323*x231*x132*x113*x414+x323*x232*x134*x111*x413-x323*x431*x134*x113*x212-x323*x431*x133*x112*x214+x323*x431*x133*x114*x212-x323*x234*x131*x113*x412-x323*x233*x131*x112*x414+x323*x234*x133*x111*x412+x323*x233*x134*x112*x411+x323*x233*x132*x111*x414-x323*x233*x132*x114*x411-x323*x232*x131*x114*x413+x323*x234*x131*x112*x413+x323*x431*x134*x112*x213-x323*x232*x134*x113*x411-x323*x232*x133*x111*x414+x323*x232*x133*x114*x411+x323*x231*x132*x114*x413+x323*x232*x131*x113*x414-x323*x233*x134*x111*x412-x323*x433*x134*x112*x211-x323*x433*x132*x111*x214+x323*x433*x132*x114*x211+x323*x432*x131*x114*x213+x323*x433*x131*x112*x214-x323*x434*x133*x111*x212+x323*x432*x134*x113*x211+x323*x432*x133*x111*x214-x323*x432*x133*x114*x211-x323*x431*x132*x114*x213-x323*x432*x131*x113*x214+x323*x433*x134*x111*x212-x323*x234*x133*x112*x411-x323*x234*x132*x111*x413+x323*x234*x132*x113*x411+x323*x233*x131*x114*x412+x323*x431*x132*x113*x214-x323*x432*x134*x111*x213+x323*x434*x133*x112*x211+x323*x434*x132*x111*x213-x323*x434*x132*x113*x211-x323*x433*x131*x114*x212-x323*x434*x131*x112*x213+x323*x434*x131*x113*x212+x333*x434*x122*x113*x211+x333*x121*x214*x432*x113-x333*x121*x213*x432*x114+x333*x121*x213*x434*x112+x333*x121*x413*x232*x114+x333*x434*x123*x111*x212-x333*x121*x212*x434*x113-x333*x121*x413*x234*x112+x333*x121*x412*x234*x113-x333*x121*x414*x232*x113+x223*x434*x133*x111*x312+x223*x434*x132*x113*x311-x223*x433*x131*x112*x314-x223*x434*x132*x111*x313-x223*x434*x131*x113*x312+x223*x434*x131*x112*x313+x223*x432*x134*x111*x313+x223*x432*x133*x114*x311-x223*x431*x132*x113*x314+x223*x433*x132*x111*x314+x223*x433*x131*x114*x312-x223*x434*x133*x112*x311-x333*x434*x123*x112*x211-x333*x434*x122*x111*x213+x333*x232*x124*x113*x411+x333*x232*x123*x111*x414-x333*x232*x123*x114*x411-x333*x232*x124*x111*x413+x333*x124*x211*x132*x413-x333*x432*x124*x113*x211-x333*x432*x123*x111*x214+x333*x432*x123*x114*x211+x333*x432*x124*x111*x213+x333*x234*x123*x112*x411+x333*x234*x122*x111*x413-x333*x234*x122*x113*x411-x333*x234*x123*x111*x412-x333*x124*x411*x132*x213+x333*x122*x411*x134*x213-x333*x122*x211*x134*x413+x413*x133*x331*x124*x212-x413*x133*x331*x122*x214-x413*x133*x231*x124*x312+x413*x133*x231*x122*x314+x413*x134*x231*x123*x312+x413*x132*x331*x123*x214-x413*x132*x231*x123*x314-x413*x134*x331*x123*x212-x413*x233*x134*x312*x121+x413*x233*x132*x314*x121-x413*x233*x131*x122*x314-x413*x232*x133*x314*x121+x413*x232*x131*x123*x314-x413*x234*x131*x123*x312+x413*x233*x131*x124*x312-x413*x233*x124*x331*x112+x413*x233*x122*x331*x114+x413*x234*x133*x312*x121-x213*x334*x131*x123*x412-x213*x333*x124*x431*x112+x413*x332*x133*x214*x121+x413*x333*x134*x212*x121-x413*x333*x132*x214*x121+x413*x333*x131*x122*x214-x413*x332*x131*x123*x214+x223*x334*x133*x112*x411+x223*x334*x132*x111*x413+x223*x333*x131*x112*x414-x223*x432*x133*x111*x314-x223*x432*x131*x114*x313+x223*x433*x134*x112*x311-x413*x333*x131*x124*x212+x413*x333*x124*x231*x112-x413*x333*x122*x231*x114-x413*x334*x133*x212*x121-x223*x433*x134*x111*x312-x223*x433*x132*x114*x311+x223*x432*x131*x113*x314-x223*x431*x133*x114*x312+x223*x431*x132*x114*x313-x223*x432*x134*x113*x311+x413*x334*x131*x123*x212-x123*x233*x331*x114*x412+x123*x233*x331*x112*x414+x123*x233*x431*x114*x312+x223*x431*x134*x113*x312+x223*x431*x133*x112*x314-x223*x334*x131*x112*x413+x223*x333*x132*x114*x411-x223*x333*x131*x114*x412-x223*x334*x133*x111*x412+x213*x334*x133*x121*x412+x213*x333*x122*x431*x114-x223*x333*x134*x112*x411-x223*x333*x132*x111*x414-x223*x332*x131*x113*x414-x223*x334*x132*x113*x411+x223*x334*x131*x113*x412-x223*x431*x134*x112*x313-x423*x231*x134*x113*x312-x423*x231*x133*x112*x314+x423*x231*x133*x114*x312+x423*x231*x132*x113*x314+x423*x231*x134*x112*x313-x423*x231*x132*x114*x313+x423*x232*x134*x113*x311-x423*x232*x134*x111*x313-x423*x232*x133*x114*x311+x423*x232*x133*x111*x314-x423*x232*x131*x113*x314+x423*x232*x131*x114*x313+x223*x332*x134*x113*x411+x223*x332*x133*x111*x414+x223*x331*x132*x113*x414-x223*x332*x133*x114*x411+x223*x332*x131*x114*x413+x223*x333*x134*x111*x412-x423*x233*x134*x112*x311+x423*x233*x134*x111*x312+x423*x233*x132*x114*x311-x423*x233*x132*x111*x314+x423*x233*x131*x112*x314-x423*x233*x131*x114*x312+x223*x331*x134*x112*x413-x223*x331*x134*x113*x412-x223*x331*x133*x112*x414+x223*x331*x133*x114*x412-x223*x331*x132*x114*x413-x223*x332*x134*x111*x413-x423*x234*x133*x111*x312-x423*x234*x132*x113*x311+x423*x234*x132*x111*x313-x423*x234*x131*x112*x313-x423*x331*x132*x113*x214+x423*x331*x132*x114*x213+x423*x234*x133*x112*x311+x423*x234*x131*x113*x312-x423*x331*x134*x112*x213+x423*x331*x134*x113*x212+x423*x331*x133*x112*x214-x423*x331*x133*x114*x212+x423*x332*x134*x111*x213-x423*x332*x134*x113*x211-x423*x332*x133*x111*x214+x423*x332*x133*x114*x211+x423*x332*x131*x113*x214-x423*x332*x131*x114*x213-x123*x233*x431*x112*x314+x123*x234*x311*x132*x413-x423*x333*x134*x111*x212+x423*x333*x131*x114*x212+x423*x334*x133*x111*x212-x423*x334*x133*x112*x211-x423*x334*x132*x111*x213+x423*x334*x132*x113*x211+x423*x333*x134*x112*x211+x423*x333*x132*x111*x214-x423*x333*x132*x114*x211-x423*x333*x131*x112*x214+x423*x334*x131*x112*x213-x423*x334*x131*x113*x212-x133*x232*x411*x124*x313+x133*x232*x311*x124*x413-x433*x232*x124*x113*x311+x433*x232*x124*x111*x313+x433*x232*x123*x114*x311-x123*x234*x411*x132*x313-x123*x332*x411*x134*x213-x433*x232*x123*x111*x314-x433*x234*x123*x112*x311+x433*x234*x123*x111*x312+x433*x234*x122*x113*x311-x433*x234*x122*x111*x313-x433*x332*x124*x111*x213+x433*x332*x124*x113*x211+x433*x332*x123*x111*x214-x433*x332*x123*x114*x211-x433*x121*x213*x334*x112+x433*x121*x212*x334*x113-x133*x234*x311*x122*x413+x133*x234*x411*x122*x313-x133*x332*x211*x124*x413+x433*x121*x314*x232*x113-x433*x334*x123*x111*x212-x213*x333*x134*x121*x412+x213*x333*x132*x121*x414-x213*x333*x131*x122*x414+x213*x333*x131*x124*x412-x433*x121*x312*x234*x113+x433*x121*x313*x234*x112-x433*x121*x313*x232*x114+x433*x121*x213*x332*x114-x433*x121*x214*x332*x113+x433*x334*x123*x112*x211+x433*x334*x122*x111*x213-x433*x334*x122*x113*x211+x133*x332*x411*x124*x213+x433*x122*x211*x134*x313-x433*x122*x311*x134*x213-x133*x334*x411*x122*x213+x133*x334*x211*x122*x413-x433*x124*x211*x132*x313+x213*x432*x133*x314*x121-x213*x432*x131*x123*x314-x213*x433*x132*x314*x121-x213*x433*x131*x124*x312+x213*x433*x124*x331*x112-x213*x433*x122*x331*x114+x213*x433*x131*x122*x314+x433*x124*x311*x132*x213-x133*x434*x211*x122*x313+x133*x434*x311*x122*x213+x133*x432*x211*x124*x313-x133*x432*x311*x124*x213-x113*x233*x431*x124*x312+x113*x233*x431*x122*x314+x113*x233*x331*x124*x412-x113*x233*x331*x122*x414-x113*x333*x231*x124*x412+x113*x333*x231*x122*x414+x113*x333*x431*x124*x212-x113*x333*x431*x122*x214-x113*x433*x331*x124*x212+x113*x433*x331*x122*x214+x113*x433*x231*x124*x312-x113*x433*x231*x122*x314+x123*x332*x211*x134*x413+x213*x433*x134*x312*x121+x123*x333*x231*x114*x412-x213*x434*x133*x312*x121+x213*x434*x131*x123*x312+x213*x132*x431*x123*x314-x213*x132*x331*x123*x414+x213*x134*x331*x123*x412+x213*x133*x431*x124*x312+x123*x232*x411*x134*x313-x123*x232*x311*x134*x413-x213*x133*x331*x124*x412+x213*x133*x331*x122*x414-x213*x133*x431*x122*x314-x213*x332*x133*x121*x414+x213*x332*x131*x123*x414 : 

FF[0, 2, 3] =  x224*x332*x134*x113*x411+x224*x332*x133*x111*x414+x224*x331*x132*x113*x414-x224*x332*x133*x114*x411+x224*x332*x131*x114*x413+x224*x333*x134*x111*x412+x434*x122*x311*x133*x214-x434*x122*x211*x133*x314-x224*x333*x134*x112*x411-x224*x333*x132*x111*x414-x224*x332*x131*x113*x414-x224*x334*x132*x113*x411+x224*x334*x131*x113*x412-x224*x431*x134*x112*x313+x234*x122*x411*x133*x314-x234*x123*x411*x132*x314+x234*x123*x311*x132*x414+x234*x121*x414*x332*x113-x234*x121*x414*x333*x112-x234*x121*x413*x332*x114+x234*x333*x124*x112*x411+x234*x333*x122*x111*x414-x234*x333*x122*x114*x411+x234*x332*x124*x111*x413-x234*x332*x124*x113*x411-x234*x332*x123*x111*x414-x234*x121*x314*x432*x113+x234*x121*x314*x433*x112+x234*x332*x123*x114*x411-x234*x333*x124*x111*x412-x434*x123*x311*x132*x214+x434*x123*x211*x132*x314+x234*x121*x412*x333*x114+x234*x121*x313*x432*x114-x234*x121*x312*x433*x114+x234*x432*x123*x111*x314+x234*x432*x124*x113*x311-x234*x432*x124*x111*x313-x234*x432*x123*x114*x311-x234*x433*x124*x112*x311+x234*x433*x124*x111*x312+x234*x433*x122*x114*x311-x234*x433*x122*x111*x314-x114*x234*x331*x123*x412+x114*x234*x431*x123*x312-x114*x234*x431*x122*x313+x114*x234*x331*x122*x413+x224*x431*x134*x113*x312+x224*x431*x133*x112*x314-x224*x334*x131*x112*x413+x224*x333*x132*x114*x411-x224*x333*x131*x114*x412-x224*x334*x133*x111*x412+x114*x334*x231*x123*x412+x314*x134*x231*x122*x413-x314*x133*x431*x124*x212-x314*x134*x231*x123*x412-x314*x232*x134*x121*x413-x314*x132*x231*x124*x413+x314*x133*x231*x124*x412+x314*x132*x431*x124*x213+x314*x134*x431*x123*x212-x314*x134*x431*x122*x213+x314*x232*x131*x124*x413+x314*x234*x132*x121*x413-x114*x334*x231*x122*x413-x114*x334*x431*x123*x212+x114*x334*x431*x122*x213-x114*x434*x231*x123*x312+x114*x434*x231*x122*x313+x114*x434*x331*x123*x212-x114*x434*x331*x122*x213-x314*x234*x131*x122*x413-x314*x234*x133*x121*x412-x314*x233*x131*x124*x412+x314*x233*x134*x121*x412+x314*x234*x131*x123*x412+x314*x234*x122*x431*x113+x314*x432*x134*x213*x121-x314*x234*x123*x431*x112-x314*x432*x131*x124*x213-x124*x232*x411*x133*x314+x124*x232*x311*x133*x414+x224*x334*x133*x112*x411+x224*x334*x132*x111*x413+x224*x333*x131*x112*x414-x224*x432*x133*x111*x314-x224*x432*x131*x114*x313+x224*x433*x134*x112*x311-x314*x433*x134*x212*x121+x314*x434*x133*x212*x121+x314*x433*x131*x124*x212-x314*x434*x132*x213*x121+x314*x434*x131*x122*x213-x314*x434*x131*x123*x212+x314*x434*x123*x231*x112-x314*x434*x122*x231*x113-x124*x233*x311*x132*x414+x124*x233*x411*x132*x314+x124*x234*x331*x113*x412-x124*x234*x331*x112*x413-x124*x234*x431*x113*x312+x124*x234*x431*x112*x313+x124*x332*x411*x133*x214-x124*x332*x211*x133*x414+x124*x333*x211*x132*x414-x324*x231*x134*x112*x413+x324*x231*x134*x113*x412+x324*x231*x133*x112*x414-x324*x231*x133*x114*x412-x324*x231*x132*x113*x414+x324*x232*x134*x111*x413-x324*x232*x134*x113*x411-x124*x333*x411*x132*x214-x124*x334*x231*x113*x412+x124*x334*x231*x112*x413+x124*x334*x431*x113*x212-x124*x334*x431*x112*x213-x324*x232*x133*x111*x414+x324*x232*x133*x114*x411+x324*x231*x132*x114*x413+x324*x232*x131*x113*x414-x324*x233*x134*x111*x412+x324*x233*x134*x112*x411+x324*x233*x132*x111*x414-x124*x432*x311*x133*x214+x124*x433*x311*x132*x214+x124*x432*x211*x133*x314+x224*x432*x134*x111*x313+x224*x432*x133*x114*x311-x224*x431*x132*x113*x314+x224*x433*x132*x111*x314+x224*x433*x131*x114*x312-x224*x434*x133*x112*x311-x224*x433*x134*x111*x312-x224*x433*x132*x114*x311+x224*x432*x131*x113*x314-x224*x431*x133*x114*x312+x224*x431*x132*x114*x313-x224*x432*x134*x113*x311-x124*x433*x211*x132*x314+x124*x434*x231*x113*x312-x124*x434*x231*x112*x313+x124*x434*x331*x112*x213-x124*x434*x331*x113*x212-x324*x234*x131*x113*x412-x324*x233*x131*x112*x414+x324*x234*x133*x111*x412-x324*x234*x133*x112*x411-x324*x234*x132*x111*x413+x324*x234*x132*x113*x411+x324*x233*x131*x114*x412-x324*x233*x132*x114*x411-x324*x232*x131*x114*x413+x324*x234*x131*x112*x413+x324*x431*x134*x112*x213-x324*x431*x134*x113*x212-x324*x431*x133*x112*x214+x324*x431*x133*x114*x212+x324*x431*x132*x113*x214-x324*x432*x134*x111*x213+x324*x432*x134*x113*x211+x324*x432*x133*x111*x214-x324*x432*x133*x114*x211-x324*x431*x132*x114*x213-x324*x432*x131*x113*x214+x324*x433*x134*x111*x212-x324*x433*x134*x112*x211-x324*x433*x132*x111*x214+x324*x433*x132*x114*x211+x324*x432*x131*x114*x213+x324*x433*x131*x112*x214-x324*x434*x133*x111*x212+x134*x432*x311*x123*x214+x324*x434*x133*x112*x211+x324*x434*x132*x111*x213-x324*x434*x132*x113*x211-x324*x433*x131*x114*x212-x324*x434*x131*x112*x213+x324*x434*x131*x113*x212+x224*x434*x133*x111*x312+x224*x434*x132*x113*x311-x224*x433*x131*x112*x314-x224*x434*x132*x111*x313-x224*x434*x131*x113*x312+x224*x434*x131*x112*x313+x334*x121*x214*x432*x113-x334*x121*x214*x433*x112-x334*x121*x213*x432*x114+x334*x121*x413*x232*x114-x334*x121*x412*x233*x114-x334*x121*x414*x232*x113+x334*x121*x414*x233*x112+x334*x121*x212*x433*x114-x334*x433*x124*x111*x212+x334*x433*x124*x112*x211+x334*x433*x122*x111*x214+x134*x233*x311*x122*x414-x134*x233*x411*x122*x314+x134*x232*x411*x123*x314-x134*x232*x311*x123*x414-x334*x433*x122*x114*x211+x334*x232*x124*x113*x411+x334*x232*x123*x111*x414-x334*x232*x123*x114*x411+x134*x333*x411*x122*x214-x134*x333*x211*x122*x414+x134*x332*x211*x123*x414-x134*x332*x411*x123*x214-x334*x232*x124*x111*x413-x334*x122*x411*x133*x214+x334*x122*x211*x133*x414-x334*x233*x124*x112*x411-x334*x233*x122*x111*x414+x334*x233*x122*x114*x411+x334*x233*x124*x111*x412+x334*x123*x411*x132*x214-x334*x123*x211*x132*x414+x134*x433*x211*x122*x314-x134*x433*x311*x122*x214-x334*x432*x124*x113*x211-x334*x432*x123*x111*x214+x334*x432*x123*x114*x211+x334*x432*x124*x111*x213-x134*x432*x211*x123*x314-x414*x132*x331*x124*x213+x414*x132*x231*x124*x313-x414*x134*x331*x123*x212+x414*x134*x331*x122*x213+x414*x133*x331*x124*x212-x414*x133*x231*x124*x312+x414*x134*x231*x123*x312-x414*x134*x231*x122*x313+x414*x232*x134*x313*x121-x414*x232*x131*x124*x313-x414*x234*x132*x313*x121+x414*x234*x131*x122*x313-x414*x233*x134*x312*x121-x414*x234*x131*x123*x312+x414*x233*x131*x124*x312+x414*x234*x133*x312*x121+x414*x234*x123*x331*x112+x414*x332*x131*x124*x213-x414*x234*x122*x331*x113-x414*x332*x134*x213*x121+x414*x333*x134*x212*x121-x414*x333*x131*x124*x212-x414*x334*x133*x212*x121+x414*x334*x122*x231*x113+x414*x334*x132*x213*x121-x214*x332*x131*x124*x413+x214*x132*x331*x124*x413+x214*x134*x331*x123*x412-x214*x134*x331*x122*x413+x214*x133*x431*x124*x312-x214*x133*x331*x124*x412-x414*x334*x131*x122*x213+x414*x334*x131*x123*x212-x414*x334*x123*x231*x112-x214*x134*x431*x123*x312+x214*x332*x134*x121*x413+x214*x134*x431*x122*x313+x214*x334*x133*x121*x412-x214*x334*x132*x121*x413+x214*x334*x131*x122*x413+x214*x334*x123*x431*x112-x214*x334*x122*x431*x113-x214*x432*x134*x313*x121-x214*x334*x131*x123*x412-x424*x231*x134*x113*x312-x424*x231*x133*x112*x314+x424*x231*x133*x114*x312+x424*x231*x132*x113*x314+x424*x231*x134*x112*x313-x424*x231*x132*x114*x313+x424*x232*x134*x113*x311-x424*x232*x134*x111*x313-x424*x232*x133*x114*x311+x424*x232*x133*x111*x314-x424*x232*x131*x113*x314+x424*x232*x131*x114*x313-x424*x233*x134*x112*x311+x424*x233*x134*x111*x312+x424*x233*x132*x114*x311-x424*x233*x132*x111*x314+x424*x233*x131*x112*x314-x424*x233*x131*x114*x312+x424*x234*x133*x112*x311+x424*x234*x131*x113*x312-x424*x331*x134*x112*x213-x424*x331*x132*x113*x214+x424*x331*x132*x114*x213+x424*x332*x134*x111*x213-x424*x332*x134*x113*x211-x424*x332*x133*x111*x214+x424*x332*x133*x114*x211+x424*x332*x131*x113*x214+x424*x331*x134*x113*x212+x424*x331*x133*x112*x214-x424*x331*x133*x114*x212-x424*x234*x133*x111*x312-x424*x234*x132*x113*x311+x424*x234*x132*x111*x313-x424*x234*x131*x112*x313-x424*x332*x131*x114*x213-x424*x333*x134*x111*x212+x424*x333*x131*x114*x212+x424*x334*x133*x111*x212-x424*x334*x133*x112*x211-x424*x334*x132*x111*x213+x424*x334*x132*x113*x211+x424*x333*x134*x112*x211+x424*x333*x132*x111*x214-x424*x333*x132*x114*x211-x424*x333*x131*x112*x214+x424*x334*x131*x112*x213-x424*x334*x131*x113*x212-x214*x333*x134*x121*x412+x214*x333*x131*x124*x412+x214*x432*x131*x124*x313-x214*x433*x131*x124*x312+x214*x433*x134*x312*x121+x214*x434*x122*x331*x113-x214*x434*x133*x312*x121+x214*x434*x132*x313*x121-x214*x434*x131*x122*x313+x214*x434*x131*x123*x312-x214*x434*x123*x331*x112-x214*x132*x431*x124*x313+x434*x233*x124*x112*x311-x434*x233*x124*x111*x312-x434*x233*x122*x114*x311-x434*x232*x124*x113*x311+x434*x232*x124*x111*x313+x434*x232*x123*x114*x311-x434*x232*x123*x111*x314+x434*x233*x122*x111*x314-x434*x332*x124*x111*x213+x434*x332*x124*x113*x211+x434*x332*x123*x111*x214-x434*x332*x123*x114*x211-x434*x121*x212*x333*x114+x434*x121*x314*x232*x113+x434*x333*x124*x111*x212-x434*x333*x124*x112*x211-x434*x333*x122*x111*x214-x234*x122*x311*x133*x414+x434*x333*x122*x114*x211-x434*x121*x314*x233*x112+x434*x121*x312*x233*x114-x434*x121*x313*x232*x114+x224*x331*x134*x112*x413-x224*x331*x134*x113*x412-x224*x331*x133*x112*x414+x224*x331*x133*x114*x412-x224*x331*x132*x114*x413-x224*x332*x134*x111*x413+x434*x121*x213*x332*x114+x434*x121*x214*x333*x112-x434*x121*x214*x332*x113 : 

FF[0, 3, 0] =  -2*x324*x421*x123*x231*x112+2*x324*x421*x122*x231*x113-2*x324*x422*x133*x111*x221+2*x324*x422*x133*x121*x211+2*x324*x422*x131*x113*x221-2*x324*x422*x131*x123*x211-2*x322*x423*x134*x111*x221-2*x322*x421*x124*x231*x113+2*x322*x421*x123*x231*x114+2*x322*x423*x134*x121*x211+2*x322*x423*x131*x114*x221-2*x322*x423*x131*x124*x211-2*x322*x423*x121*x231*x114-2*x322*x424*x133*x121*x211-2*x322*x424*x131*x113*x221+2*x322*x424*x131*x123*x211-2*x322*x424*x123*x111*x231+2*x322*x424*x121*x231*x113+2*x322*x424*x133*x111*x221+2*x322*x423*x124*x111*x231-2*x224*x321*x123*x431*x112+2*x224*x321*x122*x431*x113+2*x224*x322*x133*x121*x411-2*x224*x322*x133*x111*x421-2*x223*x422*x134*x111*x321+2*x223*x422*x134*x121*x311+2*x223*x422*x131*x114*x321-2*x223*x422*x131*x124*x311+2*x223*x422*x124*x111*x331-2*x223*x422*x121*x331*x114-2*x223*x424*x132*x121*x311-2*x223*x424*x131*x112*x321-2*x321*x424*x122*x231*x113+2*x321*x424*x123*x231*x112-2*x223*x322*x124*x111*x431+2*x223*x322*x121*x431*x114-2*x223*x324*x132*x111*x421+2*x223*x324*x132*x121*x411+2*x223*x324*x131*x421*x112-2*x223*x324*x131*x122*x411+2*x223*x324*x122*x111*x431-2*x223*x324*x121*x431*x112+2*x223*x424*x131*x122*x311-2*x223*x424*x122*x111*x331+2*x223*x424*x121*x331*x112+2*x223*x424*x132*x111*x321-2*x223*x322*x134*x121*x411+2*x223*x322*x134*x111*x421-2*x223*x322*x131*x421*x114+2*x223*x322*x131*x124*x411+2*x221*x322*x124*x431*x113-2*x221*x322*x123*x431*x114+2*x321*x423*x122*x231*x114-2*x321*x423*x124*x231*x112+2*x321*x422*x124*x231*x113-2*x321*x422*x123*x231*x114+2*x221*x323*x122*x431*x114-2*x221*x323*x124*x431*x112-2*x223*x421*x124*x331*x112+2*x223*x421*x122*x331*x114+2*x223*x321*x124*x431*x112-2*x223*x321*x122*x431*x114-2*x221*x324*x122*x431*x113+2*x221*x324*x123*x431*x112+2*x122*x224*x421*x133*x311-2*x122*x224*x321*x133*x411+2*x224*x322*x131*x421*x113-2*x224*x322*x131*x123*x411+2*x224*x322*x123*x111*x431-2*x224*x322*x121*x431*x113+2*x224*x323*x132*x111*x421-2*x224*x323*x131*x421*x112+2*x224*x323*x131*x122*x411-2*x224*x323*x122*x111*x431+2*x124*x322*x421*x133*x211+2*x221*x422*x123*x331*x114-2*x221*x422*x124*x331*x113-2*x123*x324*x221*x132*x411+2*x123*x322*x221*x134*x411-2*x124*x322*x221*x133*x411+2*x124*x323*x221*x132*x411-2*x124*x323*x421*x132*x211-2*x123*x322*x421*x134*x211+2*x123*x324*x421*x132*x211+2*x123*x224*x321*x132*x411-2*x123*x422*x221*x134*x311-2*x123*x224*x421*x132*x311+2*x123*x422*x321*x134*x211+2*x224*x323*x121*x431*x112-2*x224*x323*x132*x121*x411+2*x224*x421*x123*x331*x112-2*x224*x421*x122*x331*x113+2*x224*x422*x133*x111*x321-2*x224*x422*x133*x121*x311-2*x224*x422*x131*x113*x321+2*x224*x422*x131*x123*x311+2*x123*x222*x421*x134*x311-2*x123*x222*x321*x134*x411-2*x123*x424*x321*x132*x211+2*x123*x424*x221*x132*x311-2*x224*x422*x123*x111*x331+2*x224*x422*x121*x331*x113-2*x224*x423*x132*x111*x321+2*x224*x423*x132*x121*x311+2*x224*x423*x131*x112*x321-2*x224*x423*x131*x122*x311+2*x224*x423*x122*x111*x331-2*x224*x423*x121*x331*x112+2*x323*x421*x124*x231*x112-2*x323*x421*x122*x231*x114-2*x323*x422*x134*x121*x211+2*x323*x422*x134*x111*x221-2*x323*x422*x131*x114*x221+2*x323*x422*x131*x124*x211-2*x221*x423*x122*x331*x114+2*x221*x423*x124*x331*x112+2*x221*x424*x122*x331*x113-2*x221*x424*x123*x331*x112-2*x323*x422*x124*x111*x231+2*x323*x422*x121*x231*x114+2*x323*x424*x132*x121*x211+2*x323*x424*x131*x112*x221-2*x323*x424*x131*x122*x211-2*x323*x424*x132*x111*x221+2*x323*x424*x122*x111*x231-2*x323*x424*x121*x231*x112-2*x122*x323*x221*x134*x411+2*x122*x423*x221*x134*x311+2*x122*x424*x321*x133*x211-2*x122*x424*x221*x133*x311-2*x122*x423*x321*x134*x211-2*x124*x422*x321*x133*x211+2*x124*x422*x221*x133*x311+2*x122*x324*x221*x133*x411-2*x222*x321*x124*x431*x113+2*x222*x321*x123*x431*x114-2*x222*x323*x134*x111*x421+2*x222*x323*x131*x421*x114-2*x222*x323*x131*x124*x411+2*x222*x323*x124*x111*x431-2*x222*x421*x123*x331*x114-2*x222*x423*x134*x121*x311-2*x222*x423*x131*x114*x321+2*x222*x423*x131*x124*x311-2*x222*x423*x124*x111*x331+2*x222*x421*x124*x331*x113+2*x222*x423*x134*x111*x321+2*x222*x423*x121*x331*x114-2*x222*x323*x121*x431*x114+2*x222*x323*x134*x121*x411-2*x222*x324*x133*x121*x411+2*x222*x324*x133*x111*x421+2*x222*x324*x131*x123*x411-2*x222*x324*x123*x111*x431+2*x222*x324*x121*x431*x113-2*x222*x324*x131*x421*x113+2*x222*x424*x133*x121*x311+2*x222*x424*x131*x113*x321-2*x222*x424*x131*x123*x311+2*x222*x424*x123*x111*x331-2*x222*x424*x121*x331*x113-2*x222*x424*x133*x111*x321+2*x124*x423*x321*x132*x211-2*x124*x423*x221*x132*x311+2*x122*x323*x421*x134*x211-2*x122*x324*x421*x133*x211+2*x324*x422*x123*x111*x231-2*x324*x422*x121*x231*x113+2*x324*x423*x132*x111*x221-2*x324*x423*x132*x121*x211-2*x324*x423*x131*x112*x221+2*x324*x423*x131*x122*x211-2*x324*x423*x122*x111*x231+2*x324*x423*x121*x231*x112-2*x122*x223*x421*x134*x311-2*x124*x222*x421*x133*x311+2*x124*x222*x321*x133*x411-2*x124*x223*x321*x132*x411+2*x122*x223*x321*x134*x411+2*x124*x223*x421*x132*x311 : 

FF[0, 3, 1] =  -2*x222*x324*x131*x423*x112+2*x422*x224*x323*x111*x132-2*x422*x224*x131*x323*x112-2*x232*x323*x421*x114*x122-2*x232*x323*x422*x111*x124+2*x232*x323*x422*x114*x121+2*x232*x323*x424*x111*x122-2*x232*x323*x424*x112*x121-2*x232*x324*x421*x112*x123+2*x232*x324*x421*x113*x122+2*x232*x324*x422*x111*x123-2*x232*x324*x422*x113*x121-2*x232*x324*x423*x111*x122+2*x232*x324*x423*x112*x121-2*x222*x323*x424*x111*x132+2*x222*x323*x131*x424*x112+2*x222*x324*x423*x111*x132+2*x432*x221*x322*x113*x124-2*x432*x221*x322*x114*x123-2*x432*x221*x323*x112*x124+2*x432*x221*x323*x114*x122+2*x432*x221*x324*x112*x123-2*x432*x221*x324*x113*x122-2*x432*x222*x321*x113*x124+2*x432*x222*x321*x114*x123+2*x432*x222*x323*x111*x124-2*x432*x222*x323*x114*x121-2*x432*x222*x324*x111*x123+2*x432*x222*x324*x113*x121+2*x432*x223*x321*x112*x124-2*x432*x223*x321*x114*x122-2*x432*x223*x322*x111*x124+2*x432*x223*x322*x114*x121+2*x132*x222*x323*x421*x114-2*x132*x222*x324*x421*x113-2*x132*x222*x423*x114*x321-2*x132*x223*x322*x421*x114+2*x232*x321*x422*x113*x124-2*x232*x321*x422*x114*x123-2*x232*x321*x423*x112*x124+2*x232*x321*x423*x114*x122+2*x232*x321*x424*x112*x123-2*x232*x321*x424*x113*x122-2*x232*x322*x421*x113*x124+2*x232*x322*x421*x114*x123+2*x232*x322*x423*x111*x124-2*x232*x322*x423*x114*x121-2*x232*x322*x424*x111*x123+2*x232*x322*x424*x113*x121+2*x232*x323*x421*x112*x124-2*x422*x223*x324*x111*x132+2*x422*x223*x131*x324*x112-2*x332*x221*x422*x113*x124+2*x332*x221*x422*x114*x123+2*x332*x221*x423*x112*x124-2*x332*x221*x423*x114*x122-2*x332*x221*x424*x112*x123+2*x332*x221*x424*x113*x122+2*x332*x222*x421*x113*x124-2*x332*x222*x421*x114*x123-2*x332*x222*x423*x111*x124+2*x332*x222*x423*x114*x121+2*x332*x222*x424*x111*x123-2*x332*x222*x424*x113*x121-2*x332*x223*x421*x112*x124+2*x332*x223*x421*x114*x122+2*x332*x223*x422*x111*x124-2*x332*x223*x422*x114*x121+2*x332*x223*x424*x112*x121+2*x332*x224*x421*x112*x123-2*x332*x224*x421*x113*x122-2*x332*x224*x422*x111*x123+2*x332*x224*x422*x113*x121+2*x332*x224*x423*x111*x122-2*x332*x224*x423*x112*x121-2*x332*x223*x424*x111*x122+2*x212*x122*x323*x134*x421-2*x212*x122*x324*x133*x421-2*x212*x122*x423*x134*x321+2*x212*x122*x424*x133*x321-2*x212*x123*x322*x134*x421+2*x212*x123*x324*x132*x421+2*x212*x123*x422*x134*x321-2*x212*x123*x424*x132*x321+2*x212*x124*x322*x133*x421-2*x212*x124*x323*x132*x421-2*x212*x124*x422*x133*x321+2*x212*x124*x423*x132*x321+2*x212*x322*x423*x121*x134-2*x212*x322*x423*x124*x131-2*x212*x322*x424*x121*x133+2*x212*x322*x424*x123*x131-2*x212*x323*x422*x121*x134+2*x212*x323*x422*x124*x131+2*x212*x323*x424*x121*x132-2*x212*x323*x424*x122*x131+2*x212*x324*x422*x121*x133-2*x212*x324*x422*x123*x131-2*x212*x324*x423*x121*x132+2*x212*x324*x423*x122*x131+2*x132*x223*x422*x114*x321+2*x132*x222*x424*x113*x321+2*x132*x224*x322*x421*x113-2*x132*x224*x422*x113*x321+2*x432*x223*x324*x111*x122-2*x432*x223*x324*x112*x121-2*x432*x224*x321*x112*x123+2*x432*x224*x321*x113*x122+2*x432*x224*x322*x111*x123-2*x432*x224*x322*x113*x121-2*x432*x224*x323*x111*x122+2*x432*x224*x323*x112*x121+2*x112*x224*x422*x133*x321+2*x112*x322*x424*x133*x221-2*x322*x224*x423*x111*x132+2*x322*x224*x131*x423*x112-2*x112*x222*x323*x134*x421+2*x112*x222*x324*x133*x421+2*x112*x222*x423*x134*x321-2*x112*x222*x424*x133*x321-2*x112*x322*x423*x134*x221+2*x112*x323*x422*x134*x221-2*x112*x324*x422*x133*x221+2*x112*x223*x322*x134*x421-2*x112*x223*x422*x134*x321-2*x112*x224*x322*x133*x421-2*x412*x223*x324*x122*x131+2*x412*x224*x322*x121*x133-2*x412*x224*x322*x123*x131-2*x412*x224*x323*x121*x132+2*x412*x224*x323*x122*x131+2*x412*x222*x323*x121*x134-2*x412*x222*x323*x124*x131-2*x412*x222*x324*x121*x133+2*x412*x222*x324*x123*x131-2*x412*x223*x322*x121*x134+2*x412*x223*x322*x124*x131+2*x412*x223*x324*x121*x132+2*x412*x122*x223*x134*x321-2*x412*x122*x224*x133*x321-2*x412*x122*x323*x134*x221+2*x312*x122*x423*x134*x221-2*x312*x122*x424*x133*x221+2*x312*x123*x222*x134*x421-2*x312*x123*x224*x132*x421-2*x312*x123*x422*x134*x221+2*x312*x123*x424*x132*x221-2*x312*x124*x222*x133*x421+2*x312*x124*x223*x132*x421+2*x312*x124*x422*x133*x221-2*x312*x124*x423*x132*x221-2*x312*x222*x423*x121*x134+2*x312*x222*x423*x124*x131+2*x312*x222*x424*x121*x133-2*x312*x222*x424*x123*x131+2*x312*x223*x422*x121*x134-2*x312*x223*x422*x124*x131-2*x312*x223*x424*x121*x132+2*x312*x223*x424*x122*x131-2*x312*x224*x422*x121*x133+2*x312*x224*x422*x123*x131+2*x312*x224*x423*x121*x132-2*x312*x224*x423*x122*x131-2*x312*x122*x223*x134*x421+2*x312*x122*x224*x133*x421+2*x412*x122*x324*x133*x221-2*x412*x123*x222*x134*x321+2*x412*x123*x224*x132*x321+2*x412*x123*x322*x134*x221-2*x412*x123*x324*x132*x221+2*x412*x124*x222*x133*x321-2*x412*x124*x223*x132*x321-2*x412*x124*x322*x133*x221+2*x412*x124*x323*x132*x221+2*x322*x223*x424*x111*x132-2*x322*x223*x131*x424*x112+2*x132*x324*x422*x113*x221-2*x132*x322*x424*x113*x221-2*x132*x323*x422*x114*x221+2*x132*x322*x423*x114*x221 : 

FF[0, 3, 2] =  2*x413*x123*x322*x134*x221-2*x413*x123*x324*x132*x221+2*x413*x124*x222*x133*x321-2*x413*x124*x223*x132*x321-2*x413*x124*x322*x133*x221+2*x413*x124*x323*x132*x221+2*x113*x224*x323*x132*x421-2*x113*x224*x423*x132*x321-2*x113*x322*x423*x134*x221+2*x113*x323*x422*x134*x221-2*x113*x323*x424*x132*x221+2*x113*x324*x423*x132*x221-2*x113*x222*x323*x134*x421+2*x113*x222*x423*x134*x321+2*x113*x223*x322*x134*x421-2*x113*x223*x324*x132*x421-2*x113*x223*x422*x134*x321+2*x113*x223*x424*x132*x321+2*x313*x122*x423*x134*x221-2*x313*x122*x424*x133*x221+2*x313*x123*x222*x134*x421-2*x313*x123*x224*x132*x421-2*x313*x123*x422*x134*x221+2*x313*x123*x424*x132*x221-2*x313*x124*x222*x133*x421+2*x313*x124*x223*x132*x421+2*x313*x124*x422*x133*x221-2*x313*x124*x423*x132*x221-2*x313*x222*x423*x121*x134+2*x313*x222*x423*x124*x131+2*x313*x222*x424*x121*x133-2*x313*x222*x424*x123*x131+2*x313*x223*x422*x121*x134-2*x313*x223*x422*x124*x131-2*x313*x223*x424*x121*x132+2*x313*x223*x424*x122*x131-2*x333*x224*x421*x113*x122-2*x333*x224*x422*x111*x123+2*x333*x224*x422*x113*x121+2*x333*x224*x423*x111*x122-2*x333*x224*x423*x112*x121-2*x333*x223*x424*x111*x122-2*x313*x224*x422*x121*x133+2*x313*x224*x422*x123*x131+2*x313*x224*x423*x121*x132-2*x313*x224*x423*x122*x131-2*x313*x122*x223*x134*x421+2*x313*x122*x224*x133*x421-2*x233*x323*x421*x114*x122-2*x233*x323*x422*x111*x124+2*x233*x323*x422*x114*x121+2*x233*x323*x424*x111*x122-2*x233*x323*x424*x112*x121-2*x233*x324*x421*x112*x123+2*x233*x324*x421*x113*x122+2*x233*x324*x422*x111*x123-2*x233*x324*x422*x113*x121-2*x233*x324*x423*x111*x122+2*x233*x324*x423*x112*x121+2*x323*x224*x422*x111*x133-2*x323*x224*x131*x422*x113+2*x133*x323*x424*x112*x221-2*x133*x324*x423*x112*x221-2*x133*x323*x422*x114*x221+2*x133*x322*x423*x114*x221+2*x133*x222*x323*x421*x114-2*x133*x222*x423*x114*x321-2*x133*x223*x322*x421*x114+2*x133*x223*x324*x421*x112+2*x133*x223*x422*x114*x321-2*x133*x223*x424*x112*x321-2*x133*x224*x323*x421*x112+2*x133*x224*x423*x112*x321-2*x433*x224*x321*x112*x123+2*x433*x224*x321*x113*x122+2*x433*x224*x322*x111*x123-2*x433*x224*x322*x113*x121-2*x433*x224*x323*x111*x122+2*x433*x224*x323*x112*x121+2*x213*x122*x323*x134*x421-2*x213*x122*x324*x133*x421-2*x213*x122*x423*x134*x321+2*x213*x122*x424*x133*x321-2*x213*x123*x322*x134*x421+2*x213*x123*x324*x132*x421+2*x213*x123*x422*x134*x321-2*x213*x123*x424*x132*x321+2*x213*x124*x322*x133*x421-2*x213*x124*x323*x132*x421-2*x213*x124*x422*x133*x321+2*x213*x124*x423*x132*x321+2*x213*x322*x423*x121*x134-2*x323*x222*x424*x111*x133+2*x323*x222*x131*x424*x113-2*x213*x322*x423*x124*x131-2*x213*x322*x424*x121*x133+2*x213*x322*x424*x123*x131-2*x213*x323*x422*x121*x134+2*x213*x323*x422*x124*x131+2*x213*x323*x424*x121*x132-2*x213*x323*x424*x122*x131+2*x213*x324*x422*x121*x133-2*x213*x324*x422*x123*x131-2*x213*x324*x423*x121*x132+2*x213*x324*x423*x122*x131+2*x423*x222*x324*x111*x133-2*x423*x222*x131*x324*x113-2*x423*x224*x322*x111*x133+2*x423*x224*x131*x322*x113+2*x223*x324*x131*x422*x113-2*x223*x322*x131*x424*x113-2*x223*x324*x422*x111*x133+2*x223*x322*x424*x111*x133-2*x333*x221*x422*x113*x124+2*x333*x221*x422*x114*x123+2*x333*x221*x423*x112*x124-2*x333*x221*x423*x114*x122-2*x333*x221*x424*x112*x123+2*x333*x221*x424*x113*x122+2*x333*x222*x421*x113*x124-2*x333*x222*x421*x114*x123-2*x333*x222*x423*x111*x124+2*x333*x222*x423*x114*x121+2*x333*x222*x424*x111*x123-2*x333*x222*x424*x113*x121-2*x333*x223*x421*x112*x124+2*x333*x223*x421*x114*x122+2*x333*x223*x422*x111*x124-2*x333*x223*x422*x114*x121+2*x333*x223*x424*x112*x121+2*x333*x224*x421*x112*x123+2*x433*x221*x322*x113*x124-2*x433*x221*x322*x114*x123-2*x433*x221*x323*x112*x124+2*x433*x221*x323*x114*x122+2*x433*x221*x324*x112*x123-2*x433*x221*x324*x113*x122-2*x433*x222*x321*x113*x124+2*x433*x222*x321*x114*x123+2*x433*x222*x323*x111*x124-2*x433*x222*x323*x114*x121-2*x433*x222*x324*x111*x123+2*x433*x222*x324*x113*x121+2*x433*x223*x321*x112*x124-2*x433*x223*x321*x114*x122-2*x433*x223*x322*x111*x124+2*x433*x223*x322*x114*x121+2*x433*x223*x324*x111*x122-2*x433*x223*x324*x112*x121-2*x413*x223*x324*x122*x131+2*x413*x224*x322*x121*x133-2*x413*x224*x322*x123*x131-2*x413*x224*x323*x121*x132+2*x413*x224*x323*x122*x131+2*x413*x222*x323*x121*x134-2*x413*x222*x323*x124*x131-2*x413*x222*x324*x121*x133+2*x413*x222*x324*x123*x131-2*x413*x223*x322*x121*x134+2*x413*x223*x322*x124*x131+2*x413*x223*x324*x121*x132+2*x413*x122*x223*x134*x321-2*x413*x122*x224*x133*x321-2*x413*x122*x323*x134*x221+2*x413*x122*x324*x133*x221-2*x413*x123*x222*x134*x321+2*x413*x123*x224*x132*x321+2*x233*x321*x422*x113*x124-2*x233*x321*x422*x114*x123-2*x233*x321*x423*x112*x124+2*x233*x321*x423*x114*x122+2*x233*x321*x424*x112*x123-2*x233*x321*x424*x113*x122-2*x233*x322*x421*x113*x124+2*x233*x322*x421*x114*x123+2*x233*x322*x423*x111*x124-2*x233*x322*x423*x114*x121-2*x233*x322*x424*x111*x123+2*x233*x322*x424*x113*x121+2*x233*x323*x421*x112*x124 : 

FF[0, 3, 3] =  -2*x414*x124*x223*x132*x321-2*x414*x124*x322*x133*x221+2*x414*x124*x323*x132*x221+2*x114*x222*x324*x133*x421-2*x114*x222*x424*x133*x321-2*x114*x223*x324*x132*x421+2*x114*x223*x424*x132*x321-2*x114*x224*x322*x133*x421-2*x414*x223*x324*x122*x131+2*x414*x224*x322*x121*x133-2*x414*x224*x322*x123*x131-2*x414*x224*x323*x121*x132+2*x414*x224*x323*x122*x131+2*x414*x222*x323*x121*x134-2*x414*x222*x323*x124*x131-2*x414*x222*x324*x121*x133+2*x414*x222*x324*x123*x131-2*x414*x223*x322*x121*x134+2*x414*x223*x322*x124*x131+2*x414*x223*x324*x121*x132+2*x414*x122*x223*x134*x321-2*x414*x122*x224*x133*x321-2*x414*x122*x323*x134*x221+2*x414*x122*x324*x133*x221-2*x414*x123*x222*x134*x321+2*x414*x123*x224*x132*x321+2*x414*x123*x322*x134*x221-2*x414*x123*x324*x132*x221+2*x414*x124*x222*x133*x321+2*x114*x224*x323*x132*x421+2*x114*x224*x422*x133*x321-2*x114*x224*x423*x132*x321+2*x114*x322*x424*x133*x221-2*x114*x323*x424*x132*x221-2*x114*x324*x422*x133*x221+2*x114*x324*x423*x132*x221+2*x214*x122*x323*x134*x421-2*x214*x122*x324*x133*x421-2*x214*x122*x423*x134*x321+2*x214*x122*x424*x133*x321-2*x214*x123*x322*x134*x421+2*x214*x123*x324*x132*x421+2*x214*x123*x422*x134*x321-2*x214*x123*x424*x132*x321+2*x214*x124*x322*x133*x421-2*x214*x124*x323*x132*x421-2*x214*x124*x422*x133*x321+2*x214*x124*x423*x132*x321+2*x214*x322*x423*x121*x134-2*x214*x322*x423*x124*x131-2*x214*x322*x424*x121*x133+2*x214*x322*x424*x123*x131-2*x214*x323*x422*x121*x134+2*x214*x323*x422*x124*x131+2*x214*x323*x424*x121*x132-2*x214*x323*x424*x122*x131+2*x214*x324*x422*x121*x133-2*x334*x223*x424*x111*x122+2*x224*x322*x131*x423*x114+2*x224*x323*x422*x111*x134-2*x224*x323*x131*x422*x114-2*x214*x324*x422*x123*x131-2*x214*x324*x423*x121*x132+2*x214*x324*x423*x122*x131-2*x224*x322*x423*x111*x134+2*x324*x222*x423*x111*x134-2*x324*x222*x131*x423*x114-2*x324*x223*x422*x111*x134+2*x324*x223*x131*x422*x114-2*x334*x221*x422*x113*x124+2*x334*x221*x422*x114*x123-2*x314*x224*x423*x122*x131-2*x314*x122*x223*x134*x421+2*x314*x122*x224*x133*x421+2*x234*x321*x422*x113*x124-2*x234*x321*x422*x114*x123-2*x234*x321*x423*x112*x124+2*x234*x321*x423*x114*x122+2*x234*x321*x424*x112*x123-2*x234*x321*x424*x113*x122-2*x234*x322*x421*x113*x124+2*x234*x322*x421*x114*x123+2*x234*x322*x423*x111*x124-2*x234*x322*x423*x114*x121-2*x234*x322*x424*x111*x123+2*x234*x322*x424*x113*x121+2*x234*x323*x421*x112*x124-2*x234*x323*x421*x114*x122-2*x234*x323*x422*x111*x124+2*x234*x323*x422*x114*x121+2*x234*x323*x424*x111*x122-2*x234*x323*x424*x112*x121-2*x234*x324*x421*x112*x123+2*x234*x324*x421*x113*x122+2*x234*x324*x422*x111*x123+2*x334*x221*x423*x112*x124-2*x334*x221*x423*x114*x122-2*x334*x221*x424*x112*x123+2*x334*x221*x424*x113*x122+2*x334*x222*x421*x113*x124-2*x334*x222*x421*x114*x123-2*x334*x222*x423*x111*x124+2*x334*x222*x423*x114*x121+2*x334*x222*x424*x111*x123-2*x334*x222*x424*x113*x121-2*x334*x223*x421*x112*x124+2*x334*x223*x421*x114*x122+2*x334*x223*x422*x111*x124-2*x334*x223*x422*x114*x121+2*x334*x223*x424*x112*x121+2*x334*x224*x421*x112*x123-2*x334*x224*x421*x113*x122-2*x334*x224*x422*x111*x123+2*x334*x224*x422*x113*x121+2*x334*x224*x423*x111*x122-2*x334*x224*x423*x112*x121-2*x424*x222*x323*x111*x134+2*x424*x222*x131*x323*x114+2*x424*x223*x322*x111*x134-2*x424*x223*x131*x322*x114+2*x134*x323*x424*x112*x221+2*x134*x324*x422*x113*x221-2*x134*x324*x423*x112*x221-2*x134*x322*x424*x113*x221-2*x134*x222*x324*x421*x113+2*x134*x223*x324*x421*x112+2*x134*x222*x424*x113*x321-2*x134*x223*x424*x112*x321+2*x134*x224*x322*x421*x113-2*x134*x224*x323*x421*x112-2*x134*x224*x422*x113*x321+2*x134*x224*x423*x112*x321+2*x434*x221*x322*x113*x124-2*x434*x221*x322*x114*x123-2*x434*x221*x323*x112*x124+2*x434*x221*x323*x114*x122+2*x434*x221*x324*x112*x123-2*x434*x221*x324*x113*x122-2*x434*x222*x321*x113*x124+2*x434*x222*x321*x114*x123+2*x434*x222*x323*x111*x124-2*x434*x222*x323*x114*x121-2*x434*x222*x324*x111*x123+2*x434*x222*x324*x113*x121+2*x434*x223*x321*x112*x124-2*x434*x223*x321*x114*x122-2*x434*x223*x322*x111*x124+2*x434*x223*x322*x114*x121+2*x434*x223*x324*x111*x122-2*x434*x223*x324*x112*x121-2*x434*x224*x321*x112*x123+2*x434*x224*x321*x113*x122+2*x434*x224*x322*x111*x123-2*x434*x224*x322*x113*x121+2*x314*x122*x423*x134*x221-2*x314*x122*x424*x133*x221+2*x314*x123*x222*x134*x421-2*x314*x123*x224*x132*x421-2*x314*x123*x422*x134*x221+2*x314*x123*x424*x132*x221-2*x314*x124*x222*x133*x421+2*x314*x124*x223*x132*x421+2*x314*x124*x422*x133*x221-2*x314*x124*x423*x132*x221-2*x314*x222*x423*x121*x134+2*x314*x222*x423*x124*x131+2*x314*x222*x424*x121*x133-2*x314*x222*x424*x123*x131+2*x314*x223*x422*x121*x134-2*x314*x223*x422*x124*x131-2*x314*x223*x424*x121*x132+2*x314*x223*x424*x122*x131-2*x314*x224*x422*x121*x133+2*x314*x224*x422*x123*x131+2*x314*x224*x423*x121*x132-2*x234*x324*x422*x113*x121-2*x234*x324*x423*x111*x122+2*x234*x324*x423*x112*x121-2*x434*x224*x323*x111*x122+2*x434*x224*x323*x112*x121 : 

FF[0, 4, 0] =  -x333*x122*x221*x134*x411+x333*x122*x421*x134*x211+x333*x124*x221*x132*x411-x333*x124*x421*x132*x211-x333*x221*x124*x431*x112+x333*x221*x122*x431*x114+x333*x222*x134*x121*x411-x333*x222*x134*x111*x421+x333*x222*x131*x421*x114-x333*x222*x131*x124*x411+x333*x222*x124*x111*x431-x333*x222*x121*x431*x114-x333*x224*x132*x121*x411+x333*x224*x132*x111*x421-x333*x224*x131*x421*x112+x333*x224*x131*x122*x411-x333*x224*x122*x111*x431+x333*x224*x121*x431*x112+x333*x421*x124*x231*x112-x333*x421*x122*x231*x114-x333*x422*x134*x121*x211+x333*x422*x134*x111*x221-x333*x422*x131*x114*x221+x333*x422*x131*x124*x211-x333*x422*x124*x111*x231+x333*x422*x121*x231*x114+x333*x424*x132*x121*x211+x333*x424*x131*x112*x221-x333*x424*x131*x122*x211-x333*x424*x132*x111*x221+x333*x424*x122*x111*x231-x333*x424*x121*x231*x112+x234*x123*x321*x132*x411-x234*x123*x421*x132*x311-x234*x321*x123*x431*x112+x234*x321*x122*x431*x113+x234*x322*x133*x121*x411-x234*x322*x133*x111*x421+x234*x322*x131*x421*x113-x234*x322*x131*x123*x411+x234*x322*x123*x111*x431-x234*x322*x121*x431*x113+x234*x323*x132*x111*x421-x234*x323*x131*x421*x112+x234*x323*x131*x122*x411-x234*x323*x122*x111*x431+x234*x323*x121*x431*x112-x234*x323*x132*x121*x411+x234*x421*x123*x331*x112-x234*x421*x122*x331*x113+x234*x422*x133*x111*x321-x234*x422*x133*x121*x311-x234*x422*x131*x113*x321+x234*x422*x131*x123*x311-x234*x422*x123*x111*x331+x234*x422*x121*x331*x113-x234*x423*x132*x111*x321+x234*x423*x132*x121*x311+x234*x423*x131*x112*x321-x234*x423*x131*x122*x311+x234*x423*x122*x111*x331-x234*x423*x121*x331*x112+x431*x322*x134*x113*x221-x431*x323*x134*x112*x221+x431*x323*x132*x114*x221-x431*x324*x132*x113*x221+x431*x324*x133*x112*x221-x331*x222*x133*x421*x114+x331*x222*x134*x421*x113+x331*x223*x132*x421*x114-x331*x223*x134*x421*x112+x331*x422*x133*x114*x221-x331*x422*x134*x113*x221-x331*x224*x132*x421*x113+x331*x224*x133*x421*x112+x133*x322*x431*x124*x211-x133*x322*x231*x124*x411+x133*x324*x231*x122*x411-x133*x324*x431*x122*x211-x133*x224*x331*x122*x411+x133*x224*x431*x122*x311+x433*x124*x321*x132*x211-x433*x124*x221*x132*x311+x433*x221*x124*x331*x112-x433*x221*x122*x331*x114+x433*x222*x134*x111*x321-x433*x222*x134*x121*x311-x433*x222*x131*x114*x321+x433*x222*x131*x124*x311-x433*x222*x124*x111*x331+x433*x222*x121*x331*x114-x433*x224*x132*x111*x321+x433*x224*x132*x121*x311+x433*x224*x131*x112*x321-x433*x224*x131*x122*x311+x433*x224*x122*x111*x331-x433*x224*x121*x331*x112-x433*x321*x124*x231*x112+x433*x321*x122*x231*x114-x433*x322*x134*x111*x221+x433*x322*x134*x121*x211+x433*x322*x131*x114*x221-x433*x322*x131*x124*x211+x433*x322*x124*x111*x231-x433*x322*x121*x231*x114+x433*x324*x132*x111*x221-x433*x324*x132*x121*x211-x433*x324*x131*x112*x221+x433*x324*x131*x122*x211-x433*x324*x122*x111*x231+x433*x324*x121*x231*x112+x434*x122*x321*x133*x211-x434*x122*x221*x133*x311-x434*x221*x123*x331*x112+x434*x221*x122*x331*x113-x434*x222*x133*x111*x321+x434*x222*x133*x121*x311+x434*x222*x131*x113*x321+x334*x422*x123*x111*x231-x334*x422*x121*x231*x113+x334*x423*x132*x111*x221-x334*x423*x132*x121*x211-x334*x423*x131*x112*x221+x334*x423*x131*x122*x211-x334*x423*x122*x111*x231+x334*x423*x121*x231*x112-x334*x122*x421*x133*x211+x334*x122*x221*x133*x411-x334*x123*x221*x132*x411+x334*x123*x421*x132*x211+x334*x221*x123*x431*x112-x334*x221*x122*x431*x113-x334*x222*x133*x121*x411+x334*x222*x133*x111*x421-x334*x222*x131*x421*x113+x334*x222*x131*x123*x411-x334*x222*x123*x111*x431+x334*x222*x121*x431*x113+x334*x223*x132*x121*x411-x334*x223*x132*x111*x421+x334*x223*x131*x421*x112+x334*x223*x122*x111*x431-x334*x223*x121*x431*x112-x334*x223*x131*x122*x411-x334*x421*x123*x231*x112+x334*x421*x122*x231*x113-x334*x422*x133*x111*x221+x334*x422*x133*x121*x211+x334*x422*x131*x113*x221-x334*x422*x131*x123*x211-x133*x422*x331*x124*x211+x133*x422*x231*x124*x311+x133*x424*x331*x122*x211-x133*x222*x431*x124*x311+x133*x222*x331*x124*x411-x133*x424*x231*x122*x311-x233*x422*x134*x111*x321+x233*x422*x134*x121*x311+x233*x422*x131*x114*x321-x233*x422*x131*x124*x311+x233*x422*x124*x111*x331-x233*x422*x121*x331*x114-x233*x424*x132*x121*x311-x233*x424*x131*x112*x321+x233*x424*x131*x122*x311-x233*x424*x122*x111*x331+x233*x424*x121*x331*x112+x233*x424*x132*x111*x321-x233*x322*x134*x121*x411+x233*x322*x134*x111*x421-x233*x322*x131*x421*x114+x233*x322*x131*x124*x411-x233*x322*x124*x111*x431+x233*x322*x121*x431*x114-x233*x324*x132*x111*x421+x233*x324*x132*x121*x411+x233*x324*x131*x421*x112-x233*x324*x131*x122*x411+x233*x324*x122*x111*x431-x233*x324*x121*x431*x112-x233*x421*x124*x331*x112+x233*x421*x122*x331*x114-x233*x122*x421*x134*x311+x233*x122*x321*x134*x411-x233*x124*x321*x132*x411+x233*x124*x421*x132*x311+x233*x321*x124*x431*x112-x233*x321*x122*x431*x114+x234*x122*x421*x133*x311-x234*x122*x321*x133*x411+x134*x222*x431*x123*x311-x134*x222*x331*x123*x411+x134*x223*x331*x122*x411-x134*x223*x431*x122*x311-x134*x322*x431*x123*x211+x134*x322*x231*x123*x411-x134*x323*x231*x122*x411+x134*x323*x431*x122*x211+x134*x422*x331*x123*x211-x134*x422*x231*x123*x311-x134*x423*x331*x122*x211+x134*x423*x231*x122*x311+x231*x322*x133*x421*x114-x231*x322*x134*x421*x113+x231*x323*x134*x421*x112-x231*x323*x132*x421*x114-x231*x324*x133*x421*x112+x231*x324*x132*x421*x113-x231*x422*x133*x114*x321+x231*x422*x134*x113*x321+x231*x423*x132*x114*x321-x232*x124*x421*x133*x311+x232*x124*x321*x133*x411-x232*x321*x124*x431*x113+x232*x321*x123*x431*x114-x232*x323*x134*x111*x421+x232*x323*x131*x421*x114-x232*x323*x131*x124*x411+x232*x323*x124*x111*x431-x232*x323*x121*x431*x114+x232*x323*x134*x121*x411-x232*x324*x133*x121*x411+x232*x324*x133*x111*x421+x232*x324*x131*x123*x411-x232*x324*x123*x111*x431+x232*x324*x121*x431*x113-x232*x324*x131*x421*x113-x232*x421*x123*x331*x114-x232*x423*x134*x121*x311-x232*x423*x131*x114*x321+x232*x423*x131*x124*x311-x232*x423*x124*x111*x331+x232*x421*x124*x331*x113+x232*x423*x134*x111*x321+x232*x423*x121*x331*x114+x232*x424*x133*x121*x311+x232*x424*x131*x113*x321-x232*x424*x131*x123*x311+x232*x424*x123*x111*x331-x232*x424*x121*x331*x113-x232*x424*x133*x111*x321+x232*x123*x421*x134*x311-x232*x123*x321*x134*x411+x332*x423*x124*x111*x231-x332*x423*x121*x231*x114-x332*x424*x133*x121*x211-x332*x424*x131*x113*x221+x332*x424*x131*x123*x211-x332*x424*x123*x111*x231+x332*x424*x121*x231*x113+x332*x224*x131*x421*x113-x332*x224*x131*x123*x411+x332*x224*x123*x111*x431-x332*x224*x121*x431*x113-x332*x423*x134*x111*x221-x332*x421*x124*x231*x113+x332*x421*x123*x231*x114+x332*x423*x134*x121*x211+x332*x423*x131*x114*x221-x332*x423*x131*x124*x211+x132*x324*x431*x123*x211-x132*x324*x231*x123*x411+x132*x423*x331*x124*x211-x132*x423*x231*x124*x311-x132*x424*x331*x123*x211+x132*x424*x231*x123*x311-x431*x222*x134*x113*x321+x431*x222*x133*x114*x321-x431*x223*x132*x114*x321+x431*x223*x134*x112*x321+x431*x224*x132*x113*x321-x431*x224*x133*x112*x321-x431*x322*x133*x114*x221-x434*x222*x131*x123*x311+x434*x222*x123*x111*x331-x434*x123*x321*x132*x211+x434*x123*x221*x132*x311-x434*x222*x121*x331*x113+x434*x223*x132*x111*x321-x434*x223*x132*x121*x311-x434*x223*x131*x112*x321+x434*x223*x131*x122*x311-x434*x223*x122*x111*x331+x434*x223*x121*x331*x112+x434*x321*x123*x231*x112-x434*x321*x122*x231*x113+x434*x322*x133*x111*x221-x434*x322*x133*x121*x211-x434*x322*x131*x113*x221+x434*x322*x131*x123*x211-x434*x322*x123*x111*x231+x434*x322*x121*x231*x113-x434*x323*x132*x111*x221+x434*x323*x132*x121*x211+x434*x323*x131*x112*x221-x434*x323*x131*x122*x211+x434*x323*x122*x111*x231-x434*x323*x121*x231*x112+x432*x123*x321*x134*x211-x432*x123*x221*x134*x311-x432*x124*x321*x133*x211+x432*x124*x221*x133*x311-x432*x221*x124*x331*x113+x432*x221*x123*x331*x114-x432*x223*x134*x111*x321+x432*x223*x134*x121*x311+x432*x223*x131*x114*x321-x432*x223*x131*x124*x311+x432*x223*x124*x111*x331-x432*x223*x121*x331*x114+x432*x224*x133*x111*x321-x432*x224*x133*x121*x311-x432*x224*x131*x113*x321+x432*x224*x131*x123*x311-x432*x224*x123*x111*x331+x432*x224*x121*x331*x113+x432*x321*x124*x231*x113-x432*x321*x123*x231*x114+x432*x323*x134*x111*x221-x432*x323*x134*x121*x211-x432*x323*x131*x114*x221+x432*x323*x131*x124*x211-x432*x323*x124*x111*x231+x432*x323*x121*x231*x114-x432*x324*x133*x111*x221+x432*x324*x133*x121*x211+x432*x324*x131*x113*x221-x432*x324*x131*x123*x211+x432*x324*x123*x111*x231-x432*x324*x121*x231*x113-x132*x223*x331*x124*x411-x132*x224*x431*x123*x311+x132*x224*x331*x123*x411+x132*x223*x431*x124*x311-x132*x323*x431*x124*x211+x132*x323*x231*x124*x411+x331*x423*x134*x112*x221-x331*x423*x132*x114*x221-x331*x424*x133*x112*x221+x331*x424*x132*x113*x221-x332*x124*x221*x133*x411-x332*x123*x421*x134*x211+x332*x124*x421*x133*x211+x332*x123*x221*x134*x411+x332*x221*x124*x431*x113-x332*x221*x123*x431*x114-x332*x223*x134*x121*x411+x332*x223*x134*x111*x421-x332*x223*x131*x421*x114+x332*x223*x131*x124*x411-x332*x223*x124*x111*x431+x332*x223*x121*x431*x114+x332*x224*x133*x121*x411-x332*x224*x133*x111*x421+x332*x424*x133*x111*x221-x231*x423*x134*x112*x321+x231*x424*x133*x112*x321-x231*x424*x132*x113*x321-x433*x122*x321*x134*x211+x433*x122*x221*x134*x311 : 

FF[0, 4, 1] =  x112*x233*x322*x134*x421-x112*x233*x422*x134*x321-x112*x234*x322*x133*x421+x112*x232*x323*x124*x431-x112*x232*x324*x123*x431-x112*x232*x423*x124*x331+x112*x232*x424*x123*x331+x112*x333*x422*x134*x221-x112*x332*x223*x124*x431+x112*x332*x224*x123*x431+x112*x332*x423*x124*x231-x112*x332*x424*x123*x231-x112*x333*x222*x134*x421+x112*x432*x324*x123*x231+x112*x433*x222*x134*x321-x112*x433*x322*x134*x221+x112*x334*x222*x133*x421-x112*x334*x422*x133*x221+x112*x432*x223*x124*x331-x112*x432*x224*x123*x331-x112*x432*x323*x124*x231+x112*x234*x422*x133*x321-x112*x434*x222*x133*x321+x112*x434*x322*x133*x221+x122*x232*x114*x423*x331-x122*x232*x114*x323*x431-x122*x232*x113*x424*x331+x122*x232*x113*x324*x431-x122*x332*x114*x423*x231+x122*x332*x114*x223*x431+x122*x332*x113*x424*x231-x122*x332*x113*x224*x431+x122*x432*x331*x224*x113-x122*x432*x331*x223*x114-x122*x432*x231*x324*x113+x122*x432*x231*x323*x114+x132*x434*x222*x113*x321-x132*x434*x322*x113*x221+x132*x433*x322*x114*x221-x132*x433*x222*x114*x321+x132*x333*x222*x421*x114-x132*x333*x422*x114*x221-x132*x234*x422*x113*x321+x132*x234*x322*x421*x113+x132*x233*x422*x114*x321-x132*x233*x322*x421*x114-x132*x334*x222*x421*x113+x132*x334*x422*x113*x221+x212*x134*x323*x122*x431+x212*x134*x422*x123*x331-x212*x134*x423*x122*x331-x212*x332*x123*x134*x421-x212*x134*x322*x123*x431-x212*x133*x422*x124*x331+x212*x133*x424*x122*x331-x212*x133*x324*x122*x431+x212*x133*x322*x124*x431+x212*x132*x423*x124*x331-x212*x132*x424*x123*x331-x212*x132*x323*x124*x431+x212*x132*x324*x123*x431-x212*x434*x323*x122*x131+x212*x433*x324*x122*x131+x212*x434*x122*x133*x321-x212*x434*x123*x132*x321-x212*x434*x322*x121*x133+x212*x434*x322*x123*x131+x212*x434*x323*x121*x132+x212*x433*x322*x121*x134-x212*x433*x322*x124*x131-x212*x433*x324*x121*x132-x212*x432*x323*x121*x134+x212*x432*x323*x124*x131+x212*x432*x324*x121*x133-x212*x432*x324*x123*x131-x212*x433*x122*x134*x321+x212*x433*x124*x132*x321+x212*x432*x123*x134*x321-x212*x432*x124*x133*x321+x212*x334*x423*x122*x131-x212*x334*x423*x121*x132+x212*x334*x422*x121*x133-x212*x334*x422*x123*x131+x212*x334*x123*x132*x421+x212*x333*x422*x124*x131+x212*x333*x424*x121*x132-x212*x333*x424*x122*x131-x212*x334*x122*x133*x421-x212*x333*x422*x121*x134+x212*x333*x122*x134*x421-x212*x333*x124*x132*x421-x212*x332*x424*x121*x133+x212*x332*x424*x123*x131+x212*x332*x124*x133*x421+x212*x332*x423*x121*x134-x212*x332*x423*x124*x131+x222*x334*x423*x111*x132+x222*x332*x131*x423*x114-x222*x332*x423*x111*x134+x222*x332*x424*x111*x133+x222*x333*x131*x424*x112-x222*x333*x424*x111*x132-x222*x332*x123*x431*x114+x222*x332*x124*x431*x113-x222*x332*x131*x424*x113-x222*x331*x424*x112*x133+x222*x331*x424*x113*x132-x222*x331*x423*x114*x132+x222*x331*x423*x112*x134-x222*x434*x323*x111*x132+x222*x434*x131*x323*x112+x222*x432*x323*x111*x134-x222*x433*x131*x324*x112+x222*x433*x324*x111*x132+x222*x432*x131*x324*x113-x222*x432*x131*x323*x114-x222*x432*x324*x111*x133+x222*x432*x123*x331*x114-x222*x432*x124*x331*x113-x222*x431*x324*x113*x132-x222*x431*x323*x112*x134+x222*x431*x323*x114*x132+x222*x431*x324*x112*x133-x222*x334*x131*x423*x112-x232*x322*x134*x421*x113+x232*x322*x133*x421*x114+x232*x422*x134*x113*x321-x232*x422*x133*x114*x321-x232*x434*x323*x112*x121+x232*x433*x324*x112*x121+x232*x434*x321*x112*x123-x232*x434*x321*x113*x122-x232*x434*x322*x111*x123+x232*x434*x322*x113*x121+x232*x434*x323*x111*x122-x232*x433*x324*x111*x122-x232*x433*x321*x112*x124+x232*x433*x321*x114*x122+x232*x433*x322*x111*x124-x232*x433*x322*x114*x121+x232*x334*x421*x113*x122+x232*x334*x422*x111*x123-x232*x334*x422*x113*x121-x232*x334*x423*x111*x122+x232*x334*x423*x112*x121+x232*x333*x422*x114*x121+x232*x333*x424*x111*x122-x232*x333*x424*x112*x121-x232*x334*x421*x112*x123-x232*x333*x422*x111*x124+x232*x333*x421*x112*x124-x232*x333*x421*x114*x122-x312*x133*x424*x122*x231+x312*x133*x224*x122*x431-x312*x133*x222*x124*x431+x312*x132*x424*x123*x231-x312*x132*x423*x124*x231-x312*x132*x224*x123*x431+x312*x132*x223*x124*x431-x312*x432*x224*x121*x133-x312*x432*x223*x124*x131+x312*x432*x223*x121*x134+x312*x432*x124*x133*x221-x312*x432*x123*x134*x221+x312*x234*x423*x121*x132-x312*x234*x423*x122*x131-x312*x234*x422*x121*x133+x312*x234*x422*x123*x131-x312*x234*x123*x132*x421+x312*x234*x122*x133*x421+x312*x233*x424*x122*x131-x312*x233*x424*x121*x132-x312*x233*x422*x124*x131+x312*x233*x422*x121*x134+x312*x233*x124*x132*x421-x312*x233*x122*x134*x421-x312*x232*x424*x123*x131+x312*x232*x424*x121*x133-x312*x232*x423*x121*x134+x312*x232*x423*x124*x131-x312*x232*x124*x133*x421+x312*x232*x123*x134*x421+x312*x134*x423*x122*x231-x312*x134*x422*x123*x231-x312*x134*x223*x122*x431+x312*x134*x222*x123*x431+x312*x133*x422*x124*x231+x312*x434*x223*x122*x131-x312*x434*x223*x121*x132-x312*x434*x222*x123*x131+x312*x434*x222*x121*x133+x312*x434*x123*x132*x221-x312*x434*x122*x133*x221-x312*x433*x224*x122*x131+x312*x433*x224*x121*x132+x312*x433*x222*x124*x131-x312*x433*x222*x121*x134-x312*x433*x124*x132*x221+x312*x433*x122*x134*x221+x312*x432*x224*x123*x131+x322*x233*x424*x111*x132+x322*x232*x123*x431*x114-x322*x232*x124*x431*x113+x322*x232*x131*x424*x113-x322*x232*x131*x423*x114+x322*x232*x423*x111*x134-x322*x232*x424*x111*x133-x322*x231*x424*x113*x132+x322*x231*x423*x114*x132+x322*x231*x424*x112*x133-x322*x231*x423*x112*x134-x322*x432*x223*x111*x134+x322*x431*x223*x112*x134-x322*x431*x223*x114*x132-x322*x431*x224*x112*x133+x322*x431*x224*x113*x132-x322*x234*x423*x111*x132+x322*x234*x131*x423*x112-x322*x233*x131*x424*x112+x322*x433*x224*x112*x131-x322*x433*x224*x111*x132+x322*x432*x124*x231*x113-x322*x432*x123*x231*x114-x322*x432*x224*x113*x131+x322*x432*x224*x111*x133+x322*x432*x223*x114*x131-x322*x434*x223*x112*x131+x322*x434*x223*x111*x132+x332*x233*x421*x114*x122-x332*x233*x421*x112*x124+x332*x433*x222*x114*x121+x332*x433*x224*x111*x122+x332*x222*x134*x421*x113-x332*x222*x133*x421*x114+x332*x234*x422*x113*x121+x332*x234*x423*x111*x122-x332*x234*x423*x112*x121-x332*x234*x421*x113*x122-x332*x234*x422*x111*x123+x332*x234*x421*x112*x123-x332*x233*x424*x111*x122+x332*x233*x424*x112*x121+x332*x233*x422*x111*x124-x332*x233*x422*x114*x121+x332*x434*x221*x113*x122+x332*x434*x222*x111*x123-x332*x433*x224*x112*x121+x332*x433*x221*x112*x124-x332*x433*x221*x114*x122-x332*x433*x222*x111*x124-x332*x422*x134*x113*x221+x332*x422*x133*x114*x221-x332*x434*x222*x113*x121-x332*x434*x223*x111*x122+x332*x434*x223*x112*x121-x332*x434*x221*x112*x123-x412*x134*x222*x123*x331+x412*x134*x223*x122*x331+x412*x133*x222*x124*x331-x412*x133*x224*x122*x331-x412*x133*x322*x124*x231+x412*x133*x324*x122*x231+x412*x132*x323*x124*x231-x412*x132*x324*x123*x231+x412*x132*x224*x123*x331-x412*x132*x223*x124*x331+x412*x134*x322*x123*x231-x412*x134*x323*x122*x231+x412*x234*x323*x122*x131-x412*x234*x122*x133*x321+x412*x233*x324*x121*x132-x412*x233*x324*x122*x131-x412*x233*x322*x121*x134+x412*x233*x322*x124*x131-x412*x233*x124*x132*x321+x412*x233*x122*x134*x321-x412*x232*x324*x121*x133+x412*x232*x324*x123*x131+x412*x232*x124*x133*x321+x412*x232*x323*x121*x134-x412*x232*x323*x124*x131-x412*x232*x123*x134*x321-x412*x234*x323*x121*x132+x412*x334*x122*x133*x221-x412*x334*x123*x132*x221-x412*x334*x222*x121*x133+x412*x334*x222*x123*x131+x412*x334*x223*x121*x132-x412*x334*x223*x122*x131+x412*x333*x224*x122*x131+x412*x333*x124*x132*x221+x412*x333*x222*x121*x134-x412*x333*x222*x124*x131-x412*x333*x224*x121*x132-x412*x332*x224*x123*x131-x412*x333*x122*x134*x221+x412*x332*x123*x134*x221-x412*x332*x124*x133*x221-x412*x332*x223*x121*x134+x412*x332*x223*x124*x131+x412*x332*x224*x121*x133+x412*x234*x123*x132*x321+x412*x234*x322*x121*x133-x412*x234*x322*x123*x131+x422*x232*x131*x323*x114+x422*x232*x324*x111*x133+x422*x233*x131*x324*x112-x422*x233*x324*x111*x132-x422*x232*x323*x111*x134+x422*x232*x124*x331*x113-x422*x232*x131*x324*x113+x422*x234*x323*x111*x132+x422*x332*x224*x113*x131-x422*x331*x223*x112*x134+x422*x331*x223*x114*x132+x422*x331*x224*x112*x133-x422*x331*x224*x113*x132-x422*x234*x131*x323*x112+x422*x332*x223*x111*x134-x422*x332*x223*x114*x131+x422*x332*x123*x231*x114-x422*x332*x124*x231*x113-x422*x332*x224*x111*x133-x422*x232*x123*x331*x114+x422*x333*x224*x111*x132-x422*x333*x224*x112*x131+x422*x231*x324*x113*x132-x422*x231*x324*x112*x133+x422*x334*x223*x112*x131-x422*x334*x223*x111*x132-x422*x231*x323*x114*x132+x422*x231*x323*x112*x134+x432*x233*x321*x112*x124-x432*x233*x321*x114*x122-x432*x233*x322*x111*x124+x432*x233*x322*x114*x121+x432*x233*x324*x111*x122-x432*x233*x324*x112*x121-x432*x234*x321*x112*x123+x432*x234*x321*x113*x122+x432*x234*x322*x111*x123-x432*x234*x322*x113*x121-x432*x234*x323*x111*x122-x432*x333*x221*x112*x124+x432*x333*x221*x114*x122+x432*x333*x222*x111*x124-x432*x333*x222*x114*x121-x432*x333*x224*x111*x122+x432*x333*x224*x112*x121+x432*x334*x221*x112*x123-x432*x334*x221*x113*x122+x432*x234*x323*x112*x121+x432*x322*x134*x113*x221-x432*x322*x133*x114*x221+x432*x222*x133*x114*x321-x432*x222*x134*x113*x321+x432*x334*x223*x111*x122-x432*x334*x223*x112*x121-x432*x334*x222*x111*x123+x432*x334*x222*x113*x121 : 

FF[0, 4, 2] =  x133*x232*x323*x421*x114-x133*x232*x423*x114*x321+x133*x234*x423*x112*x321-x133*x234*x323*x421*x112-x133*x332*x223*x421*x114+x133*x332*x423*x114*x221+x133*x432*x223*x114*x321-x133*x432*x323*x114*x221+x133*x334*x223*x421*x112+x133*x434*x323*x112*x221-x133*x434*x223*x112*x321+x213*x332*x124*x133*x421+x213*x332*x423*x121*x134-x213*x332*x423*x124*x131+x213*x134*x323*x122*x431+x213*x134*x422*x123*x331-x213*x134*x423*x122*x331-x213*x332*x123*x134*x421-x213*x134*x322*x123*x431-x213*x133*x422*x124*x331+x213*x133*x424*x122*x331-x213*x133*x324*x122*x431+x213*x133*x322*x124*x431+x213*x132*x423*x124*x331-x213*x132*x424*x123*x331-x213*x132*x323*x124*x431+x213*x132*x324*x123*x431-x133*x334*x423*x112*x221-x213*x432*x124*x133*x321+x213*x334*x423*x122*x131-x213*x334*x423*x121*x132+x213*x334*x422*x121*x133-x213*x334*x422*x123*x131+x213*x334*x123*x132*x421+x213*x333*x422*x124*x131+x213*x333*x424*x121*x132-x213*x333*x424*x122*x131-x213*x334*x122*x133*x421-x213*x333*x422*x121*x134+x213*x333*x122*x134*x421-x213*x333*x124*x132*x421-x213*x332*x424*x121*x133+x213*x332*x424*x123*x131+x213*x434*x323*x121*x132+x213*x433*x322*x121*x134-x213*x433*x322*x124*x131-x213*x433*x324*x121*x132-x213*x432*x323*x121*x134+x213*x432*x323*x124*x131+x213*x432*x324*x121*x133-x213*x432*x324*x123*x131-x213*x433*x122*x134*x321+x213*x433*x124*x132*x321+x213*x432*x123*x134*x321-x223*x331*x424*x112*x133+x223*x331*x424*x113*x132-x223*x331*x422*x113*x134+x223*x331*x422*x114*x133-x213*x434*x323*x122*x131+x213*x433*x324*x122*x131+x213*x434*x122*x133*x321-x213*x434*x123*x132*x321-x213*x434*x322*x121*x133+x213*x434*x322*x123*x131-x223*x333*x131*x422*x114+x223*x333*x122*x431*x114+x223*x333*x422*x111*x134-x223*x333*x424*x111*x132-x223*x332*x131*x424*x113-x223*x334*x422*x111*x133+x223*x332*x424*x111*x133-x223*x333*x124*x431*x112+x223*x333*x131*x424*x112-x223*x431*x324*x113*x132+x223*x431*x322*x113*x134-x223*x431*x322*x114*x133+x223*x431*x324*x112*x133+x223*x334*x131*x422*x113+x223*x433*x324*x111*x132+x223*x432*x131*x324*x113-x223*x432*x324*x111*x133+x223*x434*x322*x111*x133-x223*x434*x131*x322*x113-x223*x433*x122*x331*x114+x223*x433*x124*x331*x112-x223*x433*x131*x324*x112+x223*x433*x131*x322*x114-x223*x433*x322*x111*x134+x233*x423*x132*x114*x321-x233*x323*x132*x421*x114+x233*x323*x134*x421*x112-x233*x423*x134*x112*x321+x233*x332*x421*x114*x123+x233*x332*x423*x111*x124-x233*x334*x421*x112*x123+x233*x332*x424*x113*x121-x233*x332*x423*x114*x121-x233*x332*x424*x111*x123-x233*x332*x421*x113*x124-x233*x432*x323*x111*x124+x233*x432*x323*x114*x121+x233*x432*x324*x111*x123+x233*x334*x421*x113*x122+x233*x334*x422*x111*x123-x233*x334*x422*x113*x121-x233*x334*x423*x111*x122+x233*x334*x423*x112*x121-x233*x432*x321*x114*x123+x233*x434*x322*x113*x121+x233*x434*x323*x111*x122-x233*x432*x324*x113*x121+x233*x432*x321*x113*x124+x313*x132*x424*x123*x231-x313*x132*x423*x124*x231-x313*x132*x224*x123*x431+x313*x132*x223*x124*x431-x233*x434*x323*x112*x121+x233*x434*x321*x112*x123-x233*x434*x321*x113*x122-x233*x434*x322*x111*x123+x313*x133*x422*x124*x231-x313*x133*x424*x122*x231+x313*x133*x224*x122*x431-x313*x133*x222*x124*x431+x313*x232*x423*x124*x131-x313*x232*x124*x133*x421+x313*x232*x123*x134*x421+x313*x134*x423*x122*x231-x313*x134*x422*x123*x231-x313*x134*x223*x122*x431+x313*x134*x222*x123*x431-x313*x233*x424*x121*x132-x313*x233*x422*x124*x131+x313*x233*x422*x121*x134+x313*x233*x124*x132*x421-x313*x233*x122*x134*x421-x313*x232*x424*x123*x131+x313*x232*x424*x121*x133-x313*x232*x423*x121*x134-x313*x234*x123*x132*x421+x313*x234*x122*x133*x421+x313*x233*x424*x122*x131+x313*x432*x124*x133*x221-x313*x432*x123*x134*x221+x313*x234*x423*x121*x132-x313*x234*x423*x122*x131-x313*x234*x422*x121*x133+x313*x234*x422*x123*x131-x313*x433*x124*x132*x221+x313*x433*x122*x134*x221+x313*x432*x224*x123*x131-x313*x432*x224*x121*x133-x313*x432*x223*x124*x131+x313*x432*x223*x121*x134+x313*x434*x222*x121*x133+x313*x434*x123*x132*x221-x313*x434*x122*x133*x221-x313*x433*x224*x122*x131+x313*x433*x224*x121*x132+x313*x433*x222*x124*x131-x313*x433*x222*x121*x134-x323*x232*x424*x111*x133-x323*x231*x424*x113*x132+x323*x231*x424*x112*x133+x323*x231*x422*x113*x134-x323*x231*x422*x114*x133+x313*x434*x223*x122*x131-x313*x434*x223*x121*x132-x313*x434*x222*x123*x131+x323*x232*x131*x424*x113-x323*x233*x131*x424*x112+x323*x233*x131*x422*x114-x323*x233*x122*x431*x114-x323*x233*x422*x111*x134+x323*x233*x424*x111*x132-x323*x234*x131*x422*x113+x323*x233*x124*x431*x112+x323*x234*x422*x111*x133-x323*x431*x224*x112*x133+x323*x431*x224*x113*x132+x323*x431*x222*x114*x133-x323*x431*x222*x113*x134-x323*x432*x224*x113*x131+x323*x432*x224*x111*x133-x323*x433*x224*x111*x132-x323*x433*x222*x114*x131+x323*x433*x222*x111*x134+x323*x433*x224*x112*x131-x323*x433*x124*x231*x112+x323*x434*x222*x113*x131-x323*x434*x222*x111*x133+x323*x433*x122*x231*x114-x333*x232*x421*x114*x123-x333*x232*x423*x111*x124+x333*x232*x423*x114*x121+x333*x232*x424*x111*x123+x333*x232*x421*x113*x124-x333*x232*x424*x113*x121-x333*x234*x423*x112*x121-x333*x234*x421*x113*x122-x333*x234*x422*x111*x123+x333*x234*x421*x112*x123+x333*x432*x221*x114*x123+x333*x234*x422*x113*x121+x333*x234*x423*x111*x122-x333*x432*x221*x113*x124+x333*x432*x223*x111*x124-x333*x432*x223*x114*x121-x333*x432*x224*x111*x123+x333*x432*x224*x113*x121-x333*x223*x134*x421*x112+x333*x223*x132*x421*x114+x333*x434*x222*x111*x123-x333*x434*x221*x112*x123+x333*x434*x221*x113*x122-x333*x423*x132*x114*x221+x333*x423*x134*x112*x221-x333*x434*x222*x113*x121-x333*x434*x223*x111*x122+x333*x434*x223*x112*x121+x413*x133*x324*x122*x231+x413*x132*x323*x124*x231-x413*x132*x324*x123*x231+x413*x132*x224*x123*x331-x413*x132*x223*x124*x331-x413*x134*x323*x122*x231-x413*x134*x222*x123*x331+x413*x134*x223*x122*x331+x413*x133*x222*x124*x331-x413*x133*x224*x122*x331-x413*x133*x322*x124*x231+x413*x232*x323*x121*x134-x413*x232*x323*x124*x131-x413*x232*x123*x134*x321+x413*x134*x322*x123*x231-x413*x232*x324*x121*x133+x413*x232*x324*x123*x131+x413*x232*x124*x133*x321+x413*x233*x122*x134*x321+x413*x233*x324*x121*x132-x413*x233*x324*x122*x131-x413*x233*x322*x121*x134+x413*x233*x322*x124*x131-x413*x233*x124*x132*x321+x413*x234*x323*x122*x131-x413*x234*x122*x133*x321+x413*x234*x123*x132*x321+x413*x234*x322*x121*x133-x413*x234*x322*x123*x131-x413*x234*x323*x121*x132+x413*x332*x123*x134*x221-x413*x332*x124*x133*x221-x413*x332*x223*x121*x134+x413*x332*x223*x124*x131+x413*x332*x224*x121*x133-x413*x333*x222*x124*x131-x413*x333*x224*x121*x132-x413*x332*x224*x123*x131-x413*x333*x122*x134*x221+x413*x333*x222*x121*x134+x413*x333*x124*x132*x221-x413*x334*x222*x121*x133+x413*x334*x222*x123*x131+x413*x334*x223*x121*x132-x413*x334*x223*x122*x131+x413*x333*x224*x122*x131-x423*x232*x131*x324*x113+x423*x232*x324*x111*x133+x413*x334*x122*x133*x221-x413*x334*x123*x132*x221+x423*x233*x322*x111*x134-x423*x233*x324*x111*x132-x423*x233*x124*x331*x112+x423*x233*x131*x324*x112-x423*x233*x131*x322*x114-x423*x234*x322*x111*x133+x423*x233*x122*x331*x114+x423*x234*x131*x322*x113+x423*x332*x224*x113*x131+x423*x331*x224*x112*x133-x423*x331*x224*x113*x132+x423*x331*x222*x113*x134-x423*x331*x222*x114*x133-x423*x332*x224*x111*x133-x423*x231*x322*x113*x134+x423*x231*x324*x113*x132-x423*x231*x324*x112*x133-x423*x334*x222*x113*x131-x423*x333*x224*x112*x131-x423*x333*x122*x231*x114+x423*x333*x124*x231*x112+x423*x334*x222*x111*x133+x423*x333*x224*x111*x132+x423*x333*x222*x114*x131-x423*x333*x222*x111*x134+x423*x231*x322*x114*x133-x433*x234*x321*x112*x123-x433*x234*x323*x111*x122-x433*x232*x321*x113*x124+x433*x232*x321*x114*x123+x433*x232*x323*x111*x124-x433*x232*x323*x114*x121-x433*x232*x324*x111*x123+x433*x232*x324*x113*x121+x433*x234*x322*x111*x123-x433*x234*x322*x113*x121+x113*x232*x423*x134*x321+x433*x334*x221*x112*x123-x113*x232*x323*x134*x421-x433*x334*x221*x113*x122+x433*x234*x323*x112*x121+x433*x332*x221*x113*x124-x433*x332*x221*x114*x123+x433*x234*x321*x113*x122+x113*x233*x324*x122*x431+x113*x233*x422*x124*x331-x113*x233*x424*x122*x331+x113*x234*x323*x132*x421-x113*x233*x322*x124*x431+x113*x333*x424*x122*x231-x433*x332*x224*x113*x121+x433*x332*x224*x111*x123-x113*x333*x422*x124*x231-x433*x332*x223*x111*x124+x433*x332*x223*x114*x121+x433*x334*x223*x111*x122-x433*x334*x223*x112*x121-x433*x334*x222*x111*x123+x433*x334*x222*x113*x121-x433*x223*x132*x114*x321-x113*x333*x224*x122*x431+x433*x223*x134*x112*x321+x433*x323*x132*x114*x221-x433*x323*x134*x112*x221+x113*x333*x222*x124*x431-x113*x332*x423*x134*x221+x113*x332*x223*x134*x421-x113*x234*x423*x132*x321+x113*x432*x323*x134*x221-x113*x432*x223*x134*x321+x113*x334*x423*x132*x221-x113*x334*x223*x132*x421-x113*x433*x222*x124*x331+x113*x433*x224*x122*x331+x113*x433*x322*x124*x231+x113*x434*x223*x132*x321-x113*x433*x324*x122*x231-x113*x434*x323*x132*x221+x123*x233*x112*x424*x331-x123*x233*x112*x324*x431-x123*x233*x114*x422*x331+x123*x233*x114*x322*x431+x123*x333*x114*x422*x231-x123*x333*x114*x222*x431-x123*x333*x112*x424*x231+x123*x333*x112*x224*x431-x123*x433*x331*x224*x112+x123*x433*x331*x222*x114+x123*x433*x231*x324*x112-x123*x433*x231*x322*x114 : 

FF[0, 4, 3] =  x124*x234*x331*x422*x113-x124*x234*x431*x322*x113+x124*x234*x431*x323*x112-x124*x234*x331*x423*x112+x124*x334*x431*x222*x113-x124*x334*x431*x223*x112-x124*x334*x231*x422*x113+x124*x334*x231*x423*x112-x124*x434*x113*x222*x331+x124*x434*x112*x223*x331-x124*x434*x112*x323*x231+x124*x434*x113*x322*x231+x134*x233*x324*x421*x112-x134*x232*x324*x421*x113+x134*x232*x424*x113*x321-x134*x233*x424*x112*x321-x134*x333*x224*x421*x112+x134*x332*x224*x421*x113-x134*x332*x424*x113*x221+x134*x333*x424*x112*x221+x134*x432*x324*x113*x221-x134*x433*x324*x112*x221+x134*x433*x224*x112*x321-x134*x432*x224*x113*x321-x214*x134*x322*x123*x431-x214*x332*x123*x134*x421+x214*x133*x424*x122*x331-x214*x133*x422*x124*x331+x214*x133*x322*x124*x431-x214*x133*x324*x122*x431-x214*x132*x424*x123*x331+x214*x132*x423*x124*x331+x214*x132*x324*x123*x431-x214*x132*x323*x124*x431-x214*x134*x423*x122*x331+x214*x134*x422*x123*x331+x214*x332*x423*x121*x134+x214*x332*x124*x133*x421+x214*x134*x323*x122*x431-x214*x332*x423*x124*x131-x214*x333*x422*x121*x134-x214*x334*x122*x133*x421-x214*x333*x124*x132*x421+x214*x333*x122*x134*x421+x214*x332*x424*x123*x131-x214*x332*x424*x121*x133+x214*x333*x422*x124*x131+x214*x334*x123*x132*x421-x214*x333*x424*x122*x131+x214*x333*x424*x121*x132-x214*x334*x423*x121*x132+x214*x334*x423*x122*x131-x214*x334*x422*x123*x131+x214*x334*x422*x121*x133-x214*x432*x124*x133*x321+x214*x432*x123*x134*x321+x214*x433*x324*x122*x131-x214*x434*x323*x122*x131-x214*x434*x123*x132*x321+x214*x434*x122*x133*x321+x214*x434*x322*x123*x131-x214*x434*x322*x121*x133+x214*x433*x322*x121*x134+x214*x434*x323*x121*x132-x214*x433*x324*x121*x132-x214*x433*x322*x124*x131+x214*x432*x323*x124*x131-x214*x432*x323*x121*x134-x214*x432*x324*x123*x131+x214*x432*x324*x121*x133+x214*x433*x124*x132*x321-x214*x433*x122*x134*x321+x224*x331*x422*x114*x133-x224*x331*x422*x113*x134+x224*x331*x423*x112*x134-x224*x331*x423*x114*x132-x224*x333*x131*x422*x114+x224*x333*x422*x111*x134-x224*x432*x131*x323*x114+x224*x431*x322*x113*x134-x224*x431*x323*x112*x134-x224*x431*x322*x114*x133+x224*x431*x323*x114*x132+x224*x334*x123*x431*x112-x224*x334*x122*x431*x113+x224*x334*x131*x422*x113-x224*x334*x131*x423*x112-x224*x334*x422*x111*x133+x224*x334*x423*x111*x132-x224*x332*x423*x111*x134+x224*x332*x131*x423*x114+x224*x434*x131*x323*x112-x224*x434*x123*x331*x112-x224*x434*x131*x322*x113+x224*x432*x323*x111*x134+x224*x433*x131*x322*x114-x224*x433*x322*x111*x134-x224*x434*x323*x111*x132+x224*x434*x122*x331*x113+x224*x434*x322*x111*x133+x234*x424*x133*x112*x321-x234*x424*x132*x113*x321-x234*x324*x133*x421*x112+x234*x324*x132*x421*x113-x234*x333*x422*x111*x124-x234*x333*x421*x114*x122+x234*x333*x421*x112*x124-x234*x332*x423*x114*x121+x234*x332*x424*x113*x121-x234*x332*x421*x113*x124-x234*x332*x424*x111*x123+x234*x332*x423*x111*x124+x234*x332*x421*x114*x123+x234*x433*x324*x112*x121-x234*x433*x324*x111*x122-x234*x433*x321*x112*x124-x234*x432*x324*x113*x121+x234*x433*x322*x111*x124+x234*x433*x321*x114*x122+x234*x432*x321*x113*x124-x234*x433*x322*x114*x121-x234*x432*x323*x111*x124-x234*x432*x321*x114*x123+x234*x432*x324*x111*x123+x234*x432*x323*x114*x121+x234*x333*x422*x114*x121-x234*x333*x424*x112*x121+x234*x333*x424*x111*x122-x314*x133*x424*x122*x231+x314*x133*x422*x124*x231-x314*x133*x222*x124*x431+x314*x133*x224*x122*x431-x314*x132*x423*x124*x231+x314*x132*x424*x123*x231+x314*x132*x223*x124*x431-x314*x132*x224*x123*x431-x314*x134*x422*x123*x231+x314*x134*x423*x122*x231+x314*x134*x222*x123*x431-x314*x134*x223*x122*x431+x314*x232*x424*x121*x133-x314*x232*x424*x123*x131+x314*x232*x423*x124*x131-x314*x232*x423*x121*x134+x314*x232*x123*x134*x421-x314*x232*x124*x133*x421-x314*x233*x424*x121*x132+x314*x233*x424*x122*x131+x314*x233*x422*x121*x134-x314*x233*x422*x124*x131-x314*x233*x122*x134*x421+x314*x233*x124*x132*x421-x314*x434*x122*x133*x221+x314*x434*x123*x132*x221+x314*x433*x224*x121*x132-x314*x433*x224*x122*x131-x314*x433*x222*x121*x134+x314*x433*x222*x124*x131+x314*x433*x122*x134*x221-x314*x433*x124*x132*x221-x314*x432*x224*x121*x133+x314*x432*x224*x123*x131+x314*x432*x223*x121*x134-x314*x432*x223*x124*x131-x314*x432*x123*x134*x221+x314*x432*x124*x133*x221-x314*x234*x423*x122*x131+x314*x234*x423*x121*x132+x314*x234*x422*x123*x131-x314*x234*x422*x121*x133+x314*x234*x122*x133*x421-x314*x234*x123*x132*x421-x314*x434*x223*x121*x132+x314*x434*x223*x122*x131+x314*x434*x222*x121*x133-x314*x434*x222*x123*x131+x324*x231*x423*x114*x132+x324*x231*x422*x113*x134-x324*x231*x423*x112*x134-x324*x231*x422*x114*x133-x324*x232*x131*x423*x114+x324*x232*x423*x111*x134-x324*x233*x422*x111*x134+x324*x233*x131*x422*x114-x324*x234*x131*x422*x113+x324*x234*x122*x431*x113+x324*x234*x131*x423*x112-x324*x234*x123*x431*x112+x324*x432*x223*x114*x131-x324*x432*x223*x111*x134+x324*x431*x222*x114*x133-x324*x431*x222*x113*x134-x324*x431*x223*x114*x132+x324*x431*x223*x112*x134+x324*x234*x422*x111*x133-x324*x234*x423*x111*x132+x324*x433*x222*x111*x134-x324*x433*x222*x114*x131+x324*x434*x222*x113*x131+x324*x434*x123*x231*x112-x324*x434*x223*x112*x131-x324*x434*x122*x231*x113+x324*x434*x223*x111*x132-x324*x434*x222*x111*x133+x334*x233*x424*x112*x121-x334*x233*x424*x111*x122-x334*x233*x422*x114*x121+x334*x233*x422*x111*x124-x334*x233*x421*x112*x124+x334*x233*x421*x114*x122+x334*x232*x423*x114*x121-x334*x232*x424*x113*x121+x334*x232*x421*x113*x124+x334*x232*x424*x111*x123-x334*x232*x423*x111*x124-x334*x232*x421*x114*x123+x334*x432*x221*x114*x123-x334*x432*x221*x113*x124+x334*x432*x224*x113*x121-x334*x433*x221*x114*x122+x334*x433*x221*x112*x124-x334*x433*x222*x111*x124+x334*x433*x224*x111*x122+x334*x433*x222*x114*x121+x334*x432*x223*x111*x124-x334*x433*x224*x112*x121-x334*x432*x224*x111*x123-x334*x432*x223*x114*x121-x334*x224*x132*x421*x113+x334*x224*x133*x421*x112-x334*x424*x133*x112*x221+x334*x424*x132*x113*x221-x114*x232*x424*x133*x321-x414*x132*x324*x123*x231+x414*x132*x323*x124*x231-x414*x132*x223*x124*x331+x414*x132*x224*x123*x331-x414*x232*x123*x134*x321-x414*x232*x323*x124*x131-x414*x134*x323*x122*x231+x414*x134*x322*x123*x231+x414*x134*x223*x122*x331-x414*x134*x222*x123*x331-x414*x133*x224*x122*x331+x414*x133*x222*x124*x331+x414*x133*x324*x122*x231-x414*x133*x322*x124*x231+x414*x232*x323*x121*x134+x414*x232*x124*x133*x321+x414*x233*x122*x134*x321-x414*x233*x124*x132*x321+x414*x232*x324*x123*x131-x414*x232*x324*x121*x133+x114*x232*x324*x133*x421+x114*x234*x322*x123*x431-x414*x234*x323*x121*x132-x414*x234*x322*x123*x131-x414*x234*x122*x133*x321+x414*x234*x323*x122*x131-x414*x233*x324*x122*x131+x414*x233*x324*x121*x132+x414*x233*x322*x124*x131-x414*x233*x322*x121*x134+x414*x332*x224*x121*x133+x414*x332*x223*x124*x131+x414*x234*x322*x121*x133+x414*x234*x123*x132*x321-x414*x332*x223*x121*x134-x414*x332*x124*x133*x221+x114*x233*x424*x132*x321-x414*x334*x123*x132*x221+x414*x334*x122*x133*x221+x414*x334*x222*x123*x131-x414*x334*x222*x121*x133-x414*x334*x223*x122*x131+x414*x334*x223*x121*x132+x414*x333*x124*x132*x221+x414*x333*x224*x122*x131-x414*x333*x222*x124*x131+x414*x333*x222*x121*x134-x414*x332*x224*x123*x131-x414*x333*x224*x121*x132+x414*x332*x123*x134*x221-x414*x333*x122*x134*x221-x114*x233*x324*x132*x421-x114*x333*x424*x132*x221+x424*x232*x131*x323*x114-x424*x233*x131*x322*x114+x424*x233*x322*x111*x134-x424*x232*x323*x111*x134+x424*x234*x323*x111*x132-x424*x234*x122*x331*x113+x114*x333*x224*x132*x421-x424*x234*x322*x111*x133+x424*x234*x123*x331*x112-x424*x331*x223*x112*x134+x424*x331*x223*x114*x132+x424*x331*x222*x113*x134-x424*x234*x131*x323*x112-x424*x331*x222*x114*x133+x424*x234*x131*x322*x113-x424*x332*x223*x114*x131+x424*x332*x223*x111*x134+x424*x333*x222*x114*x131-x424*x333*x222*x111*x134+x114*x332*x424*x133*x221+x424*x334*x222*x111*x133+x114*x234*x423*x122*x331-x114*x332*x224*x133*x421-x114*x234*x422*x123*x331-x114*x234*x323*x122*x431-x424*x334*x123*x231*x112+x424*x334*x122*x231*x113+x114*x432*x224*x133*x321+x424*x334*x223*x112*x131-x424*x334*x222*x113*x131-x424*x334*x223*x111*x132-x424*x231*x322*x113*x134+x424*x231*x322*x114*x133+x424*x231*x323*x112*x134-x424*x231*x323*x114*x132-x114*x334*x423*x122*x231+x114*x334*x422*x123*x231+x114*x334*x223*x122*x431-x434*x233*x322*x111*x124-x434*x233*x321*x114*x122+x434*x233*x324*x111*x122+x434*x233*x322*x114*x121-x434*x233*x324*x112*x121-x434*x232*x321*x113*x124+x434*x232*x323*x111*x124+x434*x232*x321*x114*x123-x434*x232*x324*x111*x123-x434*x232*x323*x114*x121+x434*x233*x321*x112*x124+x434*x232*x324*x113*x121+x434*x332*x221*x113*x124-x434*x332*x221*x114*x123+x434*x332*x223*x114*x121-x434*x332*x223*x111*x124-x434*x332*x224*x113*x121+x434*x332*x224*x111*x123+x434*x333*x221*x114*x122-x434*x333*x221*x112*x124-x114*x334*x222*x123*x431-x434*x333*x222*x114*x121+x434*x333*x222*x111*x124+x434*x333*x224*x112*x121-x434*x333*x224*x111*x122+x114*x433*x324*x132*x221-x434*x324*x132*x113*x221+x434*x324*x133*x112*x221+x434*x224*x132*x113*x321-x434*x224*x133*x112*x321-x114*x433*x224*x132*x321-x114*x434*x223*x122*x331-x114*x434*x322*x123*x231-x114*x432*x324*x133*x221+x114*x434*x222*x123*x331+x114*x434*x323*x122*x231 : 

FF[0, 5, 0] =  2*x331*x434*x221*x113*x132-2*x331*x434*x221*x112*x133-2*x331*x433*x221*x114*x132+2*x331*x433*x221*x112*x134+2*x331*x432*x221*x114*x133-2*x331*x432*x221*x113*x134-2*x232*x433*x131*x114*x321+2*x232*x433*x131*x124*x311+2*x232*x431*x133*x114*x321-2*x232*x433*x134*x121*x311-2*x232*x433*x124*x111*x331+2*x232*x433*x121*x331*x114+2*x232*x434*x133*x121*x311+2*x232*x434*x131*x113*x321-2*x232*x434*x131*x123*x311+2*x232*x434*x123*x111*x331-2*x232*x434*x121*x331*x113-2*x232*x333*x131*x124*x411+2*x232*x333*x124*x111*x431+2*x232*x331*x134*x421*x113-2*x232*x333*x121*x431*x114-2*x232*x331*x133*x421*x114-2*x232*x333*x134*x111*x421+2*x232*x333*x131*x421*x114-2*x332*x431*x221*x114*x133+2*x332*x431*x221*x113*x134+2*x332*x433*x134*x121*x211+2*x332*x434*x121*x231*x113-2*x332*x434*x133*x121*x211-2*x332*x434*x131*x113*x221-2*x332*x433*x121*x231*x114+2*x332*x434*x131*x123*x211-2*x332*x434*x123*x111*x231+2*x332*x433*x131*x114*x221-2*x332*x433*x131*x124*x211+2*x332*x433*x124*x111*x231-2*x332*x433*x134*x111*x221+2*x332*x434*x133*x111*x221+2*x133*x332*x124*x211*x431-2*x133*x332*x124*x231*x411+2*x133*x334*x122*x231*x411-2*x133*x334*x122*x211*x431+2*x133*x432*x124*x231*x311-2*x133*x432*x124*x211*x331+2*x133*x434*x122*x211*x331-2*x133*x434*x122*x231*x311+2*x133*x234*x122*x311*x431-2*x133*x234*x122*x331*x411+2*x133*x232*x124*x331*x411-2*x133*x232*x124*x311*x431+2*x333*x431*x221*x114*x132-2*x333*x432*x134*x121*x211+2*x333*x432*x121*x231*x114-2*x333*x431*x221*x112*x134+2*x333*x432*x134*x111*x221-2*x333*x434*x132*x111*x221+2*x333*x434*x132*x121*x211+2*x333*x434*x131*x112*x221-2*x333*x434*x131*x122*x211-2*x333*x432*x131*x114*x221+2*x333*x432*x131*x124*x211-2*x333*x432*x124*x111*x231+2*x333*x434*x122*x111*x231-2*x333*x434*x121*x231*x112-2*x233*x332*x134*x121*x411+2*x233*x334*x132*x121*x411-2*x233*x432*x134*x111*x321-2*x233*x331*x134*x421*x112+2*x233*x331*x132*x421*x114+2*x233*x332*x134*x111*x421+2*x233*x332*x121*x431*x114-2*x233*x332*x131*x421*x114+2*x233*x332*x131*x124*x411-2*x233*x332*x124*x111*x431-2*x233*x334*x132*x111*x421+2*x233*x334*x131*x421*x112-2*x233*x334*x131*x122*x411+2*x233*x334*x122*x111*x431-2*x233*x334*x121*x431*x112+2*x233*x431*x134*x112*x321-2*x233*x431*x132*x114*x321-2*x233*x432*x131*x124*x311+2*x233*x432*x124*x111*x331+2*x233*x432*x134*x121*x311-2*x233*x434*x122*x111*x331-2*x233*x432*x121*x331*x114+2*x233*x432*x131*x114*x321+2*x233*x434*x121*x331*x112+2*x233*x434*x131*x122*x311-2*x233*x434*x132*x121*x311-2*x233*x434*x131*x112*x321+2*x233*x434*x132*x111*x321+2*x334*x433*x132*x111*x221+2*x334*x431*x221*x112*x133+2*x334*x432*x133*x121*x211+2*x334*x432*x131*x113*x221-2*x334*x432*x131*x123*x211-2*x334*x432*x133*x111*x221+2*x334*x432*x123*x111*x231-2*x334*x432*x121*x231*x113-2*x334*x431*x221*x113*x132+2*x334*x433*x131*x122*x211-2*x334*x433*x122*x111*x231-2*x334*x433*x132*x121*x211+2*x334*x433*x121*x231*x112-2*x334*x433*x131*x112*x221+2*x134*x233*x122*x331*x411+2*x134*x232*x123*x311*x431-2*x134*x232*x123*x331*x411-2*x134*x332*x123*x211*x431+2*x134*x332*x123*x231*x411-2*x134*x233*x122*x311*x431-2*x134*x333*x122*x231*x411+2*x134*x333*x122*x211*x431+2*x134*x432*x123*x211*x331-2*x134*x432*x123*x231*x311+2*x134*x433*x122*x231*x311-2*x134*x433*x122*x211*x331-2*x132*x233*x124*x331*x411+2*x132*x233*x124*x311*x431+2*x132*x234*x123*x331*x411-2*x132*x234*x123*x311*x431-2*x132*x333*x124*x211*x431-2*x132*x334*x123*x231*x411+2*x132*x334*x123*x211*x431+2*x132*x333*x124*x231*x411-2*x132*x433*x124*x231*x311+2*x132*x433*x124*x211*x331+2*x132*x434*x123*x231*x311-2*x132*x434*x123*x211*x331-2*x231*x332*x134*x421*x113+2*x231*x332*x133*x421*x114+2*x231*x333*x134*x421*x112-2*x231*x334*x133*x421*x112-2*x231*x333*x132*x421*x114+2*x231*x432*x134*x113*x321-2*x231*x432*x133*x114*x321+2*x231*x334*x132*x421*x113+2*x231*x433*x132*x114*x321+2*x232*x334*x133*x111*x421-2*x232*x334*x131*x421*x113+2*x231*x434*x133*x112*x321-2*x231*x434*x132*x113*x321-2*x231*x433*x134*x112*x321+2*x232*x334*x131*x123*x411-2*x232*x334*x123*x111*x431-2*x234*x433*x132*x111*x321+2*x234*x432*x133*x111*x321+2*x234*x332*x133*x121*x411+2*x232*x433*x134*x111*x321-2*x232*x334*x133*x121*x411+2*x232*x334*x121*x431*x113-2*x232*x431*x134*x113*x321+2*x234*x331*x133*x421*x112-2*x234*x331*x132*x421*x113+2*x234*x332*x123*x111*x431-2*x234*x332*x133*x111*x421-2*x234*x332*x121*x431*x113-2*x234*x332*x131*x123*x411+2*x234*x332*x131*x421*x113+2*x234*x333*x131*x122*x411-2*x234*x333*x131*x421*x112+2*x234*x333*x132*x111*x421-2*x234*x333*x132*x121*x411+2*x234*x432*x121*x331*x113-2*x234*x432*x123*x111*x331-2*x234*x431*x133*x112*x321+2*x234*x431*x132*x113*x321-2*x234*x333*x122*x111*x431+2*x234*x333*x121*x431*x112-2*x234*x432*x133*x121*x311+2*x234*x433*x122*x111*x331+2*x234*x432*x131*x123*x311-2*x234*x432*x131*x113*x321+2*x234*x433*x131*x112*x321+2*x234*x433*x132*x121*x311-2*x234*x433*x121*x331*x112-2*x234*x433*x131*x122*x311+2*x232*x333*x134*x121*x411-2*x232*x434*x133*x111*x321 : 

FF[0, 5, 1] =  2*x222*x334*x431*x112*x133-2*x222*x334*x431*x113*x132-2*x222*x334*x432*x111*x133+2*x222*x334*x432*x113*x131+2*x222*x331*x433*x112*x134-2*x222*x331*x434*x112*x133+2*x222*x331*x434*x113*x132+2*x222*x332*x433*x114*x131+2*x222*x334*x433*x111*x132-2*x222*x334*x433*x112*x131+2*x222*x331*x432*x114*x133-2*x222*x331*x432*x113*x134-2*x222*x332*x434*x113*x131+2*x222*x333*x432*x111*x134+2*x222*x333*x431*x114*x132-2*x222*x333*x431*x112*x134+2*x222*x332*x434*x111*x133-2*x222*x333*x432*x114*x131-2*x222*x333*x434*x111*x132+2*x222*x333*x434*x112*x131-2*x222*x331*x433*x114*x132-2*x222*x332*x433*x111*x134-2*x222*x332*x431*x114*x133+2*x222*x332*x431*x113*x134-2*x332*x233*x434*x111*x122+2*x332*x234*x433*x111*x122+2*x332*x233*x121*x434*x112-2*x332*x234*x121*x433*x112+2*x432*x233*x334*x111*x122-2*x432*x233*x121*x334*x112+2*x432*x234*x121*x333*x112-2*x432*x234*x333*x111*x122-2*x312*x133*x232*x124*x431-2*x312*x132*x234*x123*x431-2*x312*x132*x433*x124*x231+2*x312*x132*x434*x123*x231-2*x312*x133*x434*x122*x231+2*x312*x134*x232*x123*x431+2*x312*x133*x234*x122*x431+2*x312*x133*x432*x124*x231+2*x312*x232*x433*x124*x131+2*x312*x232*x434*x121*x133-2*x312*x232*x434*x123*x131+2*x312*x233*x432*x121*x134-2*x312*x134*x233*x122*x431-2*x312*x134*x432*x123*x231+2*x312*x134*x433*x122*x231-2*x312*x232*x433*x121*x134-2*x312*x234*x432*x121*x133+2*x312*x234*x432*x123*x131+2*x312*x234*x433*x121*x132+2*x312*x132*x233*x124*x431-2*x312*x233*x432*x124*x131-2*x312*x233*x434*x121*x132+2*x312*x233*x434*x122*x131-2*x312*x234*x433*x122*x131+2*x122*x233*x332*x431*x114+2*x122*x232*x334*x431*x113-2*x122*x232*x333*x431*x114-2*x122*x232*x434*x331*x113+2*x122*x232*x433*x331*x114-2*x122*x234*x332*x431*x113-2*x122*x233*x432*x331*x114-2*x412*x132*x334*x123*x231+2*x412*x133*x232*x124*x331-2*x412*x132*x233*x124*x331+2*x412*x132*x234*x123*x331-2*x412*x134*x232*x123*x331+2*x412*x134*x233*x122*x331+2*x412*x134*x332*x123*x231-2*x412*x134*x333*x122*x231+2*x412*x132*x333*x124*x231-2*x412*x133*x234*x122*x331-2*x412*x133*x332*x124*x231+2*x412*x133*x334*x122*x231+2*x122*x332*x434*x231*x113-2*x122*x332*x433*x231*x114+2*x122*x234*x432*x331*x113-2*x412*x233*x332*x121*x134+2*x412*x233*x332*x124*x131+2*x412*x233*x334*x121*x132-2*x412*x233*x334*x122*x131-2*x412*x232*x334*x121*x133+2*x412*x232*x334*x123*x131+2*x412*x232*x333*x121*x134-2*x412*x232*x333*x124*x131+2*x122*x333*x432*x231*x114-2*x122*x334*x432*x231*x113+2*x412*x234*x332*x121*x133-2*x412*x234*x332*x123*x131-2*x412*x234*x333*x121*x132+2*x412*x234*x333*x122*x131-2*x422*x231*x332*x113*x134+2*x422*x231*x332*x114*x133+2*x422*x231*x333*x112*x134-2*x422*x231*x333*x114*x132-2*x422*x231*x334*x112*x133+2*x422*x231*x334*x113*x132-2*x422*x232*x331*x114*x133-2*x422*x232*x333*x111*x134+2*x422*x232*x333*x114*x131+2*x422*x232*x334*x111*x133+2*x422*x232*x331*x113*x134-2*x422*x232*x334*x113*x131-2*x422*x233*x331*x112*x134+2*x422*x233*x331*x114*x132+2*x422*x233*x332*x111*x134-2*x422*x233*x332*x114*x131+2*x422*x233*x334*x112*x131+2*x422*x234*x331*x112*x133-2*x422*x234*x331*x113*x132-2*x422*x234*x332*x111*x133+2*x422*x234*x332*x113*x131-2*x422*x233*x334*x111*x132+2*x422*x234*x333*x111*x132-2*x422*x234*x333*x112*x131-2*x212*x132*x434*x123*x331+2*x212*x133*x332*x124*x431-2*x212*x133*x334*x122*x431+2*x212*x132*x334*x123*x431-2*x212*x132*x333*x124*x431+2*x212*x132*x433*x124*x331-2*x212*x133*x432*x124*x331-2*x212*x134*x332*x123*x431+2*x212*x133*x434*x122*x331+2*x212*x134*x333*x122*x431-2*x212*x332*x433*x124*x131+2*x212*x332*x434*x123*x131-2*x212*x134*x433*x122*x331+2*x212*x332*x433*x121*x134+2*x212*x134*x432*x123*x331-2*x212*x332*x434*x121*x133-2*x212*x333*x432*x121*x134+2*x212*x333*x434*x121*x132-2*x212*x333*x434*x122*x131+2*x212*x333*x432*x124*x131-2*x212*x334*x432*x123*x131-2*x212*x334*x433*x121*x132+2*x212*x334*x433*x122*x131+2*x212*x334*x432*x121*x133+2*x322*x231*x432*x113*x134-2*x322*x231*x433*x112*x134+2*x322*x231*x433*x114*x132+2*x322*x231*x434*x112*x133-2*x322*x233*x431*x114*x132-2*x322*x233*x432*x111*x134+2*x322*x233*x432*x114*x131+2*x322*x233*x434*x111*x132+2*x322*x232*x433*x111*x134-2*x322*x232*x433*x114*x131-2*x322*x232*x434*x111*x133+2*x322*x232*x434*x113*x131-2*x322*x231*x434*x113*x132-2*x322*x232*x431*x113*x134-2*x322*x231*x432*x114*x133+2*x322*x232*x431*x114*x133-2*x322*x233*x434*x112*x131+2*x322*x233*x431*x112*x134+2*x322*x234*x433*x112*x131-2*x322*x234*x431*x112*x133+2*x322*x234*x431*x113*x132+2*x322*x234*x432*x111*x133-2*x322*x234*x432*x113*x131-2*x322*x234*x433*x111*x132+2*x232*x333*x434*x111*x122-2*x232*x333*x121*x434*x112-2*x112*x232*x334*x123*x431+2*x112*x232*x434*x123*x331-2*x112*x233*x332*x124*x431+2*x112*x232*x333*x124*x431-2*x112*x232*x433*x124*x331+2*x112*x233*x432*x124*x331+2*x112*x234*x332*x123*x431-2*x232*x334*x433*x111*x122+2*x232*x334*x121*x433*x112-2*x112*x234*x432*x123*x331+2*x112*x332*x433*x124*x231-2*x112*x332*x434*x123*x231-2*x112*x333*x432*x124*x231+2*x112*x334*x432*x123*x231 : 

FF[0, 5, 2] =  2*x113*x233*x334*x122*x431+2*x113*x233*x432*x124*x331-2*x113*x232*x433*x124*x331-2*x113*x233*x332*x124*x431+2*x113*x232*x333*x124*x431+2*x113*x234*x433*x122*x331-2*x113*x233*x434*x122*x331-2*x113*x234*x333*x122*x431+2*x113*x332*x433*x124*x231-2*x113*x333*x432*x124*x231-2*x113*x334*x433*x122*x231+2*x113*x333*x434*x122*x231-2*x123*x232*x333*x431*x114+2*x123*x233*x332*x431*x114+2*x123*x232*x433*x331*x114+2*x123*x233*x434*x331*x112-2*x123*x234*x433*x331*x112-2*x123*x233*x334*x431*x112-2*x123*x233*x432*x331*x114-2*x123*x332*x433*x231*x114+2*x123*x333*x432*x231*x114+2*x123*x234*x333*x431*x112+2*x123*x334*x433*x231*x112-2*x123*x333*x434*x231*x112+2*x213*x132*x334*x123*x431-2*x213*x132*x333*x124*x431+2*x213*x132*x433*x124*x331-2*x213*x132*x434*x123*x331+2*x213*x133*x332*x124*x431-2*x213*x334*x432*x123*x131-2*x213*x334*x433*x121*x132+2*x213*x334*x433*x122*x131+2*x213*x334*x432*x121*x133-2*x213*x332*x434*x121*x133-2*x213*x333*x432*x121*x134+2*x213*x333*x434*x121*x132-2*x213*x333*x434*x122*x131+2*x213*x333*x432*x124*x131+2*x213*x332*x433*x121*x134+2*x213*x134*x432*x123*x331+2*x213*x134*x333*x122*x431-2*x213*x332*x433*x124*x131+2*x213*x332*x434*x123*x131-2*x213*x133*x334*x122*x431-2*x213*x133*x432*x124*x331-2*x213*x134*x332*x123*x431+2*x213*x133*x434*x122*x331-2*x213*x134*x433*x122*x331+2*x223*x331*x434*x113*x132+2*x223*x332*x433*x114*x131-2*x223*x331*x433*x114*x132-2*x223*x332*x433*x111*x134-2*x223*x332*x431*x114*x133-2*x223*x334*x433*x112*x131+2*x223*x331*x432*x114*x133-2*x223*x331*x432*x113*x134+2*x223*x331*x433*x112*x134-2*x223*x331*x434*x112*x133+2*x223*x334*x431*x112*x133-2*x223*x334*x431*x113*x132-2*x223*x334*x432*x111*x133+2*x223*x334*x432*x113*x131+2*x223*x334*x433*x111*x132+2*x223*x332*x431*x113*x134+2*x223*x332*x434*x111*x133-2*x223*x333*x432*x114*x131-2*x223*x333*x434*x111*x132+2*x223*x333*x434*x112*x131-2*x223*x332*x434*x113*x131+2*x223*x333*x432*x111*x134+2*x223*x333*x431*x114*x132-2*x223*x333*x431*x112*x134-2*x233*x332*x434*x111*x123+2*x233*x332*x121*x434*x113+2*x233*x334*x432*x111*x123-2*x233*x334*x121*x432*x113+2*x313*x134*x232*x123*x431+2*x313*x133*x234*x122*x431+2*x313*x133*x432*x124*x231-2*x313*x134*x233*x122*x431-2*x313*x134*x432*x123*x231-2*x313*x133*x232*x124*x431-2*x313*x132*x234*x123*x431-2*x313*x132*x433*x124*x231+2*x313*x132*x434*x123*x231-2*x313*x133*x434*x122*x231+2*x313*x134*x433*x122*x231-2*x313*x232*x433*x121*x134+2*x313*x232*x433*x124*x131+2*x313*x232*x434*x121*x133-2*x313*x232*x434*x123*x131+2*x313*x233*x432*x121*x134-2*x313*x233*x432*x124*x131-2*x313*x233*x434*x121*x132+2*x313*x233*x434*x122*x131-2*x313*x234*x433*x122*x131-2*x313*x234*x432*x121*x133+2*x313*x234*x432*x123*x131+2*x313*x234*x433*x121*x132+2*x313*x132*x233*x124*x431-2*x323*x232*x431*x113*x134-2*x323*x231*x432*x114*x133+2*x323*x232*x431*x114*x133+2*x323*x232*x433*x111*x134-2*x323*x232*x433*x114*x131+2*x323*x231*x432*x113*x134-2*x323*x231*x433*x112*x134+2*x323*x231*x433*x114*x132+2*x323*x231*x434*x112*x133-2*x323*x231*x434*x113*x132-2*x323*x232*x434*x111*x133+2*x323*x232*x434*x113*x131-2*x323*x233*x431*x114*x132-2*x323*x233*x432*x111*x134+2*x323*x233*x432*x114*x131+2*x323*x233*x434*x111*x132-2*x323*x233*x434*x112*x131+2*x323*x233*x431*x112*x134+2*x323*x234*x433*x112*x131-2*x323*x234*x431*x112*x133+2*x323*x234*x431*x113*x132+2*x323*x234*x432*x111*x133-2*x323*x234*x432*x113*x131-2*x323*x234*x433*x111*x132-2*x333*x234*x432*x111*x123+2*x333*x234*x121*x432*x113-2*x333*x232*x121*x434*x113+2*x333*x232*x434*x111*x123-2*x413*x132*x334*x123*x231+2*x413*x133*x232*x124*x331-2*x413*x132*x233*x124*x331+2*x413*x132*x234*x123*x331+2*x413*x132*x333*x124*x231-2*x413*x133*x234*x122*x331-2*x413*x133*x332*x124*x231+2*x413*x133*x334*x122*x231-2*x413*x134*x232*x123*x331+2*x413*x134*x233*x122*x331-2*x413*x232*x333*x124*x131-2*x413*x233*x332*x121*x134+2*x413*x233*x332*x124*x131+2*x413*x233*x334*x121*x132-2*x413*x233*x334*x122*x131+2*x413*x134*x332*x123*x231-2*x413*x134*x333*x122*x231-2*x413*x232*x334*x121*x133+2*x413*x232*x334*x123*x131+2*x413*x232*x333*x121*x134+2*x413*x234*x332*x121*x133-2*x413*x234*x332*x123*x131-2*x413*x234*x333*x121*x132+2*x413*x234*x333*x122*x131+2*x423*x231*x334*x113*x132-2*x423*x232*x331*x114*x133-2*x423*x232*x333*x111*x134+2*x423*x232*x333*x114*x131+2*x423*x232*x334*x111*x133-2*x423*x231*x332*x113*x134+2*x423*x231*x332*x114*x133+2*x423*x231*x333*x112*x134-2*x423*x231*x333*x114*x132-2*x423*x231*x334*x112*x133+2*x423*x232*x331*x113*x134-2*x423*x232*x334*x113*x131-2*x423*x233*x331*x112*x134+2*x423*x233*x331*x114*x132+2*x423*x233*x332*x111*x134+2*x423*x234*x332*x113*x131-2*x423*x233*x334*x111*x132+2*x423*x234*x333*x111*x132-2*x423*x234*x333*x112*x131-2*x423*x233*x332*x114*x131+2*x423*x233*x334*x112*x131+2*x423*x234*x331*x112*x133-2*x423*x234*x331*x113*x132-2*x423*x234*x332*x111*x133+2*x433*x232*x121*x334*x113-2*x433*x232*x334*x111*x123+2*x433*x234*x332*x111*x123-2*x433*x234*x121*x332*x113 : 

FF[0, 5, 3] =  -2*x424*x232*x331*x114*x133-2*x424*x232*x333*x111*x134+2*x424*x232*x333*x114*x131+2*x424*x232*x334*x111*x133+2*x424*x232*x331*x113*x134-2*x424*x232*x334*x113*x131-2*x424*x233*x331*x112*x134+2*x424*x233*x331*x114*x132+2*x424*x233*x332*x111*x134-2*x424*x233*x332*x114*x131+2*x424*x233*x334*x112*x131+2*x424*x234*x331*x112*x133-2*x214*x334*x432*x123*x131-2*x214*x334*x433*x121*x132+2*x214*x334*x433*x122*x131+2*x214*x334*x432*x121*x133-2*x424*x234*x331*x113*x132-2*x424*x234*x332*x111*x133+2*x424*x234*x332*x113*x131-2*x424*x233*x334*x111*x132+2*x424*x234*x333*x111*x132-2*x424*x234*x333*x112*x131+2*x224*x334*x431*x112*x133-2*x224*x334*x431*x113*x132-2*x224*x334*x432*x111*x133+2*x224*x334*x432*x113*x131+2*x224*x334*x433*x111*x132-2*x224*x334*x433*x112*x131+2*x224*x331*x432*x114*x133-2*x224*x331*x432*x113*x134+2*x224*x331*x433*x112*x134-2*x224*x331*x434*x112*x133+2*x224*x331*x434*x113*x132+2*x224*x332*x433*x114*x131-2*x224*x331*x433*x114*x132-2*x224*x332*x433*x111*x134-2*x224*x332*x431*x114*x133-2*x434*x232*x121*x333*x114+2*x434*x232*x333*x111*x124-2*x434*x233*x332*x111*x124+2*x434*x233*x121*x332*x114+2*x224*x332*x431*x113*x134+2*x224*x332*x434*x111*x133-2*x224*x333*x432*x114*x131-2*x224*x333*x434*x111*x132+2*x224*x333*x434*x112*x131-2*x224*x332*x434*x113*x131+2*x224*x333*x432*x111*x134+2*x224*x333*x431*x114*x132-2*x224*x333*x431*x112*x134+2*x234*x332*x433*x111*x124-2*x234*x332*x121*x433*x114-2*x234*x333*x432*x111*x124+2*x234*x333*x121*x432*x114+2*x214*x132*x334*x123*x431-2*x214*x132*x333*x124*x431+2*x214*x132*x433*x124*x331-2*x214*x132*x434*x123*x331+2*x214*x133*x332*x124*x431-2*x314*x133*x232*x124*x431-2*x314*x132*x234*x123*x431-2*x314*x132*x433*x124*x231+2*x314*x132*x434*x123*x231-2*x314*x133*x434*x122*x231+2*x314*x134*x232*x123*x431+2*x314*x133*x234*x122*x431+2*x314*x133*x432*x124*x231-2*x314*x134*x233*x122*x431-2*x314*x134*x432*x123*x231-2*x214*x133*x334*x122*x431-2*x214*x133*x432*x124*x331-2*x214*x134*x332*x123*x431+2*x214*x133*x434*x122*x331-2*x214*x134*x433*x122*x331+2*x314*x134*x433*x122*x231-2*x314*x232*x433*x121*x134+2*x314*x232*x433*x124*x131+2*x314*x232*x434*x121*x133-2*x314*x232*x434*x123*x131+2*x314*x233*x432*x121*x134-2*x314*x233*x432*x124*x131-2*x314*x233*x434*x121*x132+2*x314*x233*x434*x122*x131-2*x314*x234*x433*x122*x131-2*x314*x234*x432*x121*x133+2*x314*x234*x432*x123*x131+2*x314*x234*x433*x121*x132+2*x314*x132*x233*x124*x431-2*x114*x232*x334*x123*x431-2*x414*x132*x334*x123*x231+2*x414*x133*x232*x124*x331-2*x414*x132*x233*x124*x331+2*x414*x132*x234*x123*x331+2*x414*x132*x333*x124*x231+2*x324*x231*x432*x113*x134-2*x324*x231*x433*x112*x134+2*x324*x231*x433*x114*x132+2*x324*x231*x434*x112*x133-2*x324*x231*x434*x113*x132+2*x114*x232*x434*x123*x331+2*x114*x233*x334*x122*x431-2*x114*x234*x432*x123*x331+2*x114*x234*x433*x122*x331-2*x114*x233*x434*x122*x331+2*x114*x234*x332*x123*x431-2*x114*x234*x333*x122*x431-2*x324*x232*x431*x113*x134-2*x324*x231*x432*x114*x133+2*x324*x232*x431*x114*x133+2*x324*x232*x433*x111*x134-2*x324*x232*x433*x114*x131+2*x114*x333*x434*x122*x231+2*x114*x334*x432*x123*x231-2*x114*x332*x434*x123*x231-2*x114*x334*x433*x122*x231-2*x124*x232*x434*x331*x113-2*x324*x232*x434*x111*x133+2*x324*x232*x434*x113*x131-2*x324*x233*x431*x114*x132-2*x324*x233*x432*x111*x134+2*x324*x233*x432*x114*x131+2*x124*x232*x334*x431*x113+2*x124*x233*x434*x331*x112-2*x124*x234*x332*x431*x113-2*x124*x234*x433*x331*x112-2*x124*x233*x334*x431*x112+2*x124*x234*x333*x431*x112+2*x124*x234*x432*x331*x113+2*x124*x332*x434*x231*x113+2*x324*x233*x434*x111*x132-2*x324*x233*x434*x112*x131+2*x324*x233*x431*x112*x134+2*x324*x234*x433*x112*x131-2*x324*x234*x431*x112*x133+2*x324*x234*x431*x113*x132+2*x324*x234*x432*x111*x133-2*x324*x234*x432*x113*x131-2*x324*x234*x433*x111*x132+2*x124*x334*x433*x231*x112-2*x124*x333*x434*x231*x112-2*x124*x334*x432*x231*x113-2*x424*x231*x332*x113*x134+2*x424*x231*x332*x114*x133+2*x424*x231*x333*x112*x134-2*x424*x231*x333*x114*x132-2*x424*x231*x334*x112*x133+2*x424*x231*x334*x113*x132+2*x214*x332*x433*x121*x134+2*x214*x134*x432*x123*x331+2*x214*x134*x333*x122*x431-2*x214*x332*x433*x124*x131+2*x214*x332*x434*x123*x131-2*x414*x133*x234*x122*x331-2*x414*x133*x332*x124*x231+2*x414*x133*x334*x122*x231-2*x414*x134*x232*x123*x331+2*x414*x134*x233*x122*x331-2*x334*x233*x121*x432*x114+2*x334*x233*x432*x111*x124+2*x414*x234*x332*x121*x133-2*x414*x234*x332*x123*x131-2*x414*x234*x333*x121*x132+2*x414*x234*x333*x122*x131-2*x214*x332*x434*x121*x133-2*x214*x333*x432*x121*x134+2*x214*x333*x434*x121*x132-2*x214*x333*x434*x122*x131+2*x214*x333*x432*x124*x131+2*x414*x134*x332*x123*x231-2*x414*x134*x333*x122*x231-2*x414*x232*x334*x121*x133+2*x414*x232*x334*x123*x131+2*x414*x232*x333*x121*x134+2*x334*x232*x121*x433*x114-2*x334*x232*x433*x111*x124-2*x414*x232*x333*x124*x131-2*x414*x233*x332*x121*x134+2*x414*x233*x332*x124*x131+2*x414*x233*x334*x121*x132-2*x414*x233*x334*x122*x131 : 

FF[1, 0, 0] =  -x213*x121*x412*x231*x314+x213*x121*x414*x231*x312+x213*x131*x412*x314*x221-x213*x131*x414*x312*x221+x232*x311*x421*x114*x213+x232*x313*x421*x111*x214+x232*x411*x321*x113*x214-x232*x411*x321*x114*x213-x232*x411*x221*x113*x314+x232*x411*x221*x114*x313-x232*x414*x321*x113*x211-x232*x414*x311*x213*x121+x232*x414*x311*x113*x221-x232*x414*x221*x111*x313-x232*x314*x421*x111*x213-x232*x313*x421*x114*x211+x222*x131*x414*x213*x311-x222*x131*x414*x211*x313-x222*x131*x413*x214*x311+x222*x131*x413*x211*x314-x222*x131*x411*x213*x314+x222*x131*x411*x214*x313-x222*x414*x331*x111*x213+x222*x414*x331*x113*x211-x222*x414*x311*x231*x113+x222*x414*x231*x111*x313-x222*x413*x331*x114*x211+x222*x413*x311*x231*x114-x222*x413*x231*x111*x314-x222*x411*x331*x113*x214+x222*x413*x331*x111*x214+x222*x411*x331*x114*x213+x222*x411*x231*x113*x314-x222*x411*x231*x114*x313+x222*x314*x431*x111*x213-x222*x314*x431*x113*x211+x222*x313*x431*x114*x211+x222*x311*x431*x113*x214-x222*x313*x431*x111*x214-x222*x311*x431*x114*x213-x224*x413*x331*x111*x212+x224*x413*x331*x112*x211-x224*x413*x311*x231*x112+x224*x413*x231*x111*x312-x223*x412*x331*x111*x214-x223*x411*x331*x114*x212-x223*x411*x231*x112*x314+x223*x411*x231*x114*x312-x223*x312*x431*x114*x211-x223*x311*x431*x112*x214+x223*x311*x431*x114*x212+x223*x314*x431*x112*x211-x223*x314*x431*x111*x212+x223*x414*x331*x111*x212-x223*x414*x331*x112*x211+x223*x414*x311*x231*x112-x223*x414*x231*x111*x312+x223*x412*x331*x114*x211-x223*x412*x311*x231*x114+x223*x412*x231*x111*x314+x223*x411*x331*x112*x214+x223*x312*x431*x111*x214-x223*x131*x414*x212*x311+x223*x131*x414*x211*x312+x223*x131*x412*x214*x311-x223*x131*x412*x211*x314+x223*x131*x411*x212*x314-x223*x131*x411*x214*x312-x221*x314*x431*x112*x213+x221*x314*x431*x113*x212-x221*x312*x431*x113*x214+x221*x312*x431*x114*x213-x221*x413*x331*x112*x214-x224*x131*x411*x212*x313+x224*x131*x411*x213*x312+x224*x313*x431*x111*x212-x224*x313*x431*x112*x211+x224*x312*x431*x113*x211+x224*x311*x431*x112*x213-x224*x311*x431*x113*x212-x224*x312*x431*x111*x213-x224*x131*x413*x211*x312+x224*x131*x413*x212*x311+x221*x313*x431*x112*x214-x221*x313*x431*x114*x212+x221*x414*x331*x112*x213-x221*x414*x331*x113*x212+x221*x413*x331*x114*x212+x221*x412*x331*x113*x214-x221*x412*x331*x114*x213+x224*x412*x331*x111*x213-x224*x412*x331*x113*x211+x224*x412*x311*x231*x113-x224*x412*x231*x111*x313-x224*x411*x331*x112*x213+x224*x411*x331*x113*x212+x224*x411*x231*x112*x313-x224*x411*x231*x113*x312-x224*x131*x412*x213*x311+x224*x131*x412*x211*x313-x232*x413*x321*x111*x214+x232*x414*x321*x111*x213+x232*x414*x211*x313*x121+x232*x413*x321*x114*x211+x232*x413*x311*x214*x121-x232*x413*x311*x114*x221+x232*x413*x221*x111*x314-x232*x413*x211*x314*x121+x232*x411*x121*x213*x314-x232*x411*x121*x214*x313+x232*x314*x421*x113*x211-x232*x311*x421*x113*x214-x214*x131*x412*x313*x221+x214*x131*x413*x312*x221-x233*x411*x321*x112*x214+x233*x411*x321*x114*x212+x233*x414*x321*x112*x211+x233*x414*x311*x212*x121-x233*x414*x311*x112*x221+x233*x414*x221*x111*x312-x233*x414*x211*x312*x121+x233*x411*x221*x112*x314-x233*x411*x221*x114*x312-x233*x411*x121*x212*x314+x233*x411*x121*x214*x312+x234*x411*x321*x112*x213-x234*x411*x221*x112*x313+x234*x411*x221*x113*x312+x234*x411*x121*x212*x313-x234*x411*x121*x213*x312-x234*x411*x321*x113*x212-x234*x412*x321*x111*x213+x234*x313*x421*x112*x211-x234*x312*x421*x113*x211+x231*x413*x321*x112*x214-x231*x413*x321*x114*x212-x234*x313*x421*x111*x212+x234*x312*x421*x111*x213-x234*x311*x421*x112*x213+x234*x311*x421*x113*x212-x234*x413*x321*x112*x211+x234*x413*x311*x112*x221-x234*x413*x221*x111*x312+x234*x413*x211*x312*x121+x234*x412*x321*x113*x211+x234*x412*x311*x213*x121-x234*x412*x311*x113*x221+x234*x412*x221*x111*x313-x234*x412*x211*x313*x121-x231*x314*x421*x113*x212-x231*x414*x321*x112*x213+x231*x414*x321*x113*x212+x231*x312*x421*x113*x214-x231*x312*x421*x114*x213-x231*x313*x421*x112*x214-x231*x412*x321*x113*x214+x231*x412*x321*x114*x213+x231*x314*x421*x112*x213-x234*x413*x311*x212*x121+x234*x413*x321*x111*x212+x214*x121*x412*x231*x313-x214*x121*x413*x231*x312+x231*x313*x421*x114*x212-x233*x314*x421*x112*x211+x233*x312*x421*x114*x211+x233*x314*x421*x111*x212-x233*x414*x321*x111*x212-x233*x312*x421*x111*x214+x233*x311*x421*x112*x214-x233*x311*x421*x114*x212+x233*x412*x321*x111*x214-x233*x412*x321*x114*x211-x233*x412*x311*x214*x121+x233*x412*x311*x114*x221-x233*x412*x221*x111*x314+x233*x412*x211*x314*x121-x212*x131*x413*x314*x221+x212*x131*x414*x313*x221+x212*x121*x413*x231*x314-x212*x121*x414*x231*x313 : 

FF[1, 0, 1] =  x122*x233*x412*x211*x314-x122*x233*x411*x212*x314+x122*x233*x411*x214*x312-x122*x234*x411*x213*x312+x122*x234*x411*x212*x313+x122*x234*x413*x211*x312-x122*x234*x412*x211*x313+x122*x234*x412*x213*x311-x122*x234*x413*x212*x311-x122*x214*x413*x231*x312-x122*x232*x411*x214*x313-x122*x232*x414*x213*x311+x122*x232*x414*x211*x313+x122*x232*x413*x214*x311-x122*x232*x413*x211*x314+x122*x232*x411*x213*x314+x122*x233*x414*x212*x311-x122*x233*x414*x211*x312-x122*x233*x412*x214*x311+x122*x214*x412*x231*x313+x122*x212*x413*x231*x314-x122*x212*x414*x231*x313-x122*x213*x412*x231*x314+x122*x213*x414*x231*x312-x332*x223*x412*x111*x214+x332*x223*x412*x114*x211+x332*x223*x411*x112*x214-x332*x223*x411*x114*x212-x332*x224*x413*x111*x212+x332*x224*x413*x112*x211+x332*x224*x412*x111*x213-x332*x224*x412*x113*x211-x332*x224*x411*x112*x213+x332*x224*x411*x113*x212+x332*x221*x414*x112*x213-x332*x221*x414*x113*x212-x332*x221*x413*x112*x214+x332*x221*x413*x114*x212+x332*x221*x412*x113*x214-x332*x221*x412*x114*x213-x332*x222*x414*x111*x213+x332*x222*x414*x113*x211+x332*x222*x413*x111*x214-x332*x222*x413*x114*x211-x332*x222*x411*x113*x214+x332*x222*x411*x114*x213-x332*x223*x414*x112*x211+x332*x223*x414*x111*x212+x422*x234*x311*x113*x212+x422*x231*x314*x112*x213-x422*x231*x314*x113*x212-x422*x231*x313*x112*x214+x422*x231*x313*x114*x212-x412*x232*x221*x113*x314+x412*x222*x231*x113*x314-x412*x222*x231*x114*x313+x412*x232*x221*x114*x313+x312*x222*x231*x114*x413-x312*x222*x231*x113*x414+x312*x232*x221*x113*x414-x312*x232*x221*x114*x413-x112*x222*x413*x231*x314+x112*x222*x414*x231*x313+x432*x224*x312*x113*x211+x432*x224*x311*x112*x213-x432*x224*x311*x113*x212-x322*x231*x414*x112*x213+x322*x233*x414*x112*x211-x322*x233*x414*x111*x212+x322*x231*x414*x113*x212+x322*x231*x413*x112*x214-x322*x231*x413*x114*x212-x322*x231*x412*x113*x214+x322*x231*x412*x114*x213+x322*x232*x414*x111*x213-x322*x232*x414*x113*x211-x322*x232*x413*x111*x214+x322*x232*x413*x114*x211+x322*x232*x411*x113*x214-x322*x232*x411*x114*x213+x322*x233*x412*x111*x214-x322*x233*x412*x114*x211-x322*x233*x411*x112*x214+x322*x233*x411*x114*x212+x322*x234*x413*x111*x212-x322*x234*x413*x112*x211-x322*x234*x412*x111*x213+x322*x234*x412*x113*x211+x322*x234*x411*x112*x213-x322*x234*x411*x113*x212-x222*x414*x311*x233*x112+x222*x314*x411*x233*x112-x222*x312*x411*x233*x114+x222*x312*x411*x234*x113+x222*x414*x111*x233*x312+x222*x413*x311*x234*x112-x222*x413*x111*x234*x312-x432*x221*x314*x112*x213-x132*x222*x411*x213*x314-x132*x223*x414*x212*x311+x132*x223*x414*x211*x312-x132*x214*x412*x313*x221+x132*x214*x413*x312*x221+x132*x222*x411*x214*x313+x132*x222*x414*x213*x311-x132*x222*x414*x211*x313+x232*x414*x311*x223*x112-x232*x414*x111*x223*x312-x232*x413*x311*x224*x112+x232*x413*x111*x224*x312-x232*x412*x311*x223*x114+x232*x412*x311*x224*x113+x222*x412*x311*x233*x114-x222*x412*x311*x234*x113-x222*x412*x111*x233*x314+x222*x412*x111*x234*x313-x222*x313*x411*x234*x112+x422*x231*x312*x113*x214-x422*x231*x312*x114*x213-x422*x232*x314*x111*x213+x422*x232*x314*x113*x211+x422*x232*x313*x111*x214-x422*x232*x313*x114*x211-x422*x232*x311*x113*x214+x422*x232*x311*x114*x213+x422*x233*x314*x111*x212-x422*x233*x314*x112*x211-x422*x233*x312*x111*x214+x422*x233*x312*x114*x211+x422*x233*x311*x112*x214-x422*x233*x311*x114*x212-x422*x234*x313*x111*x212+x422*x234*x313*x112*x211+x422*x234*x312*x111*x213-x422*x234*x312*x113*x211-x422*x234*x311*x112*x213+x112*x232*x413*x314*x221-x112*x232*x414*x313*x221+x232*x412*x111*x223*x314-x232*x412*x111*x224*x313+x232*x312*x411*x223*x114-x232*x312*x411*x224*x113-x232*x314*x411*x223*x112+x232*x313*x411*x224*x112+x432*x221*x314*x113*x212+x432*x221*x313*x112*x214-x432*x221*x313*x114*x212-x432*x221*x312*x113*x214+x432*x221*x312*x114*x213+x432*x222*x314*x111*x213-x432*x222*x314*x113*x211-x432*x222*x313*x111*x214+x432*x222*x313*x114*x211+x432*x222*x311*x113*x214-x432*x222*x311*x114*x213-x432*x223*x314*x111*x212+x432*x223*x314*x112*x211+x432*x223*x312*x111*x214-x432*x223*x312*x114*x211-x432*x223*x311*x112*x214+x432*x223*x311*x114*x212+x432*x224*x313*x111*x212-x432*x224*x313*x112*x211-x432*x224*x312*x111*x213-x132*x222*x413*x214*x311+x132*x222*x413*x211*x314-x132*x213*x414*x312*x221+x132*x223*x412*x214*x311-x132*x223*x412*x211*x314+x132*x223*x411*x212*x314-x132*x223*x411*x214*x312+x132*x224*x411*x213*x312-x132*x224*x411*x212*x313-x132*x224*x413*x211*x312+x132*x224*x412*x211*x313-x132*x224*x412*x213*x311+x132*x224*x413*x212*x311-x132*x212*x413*x314*x221+x132*x212*x414*x313*x221+x132*x213*x412*x314*x221 : 

FF[1, 0, 2] =  -x113*x223*x414*x231*x312+x113*x223*x412*x231*x314+x113*x233*x414*x312*x221-x113*x233*x412*x314*x221-x133*x223*x414*x212*x311-x133*x222*x411*x213*x314+x123*x213*x414*x231*x312-x123*x213*x412*x231*x314-x123*x212*x414*x231*x313+x123*x212*x413*x231*x314+x123*x214*x412*x231*x313-x123*x233*x412*x214*x311-x123*x233*x414*x211*x312+x123*x233*x414*x212*x311+x123*x232*x411*x213*x314-x123*x232*x413*x211*x314+x123*x232*x413*x214*x311+x123*x232*x414*x211*x313-x123*x232*x414*x213*x311-x123*x232*x411*x214*x313-x123*x214*x413*x231*x312-x123*x234*x413*x212*x311+x123*x234*x412*x213*x311-x123*x234*x412*x211*x313+x123*x234*x413*x211*x312+x123*x234*x411*x212*x313-x123*x234*x411*x213*x312+x123*x233*x411*x214*x312-x123*x233*x411*x212*x314+x123*x233*x412*x211*x314+x133*x213*x412*x314*x221+x133*x212*x414*x313*x221-x133*x212*x413*x314*x221+x133*x224*x413*x212*x311-x133*x224*x412*x213*x311+x133*x224*x412*x211*x313-x133*x224*x413*x211*x312-x133*x224*x411*x212*x313+x133*x224*x411*x213*x312-x133*x223*x411*x214*x312+x133*x223*x411*x212*x314-x133*x223*x412*x211*x314+x133*x223*x412*x214*x311-x133*x213*x414*x312*x221+x133*x222*x413*x211*x314-x133*x222*x413*x214*x311-x133*x222*x414*x211*x313+x133*x222*x414*x213*x311+x133*x222*x411*x214*x313+x133*x214*x413*x312*x221-x133*x214*x412*x313*x221+x133*x223*x414*x211*x312-x223*x414*x111*x232*x313+x223*x312*x411*x234*x113-x223*x314*x411*x232*x113+x223*x414*x311*x232*x113-x223*x313*x411*x234*x112+x223*x313*x411*x232*x114+x223*x412*x111*x234*x313-x223*x412*x311*x234*x113-x223*x413*x111*x234*x312+x223*x413*x111*x232*x314+x223*x413*x311*x234*x112-x223*x413*x311*x232*x114+x233*x414*x111*x222*x313-x233*x414*x311*x222*x113+x233*x413*x311*x222*x114-x233*x413*x311*x224*x112+x233*x413*x111*x224*x312-x233*x413*x111*x222*x314+x233*x412*x311*x224*x113-x313*x223*x231*x114*x412+x313*x223*x231*x112*x414+x233*x313*x411*x224*x112-x233*x313*x411*x222*x114+x233*x314*x411*x222*x113-x233*x312*x411*x224*x113-x233*x412*x111*x224*x313+x313*x233*x221*x114*x412-x313*x233*x221*x112*x414+x333*x221*x414*x112*x213+x333*x224*x411*x113*x212-x333*x224*x411*x112*x213-x333*x224*x412*x113*x211+x333*x224*x412*x111*x213+x333*x224*x413*x112*x211-x333*x224*x413*x111*x212-x333*x223*x411*x114*x212+x333*x223*x411*x112*x214+x333*x223*x412*x114*x211-x333*x223*x412*x111*x214-x323*x233*x414*x111*x212+x323*x233*x414*x112*x211-x323*x231*x414*x112*x213-x323*x234*x411*x113*x212+x323*x234*x411*x112*x213+x323*x234*x412*x113*x211-x323*x234*x412*x111*x213-x323*x234*x413*x112*x211+x323*x234*x413*x111*x212+x323*x233*x411*x114*x212-x323*x233*x411*x112*x214-x323*x233*x412*x114*x211+x323*x233*x412*x111*x214-x323*x232*x411*x114*x213+x323*x232*x411*x113*x214+x323*x232*x413*x114*x211-x323*x232*x413*x111*x214-x323*x232*x414*x113*x211+x323*x232*x414*x111*x213+x323*x231*x412*x114*x213-x323*x231*x412*x113*x214-x323*x231*x413*x114*x212+x323*x231*x413*x112*x214+x323*x231*x414*x113*x212+x413*x233*x221*x112*x314+x413*x223*x231*x114*x312-x413*x223*x231*x112*x314+x333*x223*x414*x111*x212-x333*x223*x414*x112*x211+x333*x222*x411*x114*x213-x333*x222*x411*x113*x214-x333*x222*x413*x114*x211+x333*x222*x413*x111*x214+x333*x222*x414*x113*x211-x333*x222*x414*x111*x213-x333*x221*x412*x114*x213+x333*x221*x412*x113*x214+x333*x221*x413*x114*x212-x333*x221*x413*x112*x214-x333*x221*x414*x113*x212-x433*x221*x313*x114*x212+x433*x221*x313*x112*x214+x433*x221*x314*x113*x212-x433*x221*x314*x112*x213+x423*x231*x313*x114*x212-x423*x231*x313*x112*x214-x423*x231*x314*x113*x212+x423*x231*x314*x112*x213+x423*x234*x311*x113*x212-x423*x234*x311*x112*x213-x423*x234*x312*x113*x211+x423*x234*x312*x111*x213+x423*x234*x313*x112*x211-x423*x234*x313*x111*x212-x423*x233*x311*x114*x212+x423*x233*x311*x112*x214+x423*x233*x312*x114*x211-x423*x233*x312*x111*x214-x423*x233*x314*x112*x211+x423*x233*x314*x111*x212+x423*x232*x311*x114*x213-x423*x232*x311*x113*x214-x423*x232*x313*x114*x211+x423*x232*x313*x111*x214+x423*x232*x314*x113*x211-x423*x232*x314*x111*x213-x423*x231*x312*x114*x213+x423*x231*x312*x113*x214-x413*x233*x221*x114*x312-x433*x224*x311*x113*x212+x433*x224*x311*x112*x213+x433*x224*x312*x113*x211-x433*x224*x312*x111*x213-x433*x224*x313*x112*x211+x433*x224*x313*x111*x212+x433*x223*x311*x114*x212-x433*x223*x311*x112*x214-x433*x223*x312*x114*x211+x433*x223*x312*x111*x214+x433*x223*x314*x112*x211-x433*x223*x314*x111*x212-x433*x222*x311*x114*x213+x433*x222*x311*x113*x214+x433*x222*x313*x114*x211-x433*x222*x313*x111*x214-x433*x222*x314*x113*x211+x433*x222*x314*x111*x213+x433*x221*x312*x114*x213-x433*x221*x312*x113*x214 : 

FF[1, 0, 3] =  x124*x234*x413*x211*x312+x124*x234*x411*x212*x313-x124*x234*x411*x213*x312+x124*x233*x411*x214*x312-x124*x233*x411*x212*x314+x124*x233*x412*x211*x314-x114*x234*x413*x312*x221+x114*x234*x412*x313*x221+x114*x224*x413*x231*x312-x114*x224*x412*x231*x313+x134*x212*x414*x313*x221-x134*x212*x413*x314*x221+x134*x224*x413*x212*x311-x134*x224*x412*x213*x311+x134*x224*x412*x211*x313-x134*x224*x413*x211*x312-x134*x224*x411*x212*x313+x134*x224*x411*x213*x312-x134*x223*x411*x214*x312+x134*x223*x411*x212*x314-x134*x223*x412*x211*x314+x134*x223*x412*x214*x311-x134*x213*x414*x312*x221+x134*x222*x413*x211*x314-x134*x222*x413*x214*x311-x134*x222*x414*x211*x313+x134*x222*x414*x213*x311+x134*x222*x411*x214*x313+x134*x214*x413*x312*x221-x134*x214*x412*x313*x221+x134*x223*x414*x211*x312-x134*x223*x414*x212*x311-x134*x222*x411*x213*x314+x124*x213*x414*x231*x312-x124*x213*x412*x231*x314-x124*x212*x414*x231*x313+x124*x212*x413*x231*x314+x124*x214*x412*x231*x313-x124*x233*x412*x214*x311-x124*x233*x414*x211*x312+x124*x233*x414*x212*x311+x124*x232*x411*x213*x314-x124*x232*x413*x211*x314+x124*x232*x413*x214*x311+x124*x232*x414*x211*x313-x124*x232*x414*x213*x311-x124*x232*x411*x214*x313-x124*x214*x413*x231*x312-x124*x234*x413*x212*x311+x124*x234*x412*x213*x311-x124*x234*x412*x211*x313+x134*x213*x412*x314*x221+x224*x314*x411*x233*x112-x224*x314*x411*x232*x113-x224*x414*x311*x233*x112+x224*x414*x311*x232*x113+x234*x413*x311*x222*x114-x234*x414*x111*x223*x312+x234*x414*x111*x222*x313+x234*x414*x311*x223*x112-x234*x414*x311*x222*x113+x224*x313*x411*x232*x114-x224*x412*x111*x233*x314+x224*x412*x311*x233*x114+x224*x413*x111*x232*x314-x224*x413*x311*x232*x114+x224*x414*x111*x233*x312-x224*x414*x111*x232*x313-x224*x312*x411*x233*x114+x314*x224*x231*x113*x412-x314*x224*x231*x112*x413-x234*x313*x411*x222*x114-x234*x314*x411*x223*x112+x234*x314*x411*x222*x113+x234*x312*x411*x223*x114+x234*x412*x111*x223*x314-x234*x412*x311*x223*x114-x234*x413*x111*x222*x314-x324*x233*x414*x111*x212+x324*x233*x414*x112*x211-x324*x231*x414*x112*x213-x324*x234*x411*x113*x212+x324*x234*x411*x112*x213+x324*x234*x412*x113*x211-x324*x234*x412*x111*x213-x324*x234*x413*x112*x211+x324*x234*x413*x111*x212+x324*x233*x411*x114*x212-x324*x233*x411*x112*x214-x324*x233*x412*x114*x211+x324*x233*x412*x111*x214-x324*x232*x411*x114*x213+x324*x232*x411*x113*x214+x324*x232*x413*x114*x211-x324*x232*x413*x111*x214-x324*x232*x414*x113*x211+x324*x232*x414*x111*x213+x324*x231*x412*x114*x213-x324*x231*x412*x113*x214-x324*x231*x413*x114*x212+x324*x231*x413*x112*x214+x324*x231*x414*x113*x212-x314*x234*x221*x113*x412+x314*x234*x221*x112*x413+x334*x223*x414*x111*x212-x334*x223*x414*x112*x211+x334*x222*x411*x114*x213-x334*x222*x411*x113*x214-x334*x222*x413*x114*x211+x334*x222*x413*x111*x214+x334*x222*x414*x113*x211-x334*x222*x414*x111*x213-x334*x221*x412*x114*x213+x334*x221*x412*x113*x214+x334*x221*x413*x114*x212-x334*x221*x413*x112*x214-x334*x221*x414*x113*x212+x334*x221*x414*x112*x213+x334*x224*x411*x113*x212-x334*x224*x411*x112*x213-x334*x224*x412*x113*x211+x334*x224*x412*x111*x213+x334*x224*x413*x112*x211-x334*x224*x413*x111*x212-x334*x223*x411*x114*x212+x334*x223*x411*x112*x214+x334*x223*x412*x114*x211-x334*x223*x412*x111*x214-x424*x234*x313*x111*x212-x424*x233*x311*x114*x212+x424*x233*x311*x112*x214+x424*x233*x312*x114*x211-x424*x233*x312*x111*x214-x424*x233*x314*x112*x211+x424*x233*x314*x111*x212+x424*x232*x311*x114*x213-x424*x232*x311*x113*x214-x424*x232*x313*x114*x211+x424*x232*x313*x111*x214+x424*x232*x314*x113*x211-x424*x232*x314*x111*x213-x424*x231*x312*x114*x213+x424*x231*x312*x113*x214+x414*x234*x221*x113*x312-x414*x234*x221*x112*x313-x414*x224*x231*x113*x312+x414*x224*x231*x112*x313-x434*x221*x313*x114*x212+x434*x221*x313*x112*x214+x434*x221*x314*x113*x212-x434*x221*x314*x112*x213+x424*x231*x313*x114*x212-x424*x231*x313*x112*x214-x424*x231*x314*x113*x212+x424*x231*x314*x112*x213+x424*x234*x311*x113*x212-x424*x234*x311*x112*x213-x424*x234*x312*x113*x211+x424*x234*x312*x111*x213+x424*x234*x313*x112*x211-x434*x224*x311*x113*x212+x434*x224*x311*x112*x213+x434*x224*x312*x113*x211-x434*x224*x312*x111*x213-x434*x224*x313*x112*x211+x434*x224*x313*x111*x212+x434*x223*x311*x114*x212-x434*x223*x311*x112*x214-x434*x223*x312*x114*x211+x434*x223*x312*x111*x214+x434*x223*x314*x112*x211-x434*x223*x314*x111*x212-x434*x222*x311*x114*x213+x434*x222*x311*x113*x214+x434*x222*x313*x114*x211-x434*x222*x313*x111*x214-x434*x222*x314*x113*x211+x434*x222*x314*x111*x213+x434*x221*x312*x114*x213-x434*x221*x312*x113*x214 : 

FF[1, 1, 0] =  x324*x131*x221*x113*x412-x324*x131*x221*x112*x413+x324*x131*x211*x122*x413-x421*x124*x231*x113*x312+x324*x131*x421*x112*x213-x324*x131*x411*x122*x213-x324*x131*x421*x113*x212-x324*x131*x211*x123*x412+x223*x134*x411*x112*x321-x223*x134*x311*x421*x112-x324*x123*x431*x111*x212+x223*x131*x411*x124*x312-x223*x131*x321*x112*x414+x223*x131*x321*x114*x412+x223*x132*x411*x314*x121-x223*x132*x411*x114*x321-x223*x132*x414*x121*x311+x223*x132*x414*x111*x321+x223*x132*x311*x421*x114-x223*x132*x314*x111*x421+x223*x134*x412*x121*x311-x223*x134*x412*x111*x321-x223*x134*x411*x312*x121+x223*x134*x312*x111*x421+x223*x121*x331*x112*x414-x223*x121*x431*x112*x314+x223*x121*x431*x114*x312-x223*x121*x331*x114*x412+x223*x122*x411*x331*x114-x223*x122*x414*x111*x331-x223*x122*x311*x431*x114+x223*x122*x314*x111*x431+x223*x124*x412*x111*x331-x223*x124*x312*x111*x431+x223*x124*x311*x431*x112-x223*x124*x411*x331*x112-x223*x131*x311*x124*x412+x223*x131*x311*x122*x414+x223*x131*x421*x112*x314-x223*x131*x421*x114*x312-x223*x131*x411*x122*x314-x422*x121*x331*x114*x213+x422*x121*x331*x113*x214-x422*x121*x231*x113*x314+x422*x121*x231*x114*x313-x422*x123*x331*x111*x214-x422*x123*x311*x231*x114+x422*x123*x231*x111*x314+x422*x123*x331*x114*x211-x422*x133*x311*x214*x121-x422*x133*x221*x111*x314+x422*x133*x311*x114*x221+x422*x133*x321*x111*x214+x422*x134*x311*x213*x121+x422*x134*x321*x113*x211+x324*x123*x412*x111*x231+x422*x134*x221*x111*x313-x422*x134*x311*x113*x221-x422*x134*x211*x313*x121-x422*x134*x321*x111*x213-x422*x124*x231*x111*x313+x422*x124*x311*x231*x113-x422*x124*x331*x113*x211+x422*x124*x331*x111*x213-x422*x131*x321*x113*x214-x422*x131*x211*x123*x314+x422*x131*x221*x113*x314+x422*x131*x211*x124*x313-x422*x131*x311*x124*x213-x422*x131*x221*x114*x313+x422*x131*x321*x114*x213+x422*x131*x311*x123*x214+x422*x133*x211*x314*x121-x422*x133*x321*x114*x211+x324*x123*x431*x112*x211-x324*x123*x411*x231*x112+x324*x122*x411*x231*x113+x421*x124*x331*x113*x212+x421*x124*x231*x112*x313-x323*x124*x412*x111*x231-x323*x122*x411*x231*x114+x323*x124*x431*x111*x212+x323*x124*x411*x231*x112-x421*x124*x331*x112*x213-x323*x124*x431*x112*x211-x421*x123*x331*x114*x212+x323*x121*x431*x112*x214+x421*x122*x331*x114*x213+x323*x121*x231*x114*x412-x323*x121*x231*x112*x414-x421*x123*x231*x112*x314+x421*x123*x231*x114*x312+x323*x131*x221*x112*x414-x323*x131*x411*x124*x212-x323*x122*x431*x111*x214+x323*x122*x431*x114*x211+x323*x122*x414*x111*x231-x323*x131*x221*x114*x412-x323*x121*x431*x114*x212+x323*x131*x211*x124*x412+x323*x131*x411*x122*x214-x323*x131*x211*x122*x414-x323*x131*x421*x112*x214+x421*x123*x331*x112*x214-x421*x122*x231*x114*x313+x323*x131*x421*x114*x212+x323*x134*x412*x111*x221+x323*x134*x421*x112*x211-x324*x122*x413*x111*x231-x323*x134*x412*x121*x211+x421*x122*x231*x113*x314-x323*x134*x421*x111*x212-x421*x122*x331*x113*x214+x323*x134*x411*x212*x121-x323*x134*x411*x112*x221-x323*x132*x411*x214*x121+x323*x132*x421*x111*x214-x323*x132*x414*x111*x221+x323*x132*x414*x121*x211-x323*x132*x421*x114*x211+x323*x132*x411*x114*x221-x224*x133*x411*x112*x321+x224*x133*x411*x312*x121-x224*x133*x412*x121*x311+x224*x133*x412*x111*x321+x224*x133*x311*x421*x112-x224*x133*x312*x111*x421+x224*x132*x413*x121*x311-x224*x132*x413*x111*x321-x224*x131*x321*x113*x412-x224*x131*x311*x122*x413+x224*x131*x311*x123*x412-x224*x132*x311*x421*x113+x224*x132*x313*x111*x421-x224*x132*x411*x313*x121+x224*x132*x411*x113*x321+x224*x131*x421*x113*x312+x224*x131*x411*x122*x313-x224*x131*x411*x123*x312+x224*x131*x321*x112*x413-x224*x123*x311*x431*x112+x224*x123*x411*x331*x112-x224*x131*x421*x112*x313+x224*x122*x311*x431*x113-x224*x122*x411*x331*x113+x224*x122*x413*x111*x331-x224*x123*x412*x111*x331+x224*x123*x312*x111*x431+x224*x121*x331*x113*x412+x224*x121*x431*x112*x313-x224*x121*x431*x113*x312-x224*x122*x313*x111*x431-x224*x121*x331*x112*x413-x324*x122*x431*x113*x211+x324*x122*x431*x111*x213+x324*x121*x431*x113*x212+x423*x134*x211*x312*x121-x423*x134*x321*x112*x211-x423*x134*x311*x212*x121+x423*x134*x321*x111*x212-x423*x134*x221*x111*x312+x423*x134*x311*x112*x221-x423*x131*x221*x112*x314+x423*x131*x321*x112*x214+x423*x132*x321*x114*x211-x423*x132*x321*x111*x214+x423*x132*x221*x111*x314+x423*x132*x311*x214*x121-x423*x132*x311*x114*x221-x423*x132*x211*x314*x121+x423*x131*x211*x122*x314+x423*x131*x311*x124*x212-x423*x131*x211*x124*x312+x423*x131*x221*x114*x312-x423*x131*x311*x122*x214-x423*x131*x321*x114*x212-x423*x124*x331*x111*x212-x423*x124*x311*x231*x112+x423*x124*x231*x111*x312+x423*x124*x331*x112*x211-x423*x122*x231*x111*x314-x423*x122*x331*x114*x211+x423*x121*x331*x114*x212-x423*x121*x231*x114*x312+x423*x121*x231*x112*x314-x423*x121*x331*x112*x214+x423*x122*x331*x111*x214+x423*x122*x311*x231*x114+x321*x123*x431*x114*x212-x321*x123*x431*x112*x214-x321*x123*x231*x114*x412+x321*x123*x231*x112*x414-x321*x124*x431*x113*x212-x321*x124*x231*x112*x413+x321*x124*x231*x113*x412+x321*x124*x431*x112*x213+x321*x122*x231*x114*x413+x321*x122*x431*x113*x214-x321*x122*x431*x114*x213-x321*x122*x231*x113*x414+x122*x134*x413*x221*x311-x122*x134*x413*x211*x321+x122*x134*x411*x213*x321-x122*x134*x311*x421*x213+x324*x121*x231*x112*x413-x122*x133*x414*x221*x311+x122*x133*x414*x211*x321-x122*x133*x411*x214*x321+x122*x133*x411*x314*x221+x122*x133*x311*x421*x214-x122*x133*x314*x211*x421+x122*x134*x313*x211*x421-x122*x134*x411*x313*x221+x123*x132*x414*x221*x311-x123*x132*x414*x211*x321+x123*x132*x314*x211*x421-x123*x132*x411*x314*x221+x123*x132*x411*x214*x321-x123*x132*x311*x421*x214+x123*x134*x411*x312*x221-x123*x134*x412*x221*x311+x123*x134*x412*x211*x321-x123*x134*x411*x212*x321-x123*x134*x312*x211*x421+x123*x134*x311*x421*x212-x324*x121*x231*x113*x412-x324*x121*x431*x112*x213+x322*x133*x411*x214*x121-x322*x133*x421*x111*x214+x124*x132*x311*x421*x213+x322*x133*x421*x114*x211-x322*x133*x411*x114*x221+x322*x133*x414*x111*x221-x124*x132*x413*x221*x311-x322*x134*x411*x213*x121+x322*x134*x421*x111*x213-x322*x134*x421*x113*x211+x322*x134*x413*x121*x211+x124*x132*x413*x211*x321-x124*x132*x411*x213*x321-x322*x134*x413*x111*x221+x124*x132*x411*x313*x221+x322*x134*x411*x113*x221-x124*x132*x313*x211*x421-x124*x133*x311*x421*x212+x124*x133*x312*x211*x421-x124*x133*x411*x312*x221+x124*x133*x412*x221*x311-x124*x133*x412*x211*x321+x124*x133*x411*x212*x321-x322*x131*x421*x114*x213+x322*x131*x421*x113*x214+x322*x131*x211*x123*x414-x322*x131*x211*x124*x413-x322*x131*x221*x113*x414+x322*x131*x221*x114*x413-x322*x131*x411*x123*x214+x322*x131*x411*x124*x213-x322*x133*x414*x121*x211-x322*x123*x431*x114*x211+x322*x123*x431*x111*x214-x322*x123*x414*x111*x231-x322*x124*x431*x111*x213-x322*x124*x411*x231*x113+x322*x124*x413*x111*x231+x322*x124*x431*x113*x211+x322*x123*x411*x231*x114+x322*x121*x231*x113*x414-x322*x121*x231*x114*x413-x322*x121*x431*x113*x214+x322*x121*x431*x114*x213+x221*x124*x331*x112*x413-x221*x124*x331*x113*x412-x221*x124*x431*x112*x313+x221*x124*x431*x113*x312-x221*x122*x431*x113*x314-x221*x123*x331*x112*x414-x221*x123*x431*x114*x312+x221*x123*x331*x114*x412+x221*x123*x431*x112*x314+x221*x122*x331*x113*x414-x221*x122*x331*x114*x413+x221*x122*x431*x114*x313+x222*x134*x413*x111*x321+x222*x134*x311*x421*x113-x222*x134*x313*x111*x421-x222*x134*x411*x113*x321-x324*x133*x411*x212*x121-x222*x134*x413*x121*x311-x424*x132*x311*x213*x121-x424*x132*x321*x113*x211+x324*x133*x412*x121*x211-x424*x133*x311*x112*x221+x424*x133*x311*x212*x121+x324*x133*x411*x112*x221+x424*x133*x321*x112*x211+x424*x133*x221*x111*x312+x222*x133*x414*x121*x311-x424*x133*x321*x111*x212-x424*x133*x211*x312*x121-x222*x133*x311*x421*x114+x222*x133*x314*x111*x421-x222*x133*x411*x314*x121+x222*x134*x411*x313*x121-x222*x124*x413*x111*x331+x222*x124*x411*x331*x113+x222*x131*x421*x114*x313-x222*x131*x421*x113*x314+x222*x131*x321*x113*x414+x424*x122*x331*x113*x211+x424*x122*x231*x111*x313+x424*x123*x311*x231*x112-x424*x123*x231*x111*x312-x222*x131*x321*x114*x413-x424*x123*x331*x112*x211+x424*x123*x331*x111*x212-x222*x131*x311*x123*x414+x424*x131*x311*x122*x213-x424*x131*x321*x112*x213-x424*x131*x211*x122*x313+x424*x131*x321*x113*x212+x222*x131*x311*x124*x413+x424*x131*x211*x123*x312-x424*x131*x311*x123*x212+x324*x133*x421*x111*x212+x222*x131*x411*x123*x314-x222*x131*x411*x124*x313+x424*x131*x221*x112*x313-x424*x131*x221*x113*x312-x222*x133*x414*x111*x321-x324*x133*x412*x111*x221+x424*x132*x321*x111*x213+x424*x132*x211*x313*x121+x222*x133*x411*x114*x321-x424*x132*x221*x111*x313+x424*x132*x311*x113*x221-x424*x121*x331*x113*x212+x424*x121*x331*x112*x213+x424*x121*x231*x113*x312-x424*x121*x231*x112*x313-x424*x122*x311*x231*x113-x424*x122*x331*x111*x213+x324*x132*x411*x213*x121+x222*x121*x331*x114*x413-x222*x121*x431*x114*x313-x324*x133*x421*x112*x211+x222*x121*x431*x113*x314+x222*x123*x311*x431*x114-x222*x123*x314*x111*x431+x222*x123*x414*x111*x331-x222*x123*x411*x331*x114+x222*x124*x313*x111*x431-x222*x124*x311*x431*x113+x324*x132*x413*x111*x221-x222*x121*x331*x113*x414-x324*x132*x421*x111*x213+x324*x131*x411*x123*x212-x324*x132*x413*x121*x211+x324*x132*x421*x113*x211-x324*x132*x411*x113*x221 : 

FF[1, 1, 1] =  -x112*x422*x221*x133*x314-x222*x324*x133*x111*x412+x222*x323*x134*x111*x412-x222*x323*x134*x112*x411-x222*x323*x132*x111*x414+x222*x131*x412*x324*x113-x222*x131*x412*x323*x114-x222*x131*x314*x423*x112-x222*x131*x312*x424*x113+x222*x131*x312*x423*x114-x222*x424*x133*x112*x311+x222*x424*x132*x113*x311-x222*x424*x132*x111*x313+x222*x324*x133*x112*x411+x222*x324*x132*x111*x413-x222*x324*x132*x113*x411-x332*x423*x124*x111*x212-x332*x423*x122*x114*x211-x332*x423*x121*x112*x214+x222*x131*x313*x424*x112+x332*x423*x121*x114*x212+x332*x424*x123*x111*x212-x332*x424*x123*x112*x211-x332*x424*x121*x113*x212+x332*x423*x124*x112*x211+x332*x423*x122*x111*x214-x332*x424*x122*x111*x213+x332*x424*x122*x113*x211+x332*x424*x121*x112*x213+x332*x221*x124*x112*x413-x332*x221*x124*x113*x412-x332*x221*x123*x112*x414+x332*x221*x123*x114*x412+x332*x221*x122*x113*x414-x332*x221*x122*x114*x413+x332*x222*x124*x113*x411+x332*x222*x123*x111*x414-x332*x222*x124*x111*x413-x332*x222*x123*x114*x411-x332*x222*x121*x113*x414+x332*x222*x121*x114*x413+x132*x422*x321*x114*x213-x332*x223*x124*x112*x411-x332*x223*x122*x111*x414+x332*x223*x124*x111*x412-x132*x423*x211*x124*x312-x132*x422*x321*x113*x214+x132*x422*x221*x113*x314-x132*x422*x221*x114*x313-x132*x323*x411*x124*x212-x132*x424*x311*x123*x212+x132*x424*x211*x123*x312+x132*x423*x311*x124*x212-x132*x223*x311*x124*x412+x132*x224*x311*x123*x412+x132*x323*x211*x124*x412+x132*x223*x411*x124*x312+x132*x222*x421*x114*x313-x132*x222*x421*x113*x314-x132*x324*x211*x123*x412+x332*x224*x123*x112*x411+x332*x224*x122*x111*x413-x332*x224*x123*x111*x412+x312*x423*x132*x214*x121-x312*x423*x131*x122*x214-x132*x222*x321*x114*x413+x132*x222*x321*x113*x414+x332*x223*x122*x114*x411+x332*x223*x121*x112*x414-x332*x223*x121*x114*x412+x412*x322*x133*x214*x121-x412*x322*x133*x114*x221-x412*x322*x131*x123*x214+x412*x322*x131*x124*x213-x332*x224*x122*x113*x411-x332*x224*x121*x112*x413+x332*x224*x121*x113*x412+x132*x324*x411*x123*x212+x412*x224*x131*x122*x313+x332*x421*x124*x113*x212+x332*x421*x123*x112*x214-x332*x421*x123*x114*x212-x312*x424*x132*x213*x121-x332*x421*x122*x113*x214+x332*x421*x122*x114*x213-x332*x421*x124*x112*x213+x312*x424*x131*x122*x213-x412*x224*x132*x313*x121+x312*x222*x131*x124*x413+x312*x222*x133*x121*x414-x312*x222*x133*x421*x114-x312*x222*x131*x123*x414-x312*x124*x221*x132*x413+x312*x222*x134*x421*x113-x312*x222*x134*x121*x413-x132*x224*x411*x123*x312-x312*x122*x213*x134*x421+x312*x224*x132*x121*x413+x312*x223*x131*x122*x414-x312*x223*x132*x121*x414+x332*x422*x123*x114*x211+x332*x422*x121*x113*x214-x332*x422*x121*x114*x213-x332*x422*x124*x113*x211-x332*x422*x123*x111*x214+x332*x422*x124*x111*x213+x312*x422*x133*x114*x221-x312*x224*x131*x122*x413-x312*x422*x133*x214*x121+x412*x324*x132*x213*x121-x412*x324*x131*x122*x213+x312*x122*x214*x133*x421-x312*x123*x214*x132*x421-x312*x422*x134*x113*x221+x312*x122*x413*x134*x221-x312*x122*x414*x133*x221+x132*x322*x221*x114*x413+x312*x123*x414*x132*x221+x312*x124*x421*x132*x213-x222*x131*x413*x324*x112+x312*x422*x134*x213*x121+x312*x422*x131*x123*x214-x312*x422*x131*x124*x213-x132*x322*x421*x114*x213+x132*x322*x421*x113*x214-x132*x322*x221*x113*x414+x412*x222*x133*x114*x321-x412*x222*x133*x314*x121+x412*x222*x131*x123*x314-x412*x222*x131*x124*x313+x412*x222*x134*x313*x121-x412*x124*x213*x132*x321-x412*x222*x134*x113*x321-x422*x224*x132*x113*x311-x422*x131*x312*x223*x114+x422*x131*x312*x224*x113+x422*x131*x213*x324*x112-x422*x223*x134*x112*x311+x422*x223*x134*x111*x312+x422*x223*x132*x114*x311-x422*x223*x132*x111*x314-x422*x131*x214*x323*x112+x422*x131*x212*x323*x114-x412*x322*x134*x213*x121+x412*x322*x134*x113*x221-x412*x122*x321*x133*x214+x412*x122*x221*x133*x314-x412*x122*x221*x134*x313+x412*x124*x313*x132*x221-x422*x131*x212*x324*x113-x422*x131*x313*x224*x112+x422*x131*x314*x223*x112+x422*x224*x133*x112*x311-x422*x224*x133*x111*x312+x422*x224*x132*x111*x313-x422*x323*x134*x111*x212+x422*x323*x134*x112*x211-x422*x123*x211*x134*x312+x422*x324*x133*x111*x212-x422*x324*x132*x111*x213-x422*x323*x132*x114*x211-x422*x324*x133*x112*x211-x422*x124*x311*x133*x212+x422*x323*x132*x111*x214+x422*x324*x132*x113*x211+x412*x223*x132*x314*x121-x412*x223*x131*x122*x314+x422*x124*x211*x133*x312+x422*x123*x311*x134*x212+x412*x122*x321*x134*x213+x222*x131*x414*x323*x112-x412*x123*x221*x132*x314+x412*x123*x321*x132*x214-x122*x423*x311*x134*x212+x122*x423*x211*x134*x312-x122*x424*x211*x133*x312-x412*x323*x132*x214*x121+x412*x323*x131*x122*x214+x122*x424*x311*x133*x212-x122*x323*x211*x134*x412+x122*x323*x411*x134*x212-x122*x324*x411*x133*x212+x122*x324*x211*x133*x412-x122*x223*x411*x134*x312+x222*x423*x134*x112*x311-x222*x423*x134*x111*x312-x222*x423*x132*x114*x311+x122*x223*x311*x134*x412-x122*x224*x311*x133*x412+x122*x224*x411*x133*x312+x322*x123*x211*x134*x412-x322*x123*x411*x134*x212+x212*x122*x134*x421*x313-x212*x122*x134*x321*x413-x212*x122*x133*x421*x314+x322*x124*x411*x133*x212-x322*x124*x211*x133*x412-x322*x224*x132*x111*x413+x322*x224*x133*x111*x412+x322*x224*x132*x113*x411-x322*x223*x134*x111*x412-x322*x223*x132*x114*x411-x322*x224*x133*x112*x411+x322*x223*x134*x112*x411+x322*x223*x132*x111*x414+x322*x423*x134*x111*x212+x322*x423*x132*x114*x211-x322*x131*x414*x223*x112+x222*x423*x132*x111*x314-x322*x423*x134*x112*x211-x322*x423*x132*x111*x214+x322*x131*x212*x424*x113-x322*x131*x212*x423*x114-x322*x131*x412*x224*x113+x322*x131*x412*x223*x114+x322*x131*x413*x224*x112+x322*x131*x214*x423*x112-x322*x131*x213*x424*x112-x432*x222*x124*x113*x311+x432*x222*x124*x111*x313+x432*x222*x121*x113*x314-x432*x222*x121*x114*x313-x432*x221*x122*x113*x314+x432*x221*x122*x114*x313+x432*x222*x123*x114*x311-x432*x222*x123*x111*x314+x432*x221*x123*x112*x314-x432*x221*x124*x112*x313+x432*x221*x124*x113*x312-x432*x221*x123*x114*x312+x212*x122*x133*x321*x414-x212*x124*x421*x132*x313-x212*x123*x132*x321*x414-x432*x223*x121*x112*x314+x432*x223*x121*x114*x312+x432*x224*x122*x113*x311-x432*x224*x122*x111*x313+x322*x424*x133*x112*x211+x322*x424*x132*x111*x213-x432*x223*x124*x111*x312-x432*x223*x122*x114*x311+x432*x223*x122*x111*x314+x432*x223*x124*x112*x311+x432*x321*x124*x112*x213-x432*x321*x124*x113*x212-x432*x321*x123*x112*x214+x432*x321*x123*x114*x212-x322*x424*x133*x111*x212-x322*x424*x132*x113*x211+x432*x224*x121*x112*x313-x432*x224*x123*x112*x311+x432*x224*x123*x111*x312-x432*x224*x121*x113*x312+x432*x321*x122*x113*x214-x432*x321*x122*x114*x213+x432*x322*x123*x111*x214-x432*x322*x124*x111*x213-x432*x323*x122*x111*x214+x432*x323*x122*x114*x211+x432*x323*x124*x111*x212-x432*x323*x124*x112*x211+x432*x322*x124*x113*x211-x432*x322*x123*x114*x211-x432*x322*x121*x113*x214+x432*x322*x121*x114*x213+x212*x123*x132*x421*x314+x212*x124*x321*x132*x413+x432*x323*x121*x112*x214-x432*x323*x121*x114*x212-x432*x324*x123*x111*x212+x432*x324*x123*x112*x211+x212*x322*x134*x121*x413+x212*x322*x131*x123*x414+x432*x324*x122*x111*x213-x432*x324*x122*x113*x211-x432*x324*x121*x112*x213+x432*x324*x121*x113*x212-x212*x324*x132*x121*x413+x212*x324*x131*x122*x413+x212*x323*x132*x121*x414-x212*x323*x131*x122*x414-x212*x322*x133*x121*x414+x212*x322*x133*x421*x114-x212*x322*x131*x124*x413-x212*x322*x134*x421*x113-x212*x422*x134*x313*x121-x212*x422*x133*x114*x321+x212*x422*x134*x113*x321-x212*x422*x131*x123*x314+x212*x422*x131*x124*x313+x212*x422*x133*x314*x121+x212*x423*x131*x122*x314-x212*x423*x132*x314*x121-x212*x424*x131*x122*x313+x212*x424*x132*x313*x121-x222*x123*x311*x134*x412+x222*x123*x411*x134*x312-x232*x321*x122*x113*x414+x232*x321*x122*x114*x413-x232*x322*x123*x111*x414+x232*x321*x123*x112*x414-x232*x321*x123*x114*x412+x232*x321*x124*x113*x412+x232*x322*x123*x114*x411-x232*x322*x124*x113*x411-x232*x321*x124*x112*x413-x222*x124*x411*x133*x312+x222*x124*x311*x133*x412+x232*x322*x121*x113*x414-x232*x322*x121*x114*x413+x232*x322*x124*x111*x413+x232*x324*x123*x111*x412-x232*x324*x122*x111*x413+x232*x324*x122*x113*x411+x232*x323*x124*x112*x411-x232*x323*x121*x112*x414+x232*x323*x121*x114*x412-x232*x323*x124*x111*x412+x232*x323*x122*x111*x414-x232*x323*x122*x114*x411-x232*x324*x123*x112*x411+x232*x324*x121*x112*x413-x232*x324*x121*x113*x412-x232*x422*x124*x111*x313-x232*x422*x123*x114*x311+x232*x422*x124*x113*x311-x232*x421*x124*x113*x312+x232*x421*x122*x113*x314-x232*x421*x122*x114*x313+x232*x421*x124*x112*x313-x232*x421*x123*x112*x314+x232*x421*x123*x114*x312-x232*x423*x124*x112*x311+x232*x423*x124*x111*x312+x232*x423*x122*x114*x311+x222*x424*x133*x111*x312+x222*x323*x132*x114*x411+x232*x422*x123*x111*x314+x232*x422*x121*x114*x313-x232*x422*x121*x113*x314+x232*x423*x121*x112*x314-x232*x423*x121*x114*x312-x232*x423*x122*x111*x314-x232*x424*x121*x112*x313-x232*x424*x122*x113*x311+x232*x424*x121*x113*x312+x232*x424*x123*x112*x311-x232*x424*x123*x111*x312+x232*x424*x122*x111*x313+x112*x222*x133*x421*x314+x112*x222*x134*x321*x413-x112*x222*x134*x421*x313-x112*x222*x133*x321*x414-x112*x322*x413*x134*x221+x112*x322*x213*x134*x421+x112*x322*x414*x133*x221-x112*x322*x214*x133*x421+x112*x422*x221*x134*x313+x112*x422*x321*x133*x214-x112*x422*x321*x134*x213 : 

FF[1, 1, 2] =  x213*x422*x133*x314*x121-x213*x422*x131*x123*x314-x213*x324*x131*x123*x412+x213*x423*x134*x312*x121+x213*x423*x132*x114*x321-x213*x423*x132*x314*x121-x213*x423*x134*x112*x321+x213*x423*x131*x122*x314-x213*x423*x131*x124*x312-x213*x424*x133*x312*x121+x213*x424*x131*x123*x312+x133*x223*x421*x112*x314-x133*x224*x311*x122*x413+x223*x131*x313*x424*x112-x223*x131*x313*x422*x114-x223*x131*x414*x322*x113-x223*x131*x312*x424*x113-x223*x322*x134*x111*x413-x223*x324*x133*x111*x412+x223*x131*x314*x422*x113+x223*x131*x412*x324*x113-x223*x131*x413*x324*x112+x223*x131*x413*x322*x114+x223*x422*x134*x111*x313+x223*x422*x133*x114*x311+x223*x122*x311*x134*x413-x223*x422*x134*x113*x311-x223*x422*x133*x111*x314-x223*x122*x411*x134*x313-x223*x424*x133*x112*x311+x223*x424*x132*x113*x311+x223*x424*x133*x111*x312-x223*x322*x133*x114*x411+x223*x124*x411*x132*x313+x223*x322*x134*x113*x411+x223*x322*x133*x111*x414-x223*x124*x311*x132*x413-x223*x424*x132*x111*x313+x223*x324*x133*x112*x411+x223*x324*x132*x111*x413-x223*x324*x132*x113*x411+x133*x224*x411*x122*x313-x233*x321*x124*x112*x413+x233*x322*x121*x113*x414-x233*x322*x121*x114*x413+x233*x322*x124*x111*x413+x233*x321*x122*x114*x413-x233*x322*x123*x111*x414+x233*x322*x123*x114*x411-x233*x322*x124*x113*x411+x233*x321*x123*x112*x414-x233*x321*x123*x114*x412+x233*x321*x124*x113*x412-x233*x321*x122*x113*x414+x233*x324*x122*x113*x411-x233*x324*x123*x112*x411+x233*x324*x121*x112*x413-x233*x324*x121*x113*x412-x233*x323*x121*x112*x414+x233*x323*x121*x114*x412+x233*x324*x123*x111*x412-x233*x324*x122*x111*x413-x233*x323*x124*x111*x412+x233*x323*x122*x111*x414-x233*x323*x122*x114*x411+x233*x323*x124*x112*x411+x233*x421*x122*x113*x314-x233*x421*x122*x114*x313-x233*x422*x124*x111*x313-x233*x422*x123*x114*x311+x233*x421*x124*x112*x313-x233*x421*x123*x112*x314+x233*x421*x123*x114*x312-x233*x421*x124*x113*x312+x233*x422*x124*x113*x311+x233*x422*x123*x111*x314+x233*x422*x121*x114*x313-x233*x422*x121*x113*x314-x233*x423*x121*x114*x312-x233*x423*x122*x111*x314+x233*x424*x123*x112*x311-x233*x424*x123*x111*x312-x233*x423*x124*x112*x311+x233*x423*x124*x111*x312+x233*x423*x122*x114*x311+x233*x423*x121*x112*x314+x233*x424*x122*x111*x313-x233*x424*x121*x112*x313-x233*x424*x122*x113*x311+x233*x424*x121*x113*x312+x313*x423*x132*x214*x121-x313*x423*x132*x114*x221-x313*x423*x131*x122*x214+x313*x423*x131*x124*x212+x313*x424*x133*x212*x121-x313*x424*x131*x123*x212+x313*x124*x221*x133*x412+x313*x223*x132*x421*x114+x313*x223*x131*x122*x414-x313*x223*x132*x121*x414-x313*x223*x134*x421*x112-x313*x222*x131*x123*x414+x313*x222*x133*x121*x414+x313*x223*x134*x121*x412-x313*x223*x131*x124*x412-x313*x423*x134*x212*x121+x313*x423*x134*x112*x221-x313*x224*x133*x121*x412+x313*x122*x214*x133*x421+x313*x123*x212*x134*x421-x313*x123*x214*x132*x421-x313*x422*x133*x214*x121-x313*x122*x414*x133*x221+x313*x224*x131*x123*x412+x313*x123*x414*x132*x221-x313*x124*x421*x133*x212+x313*x422*x131*x123*x214-x313*x123*x412*x134*x221-x323*x122*x211*x134*x413+x323*x122*x411*x134*x213-x323*x222*x134*x113*x411-x323*x222*x133*x111*x414+x323*x222*x134*x111*x413+x323*x222*x133*x114*x411-x323*x124*x411*x132*x213+x323*x124*x211*x132*x413+x133*x322*x411*x124*x213+x323*x131*x414*x222*x113-x323*x131*x413*x222*x114-x323*x131*x213*x424*x112-x323*x422*x134*x111*x213+x323*x422*x134*x113*x211+x323*x422*x133*x111*x214-x323*x422*x133*x114*x211-x323*x224*x133*x112*x411-x323*x224*x132*x111*x413+x323*x224*x133*x111*x412+x323*x224*x132*x113*x411+x323*x131*x413*x224*x112+x323*x131*x212*x424*x113-x133*x322*x211*x124*x413+x323*x131*x213*x422*x114-x323*x131*x214*x422*x113-x323*x131*x412*x224*x113-x323*x424*x133*x111*x212-x323*x424*x132*x113*x211+x323*x424*x133*x112*x211+x323*x424*x132*x111*x213+x333*x221*x122*x113*x414-x333*x221*x122*x114*x413+x333*x222*x124*x113*x411+x333*x222*x123*x111*x414+x333*x221*x124*x112*x413-x333*x221*x124*x113*x412-x333*x221*x123*x112*x414+x333*x221*x123*x114*x412+x333*x424*x121*x112*x213-x333*x424*x121*x113*x212+x333*x423*x124*x112*x211+x333*x423*x122*x111*x214+x333*x424*x123*x111*x212-x333*x424*x123*x112*x211-x333*x424*x122*x111*x213+x333*x424*x122*x113*x211-x333*x423*x124*x111*x212-x333*x423*x122*x114*x211-x333*x423*x121*x112*x214+x333*x423*x121*x114*x212-x333*x224*x123*x111*x412-x333*x224*x122*x113*x411-x333*x224*x121*x112*x413+x333*x224*x121*x113*x412+x333*x223*x121*x112*x414-x333*x223*x121*x114*x412+x333*x224*x123*x112*x411+x333*x224*x122*x111*x413-x333*x223*x124*x112*x411-x333*x223*x122*x111*x414+x333*x223*x124*x111*x412+x333*x223*x122*x114*x411-x333*x222*x124*x111*x413-x333*x222*x123*x114*x411-x333*x222*x121*x113*x414+x333*x222*x121*x114*x413+x333*x421*x124*x113*x212+x333*x421*x123*x112*x214-x333*x421*x123*x114*x212-x333*x421*x122*x113*x214+x333*x421*x122*x114*x213-x333*x421*x124*x112*x213-x333*x422*x124*x113*x211-x333*x422*x123*x111*x214+x333*x422*x124*x111*x213+x333*x422*x123*x114*x211+x333*x422*x121*x113*x214-x333*x422*x121*x114*x213-x413*x323*x132*x214*x121+x413*x323*x132*x114*x221+x413*x323*x131*x122*x214-x413*x323*x131*x124*x212-x413*x123*x321*x134*x212+x413*x124*x212*x133*x321-x413*x123*x221*x132*x314+x413*x123*x221*x134*x312+x413*x123*x321*x132*x214-x413*x122*x321*x133*x214+x413*x122*x221*x133*x314-x413*x124*x312*x133*x221-x413*x223*x134*x312*x121-x413*x222*x133*x314*x121+x413*x222*x131*x123*x314+x413*x223*x134*x112*x321-x413*x223*x132*x114*x321+x413*x223*x132*x314*x121-x413*x223*x131*x122*x314+x413*x223*x131*x124*x312+x413*x324*x131*x123*x212-x413*x224*x131*x123*x312+x413*x224*x133*x312*x121+x413*x322*x133*x214*x121-x413*x322*x131*x123*x214-x413*x324*x133*x212*x121+x413*x323*x134*x212*x121-x413*x323*x134*x112*x221-x423*x131*x213*x322*x114+x423*x131*x214*x322*x113-x423*x224*x132*x113*x311+x423*x131*x312*x224*x113+x423*x131*x213*x324*x112-x423*x131*x314*x222*x113-x423*x131*x212*x324*x113-x423*x131*x313*x224*x112+x423*x131*x313*x222*x114+x423*x224*x133*x112*x311-x423*x224*x133*x111*x312-x423*x322*x133*x111*x214+x423*x322*x133*x114*x211+x423*x322*x134*x111*x213-x423*x322*x134*x113*x211+x423*x224*x132*x111*x313+x423*x124*x311*x132*x213-x423*x124*x211*x132*x313-x423*x324*x133*x112*x211+x423*x222*x134*x113*x311-x423*x222*x134*x111*x313-x423*x222*x133*x114*x311+x423*x222*x133*x111*x314+x423*x324*x133*x111*x212-x423*x324*x132*x111*x213+x423*x122*x211*x134*x313+x423*x324*x132*x113*x211-x423*x122*x311*x134*x213+x433*x221*x123*x112*x314-x433*x221*x124*x112*x313+x433*x221*x124*x113*x312-x433*x221*x123*x114*x312-x433*x221*x122*x113*x314+x433*x221*x122*x114*x313+x433*x222*x123*x114*x311-x433*x222*x123*x111*x314-x213*x122*x133*x421*x314+x213*x122*x133*x321*x414-x433*x223*x124*x111*x312-x433*x223*x122*x114*x311+x433*x223*x122*x111*x314+x433*x223*x124*x112*x311-x433*x222*x124*x113*x311+x433*x222*x124*x111*x313+x433*x222*x121*x113*x314-x433*x222*x121*x114*x313-x213*x123*x132*x321*x414-x213*x123*x134*x421*x312+x213*x123*x134*x321*x412-x433*x223*x121*x112*x314+x433*x223*x121*x114*x312+x433*x224*x122*x113*x311-x433*x224*x122*x111*x313+x433*x224*x121*x112*x313-x433*x224*x123*x112*x311+x433*x224*x123*x111*x312-x433*x224*x121*x113*x312+x433*x321*x124*x112*x213-x433*x321*x124*x113*x212-x433*x321*x123*x112*x214+x433*x321*x123*x114*x212+x433*x321*x122*x113*x214-x433*x321*x122*x114*x213+x433*x322*x123*x111*x214-x433*x322*x124*x111*x213-x113*x223*x132*x421*x314+x113*x223*x134*x421*x312+x113*x223*x132*x321*x414-x113*x223*x134*x321*x412+x113*x323*x214*x132*x421+x433*x322*x124*x113*x211-x433*x322*x123*x114*x211-x433*x322*x121*x113*x214+x433*x322*x121*x114*x213+x113*x323*x412*x134*x221-x113*x323*x212*x134*x421-x113*x323*x414*x132*x221+x433*x324*x122*x111*x213-x433*x324*x122*x113*x211-x433*x324*x121*x112*x213+x433*x324*x121*x113*x212+x433*x323*x121*x112*x214-x433*x323*x121*x114*x212-x433*x324*x123*x111*x212+x433*x324*x123*x112*x211-x433*x323*x122*x111*x214+x433*x323*x122*x114*x211+x433*x323*x124*x111*x212-x433*x323*x124*x112*x211-x113*x423*x321*x132*x214+x113*x423*x321*x134*x212+x113*x423*x221*x132*x314-x113*x423*x221*x134*x312+x213*x123*x132*x421*x314-x213*x124*x321*x133*x412+x213*x124*x421*x133*x312+x213*x322*x131*x123*x414-x213*x322*x133*x121*x414-x123*x424*x311*x132*x213+x123*x424*x211*x132*x313-x123*x322*x411*x134*x213+x123*x322*x211*x134*x413-x213*x323*x134*x121*x412-x213*x323*x131*x122*x414+x213*x323*x131*x124*x412+x123*x222*x411*x134*x313-x123*x222*x311*x134*x413+x213*x323*x134*x421*x112+x213*x323*x132*x121*x414-x213*x323*x132*x421*x114-x123*x324*x211*x132*x413+x123*x324*x411*x132*x213+x123*x422*x311*x134*x213-x123*x422*x211*x134*x313-x123*x224*x411*x132*x313+x123*x224*x311*x132*x413+x213*x324*x133*x121*x412-x133*x422*x311*x124*x213+x133*x422*x211*x124*x313-x133*x423*x221*x112*x314+x133*x423*x221*x114*x312-x133*x423*x321*x114*x212+x133*x423*x321*x112*x214+x133*x324*x211*x122*x413-x133*x324*x411*x122*x213-x133*x323*x421*x112*x214+x133*x323*x421*x114*x212+x133*x323*x221*x112*x414-x133*x323*x221*x114*x412-x133*x424*x211*x122*x313+x133*x424*x311*x122*x213+x133*x223*x321*x114*x412-x133*x223*x321*x112*x414+x133*x222*x311*x124*x413-x133*x222*x411*x124*x313-x133*x223*x421*x114*x312 : 

FF[1, 1, 3] =  -x214*x322*x131*x124*x413-x214*x323*x134*x121*x412+x214*x323*x131*x124*x412+x214*x324*x133*x121*x412-x214*x324*x133*x421*x112-x214*x324*x132*x121*x413+x214*x324*x132*x421*x113+x214*x324*x131*x122*x413-x214*x324*x131*x123*x412-x214*x422*x134*x313*x121+x214*x422*x131*x124*x313-x214*x423*x131*x124*x312+x214*x423*x134*x312*x121+x214*x424*x131*x123*x312-x214*x424*x133*x312*x121-x214*x424*x132*x113*x321+x214*x424*x132*x313*x121+x214*x424*x133*x112*x321-x214*x424*x131*x122*x313-x134*x224*x321*x113*x412+x134*x224*x321*x112*x413-x224*x131*x314*x423*x112-x224*x131*x414*x322*x113+x224*x131*x312*x423*x114-x224*x322*x134*x111*x413+x224*x131*x314*x422*x113-x224*x131*x412*x323*x114-x224*x131*x313*x422*x114+x224*x131*x413*x322*x114+x224*x131*x414*x323*x112+x224*x322*x134*x113*x411+x224*x322*x133*x111*x414-x224*x322*x133*x114*x411+x224*x123*x311*x132*x414-x224*x122*x311*x133*x414+x224*x122*x411*x133*x314-x224*x123*x411*x132*x314+x224*x423*x134*x112*x311-x224*x423*x134*x111*x312-x224*x423*x132*x114*x311+x224*x423*x132*x111*x314+x224*x422*x134*x111*x313+x224*x422*x133*x114*x311-x224*x422*x134*x113*x311-x224*x422*x133*x111*x314+x224*x323*x132*x114*x411+x224*x323*x134*x111*x412-x224*x323*x134*x112*x411-x224*x323*x132*x111*x414+x234*x321*x123*x112*x414-x234*x321*x123*x114*x412+x234*x321*x124*x113*x412-x234*x321*x122*x113*x414+x234*x321*x122*x114*x413-x234*x322*x121*x114*x413+x234*x322*x124*x111*x413-x234*x323*x124*x111*x412+x234*x323*x122*x111*x414-x234*x323*x122*x114*x411-x234*x322*x123*x111*x414+x234*x322*x123*x114*x411-x234*x322*x124*x113*x411-x234*x321*x124*x112*x413+x234*x322*x121*x113*x414+x234*x324*x122*x113*x411-x234*x324*x123*x112*x411+x234*x324*x121*x112*x413-x234*x324*x121*x113*x412+x234*x421*x124*x112*x313+x234*x323*x124*x112*x411-x234*x323*x121*x112*x414+x234*x323*x121*x114*x412+x234*x324*x123*x111*x412-x234*x324*x122*x111*x413-x234*x421*x123*x112*x314+x234*x421*x123*x114*x312-x234*x421*x124*x113*x312+x234*x421*x122*x113*x314-x234*x421*x122*x114*x313-x234*x422*x124*x111*x313-x234*x422*x123*x114*x311+x234*x422*x124*x113*x311+x234*x422*x123*x111*x314+x234*x422*x121*x114*x313-x234*x422*x121*x113*x314-x234*x423*x124*x112*x311+x234*x423*x124*x111*x312+x234*x423*x122*x114*x311+x234*x423*x121*x112*x314-x234*x424*x121*x112*x313-x234*x424*x122*x113*x311+x234*x424*x121*x113*x312-x234*x423*x121*x114*x312-x234*x423*x122*x111*x314+x234*x424*x123*x112*x311-x234*x424*x123*x111*x312+x234*x424*x122*x111*x313+x314*x423*x131*x124*x212-x314*x424*x132*x213*x121+x314*x424*x132*x113*x221+x314*x424*x131*x122*x213-x314*x424*x131*x123*x212+x314*x124*x221*x133*x412+x314*x424*x133*x212*x121-x314*x424*x133*x112*x221-x314*x124*x221*x132*x413-x314*x222*x134*x121*x413+x314*x222*x131*x124*x413+x314*x223*x134*x121*x412-x314*x223*x131*x124*x412-x314*x122*x213*x134*x421-x314*x423*x134*x212*x121-x314*x224*x133*x121*x412+x314*x224*x132*x121*x413-x314*x224*x132*x421*x113+x314*x224*x133*x421*x112-x134*x224*x421*x112*x313+x134*x224*x421*x113*x312+x134*x322*x211*x123*x414-x314*x224*x131*x122*x413+x314*x224*x131*x123*x412+x314*x122*x413*x134*x221+x314*x123*x212*x134*x421-x314*x123*x412*x134*x221-x314*x124*x421*x133*x212+x314*x124*x421*x132*x213+x314*x422*x134*x213*x121-x314*x422*x131*x124*x213-x134*x322*x411*x123*x214+x324*x122*x211*x133*x414-x324*x123*x211*x132*x414-x324*x122*x411*x133*x214+x324*x123*x411*x132*x214+x324*x222*x133*x114*x411+x324*x223*x134*x112*x411+x324*x223*x132*x111*x414-x324*x223*x134*x111*x412-x324*x223*x132*x114*x411-x324*x222*x134*x113*x411-x324*x222*x133*x111*x414+x324*x222*x134*x111*x413+x114*x224*x321*x133*x412-x114*x224*x321*x132*x413-x324*x422*x134*x111*x213+x114*x224*x421*x132*x313-x114*x224*x421*x133*x312+x324*x422*x134*x113*x211+x324*x422*x133*x111*x214-x324*x422*x133*x114*x211-x324*x423*x134*x112*x211-x324*x423*x132*x111*x214+x324*x423*x134*x111*x212+x324*x423*x132*x114*x211-x324*x131*x414*x223*x112+x324*x131*x414*x222*x113-x324*x131*x413*x222*x114-x114*x324*x221*x133*x412+x114*x324*x221*x132*x413+x324*x131*x412*x223*x114-x324*x131*x212*x423*x114+x324*x131*x213*x422*x114+x324*x131*x214*x423*x112-x324*x131*x214*x422*x113+x114*x324*x421*x133*x212-x114*x324*x421*x132*x213+x334*x423*x124*x112*x211+x334*x423*x122*x111*x214+x334*x221*x124*x112*x413-x334*x221*x124*x113*x412-x334*x221*x123*x112*x414-x334*x424*x123*x112*x211-x334*x424*x122*x111*x213+x334*x424*x122*x113*x211+x334*x424*x121*x112*x213-x334*x424*x121*x113*x212-x334*x423*x124*x111*x212-x334*x423*x122*x114*x211-x334*x423*x121*x112*x214+x334*x423*x121*x114*x212+x334*x424*x123*x111*x212-x114*x424*x313*x132*x221-x114*x424*x212*x133*x321+x334*x221*x123*x114*x412+x334*x221*x122*x113*x414-x334*x221*x122*x114*x413+x334*x222*x124*x113*x411+x334*x222*x123*x111*x414+x114*x424*x312*x133*x221+x114*x424*x213*x132*x321-x334*x222*x124*x111*x413-x334*x222*x123*x114*x411-x334*x222*x121*x113*x414+x334*x222*x121*x114*x413-x334*x223*x124*x112*x411-x334*x223*x122*x111*x414+x334*x223*x124*x111*x412+x334*x223*x122*x114*x411+x334*x223*x121*x112*x414-x334*x223*x121*x114*x412+x334*x421*x122*x114*x213-x334*x421*x124*x112*x213-x334*x422*x124*x113*x211-x334*x422*x123*x111*x214+x334*x422*x124*x111*x213+x334*x224*x121*x113*x412+x334*x421*x124*x113*x212+x334*x421*x123*x112*x214-x334*x421*x123*x114*x212-x334*x421*x122*x113*x214+x334*x224*x123*x112*x411+x334*x224*x122*x111*x413-x334*x224*x123*x111*x412-x334*x224*x122*x113*x411-x334*x224*x121*x112*x413+x334*x422*x123*x114*x211+x334*x422*x121*x113*x214-x334*x422*x121*x114*x213+x124*x423*x311*x132*x214-x124*x423*x211*x132*x314+x414*x124*x313*x132*x221-x414*x124*x213*x132*x321-x414*x124*x312*x133*x221-x414*x223*x134*x312*x121+x414*x122*x321*x134*x213-x414*x122*x221*x134*x313+x414*x123*x221*x134*x312-x414*x123*x321*x134*x212-x414*x323*x131*x124*x212+x414*x124*x212*x133*x321-x414*x222*x131*x124*x313+x414*x222*x134*x313*x121+x414*x223*x131*x124*x312+x414*x324*x132*x213*x121-x414*x324*x132*x113*x221-x414*x324*x131*x122*x213+x414*x324*x131*x123*x212-x414*x224*x131*x123*x312-x414*x322*x134*x213*x121-x414*x224*x133*x112*x321+x414*x224*x133*x312*x121+x414*x224*x132*x113*x321-x414*x224*x132*x313*x121+x414*x224*x131*x122*x313-x414*x324*x133*x212*x121+x414*x324*x133*x112*x221+x414*x322*x131*x124*x213+x414*x323*x134*x212*x121+x124*x322*x411*x133*x214-x124*x322*x211*x133*x414+x124*x323*x211*x132*x414-x424*x223*x134*x112*x311+x424*x223*x134*x111*x312+x424*x223*x132*x114*x311-x424*x223*x132*x111*x314-x124*x323*x411*x132*x214+x424*x131*x313*x222*x114+x424*x131*x314*x223*x112+x424*x131*x214*x322*x113+x424*x131*x212*x323*x114-x424*x131*x314*x222*x113-x124*x222*x411*x133*x314-x424*x131*x312*x223*x114-x424*x131*x213*x322*x114-x424*x131*x214*x323*x112-x424*x322*x133*x111*x214+x424*x322*x133*x114*x211+x424*x322*x134*x111*x213+x424*x222*x134*x113*x311-x424*x222*x134*x111*x313-x424*x222*x133*x114*x311+x424*x222*x133*x111*x314+x424*x323*x132*x111*x214-x424*x323*x132*x114*x211-x424*x322*x134*x113*x211-x424*x323*x134*x111*x212+x424*x323*x134*x112*x211+x424*x123*x211*x132*x314+x124*x222*x311*x133*x414+x424*x122*x311*x133*x214-x424*x122*x211*x133*x314-x424*x123*x311*x132*x214+x434*x221*x123*x112*x314-x434*x221*x124*x112*x313+x434*x221*x124*x113*x312-x434*x221*x123*x114*x312-x434*x221*x122*x113*x314+x434*x221*x122*x114*x313+x434*x222*x123*x114*x311-x434*x222*x123*x111*x314-x434*x222*x124*x113*x311+x434*x222*x124*x111*x313+x434*x222*x121*x113*x314-x434*x222*x121*x114*x313-x434*x223*x124*x111*x312-x434*x223*x122*x114*x311+x434*x223*x122*x111*x314+x434*x224*x121*x112*x313-x434*x224*x123*x112*x311+x434*x224*x123*x111*x312-x434*x224*x121*x113*x312+x434*x321*x124*x112*x213+x434*x223*x124*x112*x311-x434*x223*x121*x112*x314+x434*x223*x121*x114*x312+x434*x224*x122*x113*x311-x434*x224*x122*x111*x313-x434*x321*x124*x113*x212-x434*x321*x123*x112*x214+x434*x321*x123*x114*x212+x434*x321*x122*x113*x214-x434*x321*x122*x114*x213+x434*x322*x121*x114*x213-x434*x323*x122*x111*x214+x434*x323*x122*x114*x211+x434*x323*x124*x111*x212-x434*x323*x124*x112*x211+x434*x322*x123*x111*x214-x434*x322*x124*x111*x213+x434*x322*x124*x113*x211-x434*x322*x123*x114*x211-x434*x322*x121*x113*x214+x434*x323*x121*x112*x214-x434*x323*x121*x114*x212-x434*x324*x123*x111*x212+x434*x324*x123*x112*x211+x434*x324*x122*x111*x213-x434*x324*x122*x113*x211-x434*x324*x121*x112*x213+x434*x324*x121*x113*x212+x124*x223*x411*x132*x314-x124*x223*x311*x132*x414-x124*x422*x311*x133*x214+x124*x422*x211*x133*x314-x134*x422*x211*x123*x314+x134*x422*x311*x123*x214-x134*x423*x311*x122*x214+x134*x423*x211*x122*x314+x214*x122*x134*x421*x313-x214*x122*x134*x321*x413-x214*x124*x421*x132*x313+x134*x424*x221*x112*x313-x134*x424*x321*x112*x213+x134*x424*x321*x113*x212-x214*x123*x134*x421*x312+x214*x123*x134*x321*x412+x214*x124*x321*x132*x413+x134*x324*x421*x112*x213-x134*x424*x221*x113*x312-x134*x323*x211*x122*x414+x134*x323*x411*x122*x214-x134*x324*x221*x112*x413-x134*x324*x421*x113*x212+x134*x223*x311*x122*x414+x134*x324*x221*x113*x412-x134*x222*x311*x123*x414+x134*x222*x411*x123*x314-x134*x223*x411*x122*x314-x214*x124*x321*x133*x412+x214*x124*x421*x133*x312+x214*x322*x134*x121*x413 : 

FF[1, 2, 0] =  -x333*x134*x411*x112*x221+x333*x134*x411*x212*x121+x333*x132*x421*x111*x214-x333*x132*x411*x214*x121+x333*x132*x414*x121*x211-x333*x132*x414*x111*x221-x434*x133*x321*x111*x212-x434*x133*x211*x312*x121+x434*x133*x321*x112*x211+x434*x133*x221*x111*x312-x434*x133*x311*x112*x221+x434*x133*x311*x212*x121-x434*x132*x311*x213*x121-x434*x132*x321*x113*x211-x434*x132*x221*x111*x313+x434*x132*x311*x113*x221+x434*x132*x321*x111*x213+x434*x132*x211*x313*x121+x333*x132*x411*x114*x221-x333*x132*x421*x114*x211+x434*x131*x221*x112*x313-x434*x131*x221*x113*x312+x434*x131*x211*x123*x312-x434*x131*x311*x123*x212-x434*x131*x211*x122*x313+x434*x131*x321*x113*x212+x434*x131*x311*x122*x213-x434*x131*x321*x112*x213-x434*x123*x331*x112*x211+x434*x123*x331*x111*x212+x434*x123*x311*x231*x112-x434*x123*x231*x111*x312+x434*x122*x331*x113*x211+x434*x122*x231*x111*x313-x434*x122*x311*x231*x113-x434*x122*x331*x111*x213+x434*x121*x231*x113*x312-x434*x121*x231*x112*x313-x434*x121*x331*x113*x212+x434*x121*x331*x112*x213-x332*x121*x431*x113*x214-x332*x121*x231*x114*x413-x334*x133*x411*x212*x121+x334*x133*x411*x112*x221+x334*x133*x412*x121*x211-x334*x133*x412*x111*x221+x334*x133*x421*x111*x212-x334*x133*x421*x112*x211+x334*x132*x411*x213*x121-x334*x132*x421*x111*x213+x334*x132*x413*x111*x221-x334*x132*x411*x113*x221+x334*x132*x421*x113*x211-x334*x132*x413*x121*x211+x334*x122*x411*x231*x113-x334*x122*x413*x111*x231-x334*x122*x431*x113*x211+x334*x122*x431*x111*x213+x334*x121*x431*x113*x212+x334*x121*x231*x112*x413-x334*x131*x421*x113*x212-x334*x131*x211*x123*x412-x334*x123*x431*x111*x212+x334*x123*x412*x111*x231+x334*x123*x431*x112*x211-x334*x123*x411*x231*x112-x132*x124*x413*x231*x311-x132*x124*x411*x331*x213+x132*x124*x411*x231*x313-x132*x124*x313*x211*x431+x132*x124*x311*x431*x213+x334*x131*x411*x123*x212+x334*x131*x221*x113*x412+x334*x131*x211*x122*x413-x334*x131*x221*x112*x413+x334*x131*x421*x112*x213-x334*x131*x411*x122*x213-x334*x121*x231*x113*x412-x334*x121*x431*x112*x213+x132*x124*x413*x211*x331+x431*x134*x321*x112*x213-x431*x133*x321*x112*x214+x431*x133*x321*x114*x212-x431*x134*x321*x113*x212-x132*x123*x311*x431*x214+x132*x123*x414*x231*x311+x132*x123*x411*x331*x214-x132*x123*x411*x231*x314+x132*x123*x314*x211*x431-x132*x123*x414*x211*x331-x431*x132*x221*x113*x314-x431*x132*x321*x114*x213-x431*x133*x221*x114*x312+x431*x133*x221*x112*x314-x433*x131*x221*x112*x314+x433*x131*x321*x112*x214-x433*x131*x311*x122*x214-x433*x131*x321*x114*x212-x433*x131*x211*x124*x312+x433*x131*x221*x114*x312+x133*x124*x312*x211*x431-x133*x124*x311*x431*x212+x133*x124*x411*x331*x212-x133*x124*x411*x231*x312-x133*x124*x412*x211*x331+x133*x124*x412*x231*x311-x133*x122*x411*x331*x214+x133*x122*x411*x231*x314-x133*x122*x314*x211*x431+x133*x122*x311*x431*x214+x133*x122*x414*x211*x331-x133*x122*x414*x231*x311+x433*x131*x211*x122*x314+x433*x131*x311*x124*x212+x433*x124*x231*x111*x312+x433*x124*x331*x112*x211-x433*x124*x331*x111*x212-x433*x124*x311*x231*x112-x433*x122*x231*x111*x314-x433*x122*x331*x114*x211+x433*x122*x331*x111*x214+x433*x122*x311*x231*x114+x433*x121*x231*x112*x314-x433*x121*x331*x112*x214+x134*x123*x412*x211*x331-x134*x123*x412*x231*x311-x134*x123*x411*x331*x212+x134*x123*x411*x231*x312-x134*x123*x312*x211*x431+x134*x123*x311*x431*x212+x134*x122*x413*x231*x311+x134*x122*x411*x331*x213-x134*x122*x411*x231*x313+x134*x122*x313*x211*x431-x134*x122*x311*x431*x213-x134*x122*x413*x211*x331+x231*x134*x321*x113*x412-x231*x134*x321*x112*x413+x231*x134*x421*x112*x313-x231*x133*x321*x114*x412+x231*x133*x321*x112*x414+x231*x133*x421*x114*x312-x231*x133*x421*x112*x314-x231*x134*x421*x113*x312+x231*x132*x421*x113*x314-x231*x132*x421*x114*x313+x231*x132*x321*x114*x413-x231*x132*x321*x113*x414+x433*x121*x331*x114*x212-x433*x121*x231*x114*x312+x332*x134*x411*x113*x221-x332*x134*x413*x111*x221+x332*x134*x413*x121*x211-x332*x134*x421*x113*x211+x332*x134*x421*x111*x213-x333*x124*x412*x111*x231-x333*x124*x431*x112*x211+x333*x124*x411*x231*x112+x333*x124*x431*x111*x212-x333*x122*x411*x231*x114+x333*x122*x414*x111*x231-x332*x134*x411*x213*x121+x332*x133*x414*x111*x221-x332*x133*x411*x114*x221+x332*x133*x421*x114*x211-x332*x133*x421*x111*x214+x333*x122*x431*x114*x211-x333*x122*x431*x111*x214-x333*x131*x411*x124*x212+x333*x131*x221*x112*x414-x333*x121*x231*x112*x414+x333*x121*x231*x114*x412-x232*x134*x313*x111*x421+x232*x134*x311*x421*x113+x232*x134*x413*x111*x321-x232*x134*x413*x121*x311-x232*x134*x411*x113*x321+x232*x134*x411*x313*x121+x431*x132*x321*x113*x214+x431*x132*x221*x114*x313+x431*x134*x221*x113*x312-x431*x134*x221*x112*x313-x232*x133*x411*x314*x121+x232*x133*x314*x111*x421-x232*x133*x311*x421*x114+x232*x133*x414*x121*x311+x232*x133*x411*x114*x321-x232*x133*x414*x111*x321-x232*x131*x411*x124*x313+x232*x131*x411*x123*x314+x232*x131*x311*x124*x413-x232*x131*x311*x123*x414-x232*x131*x321*x114*x413+x232*x131*x321*x113*x414-x232*x131*x421*x113*x314+x232*x131*x421*x114*x313+x232*x124*x411*x331*x113-x232*x124*x413*x111*x331-x232*x124*x311*x431*x113+x232*x124*x313*x111*x431-x232*x123*x411*x331*x114+x232*x123*x414*x111*x331-x232*x123*x314*x111*x431+x232*x123*x311*x431*x114+x232*x121*x431*x113*x314-x232*x121*x431*x114*x313+x432*x123*x231*x111*x314+x432*x123*x331*x114*x211-x432*x123*x331*x111*x214-x432*x123*x311*x231*x114-x432*x121*x231*x113*x314+x432*x121*x231*x114*x313+x232*x121*x331*x114*x413-x232*x121*x331*x113*x414+x333*x121*x431*x112*x214-x333*x121*x431*x114*x212-x333*x131*x221*x114*x412-x333*x131*x211*x122*x414+x333*x131*x411*x122*x214+x333*x131*x211*x124*x412-x432*x121*x331*x114*x213+x432*x121*x331*x113*x214-x432*x134*x211*x313*x121-x432*x134*x321*x111*x213+x432*x134*x221*x111*x313-x432*x134*x311*x113*x221-x233*x134*x311*x421*x112+x233*x134*x411*x112*x321+x233*x134*x312*x111*x421-x233*x134*x411*x312*x121-x233*x134*x412*x111*x321+x233*x134*x412*x121*x311-x233*x132*x314*x111*x421+x233*x132*x311*x421*x114+x233*x132*x414*x111*x321-x233*x132*x414*x121*x311-x233*x132*x411*x114*x321+x233*x132*x411*x314*x121+x432*x134*x311*x213*x121+x432*x134*x321*x113*x211+x432*x133*x311*x114*x221+x432*x133*x321*x111*x214-x432*x133*x311*x214*x121-x432*x133*x221*x111*x314+x233*x131*x311*x122*x414-x233*x131*x311*x124*x412-x233*x124*x411*x331*x112+x233*x124*x311*x431*x112-x233*x124*x312*x111*x431+x233*x124*x412*x111*x331+x233*x131*x321*x114*x412-x233*x131*x321*x112*x414+x233*x131*x411*x124*x312-x233*x131*x411*x122*x314-x233*x131*x421*x114*x312+x233*x131*x421*x112*x314+x432*x133*x211*x314*x121-x432*x133*x321*x114*x211+x432*x131*x321*x114*x213+x432*x131*x311*x123*x214-x432*x131*x311*x124*x213-x432*x131*x221*x114*x313+x432*x131*x221*x113*x314+x432*x131*x211*x124*x313-x432*x131*x321*x113*x214-x432*x131*x211*x123*x314-x432*x124*x331*x113*x211+x432*x124*x331*x111*x213-x233*x121*x431*x112*x314+x233*x121*x331*x112*x414+x233*x122*x314*x111*x431-x233*x122*x311*x431*x114-x233*x122*x414*x111*x331+x233*x122*x411*x331*x114-x233*x121*x331*x114*x412+x233*x121*x431*x114*x312-x234*x133*x411*x112*x321+x234*x133*x412*x111*x321-x234*x133*x412*x121*x311+x234*x133*x411*x312*x121-x234*x133*x312*x111*x421+x234*x133*x311*x421*x112-x234*x132*x413*x111*x321+x234*x132*x413*x121*x311+x234*x132*x411*x113*x321-x234*x132*x411*x313*x121+x234*x132*x313*x111*x421-x234*x132*x311*x421*x113+x234*x131*x311*x123*x412-x234*x131*x311*x122*x413-x234*x131*x321*x113*x412+x234*x131*x321*x112*x413-x234*x131*x411*x123*x312+x234*x131*x411*x122*x313-x432*x124*x231*x111*x313+x432*x124*x311*x231*x113+x234*x131*x421*x113*x312-x234*x131*x421*x112*x313+x234*x123*x411*x331*x112-x234*x123*x311*x431*x112+x234*x123*x312*x111*x431-x234*x123*x412*x111*x331+x234*x122*x413*x111*x331-x234*x122*x411*x331*x113+x234*x122*x311*x431*x113-x234*x122*x313*x111*x431-x234*x121*x431*x113*x312+x234*x121*x431*x112*x313+x234*x121*x331*x113*x412-x234*x121*x331*x112*x413+x332*x133*x411*x214*x121-x332*x133*x414*x121*x211+x332*x131*x411*x124*x213-x332*x131*x411*x123*x214+x332*x131*x221*x114*x413+x331*x134*x221*x112*x413-x331*x133*x421*x114*x212+x331*x133*x221*x114*x412+x331*x133*x421*x112*x214-x331*x132*x421*x113*x214-x333*x131*x421*x112*x214+x333*x131*x421*x114*x212+x333*x134*x412*x111*x221-x333*x134*x412*x121*x211+x333*x134*x421*x112*x211-x333*x134*x421*x111*x212-x331*x133*x221*x112*x414-x331*x134*x421*x112*x213+x331*x134*x421*x113*x212-x331*x134*x221*x113*x412+x331*x132*x421*x114*x213-x331*x132*x221*x114*x413+x331*x132*x221*x113*x414-x332*x131*x221*x113*x414-x332*x131*x211*x124*x413+x332*x131*x211*x123*x414+x332*x131*x421*x113*x214-x332*x131*x421*x114*x213+x332*x124*x431*x113*x211+x332*x124*x413*x111*x231-x332*x124*x411*x231*x113-x332*x124*x431*x111*x213-x332*x123*x414*x111*x231+x433*x134*x211*x312*x121-x433*x134*x321*x112*x211-x433*x134*x221*x111*x312+x433*x134*x311*x112*x221-x433*x134*x311*x212*x121+x433*x134*x321*x111*x212-x433*x132*x311*x114*x221-x433*x132*x211*x314*x121+x433*x132*x221*x111*x314+x433*x132*x311*x214*x121+x433*x132*x321*x114*x211-x433*x132*x321*x111*x214+x332*x123*x431*x111*x214-x332*x123*x431*x114*x211+x332*x123*x411*x231*x114+x332*x121*x231*x113*x414+x332*x121*x431*x114*x213 : 

FF[1, 2, 1] =  -x432*x121*x314*x233*x112+x432*x121*x312*x233*x114+x432*x121*x313*x234*x112-x432*x121*x312*x234*x113-x432*x233*x122*x114*x311-x212*x133*x122*x431*x314+x212*x133*x122*x331*x414-x212*x132*x123*x331*x414+x212*x132*x123*x431*x314+x212*x132*x124*x331*x413-x432*x121*x212*x333*x114-x432*x121*x213*x334*x112+x432*x333*x124*x111*x212-x432*x333*x124*x112*x211-x432*x234*x123*x112*x311+x432*x234*x123*x111*x312+x432*x234*x122*x113*x311-x432*x234*x122*x111*x313+x432*x233*x122*x111*x314+x432*x121*x214*x333*x112+x432*x121*x212*x334*x113-x212*x334*x132*x121*x413+x212*x334*x131*x122*x413-x212*x432*x134*x313*x121-x212*x433*x132*x314*x121+x212*x433*x131*x122*x314+x212*x432*x133*x314*x121-x212*x432*x131*x123*x314+x212*x432*x131*x124*x313-x212*x432*x124*x331*x113+x212*x432*x123*x331*x114+x212*x434*x132*x313*x121-x212*x434*x131*x122*x313+x122*x332*x231*x113*x414-x122*x332*x231*x114*x413-x332*x121*x214*x433*x112+x332*x121*x412*x234*x113-x122*x333*x211*x134*x412+x122*x333*x411*x134*x212-x122*x334*x411*x133*x212+x122*x334*x211*x133*x412-x122*x432*x331*x114*x213-x432*x333*x122*x111*x214+x432*x333*x122*x114*x211-x432*x334*x123*x111*x212-x432*x123*x211*x134*x312-x432*x124*x311*x133*x212-x422*x331*x132*x113*x214+x422*x331*x132*x114*x213+x422*x332*x134*x111*x213-x422*x332*x134*x113*x211-x422*x332*x133*x111*x214+x422*x332*x133*x114*x211+x422*x332*x131*x113*x214-x422*x332*x131*x114*x213+x432*x334*x123*x112*x211+x432*x334*x122*x111*x213-x432*x334*x122*x113*x211+x432*x124*x211*x133*x312-x412*x234*x132*x313*x121+x412*x234*x131*x122*x313-x422*x233*x134*x112*x311+x422*x233*x134*x111*x312+x422*x233*x132*x114*x311-x422*x233*x132*x111*x314+x422*x233*x131*x112*x314-x422*x233*x131*x114*x312+x422*x234*x133*x112*x311-x422*x234*x133*x111*x312-x422*x234*x132*x113*x311+x422*x234*x132*x111*x313-x422*x234*x131*x112*x313+x422*x234*x131*x113*x312-x422*x331*x134*x112*x213+x422*x331*x134*x113*x212+x422*x331*x133*x112*x214-x422*x331*x133*x114*x212+x122*x432*x331*x113*x214-x122*x432*x231*x113*x314+x122*x432*x231*x114*x313+x422*x232*x134*x113*x311-x422*x232*x134*x111*x313-x422*x232*x133*x114*x311+x422*x232*x133*x111*x314+x422*x231*x134*x112*x313-x422*x231*x134*x113*x312-x422*x232*x131*x113*x314+x422*x232*x131*x114*x313-x412*x332*x134*x213*x121+x412*x332*x133*x214*x121-x412*x332*x131*x123*x214+x412*x332*x131*x124*x213-x412*x332*x124*x231*x113+x422*x334*x133*x111*x212-x422*x334*x133*x112*x211-x422*x334*x132*x111*x213+x422*x333*x134*x112*x211-x422*x231*x133*x112*x314+x422*x231*x133*x114*x312+x422*x231*x132*x113*x314-x422*x231*x132*x114*x313+x432*x123*x311*x134*x212+x422*x334*x132*x113*x211+x422*x334*x131*x112*x213-x422*x334*x131*x113*x212-x422*x333*x134*x111*x212+x422*x333*x132*x111*x214-x422*x333*x132*x114*x211-x422*x333*x131*x112*x214+x422*x333*x131*x114*x212+x412*x332*x123*x231*x114-x412*x132*x331*x124*x213-x412*x333*x132*x214*x121+x412*x333*x131*x122*x214+x412*x334*x132*x213*x121-x412*x334*x131*x122*x213-x212*x132*x124*x431*x313-x212*x134*x331*x122*x413+x212*x134*x431*x122*x313+x212*x332*x134*x121*x413+x222*x331*x134*x112*x413-x222*x331*x134*x113*x412-x222*x331*x133*x112*x414+x222*x331*x133*x114*x412+x222*x331*x132*x113*x414-x222*x331*x132*x114*x413-x222*x332*x134*x111*x413+x222*x332*x134*x113*x411+x412*x132*x331*x123*x214+x412*x132*x231*x124*x313-x412*x133*x331*x122*x214+x412*x133*x231*x122*x314+x222*x332*x133*x111*x414-x222*x332*x133*x114*x411-x222*x332*x131*x113*x414+x222*x332*x131*x114*x413+x222*x333*x134*x111*x412-x222*x333*x134*x112*x411-x222*x333*x132*x111*x414+x222*x333*x132*x114*x411-x412*x134*x313*x122*x231+x412*x134*x213*x122*x331-x412*x132*x231*x123*x314+x412*x232*x134*x313*x121-x412*x232*x133*x314*x121+x412*x232*x131*x123*x314-x412*x232*x131*x124*x313+x412*x232*x124*x331*x113-x412*x232*x123*x331*x114+x322*x433*x132*x114*x211+x322*x433*x131*x112*x214-x322*x433*x131*x114*x212-x322*x434*x133*x111*x212+x322*x434*x133*x112*x211+x322*x434*x132*x111*x213-x322*x434*x132*x113*x211-x322*x434*x131*x112*x213+x222*x333*x131*x112*x414-x222*x333*x131*x114*x412-x222*x334*x133*x111*x412+x222*x334*x133*x112*x411+x222*x334*x132*x111*x413-x222*x334*x132*x113*x411-x222*x334*x131*x112*x413+x222*x334*x131*x113*x412+x132*x233*x411*x124*x312-x132*x233*x311*x124*x412+x132*x234*x311*x123*x412+x222*x432*x133*x114*x311-x222*x432*x133*x111*x314+x222*x432*x131*x113*x314-x222*x432*x131*x114*x313+x222*x433*x134*x112*x311-x222*x433*x134*x111*x312-x222*x433*x132*x114*x311+x222*x433*x132*x111*x314-x222*x431*x134*x112*x313+x222*x431*x134*x113*x312+x222*x431*x133*x112*x314-x222*x431*x133*x114*x312-x222*x431*x132*x113*x314+x222*x431*x132*x114*x313-x222*x432*x134*x113*x311+x222*x432*x134*x111*x313+x412*x233*x132*x314*x121-x412*x233*x131*x122*x314+x122*x433*x211*x134*x312-x222*x433*x131*x112*x314+x222*x433*x131*x114*x312-x222*x434*x133*x112*x311+x222*x434*x133*x111*x312+x222*x434*x132*x113*x311-x222*x434*x132*x111*x313+x222*x434*x131*x112*x313-x222*x434*x131*x113*x312-x132*x234*x411*x123*x312+x132*x334*x411*x123*x212+x112*x332*x214*x123*x431-x112*x332*x213*x124*x431+x112*x332*x413*x124*x231-x132*x333*x411*x124*x212+x132*x333*x211*x124*x412-x132*x334*x211*x123*x412-x112*x332*x414*x123*x231+x322*x434*x131*x113*x212+x322*x232*x134*x111*x413-x322*x232*x134*x113*x411-x322*x232*x133*x111*x414+x322*x232*x133*x114*x411+x322*x232*x131*x113*x414-x322*x232*x131*x114*x413-x322*x233*x134*x111*x412+x112*x432*x231*x123*x314-x132*x433*x211*x124*x312+x132*x433*x311*x124*x212-x132*x434*x311*x123*x212+x132*x434*x211*x123*x312-x122*x433*x311*x134*x212-x122*x434*x211*x133*x312+x122*x434*x311*x133*x212+x112*x432*x331*x124*x213-x112*x432*x331*x123*x214-x112*x432*x231*x124*x313+x112*x232*x124*x431*x313-x112*x232*x124*x331*x413-x112*x232*x123*x431*x314+x112*x232*x123*x331*x414-x212*x332*x133*x121*x414+x212*x332*x131*x123*x414-x212*x332*x131*x124*x413+x212*x332*x124*x431*x113-x212*x332*x123*x431*x114-x232*x121*x414*x333*x112+x232*x121*x413*x334*x112-x232*x121*x412*x334*x113+x232*x121*x412*x333*x114+x232*x121*x312*x434*x113-x232*x121*x312*x433*x114-x232*x121*x313*x434*x112+x232*x121*x314*x433*x112-x232*x333*x124*x111*x412+x232*x333*x124*x112*x411+x232*x333*x122*x111*x414-x232*x333*x122*x114*x411+x322*x233*x134*x112*x411-x322*x231*x134*x112*x413+x322*x231*x134*x113*x412+x322*x231*x133*x112*x414-x322*x231*x133*x114*x412-x322*x231*x132*x113*x414+x322*x231*x132*x114*x413+x322*x233*x132*x111*x414+x232*x334*x123*x111*x412-x232*x334*x123*x112*x411-x232*x334*x122*x111*x413+x232*x334*x122*x113*x411-x232*x433*x124*x112*x311+x232*x433*x124*x111*x312+x232*x433*x122*x114*x311-x232*x433*x122*x111*x314+x232*x434*x123*x112*x311-x232*x434*x123*x111*x312-x232*x434*x122*x113*x311+x232*x434*x122*x111*x313-x232*x123*x311*x134*x412+x232*x123*x411*x134*x312-x322*x233*x132*x114*x411-x322*x233*x131*x112*x414+x322*x233*x131*x114*x412+x322*x234*x133*x111*x412-x322*x234*x133*x112*x411-x322*x234*x132*x111*x413+x322*x234*x132*x113*x411+x322*x234*x131*x112*x413-x232*x124*x411*x133*x312+x232*x124*x311*x133*x412+x432*x233*x124*x112*x311-x432*x233*x124*x111*x312-x322*x234*x131*x113*x412+x322*x431*x134*x112*x213-x322*x431*x134*x113*x212-x322*x431*x133*x112*x214+x322*x431*x133*x114*x212+x322*x431*x132*x113*x214-x322*x431*x132*x114*x213-x322*x432*x134*x111*x213+x332*x123*x211*x134*x412+x322*x432*x134*x113*x211+x322*x432*x133*x111*x214-x322*x432*x133*x114*x211-x322*x432*x131*x113*x214+x322*x432*x131*x114*x213+x322*x433*x134*x111*x212-x322*x433*x134*x112*x211-x322*x433*x132*x111*x214+x212*x333*x132*x121*x414-x212*x333*x131*x122*x414+x332*x233*x124*x111*x412-x332*x233*x124*x112*x411-x332*x233*x122*x111*x414+x332*x233*x122*x114*x411-x332*x234*x123*x111*x412+x332*x234*x123*x112*x411+x332*x234*x122*x111*x413-x332*x234*x122*x113*x411-x332*x123*x411*x134*x212+x332*x124*x411*x133*x212-x332*x124*x211*x133*x412+x332*x434*x123*x111*x212-x332*x434*x123*x112*x211-x332*x434*x122*x111*x213+x332*x434*x122*x113*x211-x332*x433*x124*x111*x212-x312*x132*x214*x123*x431+x312*x132*x213*x124*x431-x312*x132*x413*x124*x231+x312*x132*x414*x123*x231+x312*x133*x214*x122*x431-x312*x133*x414*x122*x231-x312*x134*x431*x122*x213+x312*x134*x231*x122*x413-x312*x232*x134*x121*x413+x312*x232*x133*x121*x414-x122*x232*x331*x113*x414+x122*x232*x331*x114*x413-x122*x232*x431*x114*x313+x122*x232*x431*x113*x314-x312*x232*x131*x123*x414+x312*x232*x131*x124*x413-x312*x232*x124*x431*x113+x312*x232*x123*x431*x114-x312*x233*x132*x121*x414+x332*x433*x124*x112*x211+x332*x433*x122*x111*x214-x332*x433*x122*x114*x211+x312*x233*x131*x122*x414+x312*x234*x132*x121*x413-x122*x233*x411*x134*x312+x122*x233*x311*x134*x412+x122*x234*x411*x133*x312+x312*x432*x131*x123*x214-x312*x432*x131*x124*x213+x312*x432*x124*x231*x113-x312*x432*x123*x231*x114+x312*x433*x132*x214*x121-x312*x234*x131*x122*x413+x312*x432*x134*x213*x121-x312*x432*x133*x214*x121-x122*x234*x311*x133*x412-x122*x332*x431*x113*x214+x122*x332*x431*x114*x213-x312*x433*x131*x122*x214-x312*x434*x132*x213*x121-x332*x121*x212*x434*x113+x332*x121*x212*x433*x114+x332*x121*x213*x434*x112-x332*x121*x412*x233*x114-x332*x121*x413*x234*x112+x332*x121*x414*x233*x112+x312*x434*x131*x122*x213 : 

FF[1, 2, 2] =  -x313*x132*x214*x123*x431+x313*x132*x414*x123*x231+x313*x133*x214*x122*x431-x313*x133*x212*x124*x431+x313*x133*x412*x124*x231-x313*x133*x414*x122*x231-x313*x134*x231*x123*x412+x213*x133*x124*x431*x312-x213*x133*x124*x331*x412-x213*x133*x122*x431*x314+x213*x133*x122*x331*x414-x213*x132*x123*x331*x414+x213*x132*x123*x431*x314+x213*x134*x331*x123*x412-x213*x134*x431*x123*x312-x223*x432*x133*x111*x314+x223*x432*x131*x113*x314-x223*x432*x131*x114*x313+x223*x433*x134*x112*x311-x223*x433*x134*x111*x312-x223*x433*x132*x114*x311+x223*x433*x132*x111*x314-x223*x433*x131*x112*x314+x223*x433*x131*x114*x312-x223*x434*x133*x112*x311+x223*x434*x133*x111*x312-x133*x232*x411*x124*x313+x133*x232*x311*x124*x413+x313*x234*x131*x123*x412-x313*x432*x133*x214*x121+x313*x432*x131*x123*x214-x313*x433*x134*x212*x121+x313*x433*x132*x214*x121-x313*x433*x131*x122*x214+x313*x433*x131*x124*x212-x313*x433*x124*x231*x112+x313*x433*x122*x231*x114+x313*x434*x133*x212*x121+x413*x233*x122*x331*x114+x413*x234*x133*x312*x121-x413*x234*x131*x123*x312+x413*x332*x133*x214*x121-x413*x332*x131*x123*x214+x413*x333*x134*x212*x121-x413*x333*x132*x214*x121+x413*x333*x131*x122*x214-x413*x333*x131*x124*x212-x333*x432*x124*x113*x211-x313*x434*x131*x123*x212+x233*x121*x414*x332*x113+x233*x121*x413*x334*x112-x233*x121*x413*x332*x114-x233*x121*x412*x334*x113-x233*x121*x314*x432*x113+x233*x121*x312*x434*x113-x233*x121*x313*x434*x112+x223*x434*x132*x113*x311-x223*x434*x132*x111*x313+x223*x434*x131*x112*x313-x223*x434*x131*x113*x312-x213*x332*x133*x121*x414+x213*x332*x131*x123*x414-x213*x333*x134*x121*x412+x433*x232*x124*x111*x313+x433*x232*x123*x114*x311+x233*x121*x313*x432*x114+x233*x332*x124*x111*x413-x233*x332*x124*x113*x411-x233*x332*x123*x111*x414+x233*x332*x123*x114*x411+x233*x334*x123*x111*x412+x213*x333*x132*x121*x414-x213*x333*x131*x122*x414+x213*x333*x131*x124*x412-x213*x333*x124*x431*x112+x213*x333*x122*x431*x114+x213*x334*x133*x121*x412+x413*x333*x124*x231*x112-x413*x333*x122*x231*x114-x413*x334*x133*x212*x121+x413*x334*x131*x123*x212+x413*x132*x331*x123*x214-x333*x121*x212*x434*x113+x333*x121*x213*x434*x112-x333*x121*x213*x432*x114-x333*x121*x413*x234*x112+x333*x121*x413*x232*x114-x213*x334*x131*x123*x412+x213*x433*x134*x312*x121-x213*x433*x132*x314*x121+x213*x433*x131*x122*x314-x213*x433*x131*x124*x312+x213*x433*x124*x331*x112-x213*x433*x122*x331*x114-x213*x434*x133*x312*x121+x213*x432*x133*x314*x121-x213*x432*x131*x123*x314+x413*x133*x331*x124*x212-x413*x133*x331*x122*x214-x413*x133*x231*x124*x312+x413*x133*x231*x122*x314-x413*x134*x212*x123*x331-x413*x132*x231*x123*x314+x413*x134*x312*x123*x231-x333*x121*x414*x232*x113+x333*x121*x214*x432*x113+x333*x121*x412*x234*x113-x413*x232*x133*x314*x121+x413*x232*x131*x123*x314-x413*x233*x134*x312*x121+x413*x233*x132*x314*x121-x413*x233*x131*x122*x314+x413*x233*x131*x124*x312-x413*x233*x124*x331*x112+x133*x434*x311*x122*x213-x133*x432*x311*x124*x213+x133*x432*x211*x124*x313+x123*x232*x411*x134*x313-x123*x232*x311*x134*x413-x123*x233*x431*x112*x314+x123*x233*x431*x114*x312-x233*x334*x123*x112*x411-x233*x334*x122*x111*x413+x233*x334*x122*x113*x411+x233*x432*x124*x113*x311-x233*x432*x124*x111*x313-x233*x432*x123*x114*x311+x233*x432*x123*x111*x314+x323*x433*x132*x114*x211+x323*x433*x131*x112*x214-x323*x433*x131*x114*x212-x323*x434*x133*x111*x212+x323*x434*x133*x112*x211+x323*x434*x132*x111*x213-x323*x434*x132*x113*x211-x323*x434*x131*x112*x213+x323*x434*x131*x113*x212+x323*x232*x134*x111*x413-x323*x232*x134*x113*x411-x423*x331*x134*x112*x213+x423*x331*x134*x113*x212+x423*x331*x133*x112*x214-x423*x331*x133*x114*x212-x423*x331*x132*x113*x214+x423*x331*x132*x114*x213+x423*x332*x134*x111*x213-x423*x332*x134*x113*x211-x423*x332*x133*x111*x214+x423*x332*x133*x114*x211+x423*x332*x131*x113*x214+x233*x434*x123*x112*x311-x233*x434*x123*x111*x312-x233*x434*x122*x113*x311+x233*x434*x122*x111*x313+x233*x122*x311*x134*x413-x233*x122*x411*x134*x313-x323*x232*x133*x111*x414+x323*x232*x133*x114*x411+x323*x232*x131*x113*x414-x323*x232*x131*x114*x413-x323*x233*x134*x111*x412+x323*x233*x134*x112*x411-x323*x231*x134*x112*x413+x323*x231*x134*x113*x412+x323*x231*x133*x112*x414-x323*x231*x133*x114*x412-x323*x231*x132*x113*x414+x213*x434*x131*x123*x312+x323*x231*x132*x114*x413+x323*x233*x132*x111*x414-x323*x233*x132*x114*x411-x323*x233*x131*x112*x414+x323*x233*x131*x114*x412+x323*x234*x133*x111*x412-x323*x234*x133*x112*x411-x323*x234*x132*x111*x413+x323*x234*x132*x113*x411+x323*x234*x131*x112*x413-x323*x234*x131*x113*x412+x323*x431*x134*x112*x213-x323*x431*x134*x113*x212-x323*x431*x133*x112*x214+x323*x431*x133*x114*x212+x323*x431*x132*x113*x214-x323*x431*x132*x114*x213-x323*x432*x134*x111*x213+x323*x432*x134*x113*x211+x323*x432*x133*x111*x214-x323*x432*x133*x114*x211-x323*x432*x131*x113*x214-x233*x124*x311*x132*x413+x233*x124*x411*x132*x313+x423*x334*x132*x113*x211+x423*x334*x131*x112*x213-x423*x334*x131*x113*x212-x423*x333*x134*x111*x212+x423*x333*x132*x111*x214-x423*x333*x132*x114*x211-x423*x333*x131*x112*x214+x423*x333*x131*x114*x212+x423*x334*x133*x111*x212-x423*x334*x133*x112*x211-x423*x334*x132*x111*x213+x423*x333*x134*x112*x211+x323*x432*x131*x114*x213+x323*x433*x134*x111*x212-x323*x433*x134*x112*x211-x323*x433*x132*x111*x214-x423*x231*x133*x112*x314+x423*x231*x133*x114*x312+x423*x231*x132*x113*x314-x423*x231*x132*x114*x313+x423*x232*x134*x113*x311-x423*x232*x134*x111*x313-x423*x232*x133*x114*x311+x423*x232*x133*x111*x314+x423*x231*x134*x112*x313-x423*x231*x134*x113*x312-x423*x232*x131*x113*x314+x423*x232*x131*x114*x313+x223*x331*x134*x112*x413-x223*x331*x134*x113*x412-x223*x331*x133*x112*x414+x223*x331*x133*x114*x412+x223*x331*x132*x113*x414-x223*x331*x132*x114*x413-x223*x332*x134*x111*x413+x223*x332*x134*x113*x411+x223*x332*x133*x111*x414-x223*x332*x133*x114*x411-x223*x332*x131*x113*x414-x133*x234*x311*x122*x413+x133*x234*x411*x122*x313+x133*x332*x411*x124*x213-x113*x233*x124*x431*x312+x113*x233*x124*x331*x412+x113*x233*x122*x431*x314-x113*x233*x122*x331*x414+x313*x134*x431*x123*x212+x313*x232*x133*x121*x414-x313*x232*x131*x123*x414+x313*x233*x134*x121*x412+x133*x334*x211*x122*x413-x133*x332*x211*x124*x413-x133*x334*x411*x122*x213-x113*x333*x214*x122*x431+x113*x333*x212*x124*x431-x113*x333*x412*x124*x231-x123*x233*x331*x114*x412+x123*x233*x331*x112*x414-x123*x234*x411*x132*x313+x223*x332*x131*x114*x413+x223*x333*x134*x111*x412-x223*x333*x134*x112*x411-x223*x333*x132*x111*x414+x223*x333*x132*x114*x411+x223*x333*x131*x112*x414-x223*x333*x131*x114*x412-x223*x334*x133*x111*x412+x223*x334*x133*x112*x411+x223*x334*x132*x111*x413-x223*x334*x132*x113*x411-x433*x232*x123*x111*x314-x433*x232*x124*x113*x311+x433*x121*x314*x232*x113-x433*x121*x313*x232*x114+x433*x121*x313*x234*x112-x433*x121*x312*x234*x113-x433*x121*x214*x332*x113-x333*x232*x124*x111*x413+x333*x232*x124*x113*x411+x333*x232*x123*x111*x414-x333*x232*x123*x114*x411-x333*x122*x211*x134*x413+x333*x122*x411*x134*x213+x113*x333*x414*x122*x231-x433*x234*x123*x112*x311+x433*x234*x123*x111*x312+x433*x234*x122*x113*x311-x433*x234*x122*x111*x313+x433*x121*x213*x332*x114+x433*x121*x212*x334*x113-x433*x121*x213*x334*x112-x433*x332*x124*x111*x213+x433*x332*x124*x113*x211-x113*x433*x331*x124*x212+x113*x433*x331*x122*x214-x123*x434*x311*x132*x213+x123*x434*x211*x132*x313-x223*x334*x131*x112*x413+x223*x334*x131*x113*x412-x223*x431*x134*x112*x313+x223*x431*x134*x113*x312+x223*x431*x133*x112*x314-x223*x431*x133*x114*x312-x223*x431*x132*x113*x314+x223*x431*x132*x114*x313-x223*x432*x134*x113*x311+x223*x432*x134*x111*x313+x223*x432*x133*x114*x311+x123*x234*x311*x132*x413-x123*x332*x411*x134*x213+x123*x332*x211*x134*x413-x123*x333*x231*x112*x414-x333*x124*x411*x132*x213+x333*x124*x211*x132*x413-x333*x234*x123*x111*x412+x333*x234*x123*x112*x411-x133*x434*x211*x122*x313+x433*x332*x123*x111*x214-x433*x332*x123*x114*x211-x433*x334*x123*x111*x212+x433*x124*x311*x132*x213-x433*x124*x211*x132*x313-x313*x233*x132*x121*x414+x313*x233*x131*x122*x414-x313*x233*x131*x124*x412+x313*x233*x124*x431*x112-x313*x233*x122*x431*x114-x313*x234*x133*x121*x412+x123*x333*x231*x114*x412-x123*x333*x431*x114*x212+x123*x333*x431*x112*x214+x123*x334*x411*x132*x213+x333*x234*x122*x111*x413-x333*x234*x122*x113*x411+x333*x434*x123*x111*x212-x333*x434*x123*x112*x211-x333*x434*x122*x111*x213+x333*x434*x122*x113*x211+x333*x432*x124*x111*x213-x333*x432*x123*x111*x214+x333*x432*x123*x114*x211-x123*x334*x211*x132*x413+x123*x432*x311*x134*x213-x123*x432*x211*x134*x313+x123*x433*x231*x112*x314-x123*x433*x231*x114*x312-x123*x433*x331*x112*x214+x123*x433*x331*x114*x212+x113*x433*x231*x124*x312-x113*x433*x231*x122*x314-x423*x332*x131*x114*x213+x433*x334*x123*x112*x211+x433*x334*x122*x111*x213-x433*x334*x122*x113*x211-x433*x122*x311*x134*x213+x433*x122*x211*x134*x313-x423*x233*x134*x112*x311+x423*x233*x134*x111*x312+x423*x233*x132*x114*x311-x423*x233*x132*x111*x314+x423*x233*x131*x112*x314-x423*x233*x131*x114*x312+x423*x234*x133*x112*x311-x423*x234*x133*x111*x312-x423*x234*x132*x113*x311+x423*x234*x132*x111*x313-x423*x234*x131*x112*x313+x423*x234*x131*x113*x312 : 

FF[1, 2, 3] =  x114*x334*x431*x122*x213+x114*x334*x231*x123*x412-x114*x334*x231*x122*x413-x114*x334*x431*x123*x212+x114*x434*x212*x123*x331+x114*x434*x313*x122*x231+x434*x232*x124*x111*x313+x434*x232*x123*x114*x311-x434*x232*x123*x111*x314+x434*x233*x124*x112*x311-x434*x233*x124*x111*x312-x434*x232*x124*x113*x311+x434*x121*x314*x232*x113-x434*x121*x313*x232*x114-x434*x121*x314*x233*x112+x434*x121*x312*x233*x114-x434*x121*x214*x332*x113-x434*x233*x122*x114*x311+x434*x233*x122*x111*x314+x434*x121*x213*x332*x114+x434*x121*x214*x333*x112-x334*x232*x124*x111*x413+x334*x232*x124*x113*x411+x334*x232*x123*x111*x414-x334*x232*x123*x114*x411+x334*x122*x211*x133*x414-x334*x123*x211*x132*x414-x334*x122*x411*x133*x214+x334*x123*x411*x132*x214+x334*x233*x124*x111*x412-x334*x233*x124*x112*x411-x334*x233*x122*x111*x414+x334*x233*x122*x114*x411+x334*x432*x124*x111*x213-x334*x432*x123*x111*x214+x334*x432*x123*x114*x211-x334*x433*x124*x111*x212+x334*x433*x124*x112*x211+x334*x433*x122*x111*x214-x334*x433*x122*x114*x211-x334*x432*x124*x113*x211+x334*x121*x212*x433*x114-x334*x121*x213*x432*x114-x334*x121*x412*x233*x114+x334*x121*x413*x232*x114+x334*x121*x414*x233*x112-x334*x121*x414*x232*x113-x334*x121*x214*x433*x112+x334*x121*x214*x432*x113-x124*x332*x211*x133*x414+x124*x333*x211*x132*x414-x124*x333*x411*x132*x214+x124*x334*x431*x113*x212+x124*x334*x231*x112*x413-x124*x334*x231*x113*x412-x124*x334*x431*x112*x213-x124*x432*x311*x133*x214+x124*x432*x211*x133*x314-x124*x433*x211*x132*x314-x124*x232*x411*x133*x314+x124*x232*x311*x133*x414+x124*x233*x411*x132*x314-x124*x233*x311*x132*x414+x124*x234*x431*x112*x313-x124*x234*x431*x113*x312-x124*x234*x331*x112*x413+x124*x234*x331*x113*x412+x124*x332*x411*x133*x214+x314*x132*x213*x124*x431-x314*x132*x413*x124*x231-x314*x133*x212*x124*x431+x314*x133*x412*x124*x231-x314*x134*x431*x122*x213-x314*x134*x231*x123*x412+x314*x134*x231*x122*x413+x314*x134*x431*x123*x212-x314*x232*x134*x121*x413+x314*x232*x131*x124*x413+x314*x233*x134*x121*x412-x314*x233*x131*x124*x412-x314*x234*x133*x121*x412+x314*x234*x132*x121*x413+x134*x433*x211*x122*x314+x134*x432*x311*x123*x214-x134*x432*x211*x123*x314+x124*x433*x311*x132*x214+x124*x434*x331*x112*x213-x124*x434*x331*x113*x212-x124*x434*x231*x112*x313+x124*x434*x231*x113*x312+x424*x334*x132*x113*x211+x424*x334*x131*x112*x213-x424*x334*x131*x113*x212-x424*x333*x134*x111*x212+x424*x333*x132*x111*x214-x424*x333*x132*x114*x211-x424*x333*x131*x112*x214+x424*x333*x131*x114*x212+x424*x334*x133*x111*x212-x424*x334*x133*x112*x211-x424*x334*x132*x111*x213+x424*x333*x134*x112*x211-x424*x231*x133*x112*x314+x424*x231*x133*x114*x312+x424*x231*x132*x113*x314-x424*x231*x132*x114*x313+x424*x232*x134*x113*x311-x424*x232*x134*x111*x313-x424*x232*x133*x114*x311+x424*x232*x133*x111*x314+x424*x231*x134*x112*x313-x424*x231*x134*x113*x312-x424*x232*x131*x113*x314+x424*x232*x131*x114*x313-x424*x233*x134*x112*x311+x424*x233*x134*x111*x312+x424*x233*x132*x114*x311-x424*x233*x132*x111*x314+x424*x233*x131*x112*x314-x424*x233*x131*x114*x312+x424*x234*x133*x112*x311-x314*x234*x131*x122*x413+x314*x234*x131*x123*x412-x314*x234*x123*x431*x112+x314*x234*x122*x431*x113+x314*x432*x134*x213*x121-x314*x432*x131*x124*x213-x314*x433*x134*x212*x121+x314*x433*x131*x124*x212+x314*x434*x133*x212*x121-x314*x434*x132*x213*x121+x314*x434*x131*x122*x213-x314*x434*x131*x123*x212+x314*x434*x123*x231*x112-x314*x434*x122*x231*x113+x414*x234*x133*x312*x121-x414*x234*x132*x313*x121+x414*x234*x131*x122*x313-x414*x234*x131*x123*x312+x414*x234*x123*x331*x112-x414*x234*x122*x331*x113-x414*x332*x134*x213*x121+x414*x332*x131*x124*x213-x414*x132*x331*x124*x213+x414*x333*x134*x212*x121-x414*x333*x131*x124*x212-x414*x334*x133*x212*x121+x414*x334*x132*x213*x121-x414*x334*x131*x122*x213-x424*x234*x133*x111*x312-x424*x234*x132*x113*x311+x424*x234*x132*x111*x313-x424*x234*x131*x112*x313+x424*x234*x131*x113*x312-x424*x331*x134*x112*x213+x424*x331*x134*x113*x212+x424*x331*x133*x112*x214-x424*x331*x133*x114*x212-x424*x331*x132*x113*x214+x424*x331*x132*x114*x213+x424*x332*x134*x111*x213-x424*x332*x134*x113*x211-x424*x332*x133*x111*x214+x424*x332*x133*x114*x211+x424*x332*x131*x113*x214-x424*x332*x131*x114*x213-x434*x121*x212*x333*x114-x434*x332*x124*x111*x213+x434*x332*x124*x113*x211+x434*x332*x123*x111*x214-x434*x332*x123*x114*x211+x434*x333*x124*x111*x212-x434*x333*x124*x112*x211-x434*x333*x122*x111*x214+x434*x333*x122*x114*x211+x434*x123*x211*x132*x314+x434*x122*x311*x133*x214-x434*x122*x211*x133*x314-x434*x123*x311*x132*x214+x224*x331*x134*x112*x413-x224*x331*x134*x113*x412-x224*x331*x133*x112*x414+x224*x331*x133*x114*x412+x224*x331*x132*x113*x414-x224*x331*x132*x114*x413-x224*x332*x134*x111*x413+x224*x332*x134*x113*x411+x224*x332*x133*x111*x414-x224*x332*x133*x114*x411-x224*x332*x131*x113*x414+x224*x332*x131*x114*x413+x224*x333*x134*x111*x412-x224*x333*x134*x112*x411-x224*x333*x132*x111*x414+x224*x333*x132*x114*x411+x224*x333*x131*x112*x414-x224*x333*x131*x114*x412-x224*x334*x133*x111*x412+x224*x334*x133*x112*x411+x224*x334*x132*x111*x413-x224*x334*x132*x113*x411-x224*x334*x131*x112*x413+x224*x334*x131*x113*x412-x224*x431*x134*x112*x313+x224*x431*x134*x113*x312+x224*x431*x133*x112*x314-x224*x431*x133*x114*x312-x224*x431*x132*x113*x314+x224*x431*x132*x114*x313+x324*x234*x131*x112*x413-x324*x234*x131*x113*x412+x324*x431*x134*x112*x213-x324*x431*x134*x113*x212-x324*x431*x133*x112*x214+x324*x431*x133*x114*x212+x324*x431*x132*x113*x214-x324*x431*x132*x114*x213-x324*x432*x134*x111*x213+x324*x432*x134*x113*x211+x324*x432*x133*x111*x214-x324*x432*x133*x114*x211-x324*x432*x131*x113*x214+x324*x432*x131*x114*x213+x324*x433*x134*x111*x212-x324*x433*x134*x112*x211-x324*x433*x132*x111*x214-x214*x334*x132*x121*x413+x214*x334*x131*x122*x413-x214*x334*x131*x123*x412+x214*x334*x123*x431*x112-x214*x334*x122*x431*x113-x214*x432*x134*x313*x121+x214*x433*x134*x312*x121-x214*x433*x131*x124*x312-x214*x434*x133*x312*x121+x214*x432*x131*x124*x313+x214*x434*x132*x313*x121-x214*x434*x131*x122*x313+x214*x434*x131*x123*x312-x214*x434*x123*x331*x112+x214*x434*x122*x331*x113+x414*x334*x131*x123*x212-x414*x334*x123*x231*x112+x414*x334*x122*x231*x113+x414*x132*x231*x124*x313+x414*x133*x331*x124*x212-x414*x133*x231*x124*x312-x414*x134*x212*x123*x331-x414*x134*x313*x122*x231+x414*x134*x213*x122*x331+x414*x134*x312*x123*x231+x414*x232*x134*x313*x121-x414*x232*x131*x124*x313-x414*x233*x134*x312*x121+x414*x233*x131*x124*x312+x214*x133*x124*x431*x312-x214*x133*x124*x331*x412+x214*x132*x124*x331*x413-x214*x132*x124*x431*x313+x214*x134*x331*x123*x412-x214*x134*x331*x122*x413-x214*x134*x431*x123*x312+x214*x134*x431*x122*x313+x214*x332*x134*x121*x413-x214*x332*x131*x124*x413-x214*x333*x134*x121*x412+x214*x333*x131*x124*x412+x214*x334*x133*x121*x412+x134*x232*x411*x123*x314-x134*x232*x311*x123*x414-x134*x233*x411*x122*x314+x134*x233*x311*x122*x414-x134*x332*x411*x123*x214+x134*x333*x411*x122*x214+x134*x332*x211*x123*x414-x134*x333*x211*x122*x414-x134*x433*x311*x122*x214-x114*x434*x213*x122*x331-x114*x434*x312*x123*x231+x234*x333*x122*x111*x414-x234*x333*x122*x114*x411+x234*x432*x124*x113*x311-x234*x432*x124*x111*x313-x234*x432*x123*x114*x311+x234*x432*x123*x111*x314-x234*x433*x124*x112*x311+x234*x433*x124*x111*x312+x234*x433*x122*x114*x311-x234*x433*x122*x111*x314-x234*x122*x311*x133*x414+x234*x122*x411*x133*x314-x234*x123*x411*x132*x314+x234*x123*x311*x132*x414-x114*x234*x331*x123*x412+x114*x234*x331*x122*x413+x114*x234*x431*x123*x312-x114*x234*x431*x122*x313+x234*x121*x414*x332*x113-x234*x121*x414*x333*x112-x234*x121*x413*x332*x114+x234*x121*x412*x333*x114-x234*x121*x314*x432*x113-x234*x121*x312*x433*x114+x234*x121*x313*x432*x114+x234*x121*x314*x433*x112+x234*x332*x124*x111*x413-x234*x332*x124*x113*x411-x234*x332*x123*x111*x414+x234*x332*x123*x114*x411-x234*x333*x124*x111*x412+x234*x333*x124*x112*x411+x324*x433*x132*x114*x211+x324*x433*x131*x112*x214-x324*x433*x131*x114*x212-x324*x434*x133*x111*x212+x324*x434*x133*x112*x211+x324*x434*x132*x111*x213-x324*x434*x132*x113*x211-x324*x434*x131*x112*x213+x324*x434*x131*x113*x212+x324*x232*x134*x111*x413-x324*x232*x134*x113*x411-x324*x232*x133*x111*x414+x324*x232*x133*x114*x411+x324*x232*x131*x113*x414-x324*x232*x131*x114*x413-x324*x233*x134*x111*x412+x324*x233*x134*x112*x411-x324*x231*x134*x112*x413+x324*x231*x134*x113*x412+x324*x231*x133*x112*x414-x324*x231*x133*x114*x412-x324*x231*x132*x113*x414+x324*x231*x132*x114*x413+x324*x233*x132*x111*x414-x324*x233*x132*x114*x411-x324*x233*x131*x112*x414+x324*x233*x131*x114*x412+x324*x234*x133*x111*x412-x324*x234*x133*x112*x411-x324*x234*x132*x111*x413+x324*x234*x132*x113*x411-x224*x432*x134*x113*x311+x224*x432*x134*x111*x313+x224*x432*x133*x114*x311-x224*x432*x133*x111*x314+x224*x432*x131*x113*x314-x224*x432*x131*x114*x313+x224*x433*x134*x112*x311-x224*x433*x134*x111*x312-x224*x433*x132*x114*x311+x224*x433*x132*x111*x314-x224*x433*x131*x112*x314+x224*x433*x131*x114*x312-x224*x434*x133*x112*x311+x224*x434*x133*x111*x312+x224*x434*x132*x113*x311-x224*x434*x132*x111*x313+x224*x434*x131*x112*x313-x224*x434*x131*x113*x312 : 

FF[1, 3, 0] =  -2*x222*x424*x321*x233*x111+2*x222*x424*x121*x233*x311-2*x222*x324*x121*x233*x411-2*x222*x423*x121*x234*x311+2*x222*x423*x321*x234*x111+2*x222*x324*x421*x233*x111-2*x222*x323*x421*x234*x111+2*x323*x424*x232*x121*x211+2*x323*x421*x222*x131*x214-2*x323*x421*x224*x131*x212-2*x323*x422*x214*x131*x221+2*x323*x422*x214*x121*x231+2*x323*x422*x224*x131*x211-2*x323*x422*x224*x111*x231+2*x323*x422*x234*x111*x221-2*x323*x422*x234*x121*x211+2*x323*x424*x212*x131*x221-2*x323*x424*x212*x121*x231-2*x323*x424*x222*x131*x211+2*x323*x424*x222*x111*x231-2*x323*x424*x232*x111*x221+2*x123*x321*x222*x431*x214-2*x123*x321*x224*x431*x212-2*x123*x322*x221*x431*x214+2*x123*x322*x224*x211*x431-2*x123*x322*x224*x231*x411+2*x123*x322*x231*x421*x214-2*x123*x322*x234*x211*x421+2*x123*x322*x234*x221*x411+2*x123*x324*x221*x431*x212-2*x123*x324*x222*x211*x431+2*x123*x324*x222*x231*x411-2*x123*x324*x231*x421*x212+2*x123*x324*x232*x211*x421-2*x123*x324*x232*x221*x411-2*x123*x421*x222*x331*x214+2*x123*x421*x224*x331*x212+2*x123*x422*x221*x331*x214-2*x123*x422*x224*x211*x331+2*x123*x422*x224*x231*x311-2*x123*x422*x231*x214*x321+2*x123*x422*x234*x211*x321-2*x123*x422*x234*x221*x311-2*x123*x424*x221*x331*x212+2*x123*x424*x222*x211*x331-2*x123*x424*x222*x231*x311+2*x123*x424*x231*x212*x321-2*x322*x424*x213*x131*x221-2*x322*x421*x223*x131*x214+2*x322*x421*x224*x131*x213+2*x322*x423*x214*x131*x221-2*x322*x423*x214*x121*x231-2*x322*x423*x224*x131*x211+2*x322*x423*x224*x111*x231-2*x322*x423*x234*x111*x221+2*x322*x423*x234*x121*x211+2*x322*x424*x213*x121*x231+2*x322*x424*x223*x131*x211-2*x322*x424*x223*x111*x231+2*x322*x424*x233*x111*x221-2*x322*x424*x233*x121*x211+2*x324*x421*x223*x131*x212-2*x324*x422*x213*x121*x231-2*x324*x422*x223*x131*x211+2*x324*x422*x223*x111*x231-2*x324*x422*x233*x111*x221+2*x324*x422*x233*x121*x211-2*x324*x423*x212*x131*x221+2*x324*x423*x212*x121*x231+2*x324*x423*x222*x131*x211-2*x324*x423*x222*x111*x231+2*x324*x423*x232*x111*x221-2*x324*x423*x232*x121*x211+2*x324*x422*x213*x131*x221-2*x324*x421*x222*x131*x213-2*x224*x322*x421*x233*x111+2*x224*x322*x121*x233*x411+2*x224*x323*x421*x232*x111-2*x224*x323*x121*x232*x411+2*x224*x422*x321*x233*x111-2*x224*x422*x121*x233*x311-2*x224*x423*x321*x232*x111+2*x224*x423*x121*x232*x311-2*x124*x222*x311*x233*x421+2*x124*x323*x222*x211*x431-2*x124*x323*x222*x231*x411+2*x124*x323*x231*x421*x212-2*x124*x323*x232*x211*x421+2*x124*x323*x232*x221*x411+2*x124*x421*x222*x331*x213-2*x124*x421*x223*x331*x212-2*x124*x422*x221*x331*x213+2*x124*x422*x223*x211*x331-2*x124*x422*x223*x231*x311+2*x124*x422*x231*x213*x321-2*x124*x422*x233*x211*x321+2*x124*x422*x233*x221*x311+2*x124*x423*x221*x331*x212-2*x124*x423*x222*x211*x331+2*x124*x423*x222*x231*x311-2*x124*x423*x231*x212*x321+2*x124*x423*x232*x211*x321-2*x124*x423*x232*x221*x311-2*x124*x323*x221*x431*x212-2*x124*x321*x222*x431*x213+2*x124*x321*x223*x431*x212+2*x124*x322*x221*x431*x213-2*x124*x322*x223*x211*x431+2*x124*x322*x223*x231*x411-2*x124*x322*x231*x421*x213+2*x124*x322*x233*x211*x421-2*x124*x322*x233*x221*x411+2*x124*x222*x411*x233*x321+2*x124*x223*x311*x232*x421-2*x124*x223*x411*x232*x321+2*x223*x422*x121*x234*x311-2*x223*x422*x321*x234*x111+2*x223*x424*x321*x232*x111-2*x223*x424*x121*x232*x311-2*x223*x322*x121*x234*x411-2*x123*x424*x232*x211*x321+2*x123*x424*x232*x221*x311+2*x123*x222*x311*x234*x421-2*x123*x222*x411*x234*x321-2*x123*x224*x311*x232*x421+2*x123*x224*x411*x232*x321+2*x321*x422*x223*x131*x214-2*x321*x422*x224*x131*x213-2*x321*x423*x222*x131*x214+2*x321*x423*x224*x131*x212+2*x321*x424*x222*x131*x213-2*x122*x424*x231*x213*x321+2*x122*x424*x233*x211*x321-2*x122*x424*x233*x221*x311-2*x122*x223*x311*x234*x421-2*x122*x321*x223*x431*x214+2*x122*x321*x224*x431*x213+2*x122*x223*x411*x234*x321+2*x122*x224*x311*x233*x421-2*x122*x224*x411*x233*x321+2*x121*x324*x222*x431*x213-2*x121*x324*x223*x431*x212+2*x121*x322*x223*x431*x214-2*x121*x322*x224*x431*x213+2*x223*x322*x421*x234*x111-2*x223*x324*x421*x232*x111+2*x223*x324*x121*x232*x411+2*x122*x323*x221*x431*x214-2*x122*x323*x224*x211*x431+2*x122*x323*x224*x231*x411-2*x122*x323*x231*x421*x214+2*x122*x323*x234*x211*x421-2*x122*x323*x234*x221*x411-2*x122*x324*x221*x431*x213+2*x122*x324*x223*x211*x431-2*x122*x324*x223*x231*x411+2*x122*x324*x231*x421*x213-2*x122*x324*x233*x211*x421+2*x122*x324*x233*x221*x411+2*x122*x421*x223*x331*x214-2*x122*x421*x224*x331*x213-2*x122*x423*x221*x331*x214+2*x122*x423*x224*x211*x331-2*x122*x423*x224*x231*x311+2*x122*x423*x231*x214*x321-2*x122*x423*x234*x211*x321+2*x122*x423*x234*x221*x311+2*x122*x424*x221*x331*x213-2*x122*x424*x223*x211*x331+2*x122*x424*x223*x231*x311-2*x321*x424*x223*x131*x212+2*x222*x323*x121*x234*x411-2*x121*x422*x223*x331*x214+2*x121*x422*x224*x331*x213+2*x121*x423*x222*x331*x214-2*x121*x423*x224*x331*x212-2*x121*x424*x222*x331*x213+2*x121*x424*x223*x331*x212-2*x121*x323*x222*x431*x214+2*x121*x323*x224*x431*x212 : 

FF[1, 3, 1] =  2*x112*x323*x422*x221*x234+2*x112*x323*x424*x231*x222-2*x112*x323*x424*x221*x232+2*x112*x324*x422*x231*x223-2*x112*x324*x422*x221*x233-2*x112*x324*x423*x231*x222+2*x112*x324*x423*x221*x232+2*x112*x224*x323*x232*x421+2*x112*x224*x422*x233*x321-2*x112*x224*x423*x232*x321+2*x112*x223*x322*x234*x421-2*x112*x223*x324*x232*x421-2*x112*x223*x422*x234*x321+2*x112*x223*x424*x232*x321-2*x112*x224*x322*x233*x421-2*x112*x222*x323*x234*x421+2*x112*x222*x324*x233*x421+2*x112*x222*x423*x234*x321-2*x112*x222*x424*x233*x321+2*x112*x322*x423*x231*x224-2*x112*x322*x423*x221*x234-2*x112*x322*x424*x231*x223+2*x112*x322*x424*x221*x233-2*x112*x323*x422*x231*x224-2*x132*x322*x421*x214*x223+2*x132*x322*x421*x213*x224+2*x122*x324*x423*x231*x212-2*x122*x324*x423*x211*x232-2*x122*x323*x424*x231*x212+2*x122*x323*x424*x211*x232-2*x212*x123*x322*x234*x421+2*x212*x123*x422*x234*x321+2*x212*x122*x323*x234*x421-2*x212*x122*x324*x233*x421-2*x212*x122*x423*x234*x321-2*x132*x323*x421*x212*x224-2*x132*x323*x422*x221*x214+2*x132*x323*x422*x211*x224+2*x132*x323*x424*x221*x212-2*x132*x323*x424*x211*x222-2*x132*x324*x421*x213*x222+2*x132*x324*x421*x212*x223+2*x132*x324*x422*x221*x213-2*x132*x324*x422*x211*x223-2*x132*x324*x423*x221*x212+2*x132*x324*x423*x211*x222+2*x132*x321*x423*x212*x224+2*x132*x321*x424*x213*x222-2*x132*x321*x424*x212*x223-2*x212*x323*x422*x234*x121+2*x212*x322*x423*x234*x121-2*x212*x322*x424*x233*x121+2*x212*x124*x322*x233*x421-2*x212*x124*x422*x233*x321+2*x212*x122*x424*x233*x321+2*x212*x324*x422*x233*x121+2*x132*x322*x423*x221*x214-2*x132*x322*x424*x221*x213-2*x132*x322*x423*x211*x224+2*x132*x322*x424*x211*x223-2*x132*x321*x423*x214*x222-2*x132*x321*x422*x213*x224+2*x132*x321*x422*x214*x223+2*x132*x323*x421*x214*x222-2*x232*x324*x422*x213*x121+2*x232*x323*x422*x214*x121+2*x232*x322*x424*x213*x121-2*x232*x322*x423*x214*x121+2*x232*x124*x422*x213*x321-2*x232*x124*x322*x421*x213-2*x232*x122*x323*x421*x214+2*x232*x122*x324*x421*x213+2*x232*x122*x423*x214*x321-2*x232*x122*x424*x213*x321+2*x232*x123*x322*x421*x214-2*x232*x123*x422*x214*x321-2*x312*x124*x423*x221*x232+2*x312*x124*x422*x221*x233+2*x312*x124*x423*x231*x222-2*x312*x124*x222*x233*x421+2*x312*x124*x223*x232*x421-2*x312*x124*x422*x231*x223+2*x312*x123*x222*x234*x421-2*x312*x123*x224*x232*x421+2*x312*x123*x422*x231*x224-2*x312*x123*x422*x221*x234-2*x312*x123*x424*x231*x222+2*x312*x123*x424*x221*x232-2*x312*x122*x223*x234*x421+2*x312*x122*x224*x233*x421-2*x312*x122*x423*x231*x224+2*x312*x122*x423*x221*x234+2*x312*x122*x424*x231*x223-2*x312*x122*x424*x221*x233-2*x312*x224*x422*x233*x121+2*x312*x224*x423*x232*x121+2*x312*x223*x422*x234*x121-2*x312*x223*x424*x232*x121+2*x312*x222*x424*x233*x121-2*x312*x222*x423*x234*x121+2*x322*x123*x424*x231*x212-2*x322*x123*x424*x211*x232-2*x322*x124*x423*x231*x212+2*x322*x124*x423*x211*x232-2*x332*x124*x421*x212*x223-2*x332*x124*x422*x221*x213+2*x332*x124*x422*x211*x223+2*x332*x124*x423*x221*x212-2*x332*x124*x423*x211*x222-2*x332*x123*x421*x214*x222+2*x332*x123*x421*x212*x224+2*x332*x123*x422*x221*x214-2*x332*x123*x422*x211*x224-2*x332*x123*x424*x221*x212+2*x332*x123*x424*x211*x222+2*x332*x124*x421*x213*x222+2*x332*x122*x423*x211*x224+2*x332*x122*x424*x221*x213-2*x332*x122*x424*x211*x223+2*x332*x121*x422*x213*x224+2*x332*x121*x423*x214*x222-2*x332*x121*x423*x212*x224-2*x332*x121*x424*x213*x222+2*x332*x121*x424*x212*x223+2*x332*x122*x421*x214*x223-2*x332*x122*x421*x213*x224-2*x332*x122*x423*x221*x214-2*x332*x121*x422*x214*x223-2*x412*x122*x323*x221*x234-2*x412*x122*x324*x231*x223-2*x412*x224*x323*x232*x121+2*x412*x224*x322*x233*x121+2*x412*x223*x324*x232*x121-2*x412*x223*x322*x234*x121+2*x412*x222*x323*x234*x121-2*x412*x222*x324*x233*x121-2*x412*x124*x323*x231*x222+2*x412*x124*x323*x221*x232+2*x412*x124*x322*x231*x223-2*x412*x124*x322*x221*x233+2*x412*x124*x222*x233*x321-2*x412*x124*x223*x232*x321+2*x412*x123*x322*x221*x234+2*x412*x123*x324*x231*x222-2*x412*x123*x324*x221*x232+2*x412*x122*x324*x221*x233-2*x412*x123*x222*x234*x321+2*x412*x123*x224*x232*x321-2*x412*x123*x322*x231*x224+2*x412*x122*x223*x234*x321-2*x412*x122*x224*x233*x321+2*x412*x122*x323*x231*x224+2*x422*x124*x323*x231*x212-2*x422*x124*x323*x211*x232+2*x422*x123*x324*x211*x232-2*x422*x123*x324*x231*x212-2*x432*x124*x322*x211*x223+2*x432*x124*x321*x212*x223-2*x432*x123*x324*x211*x222-2*x432*x124*x321*x213*x222+2*x432*x123*x321*x214*x222-2*x432*x123*x321*x212*x224-2*x432*x123*x322*x221*x214+2*x432*x123*x322*x211*x224+2*x432*x123*x324*x221*x212-2*x432*x122*x323*x211*x224-2*x432*x122*x324*x221*x213+2*x432*x122*x324*x211*x223+2*x432*x122*x323*x221*x214+2*x432*x122*x321*x213*x224+2*x432*x121*x322*x214*x223-2*x432*x121*x322*x213*x224-2*x432*x121*x323*x214*x222+2*x432*x121*x323*x212*x224+2*x432*x121*x324*x213*x222-2*x432*x121*x324*x212*x223-2*x432*x122*x321*x214*x223+2*x432*x124*x323*x211*x222-2*x432*x124*x323*x221*x212+2*x432*x124*x322*x221*x213 : 

FF[1, 3, 2] =  2*x113*x224*x323*x232*x421+2*x113*x224*x422*x233*x321-2*x113*x224*x423*x232*x321+2*x113*x223*x322*x234*x421-2*x113*x223*x324*x232*x421-2*x113*x223*x422*x234*x321+2*x113*x223*x424*x232*x321-2*x113*x224*x322*x233*x421-2*x113*x222*x323*x234*x421+2*x113*x222*x324*x233*x421+2*x113*x222*x423*x234*x321-2*x113*x222*x424*x233*x321+2*x113*x322*x423*x231*x224-2*x113*x322*x423*x221*x234-2*x113*x322*x424*x231*x223+2*x113*x322*x424*x221*x233-2*x113*x323*x422*x231*x224+2*x113*x323*x422*x221*x234+2*x113*x323*x424*x231*x222-2*x113*x323*x424*x221*x232+2*x113*x324*x422*x231*x223-2*x113*x324*x422*x221*x233-2*x113*x324*x423*x231*x222+2*x113*x324*x423*x221*x232-2*x123*x324*x422*x231*x213+2*x123*x324*x422*x211*x233-2*x123*x322*x424*x211*x233+2*x123*x322*x424*x231*x213-2*x133*x321*x423*x214*x222+2*x133*x321*x424*x213*x222-2*x133*x321*x424*x212*x223-2*x133*x322*x421*x214*x223+2*x133*x322*x421*x213*x224+2*x133*x322*x423*x221*x214-2*x133*x322*x423*x211*x224-2*x133*x322*x424*x221*x213+2*x133*x322*x424*x211*x223+2*x133*x323*x421*x214*x222+2*x133*x321*x422*x214*x223-2*x133*x321*x422*x213*x224-2*x133*x323*x421*x212*x224-2*x133*x323*x422*x221*x214+2*x133*x323*x422*x211*x224+2*x133*x323*x424*x221*x212-2*x133*x323*x424*x211*x222-2*x133*x324*x421*x213*x222+2*x133*x324*x421*x212*x223+2*x133*x324*x422*x221*x213-2*x133*x324*x422*x211*x223-2*x133*x324*x423*x221*x212+2*x133*x324*x423*x211*x222+2*x133*x321*x423*x212*x224-2*x213*x122*x423*x234*x321+2*x213*x123*x422*x234*x321-2*x213*x123*x424*x232*x321+2*x213*x122*x323*x234*x421-2*x213*x323*x422*x234*x121+2*x213*x323*x424*x232*x121+2*x213*x322*x423*x234*x121-2*x213*x124*x323*x232*x421+2*x213*x124*x423*x232*x321-2*x213*x123*x322*x234*x421+2*x213*x123*x324*x232*x421-2*x213*x324*x423*x232*x121+2*x233*x123*x322*x421*x214-2*x233*x123*x324*x421*x212-2*x233*x123*x422*x214*x321+2*x233*x123*x424*x212*x321-2*x233*x122*x323*x421*x214+2*x233*x122*x423*x214*x321-2*x233*x322*x423*x214*x121-2*x233*x124*x423*x212*x321+2*x233*x124*x323*x421*x212-2*x233*x323*x424*x212*x121+2*x233*x324*x423*x212*x121+2*x233*x323*x422*x214*x121-2*x323*x122*x424*x231*x213+2*x323*x122*x424*x211*x233-2*x313*x224*x422*x233*x121+2*x313*x224*x423*x232*x121+2*x313*x223*x422*x234*x121-2*x313*x223*x424*x232*x121+2*x313*x222*x424*x233*x121-2*x313*x222*x423*x234*x121-2*x313*x124*x423*x221*x232+2*x313*x124*x422*x221*x233+2*x313*x124*x423*x231*x222-2*x313*x124*x222*x233*x421+2*x313*x124*x223*x232*x421-2*x313*x124*x422*x231*x223+2*x313*x123*x222*x234*x421-2*x313*x123*x224*x232*x421+2*x313*x123*x422*x231*x224-2*x313*x123*x422*x221*x234-2*x313*x123*x424*x231*x222+2*x313*x123*x424*x221*x232-2*x313*x122*x223*x234*x421+2*x313*x122*x224*x233*x421-2*x313*x122*x423*x231*x224+2*x313*x122*x423*x221*x234+2*x313*x122*x424*x231*x223-2*x313*x122*x424*x221*x233+2*x323*x124*x422*x231*x213-2*x323*x124*x422*x211*x233-2*x333*x121*x424*x213*x222+2*x333*x121*x424*x212*x223+2*x333*x122*x421*x214*x223-2*x333*x122*x421*x213*x224-2*x333*x122*x423*x221*x214-2*x333*x121*x422*x214*x223+2*x333*x121*x422*x213*x224+2*x333*x121*x423*x214*x222-2*x333*x121*x423*x212*x224+2*x333*x123*x424*x211*x222+2*x333*x124*x421*x213*x222+2*x333*x122*x423*x211*x224+2*x333*x122*x424*x221*x213-2*x333*x122*x424*x211*x223+2*x333*x124*x422*x211*x223+2*x333*x124*x423*x221*x212-2*x333*x124*x423*x211*x222-2*x333*x123*x421*x214*x222+2*x333*x123*x421*x212*x224+2*x333*x123*x422*x221*x214-2*x333*x123*x422*x211*x224-2*x333*x123*x424*x221*x212-2*x413*x224*x323*x232*x121+2*x413*x224*x322*x233*x121+2*x413*x223*x324*x232*x121-2*x413*x223*x322*x234*x121+2*x413*x222*x323*x234*x121-2*x413*x222*x324*x233*x121-2*x413*x124*x323*x231*x222+2*x413*x124*x323*x221*x232+2*x413*x124*x322*x231*x223-2*x413*x124*x322*x221*x233+2*x413*x124*x222*x233*x321-2*x413*x124*x223*x232*x321+2*x413*x123*x322*x221*x234+2*x413*x123*x324*x231*x222-2*x413*x123*x324*x221*x232+2*x413*x122*x324*x221*x233-2*x413*x123*x222*x234*x321+2*x413*x123*x224*x232*x321-2*x413*x123*x322*x231*x224+2*x413*x122*x223*x234*x321-2*x413*x122*x224*x233*x321+2*x413*x122*x323*x231*x224-2*x413*x122*x323*x221*x234-2*x413*x122*x324*x231*x223-2*x333*x124*x421*x212*x223-2*x333*x124*x422*x221*x213+2*x423*x122*x324*x231*x213-2*x423*x122*x324*x211*x233-2*x423*x124*x322*x231*x213+2*x423*x124*x322*x211*x233+2*x433*x121*x322*x214*x223-2*x433*x121*x322*x213*x224-2*x433*x121*x323*x214*x222+2*x433*x121*x323*x212*x224+2*x433*x121*x324*x213*x222-2*x433*x121*x324*x212*x223-2*x433*x122*x321*x214*x223+2*x433*x123*x321*x214*x222-2*x433*x123*x321*x212*x224-2*x433*x123*x322*x221*x214+2*x433*x123*x322*x211*x224+2*x433*x123*x324*x221*x212-2*x433*x122*x323*x211*x224-2*x433*x122*x324*x221*x213+2*x433*x122*x324*x211*x223+2*x433*x122*x323*x221*x214+2*x433*x122*x321*x213*x224-2*x433*x124*x321*x213*x222-2*x433*x123*x324*x211*x222+2*x433*x124*x321*x212*x223+2*x433*x124*x323*x211*x222-2*x433*x124*x323*x221*x212+2*x433*x124*x322*x221*x213-2*x433*x124*x322*x211*x223 : 

FF[1, 3, 3] =  -2*x214*x123*x424*x232*x321-2*x214*x122*x324*x233*x421+2*x214*x122*x424*x233*x321+2*x214*x123*x324*x232*x421-2*x214*x322*x424*x233*x121+2*x214*x124*x322*x233*x421-2*x214*x124*x323*x232*x421-2*x214*x124*x422*x233*x321+2*x214*x124*x423*x232*x321+2*x214*x323*x424*x232*x121-2*x214*x324*x423*x232*x121+2*x214*x324*x422*x233*x121-2*x234*x123*x324*x421*x212+2*x234*x123*x424*x212*x321-2*x234*x124*x322*x421*x213+2*x234*x122*x324*x421*x213-2*x234*x122*x424*x213*x321+2*x234*x124*x323*x421*x212+2*x234*x324*x423*x212*x121+2*x234*x322*x424*x213*x121-2*x234*x124*x423*x212*x321+2*x234*x124*x422*x213*x321-2*x234*x323*x424*x212*x121-2*x234*x324*x422*x213*x121-2*x314*x122*x424*x221*x233-2*x314*x122*x223*x234*x421+2*x314*x122*x224*x233*x421-2*x314*x122*x423*x231*x224+2*x314*x122*x423*x221*x234+2*x314*x122*x424*x231*x223+2*x314*x222*x424*x233*x121-2*x314*x222*x423*x234*x121-2*x314*x124*x423*x221*x232+2*x314*x124*x422*x221*x233+2*x314*x124*x423*x231*x222-2*x314*x124*x222*x233*x421+2*x314*x124*x223*x232*x421-2*x314*x124*x422*x231*x223+2*x314*x123*x222*x234*x421-2*x314*x123*x224*x232*x421+2*x314*x123*x422*x231*x224-2*x314*x123*x422*x221*x234-2*x314*x123*x424*x231*x222+2*x314*x123*x424*x221*x232-2*x314*x224*x422*x233*x121+2*x314*x224*x423*x232*x121+2*x314*x223*x422*x234*x121-2*x314*x223*x424*x232*x121+2*x324*x122*x423*x231*x214-2*x324*x122*x423*x211*x234-2*x324*x123*x422*x231*x214+2*x324*x123*x422*x211*x234-2*x334*x121*x422*x214*x223-2*x334*x122*x423*x221*x214-2*x334*x122*x421*x213*x224+2*x334*x121*x424*x212*x223+2*x334*x122*x421*x214*x223+2*x334*x122*x423*x211*x224+2*x334*x122*x424*x221*x213-2*x334*x122*x424*x211*x223+2*x334*x121*x422*x213*x224+2*x334*x121*x423*x214*x222-2*x334*x121*x423*x212*x224-2*x334*x121*x424*x213*x222+2*x334*x123*x424*x211*x222+2*x334*x124*x421*x213*x222+2*x334*x123*x421*x212*x224+2*x334*x123*x422*x221*x214-2*x334*x123*x422*x211*x224-2*x334*x123*x424*x221*x212-2*x334*x124*x421*x212*x223-2*x334*x124*x422*x221*x213+2*x334*x124*x422*x211*x223+2*x334*x124*x423*x221*x212-2*x334*x124*x423*x211*x222-2*x334*x123*x421*x214*x222-2*x414*x122*x324*x231*x223-2*x414*x122*x224*x233*x321+2*x414*x122*x323*x231*x224-2*x414*x122*x323*x221*x234+2*x414*x123*x324*x231*x222-2*x414*x123*x324*x221*x232+2*x414*x122*x324*x221*x233-2*x414*x123*x222*x234*x321+2*x414*x123*x224*x232*x321-2*x414*x123*x322*x231*x224+2*x414*x122*x223*x234*x321-2*x414*x223*x322*x234*x121+2*x414*x222*x323*x234*x121-2*x414*x222*x324*x233*x121-2*x414*x124*x323*x231*x222+2*x414*x124*x323*x221*x232+2*x414*x124*x322*x231*x223-2*x414*x124*x322*x221*x233+2*x414*x124*x222*x233*x321-2*x414*x124*x223*x232*x321+2*x414*x123*x322*x221*x234+2*x414*x223*x324*x232*x121-2*x414*x224*x323*x232*x121+2*x414*x224*x322*x233*x121+2*x424*x122*x323*x211*x234-2*x424*x122*x323*x231*x214+2*x424*x123*x322*x231*x214-2*x424*x123*x322*x211*x234-2*x434*x121*x324*x212*x223-2*x434*x122*x321*x214*x223+2*x434*x121*x323*x212*x224+2*x434*x121*x324*x213*x222+2*x434*x121*x322*x214*x223-2*x434*x121*x322*x213*x224-2*x434*x121*x323*x214*x222+2*x434*x122*x324*x211*x223+2*x434*x122*x323*x221*x214+2*x434*x122*x321*x213*x224-2*x434*x122*x324*x221*x213+2*x434*x124*x322*x221*x213-2*x434*x124*x322*x211*x223+2*x434*x124*x321*x212*x223-2*x434*x123*x324*x211*x222-2*x434*x124*x321*x213*x222+2*x434*x123*x321*x214*x222-2*x434*x123*x321*x212*x224-2*x434*x123*x322*x221*x214+2*x434*x123*x322*x211*x224+2*x434*x123*x324*x221*x212-2*x434*x122*x323*x211*x224+2*x434*x124*x323*x211*x222-2*x434*x124*x323*x221*x212-2*x114*x324*x423*x231*x222+2*x114*x324*x423*x221*x232+2*x114*x224*x323*x232*x421+2*x114*x224*x422*x233*x321-2*x114*x224*x423*x232*x321+2*x114*x223*x322*x234*x421-2*x114*x223*x324*x232*x421-2*x114*x223*x422*x234*x321+2*x114*x223*x424*x232*x321-2*x114*x224*x322*x233*x421-2*x114*x222*x323*x234*x421+2*x114*x222*x324*x233*x421+2*x114*x222*x423*x234*x321-2*x114*x222*x424*x233*x321+2*x114*x322*x423*x231*x224-2*x114*x322*x423*x221*x234-2*x114*x322*x424*x231*x223+2*x114*x322*x424*x221*x233-2*x114*x323*x422*x231*x224+2*x114*x323*x422*x221*x234+2*x114*x323*x424*x231*x222-2*x114*x323*x424*x221*x232+2*x114*x324*x422*x231*x223-2*x114*x324*x422*x221*x233-2*x124*x323*x422*x211*x234-2*x124*x322*x423*x231*x214+2*x124*x322*x423*x211*x234+2*x124*x323*x422*x231*x214+2*x134*x324*x422*x221*x213-2*x134*x324*x422*x211*x223-2*x134*x324*x423*x221*x212+2*x134*x324*x423*x211*x222+2*x134*x321*x423*x212*x224+2*x134*x321*x424*x213*x222-2*x134*x321*x424*x212*x223-2*x134*x322*x421*x214*x223+2*x134*x322*x421*x213*x224+2*x134*x322*x423*x221*x214-2*x134*x322*x423*x211*x224-2*x134*x322*x424*x221*x213+2*x134*x322*x424*x211*x223+2*x134*x323*x421*x214*x222+2*x134*x321*x422*x214*x223-2*x134*x321*x422*x213*x224-2*x134*x321*x423*x214*x222-2*x134*x323*x421*x212*x224-2*x134*x323*x422*x221*x214+2*x134*x323*x422*x211*x224+2*x134*x323*x424*x221*x212-2*x134*x323*x424*x211*x222-2*x134*x324*x421*x213*x222+2*x134*x324*x421*x212*x223 : 

FF[1, 4, 0] =  x234*x322*x431*x223*x111-x234*x322*x131*x223*x411+x234*x323*x131*x222*x411-x234*x323*x431*x222*x111-x234*x422*x331*x223*x111+x234*x422*x131*x223*x311+x234*x423*x331*x222*x111-x234*x423*x131*x222*x311+x233*x122*x311*x224*x431-x234*x122*x311*x223*x431-x233*x122*x411*x224*x331+x234*x122*x411*x223*x331+x234*x123*x311*x222*x431-x234*x123*x411*x222*x331-x233*x124*x311*x222*x431-x331*x122*x234*x421*x213+x233*x124*x411*x222*x331+x331*x122*x233*x421*x214+x331*x123*x234*x421*x212-x331*x123*x232*x421*x214+x331*x124*x232*x421*x213-x331*x124*x233*x421*x212+x331*x422*x234*x213*x121-x331*x422*x233*x214*x121-x331*x423*x234*x212*x121-x233*x322*x431*x224*x111+x331*x423*x232*x214*x121+x331*x424*x233*x212*x121-x331*x424*x232*x213*x121-x332*x121*x224*x431*x213+x332*x121*x223*x431*x214-x332*x424*x213*x131*x221+x332*x124*x221*x431*x213+x332*x123*x234*x221*x411-x332*x123*x234*x211*x421+x332*x123*x231*x421*x214-x332*x123*x224*x231*x411+x332*x123*x224*x211*x431-x332*x123*x221*x431*x214-x332*x223*x121*x234*x411-x332*x124*x233*x221*x411+x332*x124*x233*x211*x421-x332*x124*x231*x421*x213+x332*x124*x223*x231*x411-x332*x124*x223*x211*x431+x233*x322*x131*x224*x411-x332*x421*x223*x131*x214+x332*x224*x121*x233*x411-x332*x224*x421*x233*x111+x332*x223*x421*x234*x111-x332*x423*x234*x111*x221+x332*x423*x224*x111*x231-x332*x423*x224*x131*x211-x332*x423*x214*x121*x231+x332*x423*x214*x131*x221+x332*x421*x224*x131*x213+x332*x424*x213*x121*x231+x332*x423*x234*x121*x211-x332*x424*x223*x111*x231+x332*x424*x223*x131*x211-x332*x424*x233*x121*x211+x332*x424*x233*x111*x221+x333*x121*x224*x431*x212-x333*x122*x224*x211*x431+x333*x122*x221*x431*x214+x333*x122*x224*x231*x411+x333*x424*x232*x121*x211-x333*x122*x234*x221*x411+x333*x122*x234*x211*x421-x333*x122*x231*x421*x214-x333*x124*x232*x211*x421+x333*x124*x231*x421*x212-x333*x124*x222*x231*x411+x333*x124*x222*x211*x431-x333*x124*x221*x431*x212+x333*x222*x121*x234*x411+x333*x124*x232*x221*x411+x333*x224*x421*x232*x111-x333*x222*x421*x234*x111+x333*x421*x222*x131*x214-x333*x224*x121*x232*x411-x333*x421*x224*x131*x212-x333*x422*x224*x111*x231+x333*x422*x224*x131*x211+x333*x422*x214*x121*x231-x333*x422*x214*x131*x221-x333*x121*x222*x431*x214-x333*x424*x232*x111*x221+x333*x424*x222*x111*x231-x333*x424*x222*x131*x211-x333*x424*x212*x121*x231+x333*x424*x212*x131*x221-x333*x422*x234*x121*x211+x333*x422*x234*x111*x221+x334*x422*x223*x111*x231-x334*x422*x223*x131*x211-x334*x422*x213*x121*x231+x334*x421*x223*x131*x212-x334*x422*x233*x111*x221+x334*x423*x212*x121*x231-x334*x423*x212*x131*x221+x334*x422*x233*x121*x211+x334*x423*x222*x131*x211+x334*x422*x213*x131*x221-x334*x423*x232*x121*x211+x334*x423*x232*x111*x221-x334*x423*x222*x111*x231+x334*x122*x223*x211*x431-x334*x122*x221*x431*x213-x334*x121*x223*x431*x212+x334*x121*x222*x431*x213+x334*x122*x231*x421*x213-x334*x122*x223*x231*x411+x334*x122*x233*x221*x411-x334*x122*x233*x211*x421-x334*x123*x222*x211*x431+x334*x123*x221*x431*x212-x334*x123*x231*x421*x212+x334*x123*x222*x231*x411+x334*x222*x421*x233*x111-x334*x123*x232*x221*x411+x334*x123*x232*x211*x421-x334*x421*x222*x131*x213+x334*x223*x121*x232*x411-x334*x223*x421*x232*x111-x334*x222*x121*x233*x411+x233*x324*x431*x222*x111-x431*x322*x234*x213*x121+x431*x322*x233*x214*x121-x431*x323*x232*x214*x121+x431*x323*x234*x212*x121+x431*x324*x232*x213*x121-x431*x324*x233*x212*x121+x431*x122*x234*x213*x321-x431*x122*x233*x214*x321-x233*x324*x131*x222*x411-x431*x123*x234*x212*x321+x431*x123*x232*x214*x321-x431*x124*x232*x213*x321+x431*x124*x233*x212*x321-x432*x123*x224*x211*x331+x432*x123*x221*x331*x214+x432*x121*x224*x331*x213-x432*x124*x221*x331*x213-x432*x123*x234*x221*x311+x432*x123*x234*x211*x321-x432*x123*x231*x214*x321+x432*x123*x224*x231*x311-x432*x121*x223*x331*x214+x432*x124*x233*x221*x311-x432*x124*x233*x211*x321+x432*x124*x231*x213*x321-x432*x124*x223*x231*x311+x432*x124*x223*x211*x331+x432*x223*x121*x234*x311+x432*x321*x223*x131*x214-x432*x224*x121*x233*x311+x432*x224*x321*x233*x111-x432*x223*x321*x234*x111-x432*x323*x214*x131*x221-x432*x321*x224*x131*x213+x432*x323*x234*x111*x221-x432*x323*x224*x111*x231+x432*x323*x224*x131*x211+x432*x323*x214*x121*x231-x432*x323*x234*x121*x211+x432*x324*x213*x131*x221-x432*x324*x213*x121*x231-x432*x324*x233*x111*x221+x432*x324*x223*x111*x231-x432*x324*x223*x131*x211+x432*x324*x233*x121*x211-x433*x224*x321*x232*x111+x433*x222*x321*x234*x111-x433*x222*x121*x234*x311+x433*x321*x224*x131*x212-x433*x321*x222*x131*x214+x433*x224*x121*x232*x311+x433*x322*x214*x131*x221+x433*x322*x234*x121*x211-x433*x322*x234*x111*x221+x433*x322*x224*x111*x231-x433*x322*x224*x131*x211-x433*x322*x214*x121*x231-x433*x324*x222*x111*x231+x433*x324*x222*x131*x211+x433*x324*x212*x121*x231-x433*x324*x212*x131*x221+x433*x121*x222*x331*x214-x433*x124*x232*x221*x311-x433*x324*x232*x121*x211+x433*x324*x232*x111*x221-x433*x122*x234*x211*x321+x433*x122*x231*x214*x321-x433*x122*x224*x231*x311+x433*x122*x224*x211*x331-x433*x122*x221*x331*x214-x433*x121*x224*x331*x212+x433*x124*x221*x331*x212+x433*x122*x234*x221*x311+x433*x124*x222*x231*x311-x433*x124*x222*x211*x331-x433*x124*x231*x212*x321+x433*x124*x232*x211*x321+x131*x324*x233*x421*x212-x131*x422*x234*x213*x321+x131*x422*x233*x214*x321-x131*x423*x232*x214*x321+x131*x423*x234*x212*x321+x434*x121*x223*x331*x212-x434*x121*x222*x331*x213+x434*x122*x223*x231*x311-x434*x122*x223*x211*x331+x434*x122*x221*x331*x213-x434*x122*x231*x213*x321+x434*x122*x233*x211*x321+x131*x424*x232*x213*x321+x131*x322*x234*x421*x213-x434*x123*x221*x331*x212-x434*x122*x233*x221*x311-x131*x424*x233*x212*x321-x434*x123*x222*x231*x311+x434*x123*x222*x211*x331-x131*x323*x234*x421*x212+x131*x323*x232*x421*x214-x131*x324*x232*x421*x213+x434*x123*x232*x221*x311-x434*x123*x232*x211*x321+x434*x123*x231*x212*x321-x434*x223*x121*x232*x311+x434*x223*x321*x232*x111+x434*x222*x121*x233*x311-x434*x222*x321*x233*x111-x434*x322*x213*x131*x221-x434*x321*x223*x131*x212+x434*x321*x222*x131*x213-x132*x324*x223*x231*x411+x132*x324*x223*x211*x431-x132*x324*x221*x431*x213-x132*x323*x234*x221*x411+x132*x323*x234*x211*x421-x132*x323*x231*x421*x214+x132*x323*x224*x231*x411-x132*x323*x224*x211*x431+x434*x322*x223*x131*x211+x132*x323*x221*x431*x214+x434*x322*x213*x121*x231-x131*x322*x233*x421*x214+x434*x323*x212*x131*x221-x434*x322*x233*x121*x211+x132*x423*x231*x214*x321+x434*x322*x233*x111*x221-x132*x423*x224*x231*x311+x132*x423*x224*x211*x331-x132*x423*x221*x331*x214-x434*x322*x223*x111*x231-x132*x421*x224*x331*x213+x132*x421*x223*x331*x214+x132*x324*x233*x221*x411-x132*x324*x233*x211*x421+x132*x324*x231*x421*x213-x132*x424*x231*x213*x321+x132*x424*x223*x231*x311-x132*x424*x223*x211*x331+x132*x424*x221*x331*x213-x434*x323*x222*x131*x211+x132*x423*x234*x221*x311-x434*x323*x212*x121*x231-x132*x423*x234*x211*x321+x132*x424*x233*x211*x321+x434*x323*x232*x121*x211-x434*x323*x232*x111*x221+x434*x323*x222*x111*x231-x133*x322*x221*x431*x214-x133*x321*x224*x431*x212+x133*x321*x222*x431*x214-x132*x224*x411*x233*x321+x132*x224*x311*x233*x421+x132*x223*x411*x234*x321+x132*x321*x224*x431*x213-x132*x321*x223*x431*x214-x132*x223*x311*x234*x421-x132*x424*x233*x221*x311+x133*x324*x222*x231*x411-x133*x324*x222*x211*x431+x133*x324*x221*x431*x212+x133*x322*x234*x221*x411-x133*x322*x234*x211*x421+x133*x322*x231*x421*x214-x133*x322*x224*x231*x411+x133*x322*x224*x211*x431-x133*x324*x231*x421*x212+x133*x422*x234*x211*x321-x133*x422*x231*x214*x321+x133*x422*x224*x231*x311-x133*x422*x224*x211*x331+x133*x422*x221*x331*x214+x133*x421*x224*x331*x212-x133*x421*x222*x331*x214-x133*x324*x232*x221*x411+x133*x324*x232*x211*x421-x133*x424*x232*x211*x321+x133*x424*x231*x212*x321-x133*x424*x222*x231*x311+x133*x424*x222*x211*x331-x133*x424*x221*x331*x212-x133*x422*x234*x221*x311-x134*x222*x311*x233*x421+x133*x224*x411*x232*x321-x133*x224*x311*x232*x421-x133*x222*x411*x234*x321+x133*x222*x311*x234*x421+x133*x424*x232*x221*x311-x134*x323*x232*x211*x421+x134*x323*x231*x421*x212-x134*x323*x222*x231*x411+x134*x323*x222*x211*x431-x134*x422*x233*x211*x321+x134*x422*x231*x213*x321-x134*x422*x223*x231*x311+x134*x422*x223*x211*x331-x134*x422*x221*x331*x213-x134*x421*x223*x331*x212+x134*x421*x222*x331*x213+x134*x323*x232*x221*x411+x134*x423*x221*x331*x212+x134*x422*x233*x221*x311-x134*x423*x222*x211*x331-x134*x423*x231*x212*x321+x134*x423*x222*x231*x311-x134*x423*x232*x221*x311+x134*x423*x232*x211*x321-x134*x322*x223*x211*x431+x134*x322*x221*x431*x213+x134*x321*x223*x431*x212-x134*x321*x222*x431*x213-x134*x323*x221*x431*x212-x134*x322*x233*x221*x411+x134*x322*x233*x211*x421-x134*x322*x231*x421*x213+x134*x322*x223*x231*x411+x134*x223*x311*x232*x421+x134*x222*x411*x233*x321-x134*x223*x411*x232*x321+x232*x424*x331*x223*x111-x232*x424*x131*x223*x311+x232*x324*x131*x223*x411+x232*x423*x131*x224*x311-x232*x423*x331*x224*x111-x232*x324*x431*x223*x111+x232*x123*x411*x224*x331-x232*x123*x311*x224*x431+x232*x124*x311*x223*x431-x233*x422*x131*x224*x311-x232*x323*x131*x224*x411+x232*x323*x431*x224*x111-x232*x124*x411*x223*x331+x233*x422*x331*x224*x111-x233*x424*x331*x222*x111+x233*x424*x131*x222*x311 : 

FF[1, 4, 1] =  -x122*x431*x323*x214*x232+x122*x434*x323*x211*x232-x122*x434*x323*x231*x212+x122*x432*x323*x231*x214-x122*x431*x324*x212*x233-x122*x432*x223*x331*x214+x122*x431*x323*x212*x234+x122*x431*x324*x213*x232+x122*x432*x324*x211*x233-x122*x432*x323*x211*x234-x122*x432*x324*x231*x213+x122*x432*x224*x331*x213-x122*x331*x424*x213*x232-x122*x331*x423*x212*x234-x122*x332*x224*x431*x213+x122*x433*x324*x231*x212-x122*x433*x324*x211*x232+x122*x332*x223*x431*x214+x122*x331*x423*x214*x232+x122*x331*x424*x212*x233+x122*x333*x424*x211*x232-x122*x332*x423*x231*x214-x122*x332*x424*x211*x233+x122*x332*x424*x231*x213+x122*x332*x423*x211*x234+x122*x334*x423*x231*x212-x122*x334*x423*x211*x232-x122*x333*x424*x231*x212+x222*x432*x331*x123*x214-x222*x432*x331*x124*x213+x222*x132*x331*x424*x213+x222*x132*x431*x323*x214-x222*x132*x431*x324*x213-x222*x132*x331*x423*x214+x222*x332*x131*x423*x214+x222*x332*x213*x124*x431-x222*x332*x131*x424*x213-x222*x332*x214*x123*x431-x332*x433*x122*x221*x214+x332*x433*x121*x214*x222+x332*x433*x124*x221*x212-x332*x433*x121*x212*x224+x332*x433*x122*x211*x224+x222*x432*x131*x324*x213-x332*x434*x121*x213*x222-x332*x434*x123*x221*x212+x332*x434*x121*x212*x223-x332*x433*x124*x211*x222+x332*x434*x122*x221*x213-x332*x434*x122*x211*x223-x332*x133*x421*x214*x222+x332*x133*x421*x212*x224+x332*x434*x123*x211*x222-x332*x134*x422*x221*x213+x332*x134*x422*x211*x223+x332*x134*x421*x213*x222-x332*x134*x421*x212*x223-x332*x133*x424*x221*x212+x332*x133*x424*x211*x222+x332*x133*x422*x221*x214-x332*x133*x422*x211*x224-x222*x432*x131*x323*x214+x332*x122*x233*x421*x214-x332*x122*x234*x421*x213+x332*x134*x423*x221*x212-x332*x134*x423*x211*x222-x332*x422*x233*x214*x121+x332*x422*x234*x213*x121+x132*x333*x421*x214*x222+x132*x333*x424*x221*x212-x132*x333*x421*x212*x224-x132*x334*x421*x213*x222+x132*x333*x422*x211*x224-x132*x333*x424*x211*x222-x132*x334*x422*x211*x223-x132*x334*x423*x221*x212-x132*x333*x422*x221*x214+x132*x334*x423*x211*x222-x132*x433*x321*x214*x222+x132*x334*x421*x212*x223+x132*x334*x422*x221*x213-x132*x433*x324*x221*x212-x132*x434*x323*x211*x222+x132*x434*x321*x213*x222-x132*x433*x322*x211*x224+x132*x433*x322*x221*x214+x132*x433*x324*x211*x222+x132*x433*x321*x212*x224+x132*x434*x322*x211*x223+x132*x434*x323*x221*x212+x412*x132*x323*x231*x224-x412*x132*x323*x221*x234-x412*x134*x223*x232*x321-x412*x133*x324*x221*x232+x412*x132*x223*x234*x321-x412*x132*x224*x233*x321-x132*x434*x321*x212*x223-x132*x434*x322*x221*x213+x412*x233*x124*x222*x331-x412*x233*x122*x224*x331-x412*x132*x324*x231*x223+x412*x132*x324*x221*x233-x412*x133*x322*x231*x224-x412*x133*x222*x234*x321+x412*x133*x324*x231*x222+x412*x133*x224*x232*x321+x412*x134*x222*x233*x321+x412*x133*x322*x221*x234-x412*x232*x124*x223*x331+x412*x232*x123*x224*x331-x132*x422*x234*x213*x321+x412*x232*x324*x223*x131-x412*x232*x323*x224*x131+x132*x422*x233*x214*x321+x412*x234*x323*x222*x131-x412*x234*x322*x223*x131-x412*x233*x324*x222*x131+x412*x233*x322*x224*x131-x412*x234*x123*x222*x331+x412*x234*x122*x223*x331+x412*x134*x322*x231*x223-x412*x134*x322*x221*x233-x412*x134*x323*x231*x222+x412*x134*x323*x221*x232+x132*x322*x234*x421*x213-x412*x333*x224*x232*x121-x412*x333*x124*x231*x222-x412*x334*x122*x231*x223+x412*x333*x222*x234*x121-x412*x332*x124*x221*x233+x412*x332*x123*x221*x234+x412*x332*x224*x233*x121+x412*x332*x124*x231*x223-x412*x332*x123*x231*x224-x412*x332*x223*x234*x121-x132*x322*x233*x421*x214+x412*x334*x123*x231*x222+x412*x334*x223*x232*x121-x412*x334*x222*x233*x121+x412*x334*x122*x221*x233-x412*x333*x122*x221*x234-x412*x334*x123*x221*x232+x412*x333*x124*x221*x232+x412*x333*x122*x231*x224-x232*x134*x322*x421*x213+x232*x134*x422*x213*x321+x232*x133*x322*x421*x214+x232*x434*x322*x213*x121-x232*x133*x422*x214*x321-x232*x434*x122*x213*x321-x212*x132*x323*x224*x431-x212*x132*x424*x223*x331-x212*x133*x322*x234*x421+x212*x132*x324*x223*x431+x212*x132*x423*x224*x331-x232*x433*x322*x214*x121+x212*x133*x422*x234*x321+x422*x131*x323*x214*x232+x212*x134*x322*x233*x421+x232*x433*x122*x214*x321-x422*x131*x323*x212*x234-x422*x131*x324*x213*x232+x422*x131*x324*x212*x233+x212*x332*x123*x224*x431+x422*x132*x323*x211*x234-x422*x132*x324*x211*x233-x422*x132*x323*x231*x214-x422*x132*x224*x331*x213+x422*x132*x324*x231*x213+x422*x132*x223*x331*x214-x232*x334*x422*x213*x121-x212*x134*x422*x233*x321+x422*x133*x324*x211*x232+x232*x334*x122*x421*x213-x422*x331*x123*x214*x232+x422*x331*x123*x212*x234+x422*x331*x124*x213*x232-x422*x331*x124*x212*x233-x232*x333*x122*x421*x214+x422*x134*x323*x231*x212-x422*x134*x323*x211*x232-x422*x133*x324*x231*x212+x212*x332*x424*x223*x131+x422*x332*x214*x123*x231+x212*x333*x122*x234*x421+x232*x333*x422*x214*x121-x212*x333*x422*x234*x121-x422*x332*x213*x124*x231-x422*x332*x123*x211*x234-x212*x332*x124*x223*x431-x422*x333*x124*x211*x232-x422*x332*x223*x131*x214+x422*x332*x124*x211*x233+x422*x332*x224*x131*x213+x422*x334*x123*x211*x232-x212*x334*x122*x233*x421-x212*x332*x423*x224*x131+x422*x333*x212*x124*x231-x422*x334*x212*x123*x231+x212*x334*x422*x233*x121-x212*x432*x123*x224*x331+x212*x432*x124*x223*x331+x212*x432*x323*x224*x131-x212*x432*x324*x223*x131-x212*x433*x122*x234*x321+x212*x433*x322*x234*x121+x212*x434*x122*x233*x321-x212*x434*x322*x233*x121-x312*x132*x223*x234*x421+x312*x132*x224*x233*x421-x312*x132*x423*x231*x224+x312*x132*x424*x231*x223+x312*x133*x422*x231*x224-x312*x133*x224*x232*x421+x312*x132*x423*x221*x234-x312*x132*x424*x221*x233+x312*x133*x222*x234*x421-x312*x133*x422*x221*x234+x432*x322*x233*x214*x121-x432*x322*x234*x213*x121-x432*x133*x322*x221*x214+x432*x133*x322*x211*x224+x432*x133*x324*x221*x212-x432*x133*x324*x211*x222+x432*x133*x321*x214*x222-x432*x133*x321*x212*x224+x432*x134*x322*x221*x213-x432*x134*x322*x211*x223-x312*x133*x424*x231*x222-x312*x134*x222*x233*x421-x432*x134*x321*x213*x222+x432*x134*x321*x212*x223-x432*x134*x323*x221*x212+x432*x134*x323*x211*x222-x432*x333*x121*x214*x222-x432*x333*x122*x211*x224+x312*x133*x424*x221*x232-x312*x134*x422*x231*x223+x312*x134*x423*x231*x222+x312*x134*x422*x221*x233-x432*x333*x124*x221*x212+x432*x333*x121*x212*x224+x432*x333*x124*x211*x222+x432*x334*x121*x213*x222+x432*x333*x122*x221*x214-x432*x334*x121*x212*x223-x432*x334*x122*x221*x213+x432*x334*x122*x211*x223+x432*x334*x123*x221*x212-x432*x334*x123*x211*x222-x432*x122*x233*x214*x321+x432*x122*x234*x213*x321+x312*x134*x223*x232*x421-x312*x134*x423*x221*x232-x312*x232*x123*x224*x431+x312*x233*x122*x224*x431-x312*x233*x124*x222*x431-x312*x232*x424*x223*x131+x312*x232*x124*x223*x431+x312*x232*x423*x224*x131+x312*x233*x424*x222*x131-x312*x234*x122*x223*x431-x312*x233*x422*x224*x131+x312*x234*x123*x222*x431+x312*x234*x422*x223*x131-x312*x234*x423*x222*x131-x312*x432*x123*x221*x234+x312*x432*x123*x231*x224-x312*x432*x124*x231*x223+x312*x432*x223*x234*x121+x312*x432*x124*x221*x233-x312*x432*x224*x233*x121+x312*x433*x122*x221*x234-x312*x433*x122*x231*x224+x312*x433*x124*x231*x222-x312*x433*x222*x234*x121-x312*x434*x223*x232*x121-x312*x434*x123*x231*x222-x312*x434*x122*x221*x233+x312*x434*x122*x231*x223-x312*x433*x124*x221*x232+x312*x433*x224*x232*x121+x312*x434*x222*x233*x121+x312*x434*x123*x221*x232-x322*x131*x423*x214*x232-x322*x131*x424*x212*x233+x322*x131*x424*x213*x232+x322*x131*x423*x212*x234+x322*x132*x224*x431*x213-x322*x132*x423*x211*x234-x322*x132*x223*x431*x214+x322*x132*x423*x231*x214+x322*x132*x424*x211*x233-x322*x132*x424*x231*x213-x112*x232*x324*x223*x431+x112*x232*x323*x224*x431+x322*x133*x424*x231*x212+x112*x232*x424*x223*x331-x112*x232*x423*x224*x331+x112*x233*x324*x222*x431-x112*x233*x322*x224*x431+x112*x333*x224*x232*x421-x112*x333*x422*x231*x224+x112*x333*x422*x221*x234+x112*x333*x424*x231*x222+x112*x332*x223*x234*x421-x112*x332*x224*x233*x421-x112*x234*x422*x223*x331-x112*x234*x323*x222*x431-x322*x133*x424*x211*x232+x112*x233*x422*x224*x331+x112*x234*x423*x222*x331+x112*x234*x322*x223*x431-x112*x233*x424*x222*x331-x112*x332*x423*x221*x234-x112*x334*x423*x231*x222+x112*x332*x424*x221*x233+x112*x332*x423*x231*x224-x112*x333*x222*x234*x421-x112*x332*x424*x231*x223+x322*x134*x423*x211*x232+x322*x432*x123*x211*x234-x112*x432*x324*x221*x233-x112*x433*x224*x232*x321-x112*x433*x322*x221*x234+x112*x433*x222*x234*x321+x322*x432*x213*x124*x231-x322*x432*x214*x123*x231-x112*x432*x323*x231*x224+x112*x433*x322*x231*x224-x322*x431*x123*x212*x234+x322*x431*x124*x212*x233+x112*x432*x324*x231*x223+x112*x432*x224*x233*x321+x322*x431*x123*x214*x232-x322*x431*x124*x213*x232-x112*x432*x223*x234*x321+x112*x432*x323*x221*x234-x112*x333*x424*x221*x232-x112*x334*x223*x232*x421-x112*x334*x422*x221*x233+x112*x334*x222*x233*x421+x112*x334*x423*x221*x232+x112*x334*x422*x231*x223-x322*x134*x423*x231*x212+x112*x434*x322*x221*x233+x112*x434*x323*x231*x222-x322*x434*x123*x211*x232+x112*x433*x324*x221*x232-x112*x434*x323*x221*x232-x112*x434*x222*x233*x321-x112*x433*x324*x231*x222+x322*x432*x223*x131*x214-x322*x432*x224*x131*x213-x322*x432*x124*x211*x233+x112*x434*x223*x232*x321-x112*x434*x322*x231*x223-x322*x433*x212*x124*x231+x322*x433*x124*x211*x232+x322*x434*x212*x123*x231 : 

FF[1, 4, 2] =  -x333*x434*x121*x213*x222-x333*x434*x123*x221*x212+x333*x434*x123*x211*x222-x213*x433*x322*x224*x131-x333*x132*x423*x221*x214+x333*x132*x423*x211*x224-x333*x132*x421*x213*x224-x213*x434*x123*x232*x321+x333*x132*x424*x221*x213-x333*x132*x424*x211*x223+x213*x433*x324*x222*x131+x213*x434*x323*x232*x121+x333*x134*x421*x213*x222-x333*x134*x421*x212*x223-x333*x134*x422*x221*x213+x333*x134*x422*x211*x223+x333*x134*x423*x221*x212-x333*x134*x423*x211*x222-x223*x433*x131*x324*x212-x223*x433*x331*x122*x214+x223*x433*x131*x322*x214+x223*x433*x331*x124*x212-x333*x123*x232*x421*x214+x333*x123*x234*x421*x212-x413*x232*x124*x223*x331+x413*x232*x123*x224*x331-x413*x134*x323*x231*x222+x413*x134*x323*x221*x232+x413*x134*x322*x231*x223-x413*x134*x322*x221*x233+x223*x133*x431*x324*x212-x223*x133*x431*x322*x214-x413*x234*x123*x222*x331+x413*x234*x122*x223*x331-x413*x233*x324*x222*x131-x213*x334*x423*x232*x121+x213*x432*x123*x234*x321+x413*x233*x322*x224*x131+x413*x234*x323*x222*x131-x413*x234*x322*x223*x131-x223*x133*x331*x424*x212+x223*x133*x331*x422*x214+x413*x332*x124*x231*x223-x413*x332*x124*x221*x233+x413*x332*x123*x221*x234-x413*x332*x123*x231*x224-x413*x332*x223*x234*x121+x413*x332*x224*x233*x121-x413*x333*x122*x221*x234-x413*x334*x123*x221*x232-x413*x334*x222*x233*x121-x413*x333*x124*x231*x222+x413*x333*x124*x221*x232+x413*x333*x122*x231*x224-x413*x334*x122*x231*x223+x413*x333*x222*x234*x121-x413*x333*x224*x232*x121+x413*x334*x122*x221*x233+x413*x334*x123*x231*x222+x413*x334*x223*x232*x121+x223*x333*x214*x122*x431+x423*x131*x322*x213*x234-x423*x131*x322*x214*x233-x423*x131*x324*x213*x232+x423*x131*x324*x212*x233-x223*x333*x212*x124*x431+x223*x333*x131*x424*x212-x223*x333*x131*x422*x214+x423*x134*x322*x211*x233+x423*x133*x224*x331*x212-x423*x134*x322*x231*x213+x423*x132*x324*x231*x213-x423*x132*x324*x211*x233+x423*x133*x322*x231*x214+x423*x133*x324*x211*x232-x423*x133*x222*x331*x214-x413*x132*x324*x231*x223+x413*x132*x324*x221*x233+x413*x233*x124*x222*x331-x413*x233*x122*x224*x331+x413*x232*x324*x223*x131-x413*x232*x323*x224*x131-x423*x133*x322*x211*x234-x423*x133*x324*x231*x212+x423*x331*x124*x213*x232-x423*x331*x124*x212*x233+x413*x133*x224*x232*x321-x413*x133*x322*x231*x224-x413*x133*x222*x234*x321-x423*x332*x213*x124*x231+x423*x331*x122*x214*x233-x423*x331*x122*x213*x234-x233*x134*x423*x212*x321-x423*x334*x122*x211*x233+x423*x333*x122*x211*x234+x423*x332*x124*x211*x233-x423*x333*x124*x211*x232+x233*x132*x423*x214*x321+x233*x134*x323*x421*x212+x413*x134*x222*x233*x321+x413*x133*x322*x221*x234+x413*x133*x324*x231*x222-x233*x132*x323*x421*x214-x413*x132*x224*x233*x321-x413*x134*x223*x232*x321-x413*x133*x324*x221*x232-x423*x333*x214*x122*x231+x423*x334*x213*x122*x231+x423*x333*x222*x131*x214-x423*x333*x224*x131*x212+x423*x333*x212*x124*x231+x233*x434*x123*x212*x321-x233*x434*x323*x212*x121+x413*x132*x323*x231*x224-x413*x132*x323*x221*x234+x413*x132*x223*x234*x321-x233*x334*x123*x421*x212+x233*x334*x423*x212*x121-x233*x432*x123*x214*x321+x433*x323*x234*x212*x121-x433*x323*x232*x214*x121+x433*x132*x321*x213*x224-x433*x132*x321*x214*x223+x433*x132*x323*x221*x214+x233*x432*x323*x214*x121-x433*x132*x323*x211*x224-x433*x132*x324*x221*x213+x433*x132*x324*x211*x223+x433*x134*x321*x212*x223-x433*x134*x323*x221*x212+x433*x134*x323*x211*x222+x433*x134*x322*x221*x213-x433*x134*x322*x211*x223-x433*x134*x321*x213*x222-x233*x332*x423*x214*x121+x433*x332*x121*x214*x223-x433*x332*x123*x221*x214+x433*x332*x123*x211*x224-x433*x332*x121*x213*x224+x433*x332*x124*x221*x213-x313*x132*x223*x234*x421+x313*x132*x224*x233*x421-x433*x332*x124*x211*x223+x233*x332*x123*x421*x214-x313*x132*x423*x231*x224+x313*x132*x424*x231*x223-x433*x334*x121*x212*x223+x313*x133*x222*x234*x421-x313*x133*x422*x221*x234+x313*x133*x422*x231*x224-x313*x133*x224*x232*x421+x313*x132*x423*x221*x234-x313*x132*x424*x221*x233+x313*x134*x223*x232*x421-x313*x134*x423*x221*x232-x433*x123*x234*x212*x321+x313*x134*x423*x231*x222+x313*x134*x422*x221*x233+x433*x123*x232*x214*x321+x313*x133*x424*x221*x232-x313*x134*x422*x231*x223-x433*x334*x123*x211*x222-x433*x334*x122*x221*x213+x433*x334*x122*x211*x223+x433*x334*x121*x213*x222+x433*x334*x123*x221*x212-x313*x133*x424*x231*x222-x313*x134*x222*x233*x421-x313*x233*x124*x222*x431-x313*x232*x424*x223*x131-x313*x232*x123*x224*x431+x313*x233*x122*x224*x431+x313*x232*x124*x223*x431+x313*x232*x423*x224*x131-x313*x233*x422*x224*x131+x313*x234*x123*x222*x431+x313*x233*x424*x222*x131-x313*x234*x122*x223*x431+x313*x234*x422*x223*x131-x313*x234*x423*x222*x131-x313*x432*x123*x221*x234+x313*x432*x123*x231*x224+x313*x433*x122*x221*x234-x313*x433*x122*x231*x224+x313*x432*x124*x221*x233-x313*x432*x224*x233*x121-x313*x432*x124*x231*x223+x313*x432*x223*x234*x121+x313*x433*x124*x231*x222-x313*x433*x222*x234*x121-x313*x433*x124*x221*x232+x313*x433*x224*x232*x121-x313*x434*x122*x221*x233+x313*x434*x122*x231*x223+x213*x433*x122*x224*x331-x313*x434*x223*x232*x121-x313*x434*x123*x231*x222+x313*x434*x222*x233*x121+x313*x434*x123*x221*x232+x333*x423*x232*x214*x121-x333*x423*x234*x212*x121-x323*x131*x422*x213*x234+x323*x131*x422*x214*x233-x323*x131*x424*x212*x233+x323*x131*x424*x213*x232+x113*x233*x324*x222*x431-x113*x233*x322*x224*x431+x113*x232*x424*x223*x331+x113*x332*x223*x234*x421-x113*x332*x224*x233*x421+x113*x333*x422*x221*x234+x113*x234*x423*x222*x331-x113*x234*x422*x223*x331-x113*x234*x323*x222*x431+x113*x234*x322*x223*x431-x113*x233*x424*x222*x331+x113*x233*x422*x224*x331-x113*x232*x423*x224*x331-x113*x232*x324*x223*x431+x113*x232*x323*x224*x431+x113*x334*x423*x221*x232+x113*x334*x422*x231*x223-x113*x334*x422*x221*x233+x113*x332*x423*x231*x224-x113*x332*x423*x221*x234-x113*x334*x423*x231*x222-x113*x333*x222*x234*x421-x113*x332*x424*x231*x223+x113*x332*x424*x221*x233+x113*x333*x424*x231*x222+x113*x333*x224*x232*x421-x113*x333*x422*x231*x224+x113*x334*x222*x233*x421-x113*x333*x424*x221*x232-x113*x334*x223*x232*x421-x113*x432*x223*x234*x321+x113*x432*x323*x221*x234+x113*x432*x324*x231*x223+x323*x133*x222*x431*x214+x323*x132*x424*x211*x233-x323*x132*x424*x231*x213+x113*x432*x224*x233*x321-x113*x432*x323*x231*x224+x113*x433*x322*x231*x224+x323*x133*x424*x231*x212-x113*x433*x322*x221*x234+x113*x433*x222*x234*x321-x113*x432*x324*x221*x233-x323*x133*x424*x211*x232-x113*x433*x224*x232*x321-x113*x434*x222*x233*x321-x113*x433*x324*x231*x222+x113*x433*x324*x221*x232-x113*x434*x323*x221*x232+x113*x434*x322*x221*x233+x113*x434*x323*x231*x222+x113*x434*x223*x232*x321-x113*x434*x322*x231*x223+x123*x434*x322*x231*x213-x123*x434*x322*x211*x233+x123*x431*x322*x214*x233-x123*x431*x322*x213*x234-x123*x432*x324*x231*x213+x123*x431*x324*x213*x232-x123*x431*x324*x212*x233+x123*x331*x422*x213*x234+x123*x331*x424*x212*x233-x123*x331*x422*x214*x233-x123*x331*x424*x213*x232-x123*x433*x322*x231*x214+x123*x432*x324*x211*x233+x123*x433*x222*x331*x214-x123*x433*x224*x331*x212-x123*x433*x324*x211*x232-x323*x133*x224*x431*x212+x323*x133*x422*x211*x234+x123*x433*x322*x211*x234+x123*x433*x324*x231*x212-x123*x332*x424*x211*x233+x123*x332*x424*x231*x213-x123*x333*x422*x211*x234-x123*x333*x424*x231*x212+x123*x333*x422*x231*x214+x123*x333*x424*x211*x232-x123*x333*x222*x431*x214+x123*x333*x224*x431*x212-x323*x133*x422*x231*x214+x123*x334*x422*x211*x233-x123*x334*x422*x231*x213-x213*x432*x323*x234*x121-x133*x332*x423*x211*x224-x133*x332*x424*x221*x213+x133*x332*x421*x213*x224-x133*x332*x421*x214*x223+x133*x332*x424*x211*x223+x133*x334*x423*x211*x222-x133*x334*x422*x211*x223+x133*x332*x423*x221*x214-x133*x334*x421*x213*x222+x133*x432*x321*x214*x223-x133*x432*x324*x211*x223-x133*x334*x423*x221*x212+x133*x334*x421*x212*x223+x133*x334*x422*x221*x213+x133*x434*x323*x221*x212-x133*x434*x321*x212*x223-x133*x434*x322*x221*x213-x133*x434*x323*x211*x222+x133*x434*x322*x211*x223+x133*x434*x321*x213*x222-x133*x432*x323*x221*x214+x133*x432*x323*x211*x224+x133*x432*x324*x221*x213-x133*x432*x321*x213*x224-x213*x433*x124*x222*x331-x133*x423*x232*x214*x321+x133*x423*x234*x212*x321+x133*x323*x232*x421*x214-x323*x134*x422*x211*x233+x323*x134*x422*x231*x213-x133*x323*x234*x421*x212+x323*x431*x122*x213*x234-x323*x431*x122*x214*x233-x323*x431*x124*x213*x232+x213*x132*x323*x234*x421+x213*x133*x322*x224*x431+x323*x431*x124*x212*x233+x323*x432*x213*x124*x231-x213*x133*x422*x224*x331-x213*x132*x423*x234*x321-x213*x133*x324*x222*x431-x323*x432*x124*x211*x233+x323*x433*x224*x131*x212+x323*x433*x124*x211*x232+x213*x133*x424*x222*x331-x323*x433*x222*x131*x214+x213*x134*x423*x232*x321-x323*x433*x122*x211*x234+x323*x433*x214*x122*x231-x323*x433*x212*x124*x231-x323*x434*x213*x122*x231+x323*x434*x122*x211*x233-x213*x134*x323*x232*x421-x213*x332*x123*x234*x421-x213*x333*x424*x222*x131+x213*x333*x422*x224*x131+x213*x333*x124*x222*x431-x333*x432*x124*x221*x213+x333*x432*x124*x211*x223+x333*x132*x421*x214*x223+x333*x432*x123*x221*x214-x213*x333*x122*x224*x431-x333*x432*x121*x214*x223-x333*x432*x123*x211*x224+x333*x432*x121*x213*x224+x213*x332*x423*x234*x121+x333*x434*x122*x221*x213-x333*x434*x122*x211*x223+x333*x434*x121*x212*x223+x213*x334*x123*x232*x421 : 

FF[1, 4, 3] =  x324*x131*x423*x212*x234+x324*x132*x423*x231*x214-x324*x131*x423*x214*x232-x324*x132*x423*x211*x234-x134*x324*x232*x421*x213-x324*x432*x214*x123*x231+x324*x432*x123*x211*x234-x324*x431*x122*x214*x233+x324*x431*x123*x214*x232-x324*x431*x123*x212*x234+x324*x134*x422*x231*x213-x324*x134*x423*x231*x212-x324*x134*x422*x211*x233+x324*x431*x122*x213*x234+x324*x134*x223*x431*x212-x324*x134*x222*x431*x213+x324*x134*x423*x211*x232+x324*x133*x422*x211*x234-x324*x133*x422*x231*x214-x324*x434*x123*x211*x232+x324*x434*x222*x131*x213-x324*x434*x213*x122*x231+x324*x434*x122*x211*x233-x324*x434*x223*x131*x212+x324*x434*x212*x123*x231+x324*x433*x214*x122*x231-x324*x433*x122*x211*x234+x314*x433*x122*x221*x234-x314*x433*x122*x231*x224+x314*x433*x124*x231*x222+x334*x433*x124*x221*x212-x334*x433*x121*x212*x224-x334*x433*x122*x221*x214+x334*x433*x121*x214*x222-x334*x432*x123*x211*x224+x334*x432*x121*x213*x224-x334*x432*x121*x214*x223+x334*x433*x122*x211*x224-x334*x432*x124*x221*x213+x334*x432*x124*x211*x223+x334*x132*x421*x214*x223+x334*x432*x123*x221*x214-x334*x133*x421*x214*x222+x334*x133*x421*x212*x224+x334*x133*x422*x221*x214-x334*x133*x422*x211*x224+x334*x132*x423*x211*x224-x334*x132*x421*x213*x224+x334*x132*x424*x221*x213-x334*x132*x424*x211*x223-x334*x132*x423*x221*x214-x334*x433*x124*x211*x222-x334*x424*x232*x213*x121+x334*x424*x233*x212*x121+x214*x133*x324*x232*x421+x334*x124*x232*x421*x213-x334*x124*x233*x421*x212-x214*x132*x324*x233*x421-x334*x133*x424*x221*x212+x334*x133*x424*x211*x222+x214*x132*x424*x233*x321-x214*x134*x322*x223*x431-x214*x133*x424*x232*x321+x414*x132*x323*x231*x224-x414*x132*x323*x221*x234+x414*x132*x223*x234*x321-x414*x132*x224*x233*x321+x214*x134*x422*x223*x331+x214*x134*x323*x222*x431-x214*x134*x423*x222*x331+x214*x333*x424*x232*x121+x414*x133*x324*x231*x222+x414*x133*x224*x232*x321-x414*x133*x322*x231*x224-x414*x133*x222*x234*x321-x414*x134*x223*x232*x321-x414*x133*x324*x221*x232+x414*x134*x222*x233*x321+x414*x133*x322*x221*x234-x214*x332*x424*x233*x121-x214*x333*x124*x232*x421-x414*x132*x324*x231*x223+x414*x132*x324*x221*x233+x414*x233*x124*x222*x331-x414*x233*x122*x224*x331-x414*x234*x123*x222*x331+x414*x234*x122*x223*x331-x414*x233*x324*x222*x131+x414*x233*x322*x224*x131-x414*x134*x323*x231*x222+x414*x134*x323*x221*x232+x414*x134*x322*x231*x223-x414*x134*x322*x221*x233+x414*x232*x324*x223*x131-x414*x232*x323*x224*x131-x414*x232*x124*x223*x331+x414*x232*x123*x224*x331+x414*x333*x124*x221*x232+x414*x333*x122*x231*x224-x414*x333*x122*x221*x234-x414*x334*x123*x221*x232-x414*x334*x122*x231*x223+x414*x333*x222*x234*x121-x414*x333*x224*x232*x121-x414*x333*x124*x231*x222+x214*x332*x124*x233*x421+x414*x332*x224*x233*x121+x414*x332*x124*x231*x223-x414*x332*x124*x221*x233+x414*x332*x123*x221*x234+x414*x234*x323*x222*x131-x414*x234*x322*x223*x131-x414*x332*x123*x231*x224-x414*x332*x223*x234*x121-x414*x334*x222*x233*x121+x414*x334*x122*x221*x233+x414*x334*x123*x231*x222+x414*x334*x223*x232*x121-x214*x334*x123*x222*x431-x214*x334*x422*x223*x131+x214*x334*x122*x223*x431+x214*x432*x324*x233*x121+x214*x334*x423*x222*x131+x424*x131*x322*x213*x234+x424*x131*x323*x214*x232-x424*x131*x322*x214*x233-x214*x432*x124*x233*x321+x214*x433*x124*x232*x321-x424*x131*x323*x212*x234+x214*x434*x123*x222*x331+x424*x132*x323*x211*x234-x424*x134*x322*x231*x213+x424*x134*x322*x211*x233-x314*x433*x222*x234*x121-x314*x433*x124*x221*x232+x314*x433*x224*x232*x121-x424*x132*x323*x231*x214+x424*x133*x322*x231*x214-x424*x331*x123*x214*x232+x424*x331*x123*x212*x234+x424*x331*x122*x214*x233-x424*x331*x122*x213*x234+x424*x134*x323*x231*x212-x424*x134*x323*x211*x232-x214*x434*x122*x223*x331-x214*x433*x324*x232*x121-x424*x133*x322*x211*x234+x424*x134*x222*x331*x213-x424*x134*x223*x331*x212-x424*x334*x122*x211*x233+x424*x334*x123*x211*x232+x424*x333*x122*x211*x234+x424*x332*x214*x123*x231-x214*x434*x323*x222*x131-x424*x332*x123*x211*x234+x424*x334*x213*x122*x231-x424*x334*x222*x131*x213-x424*x334*x212*x123*x231-x424*x333*x214*x122*x231+x424*x334*x223*x131*x212+x434*x324*x232*x213*x121-x434*x324*x233*x212*x121+x434*x132*x321*x213*x224-x434*x132*x321*x214*x223+x214*x434*x322*x223*x131-x434*x133*x322*x221*x214+x434*x133*x322*x211*x224+x434*x133*x321*x214*x222-x434*x133*x321*x212*x224+x434*x133*x324*x221*x212-x434*x133*x324*x211*x222+x434*x132*x323*x221*x214-x434*x132*x323*x211*x224-x434*x132*x324*x221*x213+x434*x132*x324*x211*x223+x434*x332*x121*x214*x223-x434*x332*x123*x221*x214+x434*x332*x123*x211*x224-x434*x332*x121*x213*x224-x434*x124*x232*x213*x321+x434*x124*x233*x212*x321+x434*x333*x124*x211*x222-x434*x333*x124*x221*x212+x434*x333*x121*x212*x224+x434*x333*x122*x221*x214-x434*x333*x121*x214*x222+x434*x332*x124*x221*x213-x434*x332*x124*x211*x223-x434*x333*x122*x211*x224-x314*x434*x122*x221*x233+x314*x434*x122*x231*x223-x314*x434*x223*x232*x121-x314*x434*x123*x231*x222+x314*x434*x222*x233*x121+x314*x434*x123*x221*x232+x134*x324*x233*x421*x212+x224*x134*x431*x322*x213+x224*x134*x331*x423*x212-x224*x134*x431*x323*x212-x224*x134*x331*x422*x213-x224*x434*x131*x322*x213-x224*x434*x212*x123*x331+x224*x434*x213*x122*x331+x224*x434*x131*x323*x212+x224*x334*x431*x123*x212-x224*x334*x431*x122*x213-x224*x334*x131*x423*x212+x224*x334*x131*x422*x213-x234*x132*x424*x213*x321+x234*x132*x324*x421*x213-x234*x133*x324*x421*x212-x234*x433*x124*x212*x321+x234*x133*x424*x212*x321+x234*x433*x324*x212*x121+x234*x432*x124*x213*x321-x234*x432*x324*x213*x121-x234*x333*x424*x212*x121+x234*x332*x424*x213*x121-x234*x332*x124*x421*x213+x234*x333*x124*x421*x212-x114*x232*x423*x224*x331-x114*x232*x324*x223*x431+x114*x232*x323*x224*x431+x114*x233*x324*x222*x431-x114*x233*x322*x224*x431+x114*x232*x424*x223*x331+x114*x234*x423*x222*x331-x114*x234*x422*x223*x331-x114*x234*x323*x222*x431+x114*x234*x322*x223*x431-x114*x233*x424*x222*x331+x114*x233*x422*x224*x331+x114*x332*x223*x234*x421-x114*x332*x224*x233*x421+x114*x333*x422*x221*x234+x114*x334*x222*x233*x421-x114*x333*x424*x221*x232-x114*x334*x223*x232*x421+x114*x334*x423*x221*x232+x114*x334*x422*x231*x223-x114*x334*x422*x221*x233+x114*x332*x423*x231*x224-x114*x332*x423*x221*x234-x114*x334*x423*x231*x222-x114*x333*x222*x234*x421-x114*x332*x424*x231*x223+x114*x332*x424*x221*x233+x114*x333*x424*x231*x222+x114*x333*x224*x232*x421-x114*x333*x422*x231*x224-x114*x432*x223*x234*x321+x114*x432*x323*x221*x234+x114*x432*x324*x231*x223+x114*x432*x224*x233*x321-x114*x432*x323*x231*x224+x114*x433*x322*x231*x224+x114*x433*x324*x221*x232-x114*x434*x323*x221*x232+x114*x434*x322*x221*x233-x114*x433*x224*x232*x321-x114*x434*x222*x233*x321-x114*x433*x324*x231*x222-x114*x433*x322*x221*x234+x114*x433*x222*x234*x321-x114*x432*x324*x221*x233+x114*x434*x323*x231*x222+x114*x434*x223*x232*x321-x114*x434*x322*x231*x223+x124*x434*x322*x231*x213-x124*x434*x322*x211*x233-x124*x432*x323*x211*x234+x124*x432*x323*x231*x214-x124*x431*x322*x213*x234-x124*x431*x323*x214*x232+x124*x431*x323*x212*x234-x124*x434*x323*x231*x212+x124*x434*x323*x211*x232+x124*x431*x322*x214*x233-x124*x433*x322*x231*x214-x124*x331*x422*x214*x233-x124*x331*x423*x212*x234+x124*x433*x322*x211*x234+x124*x331*x422*x213*x234+x124*x331*x423*x214*x232-x124*x332*x423*x231*x214+x124*x332*x423*x211*x234-x124*x434*x222*x331*x213-x314*x132*x223*x234*x421+x314*x132*x224*x233*x421-x314*x132*x423*x231*x224+x124*x334*x222*x431*x213-x124*x333*x422*x211*x234+x124*x333*x422*x231*x214+x314*x133*x422*x231*x224-x314*x133*x224*x232*x421+x314*x133*x222*x234*x421+x314*x132*x424*x231*x223+x314*x132*x423*x221*x234-x314*x132*x424*x221*x233-x314*x133*x422*x221*x234-x314*x133*x424*x231*x222-x314*x134*x222*x233*x421-x124*x334*x423*x211*x232+x124*x334*x422*x211*x233+x124*x334*x423*x231*x212-x124*x334*x422*x231*x213+x124*x434*x223*x331*x212-x124*x334*x223*x431*x212+x314*x133*x424*x221*x232-x314*x134*x422*x231*x223+x314*x134*x423*x231*x222+x314*x134*x422*x221*x233+x314*x134*x223*x232*x421-x314*x134*x423*x221*x232-x134*x332*x423*x211*x224-x134*x332*x424*x221*x213+x134*x332*x421*x213*x224-x324*x131*x422*x213*x234+x324*x131*x422*x214*x233-x134*x332*x421*x214*x223+x134*x332*x424*x211*x223+x134*x333*x421*x214*x222+x134*x332*x423*x221*x214-x134*x333*x424*x211*x222-x314*x232*x123*x224*x431+x314*x233*x122*x224*x431-x314*x233*x124*x222*x431-x314*x232*x424*x223*x131+x314*x232*x124*x223*x431+x314*x232*x423*x224*x131+x134*x424*x232*x213*x321+x134*x333*x422*x211*x224+x134*x333*x424*x221*x212-x134*x333*x421*x212*x224+x314*x233*x424*x222*x131-x314*x234*x122*x223*x431-x314*x233*x422*x224*x131+x314*x234*x123*x222*x431-x314*x432*x123*x221*x234+x314*x432*x123*x231*x224-x134*x333*x422*x221*x214+x314*x234*x422*x223*x131-x314*x234*x423*x222*x131-x314*x432*x124*x231*x223+x134*x432*x321*x214*x223-x134*x432*x324*x211*x223-x134*x433*x321*x214*x222-x134*x432*x323*x221*x214+x134*x433*x321*x212*x224+x134*x433*x322*x221*x214+x314*x432*x223*x234*x121+x314*x432*x124*x221*x233-x314*x432*x224*x233*x121+x134*x432*x323*x211*x224+x134*x432*x324*x221*x213-x134*x432*x321*x213*x224-x134*x433*x324*x221*x212+x134*x433*x324*x211*x222-x134*x433*x322*x211*x224-x134*x424*x233*x212*x321 : 

FF[1, 5, 0] =  -2*x133*x434*x221*x331*x212+2*x133*x432*x221*x331*x214+2*x133*x432*x224*x231*x311-2*x133*x432*x231*x214*x321+2*x233*x434*x131*x222*x311-2*x233*x432*x131*x224*x311-2*x233*x334*x131*x222*x411+2*x233*x334*x431*x222*x111+2*x233*x432*x331*x224*x111-2*x233*x332*x431*x224*x111-2*x233*x434*x331*x222*x111+2*x233*x332*x131*x224*x411+2*x134*x332*x223*x231*x411-2*x134*x332*x231*x421*x213+2*x134*x332*x233*x211*x421-2*x134*x332*x233*x221*x411+2*x134*x331*x232*x421*x213-2*x134*x331*x233*x421*x212+2*x134*x332*x221*x431*x213-2*x134*x332*x223*x211*x431-2*x134*x333*x221*x431*x212+2*x134*x333*x222*x211*x431-2*x134*x333*x222*x231*x411+2*x134*x333*x231*x421*x212+2*x134*x432*x233*x221*x311+2*x134*x433*x221*x331*x212-2*x134*x433*x222*x211*x331+2*x134*x433*x222*x231*x311-2*x134*x431*x232*x213*x321-2*x134*x433*x231*x212*x321+2*x134*x433*x232*x211*x321-2*x134*x433*x232*x221*x311-2*x134*x333*x232*x211*x421+2*x134*x333*x232*x221*x411+2*x134*x431*x233*x212*x321-2*x134*x432*x221*x331*x213+2*x134*x432*x223*x211*x331-2*x134*x432*x223*x231*x311+2*x134*x432*x231*x213*x321-2*x134*x432*x233*x211*x321+2*x134*x232*x311*x223*x431-2*x134*x232*x411*x223*x331-2*x134*x233*x311*x222*x431+2*x134*x233*x411*x222*x331+2*x234*x332*x431*x223*x111-2*x234*x332*x131*x223*x411+2*x133*x432*x234*x211*x321-2*x133*x432*x224*x211*x331-2*x133*x434*x232*x211*x321+2*x133*x434*x232*x221*x311-2*x234*x432*x331*x223*x111+2*x234*x433*x331*x222*x111-2*x234*x433*x131*x222*x311+2*x234*x432*x131*x223*x311-2*x234*x333*x431*x222*x111+2*x234*x333*x131*x222*x411+2*x331*x433*x232*x214*x121-2*x331*x432*x233*x214*x121+2*x331*x432*x234*x213*x121-2*x331*x434*x232*x213*x121-2*x331*x433*x234*x212*x121+2*x331*x434*x233*x212*x121-2*x131*x333*x234*x421*x212+2*x131*x333*x232*x421*x214-2*x131*x332*x233*x421*x214+2*x131*x332*x234*x421*x213-2*x131*x432*x234*x213*x321-2*x131*x433*x232*x214*x321+2*x131*x432*x233*x214*x321+2*x131*x334*x233*x421*x212-2*x131*x334*x232*x421*x213+2*x131*x433*x234*x212*x321+2*x131*x434*x232*x213*x321-2*x131*x434*x233*x212*x321-2*x332*x431*x234*x213*x121+2*x332*x433*x214*x131*x221+2*x332*x434*x213*x121*x231-2*x332*x434*x223*x111*x231+2*x332*x434*x233*x111*x221+2*x332*x434*x223*x131*x211-2*x332*x433*x234*x111*x221+2*x332*x433*x234*x121*x211-2*x332*x434*x213*x131*x221-2*x332*x434*x233*x121*x211-2*x332*x433*x214*x121*x231+2*x332*x431*x233*x214*x121-2*x332*x433*x224*x131*x211+2*x332*x433*x224*x111*x231-2*x333*x432*x214*x131*x221+2*x333*x432*x214*x121*x231+2*x333*x432*x224*x131*x211-2*x333*x432*x224*x111*x231+2*x333*x432*x234*x111*x221+2*x333*x434*x212*x131*x221-2*x333*x434*x212*x121*x231-2*x333*x432*x234*x121*x211-2*x333*x431*x232*x214*x121+2*x333*x431*x234*x212*x121-2*x333*x434*x222*x131*x211+2*x333*x434*x222*x111*x231-2*x333*x434*x232*x111*x221+2*x333*x434*x232*x121*x211+2*x334*x432*x213*x131*x221-2*x334*x432*x213*x121*x231+2*x334*x433*x222*x131*x211-2*x334*x433*x222*x111*x231-2*x334*x433*x232*x121*x211+2*x334*x433*x232*x111*x221-2*x334*x432*x233*x111*x221+2*x334*x432*x233*x121*x211-2*x334*x433*x212*x131*x221+2*x334*x433*x212*x121*x231-2*x334*x432*x223*x131*x211+2*x334*x432*x223*x111*x231+2*x334*x431*x232*x213*x121-2*x334*x431*x233*x212*x121+2*x132*x234*x411*x223*x331+2*x132*x331*x233*x421*x214-2*x132*x333*x231*x421*x214+2*x132*x233*x311*x224*x431-2*x132*x233*x411*x224*x331-2*x132*x234*x311*x223*x431+2*x132*x333*x234*x211*x421-2*x132*x333*x234*x221*x411-2*x132*x331*x234*x421*x213+2*x132*x333*x221*x431*x214-2*x132*x333*x224*x211*x431+2*x132*x333*x224*x231*x411-2*x132*x334*x221*x431*x213-2*x132*x334*x223*x231*x411+2*x132*x334*x231*x421*x213-2*x132*x334*x233*x211*x421+2*x132*x334*x223*x211*x431+2*x132*x334*x233*x221*x411-2*x132*x431*x233*x214*x321+2*x132*x431*x234*x213*x321-2*x132*x433*x221*x331*x214+2*x132*x433*x224*x211*x331+2*x132*x433*x231*x214*x321-2*x132*x433*x234*x211*x321+2*x132*x433*x234*x221*x311-2*x132*x433*x224*x231*x311+2*x132*x434*x221*x331*x213+2*x132*x434*x223*x231*x311-2*x132*x434*x231*x213*x321+2*x132*x434*x233*x211*x321-2*x132*x434*x223*x211*x331-2*x132*x434*x233*x221*x311+2*x232*x333*x431*x224*x111-2*x232*x334*x431*x223*x111-2*x232*x333*x131*x224*x411+2*x232*x334*x131*x223*x411-2*x232*x433*x331*x224*x111+2*x232*x433*x131*x224*x311+2*x232*x434*x331*x223*x111-2*x232*x434*x131*x223*x311-2*x133*x232*x311*x224*x431+2*x133*x232*x411*x224*x331+2*x133*x234*x311*x222*x431-2*x133*x234*x411*x222*x331+2*x133*x331*x234*x421*x212-2*x133*x331*x232*x421*x214-2*x133*x334*x231*x421*x212+2*x133*x334*x221*x431*x212-2*x133*x332*x221*x431*x214+2*x133*x332*x234*x221*x411-2*x133*x334*x222*x211*x431+2*x133*x334*x222*x231*x411-2*x133*x332*x224*x231*x411+2*x133*x332*x231*x421*x214-2*x133*x332*x234*x211*x421+2*x133*x332*x224*x211*x431+2*x133*x334*x232*x211*x421-2*x133*x334*x232*x221*x411-2*x133*x431*x234*x212*x321+2*x133*x431*x232*x214*x321-2*x133*x432*x234*x221*x311+2*x133*x434*x222*x211*x331-2*x133*x434*x222*x231*x311+2*x133*x434*x231*x212*x321 : 

FF[1, 5, 1] =  2*x222*x132*x333*x431*x214-2*x222*x132*x334*x431*x213-2*x222*x132*x433*x331*x214+2*x222*x132*x434*x331*x213-2*x222*x133*x332*x431*x214+2*x222*x133*x432*x331*x214+2*x222*x134*x332*x431*x213-2*x222*x134*x432*x331*x213+2*x222*x332*x433*x131*x214-2*x222*x332*x434*x131*x213-2*x222*x333*x432*x131*x214+2*x222*x334*x432*x131*x213-2*x132*x334*x433*x221*x212+2*x132*x334*x433*x211*x222+2*x132*x333*x434*x221*x212-2*x132*x333*x434*x211*x222-2*x312*x134*x433*x221*x232+2*x312*x134*x232*x223*x431-2*x312*x134*x233*x222*x431-2*x312*x134*x432*x231*x223+2*x312*x134*x432*x221*x233+2*x312*x134*x433*x231*x222-2*x312*x233*x432*x224*x131+2*x312*x233*x434*x222*x131+2*x312*x234*x432*x223*x131-2*x312*x234*x433*x222*x131+2*x312*x132*x233*x224*x431-2*x312*x132*x234*x223*x431+2*x312*x133*x432*x231*x224-2*x312*x133*x434*x231*x222+2*x312*x133*x434*x221*x232-2*x312*x133*x432*x221*x234+2*x312*x232*x433*x224*x131-2*x312*x232*x434*x223*x131-2*x312*x132*x433*x231*x224+2*x312*x132*x433*x221*x234+2*x312*x132*x434*x231*x223-2*x312*x132*x434*x221*x233-2*x312*x133*x232*x224*x431+2*x312*x133*x234*x222*x431-2*x212*x132*x333*x224*x431+2*x212*x132*x334*x223*x431+2*x212*x132*x433*x224*x331+2*x112*x232*x333*x224*x431-2*x112*x232*x334*x223*x431-2*x112*x232*x433*x224*x331+2*x112*x232*x434*x223*x331-2*x112*x233*x332*x224*x431-2*x212*x134*x332*x223*x431-2*x212*x132*x434*x223*x331+2*x212*x133*x332*x224*x431+2*x112*x233*x334*x222*x431+2*x112*x233*x432*x224*x331-2*x112*x233*x434*x222*x331+2*x112*x234*x332*x223*x431-2*x112*x234*x333*x222*x431-2*x212*x133*x432*x224*x331+2*x432*x133*x334*x221*x212-2*x432*x133*x334*x211*x222-2*x432*x134*x333*x221*x212+2*x432*x134*x333*x211*x222-2*x112*x234*x432*x223*x331+2*x112*x234*x433*x222*x331+2*x112*x332*x433*x231*x224-2*x112*x332*x433*x221*x234-2*x112*x332*x434*x231*x223+2*x212*x134*x432*x223*x331-2*x212*x332*x433*x224*x131+2*x212*x332*x434*x223*x131+2*x212*x333*x432*x224*x131+2*x112*x332*x434*x221*x233-2*x112*x333*x432*x231*x224+2*x112*x333*x432*x221*x234+2*x112*x333*x434*x231*x222-2*x112*x333*x434*x221*x232+2*x112*x334*x432*x231*x223-2*x112*x334*x432*x221*x233-2*x112*x334*x433*x231*x222+2*x112*x334*x433*x221*x232-2*x212*x334*x432*x223*x131+2*x322*x131*x432*x214*x233-2*x322*x131*x432*x213*x234-2*x322*x131*x433*x214*x232+2*x322*x131*x433*x212*x234+2*x322*x131*x434*x213*x232-2*x322*x131*x434*x212*x233-2*x322*x132*x431*x214*x233+2*x322*x132*x431*x213*x234-2*x322*x133*x432*x231*x214+2*x322*x133*x432*x211*x234+2*x322*x133*x434*x231*x212-2*x322*x133*x434*x211*x232+2*x322*x132*x433*x231*x214-2*x322*x132*x433*x211*x234-2*x322*x132*x434*x231*x213+2*x322*x132*x434*x211*x233+2*x322*x133*x431*x214*x232-2*x322*x133*x431*x212*x234-2*x322*x134*x431*x213*x232+2*x322*x134*x431*x212*x233+2*x322*x134*x432*x231*x213-2*x322*x134*x432*x211*x233-2*x322*x134*x433*x231*x212+2*x322*x134*x433*x211*x232-2*x412*x133*x332*x231*x224+2*x412*x133*x332*x221*x234+2*x412*x133*x334*x231*x222-2*x412*x133*x334*x221*x232-2*x412*x134*x232*x223*x331+2*x412*x134*x233*x222*x331+2*x412*x134*x332*x231*x223-2*x412*x134*x332*x221*x233-2*x412*x134*x333*x231*x222+2*x412*x134*x333*x221*x232-2*x412*x232*x333*x224*x131+2*x412*x232*x334*x223*x131+2*x412*x233*x332*x224*x131-2*x412*x233*x334*x222*x131-2*x412*x234*x332*x223*x131+2*x412*x234*x333*x222*x131-2*x412*x132*x233*x224*x331+2*x412*x132*x234*x223*x331+2*x412*x132*x333*x231*x224-2*x412*x132*x333*x221*x234-2*x412*x132*x334*x231*x223+2*x412*x132*x334*x221*x233+2*x412*x133*x232*x224*x331-2*x412*x133*x234*x222*x331-2*x122*x331*x432*x214*x233+2*x122*x331*x432*x213*x234+2*x122*x331*x433*x214*x232-2*x122*x331*x433*x212*x234-2*x122*x331*x434*x213*x232+2*x122*x331*x434*x212*x233+2*x122*x332*x431*x214*x233-2*x122*x332*x431*x213*x234-2*x122*x332*x433*x231*x214+2*x122*x332*x433*x211*x234+2*x122*x332*x434*x231*x213-2*x122*x332*x434*x211*x233-2*x122*x333*x431*x214*x232+2*x122*x333*x431*x212*x234+2*x122*x333*x432*x231*x214-2*x422*x131*x332*x214*x233+2*x422*x131*x332*x213*x234+2*x422*x131*x333*x214*x232-2*x422*x131*x333*x212*x234-2*x422*x131*x334*x213*x232+2*x422*x131*x334*x212*x233+2*x422*x132*x331*x214*x233-2*x422*x132*x331*x213*x234-2*x422*x132*x333*x231*x214+2*x422*x132*x333*x211*x234+2*x422*x132*x334*x231*x213-2*x422*x132*x334*x211*x233-2*x122*x333*x432*x211*x234-2*x122*x333*x434*x231*x212+2*x122*x333*x434*x211*x232+2*x122*x334*x431*x213*x232-2*x122*x334*x431*x212*x233-2*x122*x334*x432*x231*x213+2*x122*x334*x432*x211*x233+2*x122*x334*x433*x231*x212-2*x122*x334*x433*x211*x232-2*x422*x133*x331*x214*x232+2*x422*x133*x331*x212*x234+2*x422*x133*x332*x231*x214-2*x422*x133*x332*x211*x234-2*x422*x133*x334*x231*x212+2*x422*x133*x334*x211*x232+2*x422*x134*x331*x213*x232-2*x422*x134*x331*x212*x233-2*x422*x134*x332*x231*x213+2*x422*x134*x332*x211*x233+2*x422*x134*x333*x231*x212-2*x422*x134*x333*x211*x232-2*x332*x133*x434*x221*x212+2*x332*x133*x434*x211*x222+2*x332*x134*x433*x221*x212-2*x332*x134*x433*x211*x222 : 

FF[1, 5, 2] =  -2*x433*x132*x334*x221*x213-2*x213*x132*x333*x224*x431+2*x213*x132*x433*x224*x331-2*x213*x133*x334*x222*x431-2*x213*x133*x432*x224*x331+2*x213*x133*x434*x222*x331+2*x213*x133*x332*x224*x431+2*x213*x134*x333*x222*x431-2*x213*x134*x433*x222*x331-2*x213*x332*x433*x224*x131+2*x213*x333*x432*x224*x131-2*x213*x333*x434*x222*x131+2*x213*x334*x433*x222*x131+2*x223*x132*x333*x431*x214-2*x223*x132*x433*x331*x214-2*x223*x133*x332*x431*x214+2*x223*x133*x334*x431*x212+2*x223*x133*x432*x331*x214-2*x223*x133*x434*x331*x212-2*x223*x134*x333*x431*x212+2*x223*x134*x433*x331*x212+2*x223*x332*x433*x131*x214-2*x223*x333*x432*x131*x214+2*x223*x333*x434*x131*x212-2*x223*x334*x433*x131*x212+2*x433*x134*x332*x221*x213-2*x433*x134*x332*x211*x223+2*x113*x232*x333*x224*x431-2*x113*x232*x334*x223*x431-2*x113*x232*x433*x224*x331+2*x113*x232*x434*x223*x331-2*x113*x233*x332*x224*x431+2*x113*x233*x334*x222*x431+2*x113*x233*x432*x224*x331-2*x113*x233*x434*x222*x331+2*x113*x234*x332*x223*x431-2*x113*x234*x333*x222*x431-2*x113*x234*x432*x223*x331+2*x113*x234*x433*x222*x331+2*x113*x332*x433*x231*x224-2*x113*x332*x433*x221*x234-2*x113*x332*x434*x231*x223+2*x113*x332*x434*x221*x233-2*x113*x333*x432*x231*x224+2*x113*x333*x432*x221*x234+2*x113*x333*x434*x231*x222-2*x113*x333*x434*x221*x232+2*x113*x334*x432*x231*x223-2*x113*x334*x432*x221*x233-2*x113*x334*x433*x231*x222+2*x113*x334*x433*x221*x232-2*x313*x134*x433*x221*x232+2*x313*x134*x232*x223*x431-2*x313*x134*x233*x222*x431-2*x313*x134*x432*x231*x223+2*x313*x134*x432*x221*x233+2*x313*x134*x433*x231*x222+2*x313*x133*x432*x231*x224-2*x313*x133*x434*x231*x222+2*x313*x133*x434*x221*x232-2*x313*x133*x432*x221*x234+2*x313*x232*x433*x224*x131-2*x313*x232*x434*x223*x131-2*x313*x233*x432*x224*x131+2*x313*x233*x434*x222*x131+2*x313*x234*x432*x223*x131-2*x313*x234*x433*x222*x131+2*x313*x132*x233*x224*x431-2*x313*x132*x234*x223*x431-2*x313*x132*x433*x231*x224+2*x313*x132*x433*x221*x234+2*x313*x132*x434*x231*x223-2*x313*x132*x434*x221*x233-2*x313*x133*x232*x224*x431+2*x313*x133*x234*x222*x431+2*x323*x131*x432*x214*x233-2*x323*x131*x432*x213*x234-2*x323*x131*x433*x214*x232+2*x323*x131*x433*x212*x234+2*x323*x131*x434*x213*x232-2*x323*x131*x434*x212*x233+2*x323*x132*x433*x231*x214-2*x323*x132*x433*x211*x234-2*x323*x132*x434*x231*x213+2*x323*x132*x434*x211*x233+2*x323*x133*x431*x214*x232-2*x323*x133*x431*x212*x234-2*x323*x132*x431*x214*x233+2*x323*x132*x431*x213*x234-2*x323*x133*x432*x231*x214+2*x323*x133*x432*x211*x234+2*x323*x133*x434*x231*x212-2*x323*x133*x434*x211*x232-2*x323*x134*x431*x213*x232+2*x323*x134*x431*x212*x233+2*x323*x134*x432*x231*x213-2*x123*x331*x432*x214*x233+2*x123*x331*x432*x213*x234+2*x123*x331*x433*x214*x232-2*x123*x331*x433*x212*x234-2*x123*x331*x434*x213*x232+2*x123*x331*x434*x212*x233+2*x123*x332*x431*x214*x233-2*x123*x332*x431*x213*x234-2*x123*x332*x433*x231*x214+2*x123*x332*x433*x211*x234+2*x123*x332*x434*x231*x213-2*x123*x332*x434*x211*x233-2*x123*x333*x431*x214*x232+2*x123*x333*x431*x212*x234-2*x323*x134*x432*x211*x233-2*x323*x134*x433*x231*x212+2*x323*x134*x433*x211*x232+2*x123*x333*x432*x231*x214-2*x123*x333*x432*x211*x234-2*x123*x333*x434*x231*x212+2*x123*x333*x434*x211*x232+2*x123*x334*x431*x213*x232-2*x123*x334*x431*x212*x233-2*x123*x334*x432*x231*x213+2*x123*x334*x432*x211*x233+2*x123*x334*x433*x231*x212-2*x123*x334*x433*x211*x232+2*x433*x132*x334*x211*x223+2*x133*x334*x432*x221*x213-2*x133*x334*x432*x211*x223+2*x333*x132*x434*x221*x213-2*x333*x132*x434*x211*x223-2*x333*x134*x432*x221*x213+2*x333*x134*x432*x211*x223-2*x133*x332*x434*x221*x213+2*x133*x332*x434*x211*x223-2*x413*x133*x332*x231*x224+2*x413*x133*x332*x221*x234+2*x413*x133*x334*x231*x222-2*x413*x133*x334*x221*x232-2*x413*x134*x232*x223*x331+2*x413*x134*x233*x222*x331+2*x413*x134*x332*x231*x223-2*x413*x134*x332*x221*x233-2*x413*x134*x333*x231*x222+2*x413*x134*x333*x221*x232-2*x413*x232*x333*x224*x131+2*x413*x232*x334*x223*x131+2*x413*x233*x332*x224*x131-2*x413*x233*x334*x222*x131-2*x413*x234*x332*x223*x131+2*x413*x234*x333*x222*x131-2*x413*x132*x233*x224*x331+2*x413*x132*x234*x223*x331+2*x413*x132*x333*x231*x224-2*x413*x132*x333*x221*x234-2*x413*x132*x334*x231*x223+2*x413*x132*x334*x221*x233+2*x413*x133*x232*x224*x331-2*x413*x133*x234*x222*x331-2*x423*x131*x332*x214*x233+2*x423*x131*x332*x213*x234+2*x423*x131*x333*x214*x232-2*x423*x131*x333*x212*x234-2*x423*x131*x334*x213*x232+2*x423*x131*x334*x212*x233+2*x423*x132*x331*x214*x233-2*x423*x132*x331*x213*x234-2*x423*x132*x333*x231*x214+2*x423*x132*x333*x211*x234+2*x423*x132*x334*x231*x213-2*x423*x132*x334*x211*x233-2*x423*x133*x331*x214*x232+2*x423*x133*x331*x212*x234+2*x423*x133*x332*x231*x214-2*x423*x133*x332*x211*x234-2*x423*x133*x334*x231*x212+2*x423*x133*x334*x211*x232+2*x423*x134*x331*x213*x232-2*x423*x134*x331*x212*x233-2*x423*x134*x332*x231*x213+2*x423*x134*x332*x211*x233+2*x423*x134*x333*x231*x212-2*x423*x134*x333*x211*x232 : 

FF[1, 5, 3] =  -2*x134*x333*x432*x221*x214+2*x134*x333*x432*x211*x224+2*x134*x332*x433*x221*x214-2*x134*x332*x433*x211*x224-2*x124*x331*x432*x214*x233+2*x124*x331*x432*x213*x234+2*x124*x331*x433*x214*x232-2*x124*x331*x433*x212*x234-2*x124*x331*x434*x213*x232+2*x124*x331*x434*x212*x233+2*x124*x332*x431*x214*x233-2*x124*x332*x431*x213*x234+2*x214*x132*x334*x223*x431-2*x214*x132*x434*x223*x331+2*x214*x133*x434*x222*x331+2*x214*x134*x432*x223*x331-2*x214*x134*x433*x222*x331-2*x214*x134*x332*x223*x431+2*x214*x134*x333*x222*x431-2*x214*x133*x334*x222*x431+2*x214*x332*x434*x223*x131-2*x214*x333*x434*x222*x131-2*x214*x334*x432*x223*x131+2*x214*x334*x433*x222*x131-2*x224*x132*x334*x431*x213+2*x224*x132*x434*x331*x213-2*x434*x133*x332*x221*x214+2*x224*x133*x334*x431*x212-2*x224*x133*x434*x331*x212-2*x224*x332*x434*x131*x213+2*x224*x333*x434*x131*x212+2*x224*x134*x332*x431*x213-2*x224*x134*x333*x431*x212-2*x224*x134*x432*x331*x213+2*x224*x134*x433*x331*x212+2*x224*x334*x432*x131*x213-2*x224*x334*x433*x131*x212-2*x124*x332*x433*x231*x214+2*x124*x332*x433*x211*x234+2*x124*x332*x434*x231*x213-2*x124*x332*x434*x211*x233-2*x124*x333*x431*x214*x232+2*x124*x333*x431*x212*x234+2*x124*x333*x432*x231*x214-2*x124*x333*x432*x211*x234-2*x124*x333*x434*x231*x212+2*x124*x333*x434*x211*x232+2*x124*x334*x431*x213*x232-2*x124*x334*x431*x212*x233-2*x124*x334*x432*x231*x213+2*x124*x334*x432*x211*x233+2*x124*x334*x433*x231*x212-2*x124*x334*x433*x211*x232-2*x314*x134*x433*x221*x232+2*x314*x134*x232*x223*x431-2*x314*x134*x233*x222*x431-2*x314*x134*x432*x231*x223+2*x314*x134*x432*x221*x233+2*x314*x134*x433*x231*x222+2*x314*x133*x432*x231*x224-2*x314*x133*x434*x231*x222+2*x314*x133*x434*x221*x232-2*x314*x133*x432*x221*x234+2*x314*x232*x433*x224*x131-2*x314*x232*x434*x223*x131-2*x314*x233*x432*x224*x131+2*x314*x233*x434*x222*x131+2*x314*x234*x432*x223*x131-2*x314*x234*x433*x222*x131+2*x314*x132*x233*x224*x431-2*x314*x132*x234*x223*x431-2*x314*x132*x433*x231*x224+2*x314*x132*x433*x221*x234+2*x314*x132*x434*x231*x223-2*x314*x132*x434*x221*x233-2*x314*x133*x232*x224*x431+2*x314*x133*x234*x222*x431+2*x324*x131*x432*x214*x233-2*x324*x131*x432*x213*x234-2*x324*x131*x433*x214*x232+2*x324*x131*x433*x212*x234+2*x324*x131*x434*x213*x232-2*x324*x131*x434*x212*x233+2*x324*x132*x433*x231*x214-2*x324*x132*x433*x211*x234-2*x324*x132*x434*x231*x213+2*x324*x132*x434*x211*x233+2*x324*x133*x431*x214*x232-2*x324*x133*x431*x212*x234-2*x324*x132*x431*x214*x233+2*x324*x132*x431*x213*x234-2*x324*x133*x432*x231*x214+2*x324*x133*x432*x211*x234+2*x434*x133*x332*x211*x224+2*x434*x132*x333*x221*x214-2*x434*x132*x333*x211*x224+2*x324*x133*x434*x231*x212-2*x324*x133*x434*x211*x232-2*x324*x134*x431*x213*x232+2*x324*x134*x431*x212*x233+2*x324*x134*x432*x231*x213-2*x324*x134*x432*x211*x233-2*x324*x134*x433*x231*x212+2*x324*x134*x433*x211*x232-2*x334*x132*x433*x221*x214+2*x334*x132*x433*x211*x224+2*x334*x133*x432*x221*x214-2*x334*x133*x432*x211*x224-2*x414*x133*x332*x231*x224+2*x414*x133*x332*x221*x234+2*x414*x133*x334*x231*x222-2*x414*x133*x334*x221*x232-2*x414*x134*x232*x223*x331+2*x414*x134*x233*x222*x331+2*x414*x134*x332*x231*x223-2*x414*x134*x332*x221*x233-2*x414*x134*x333*x231*x222+2*x414*x134*x333*x221*x232-2*x414*x232*x333*x224*x131+2*x414*x232*x334*x223*x131+2*x414*x233*x332*x224*x131-2*x414*x233*x334*x222*x131-2*x414*x234*x332*x223*x131+2*x414*x234*x333*x222*x131-2*x414*x132*x233*x224*x331+2*x414*x132*x234*x223*x331+2*x414*x132*x333*x231*x224-2*x414*x132*x333*x221*x234-2*x414*x132*x334*x231*x223+2*x414*x132*x334*x221*x233+2*x414*x133*x232*x224*x331-2*x414*x133*x234*x222*x331-2*x424*x131*x332*x214*x233+2*x424*x131*x332*x213*x234+2*x424*x131*x333*x214*x232-2*x424*x131*x333*x212*x234-2*x424*x131*x334*x213*x232+2*x424*x131*x334*x212*x233+2*x424*x132*x331*x214*x233-2*x424*x132*x331*x213*x234-2*x424*x132*x333*x231*x214+2*x424*x132*x333*x211*x234+2*x424*x132*x334*x231*x213-2*x424*x132*x334*x211*x233-2*x424*x133*x331*x214*x232+2*x424*x133*x331*x212*x234+2*x424*x133*x332*x231*x214-2*x424*x133*x332*x211*x234-2*x424*x133*x334*x231*x212+2*x424*x133*x334*x211*x232+2*x424*x134*x331*x213*x232-2*x424*x134*x331*x212*x233-2*x424*x134*x332*x231*x213+2*x424*x134*x332*x211*x233+2*x424*x134*x333*x231*x212-2*x424*x134*x333*x211*x232+2*x114*x232*x333*x224*x431-2*x114*x232*x334*x223*x431-2*x114*x232*x433*x224*x331+2*x114*x232*x434*x223*x331-2*x114*x233*x332*x224*x431+2*x114*x233*x334*x222*x431+2*x114*x233*x432*x224*x331-2*x114*x233*x434*x222*x331+2*x114*x234*x332*x223*x431-2*x114*x234*x333*x222*x431-2*x114*x234*x432*x223*x331+2*x114*x234*x433*x222*x331+2*x114*x332*x433*x231*x224-2*x114*x332*x433*x221*x234-2*x114*x332*x434*x231*x223+2*x114*x332*x434*x221*x233-2*x114*x333*x432*x231*x224+2*x114*x333*x432*x221*x234+2*x114*x333*x434*x231*x222-2*x114*x333*x434*x221*x232+2*x114*x334*x432*x231*x223-2*x114*x334*x432*x221*x233-2*x114*x334*x433*x231*x222+2*x114*x334*x433*x221*x232 : 

FF[2, 0, 0] =  x332*x411*x221*x114*x313+x332*x414*x321*x111*x213+x332*x411*x121*x213*x314-x332*x411*x121*x214*x313+x332*x314*x421*x113*x211-x332*x313*x421*x114*x211+x322*x131*x414*x213*x311-x322*x131*x414*x211*x313-x322*x131*x413*x214*x311+x322*x131*x413*x211*x314-x322*x131*x411*x213*x314+x322*x131*x411*x214*x313+x322*x414*x331*x113*x211-x322*x414*x311*x231*x113+x322*x414*x231*x111*x313+x322*x413*x331*x111*x214-x322*x313*x431*x111*x214+x322*x311*x431*x113*x214-x322*x311*x431*x114*x213-x322*x314*x431*x113*x211+x322*x313*x431*x114*x211-x321*x312*x431*x113*x214+x321*x312*x431*x114*x213-x321*x314*x431*x112*x213+x321*x314*x431*x113*x212-x321*x414*x231*x112*x313+x321*x414*x231*x113*x312+x321*x313*x431*x112*x214-x321*x313*x431*x114*x212+x321*x413*x231*x112*x314-x321*x413*x231*x114*x312-x321*x412*x231*x113*x314+x321*x412*x231*x114*x313+x322*x314*x431*x111*x213-x322*x411*x231*x114*x313+x322*x411*x231*x113*x314-x322*x414*x331*x111*x213-x322*x413*x331*x114*x211+x322*x413*x311*x231*x114-x322*x413*x231*x111*x314-x322*x411*x331*x113*x214+x322*x411*x331*x114*x213+x313*x121*x412*x331*x214+x312*x121*x414*x331*x213-x312*x121*x413*x331*x214+x331*x414*x221*x112*x313-x331*x414*x221*x113*x312-x331*x413*x221*x112*x314+x331*x413*x221*x114*x312-x331*x313*x421*x112*x214-x312*x131*x414*x213*x321+x312*x131*x413*x214*x321+x331*x313*x421*x114*x212-x314*x121*x412*x331*x213+x314*x121*x413*x331*x212-x333*x414*x321*x111*x212+x333*x414*x321*x112*x211+x333*x414*x311*x212*x121-x333*x414*x311*x112*x221+x333*x414*x221*x111*x312-x333*x414*x211*x312*x121-x333*x412*x321*x114*x211-x333*x412*x311*x214*x121+x333*x412*x311*x114*x221-x333*x412*x221*x111*x314+x333*x412*x211*x314*x121+x333*x412*x321*x111*x214-x333*x411*x321*x112*x214+x333*x411*x321*x114*x212+x333*x411*x221*x112*x314-x333*x411*x221*x114*x312-x333*x411*x121*x212*x314+x333*x411*x121*x214*x312+x314*x131*x412*x213*x321-x314*x131*x413*x212*x321-x313*x131*x412*x214*x321+x313*x131*x414*x212*x321-x313*x121*x414*x331*x212-x333*x314*x421*x112*x211+x333*x314*x421*x111*x212+x333*x312*x421*x114*x211+x333*x311*x421*x112*x214-x333*x311*x421*x114*x212-x333*x312*x421*x111*x214-x324*x413*x331*x111*x212-x324*x412*x331*x113*x211+x324*x412*x311*x231*x113-x324*x412*x231*x111*x313-x324*x411*x331*x112*x213+x324*x411*x331*x113*x212+x324*x412*x331*x111*x213+x324*x411*x231*x112*x313-x324*x411*x231*x113*x312-x324*x313*x431*x112*x211+x324*x131*x413*x212*x311-x324*x131*x413*x211*x312-x324*x131*x412*x213*x311+x324*x131*x412*x211*x313-x324*x131*x411*x212*x313-x334*x413*x221*x111*x312+x334*x413*x211*x312*x121+x334*x412*x321*x113*x211+x334*x412*x311*x213*x121-x334*x412*x311*x113*x221+x334*x412*x221*x111*x313-x334*x412*x211*x313*x121+x334*x411*x321*x112*x213-x334*x411*x321*x113*x212+x334*x413*x321*x111*x212-x332*x311*x421*x113*x214+x332*x311*x421*x114*x213-x332*x414*x321*x113*x211-x332*x414*x311*x213*x121+x332*x414*x311*x113*x221-x332*x414*x221*x111*x313+x332*x414*x211*x313*x121+x332*x413*x321*x114*x211+x332*x413*x311*x214*x121-x332*x413*x311*x114*x221+x332*x413*x221*x111*x314-x332*x413*x211*x314*x121+x332*x313*x421*x111*x214-x332*x314*x421*x111*x213-x332*x413*x321*x111*x214+x332*x411*x321*x113*x214-x332*x411*x321*x114*x213-x332*x411*x221*x113*x314+x324*x131*x411*x213*x312+x324*x413*x331*x112*x211-x324*x413*x311*x231*x112+x324*x413*x231*x111*x312+x324*x313*x431*x111*x212+x324*x312*x431*x113*x211+x324*x311*x431*x112*x213-x324*x312*x431*x111*x213-x324*x311*x431*x113*x212-x334*x411*x221*x112*x313+x334*x411*x221*x113*x312+x334*x411*x121*x212*x313-x334*x411*x121*x213*x312+x334*x313*x421*x112*x211-x334*x412*x321*x111*x213-x334*x313*x421*x111*x212-x334*x312*x421*x113*x211-x334*x311*x421*x112*x213+x334*x311*x421*x113*x212+x334*x312*x421*x111*x213-x334*x413*x321*x112*x211-x334*x413*x311*x212*x121+x334*x413*x311*x112*x221-x323*x131*x414*x212*x311+x323*x131*x412*x214*x311-x323*x131*x412*x211*x314+x323*x131*x411*x212*x314-x323*x131*x411*x214*x312-x323*x414*x331*x112*x211+x323*x414*x311*x231*x112-x323*x414*x231*x111*x312+x323*x131*x414*x211*x312+x323*x414*x331*x111*x212+x323*x412*x331*x114*x211-x323*x412*x311*x231*x114+x323*x412*x231*x111*x314+x323*x411*x331*x112*x214-x323*x412*x331*x111*x214-x323*x411*x331*x114*x212-x323*x411*x231*x112*x314+x323*x411*x231*x114*x312+x323*x314*x431*x112*x211-x323*x312*x431*x114*x211-x323*x314*x431*x111*x212+x323*x312*x431*x111*x214-x323*x311*x431*x112*x214+x323*x311*x431*x114*x212+x331*x312*x421*x113*x214-x331*x312*x421*x114*x213+x331*x314*x421*x112*x213-x331*x314*x421*x113*x212+x331*x412*x221*x113*x314-x331*x412*x221*x114*x313 : 

FF[2, 0, 1] =  x322*x412*x111*x333*x214-x322*x412*x111*x334*x213-x322*x214*x411*x333*x112+x322*x414*x211*x333*x112-x322*x414*x111*x333*x212+x322*x213*x411*x334*x112+x322*x212*x411*x333*x114-x322*x212*x411*x334*x113-x322*x413*x211*x334*x112+x322*x413*x111*x334*x212-x322*x412*x211*x333*x114+x322*x412*x211*x334*x113+x112*x332*x414*x213*x321-x112*x332*x413*x214*x321+x222*x331*x414*x112*x313-x222*x331*x414*x113*x312-x222*x331*x413*x112*x314+x222*x331*x413*x114*x312+x222*x331*x412*x113*x314-x222*x331*x412*x114*x313+x222*x332*x414*x113*x311-x222*x332*x414*x111*x313-x222*x332*x413*x114*x311+x222*x332*x413*x111*x314-x222*x332*x411*x113*x314+x222*x332*x411*x114*x313-x222*x333*x414*x112*x311+x222*x333*x414*x111*x312+x222*x333*x412*x114*x311-x222*x333*x412*x111*x314+x222*x333*x411*x112*x314-x222*x333*x411*x114*x312+x222*x334*x413*x112*x311-x222*x334*x413*x111*x312-x222*x334*x412*x113*x311+x222*x334*x412*x111*x313-x222*x334*x411*x112*x313+x222*x334*x411*x113*x312+x332*x214*x411*x323*x112-x332*x213*x411*x324*x112-x332*x412*x211*x324*x113-x332*x412*x111*x323*x214+x332*x412*x111*x324*x213-x332*x413*x111*x324*x212+x332*x412*x211*x323*x114+x422*x331*x314*x112*x213-x212*x332*x321*x113*x414+x212*x332*x321*x114*x413-x212*x322*x331*x114*x413+x212*x322*x331*x113*x414-x112*x322*x414*x331*x213+x112*x322*x413*x331*x214-x422*x331*x314*x113*x212-x422*x331*x313*x112*x214+x422*x331*x313*x114*x212+x422*x331*x312*x113*x214-x422*x331*x312*x114*x213-x422*x332*x314*x111*x213+x422*x332*x314*x113*x211+x422*x332*x313*x111*x214-x422*x332*x313*x114*x211-x422*x332*x311*x113*x214+x422*x332*x311*x114*x213+x422*x333*x314*x111*x212-x422*x333*x314*x112*x211-x422*x333*x312*x111*x214+x422*x333*x312*x114*x211+x422*x333*x311*x112*x214-x422*x333*x311*x114*x212+x422*x334*x313*x112*x211+x422*x334*x312*x111*x213-x422*x334*x313*x111*x212-x422*x334*x312*x113*x211-x422*x334*x311*x112*x213+x422*x334*x311*x113*x212+x412*x322*x331*x114*x213-x412*x322*x331*x113*x214-x412*x332*x321*x114*x213+x412*x332*x321*x113*x214-x232*x322*x413*x111*x314+x232*x322*x411*x113*x314-x232*x321*x414*x112*x313-x232*x322*x411*x114*x313+x232*x323*x414*x112*x311-x232*x323*x414*x111*x312-x232*x323*x412*x114*x311+x232*x323*x412*x111*x314-x232*x323*x411*x112*x314+x232*x323*x411*x114*x312-x232*x324*x413*x112*x311+x232*x324*x413*x111*x312+x232*x324*x412*x113*x311-x232*x324*x412*x111*x313+x232*x324*x411*x112*x313-x232*x324*x411*x113*x312+x232*x321*x414*x113*x312+x232*x321*x413*x112*x314-x232*x321*x413*x114*x312-x232*x321*x412*x113*x314+x232*x321*x412*x114*x313-x232*x322*x414*x113*x311+x232*x322*x414*x111*x313+x232*x322*x413*x114*x311-x332*x414*x211*x323*x112+x332*x414*x111*x323*x212-x332*x212*x411*x323*x114+x332*x212*x411*x324*x113+x332*x413*x211*x324*x112-x432*x321*x314*x112*x213+x432*x321*x314*x113*x212+x432*x321*x313*x112*x214-x432*x321*x313*x114*x212-x432*x321*x312*x113*x214+x432*x321*x312*x114*x213+x432*x322*x314*x111*x213-x432*x322*x314*x113*x211-x432*x322*x313*x111*x214+x432*x322*x313*x114*x211+x432*x322*x311*x113*x214-x432*x322*x311*x114*x213-x432*x323*x314*x111*x212+x432*x323*x314*x112*x211+x432*x323*x312*x111*x214-x432*x323*x312*x114*x211-x432*x323*x311*x112*x214+x432*x323*x311*x114*x212+x432*x324*x313*x111*x212-x432*x324*x313*x112*x211-x432*x324*x312*x111*x213+x432*x324*x312*x113*x211+x432*x324*x311*x112*x213-x432*x324*x311*x113*x212-x132*x314*x413*x212*x321+x132*x322*x414*x213*x311+x132*x322*x411*x214*x313-x132*x322*x411*x213*x314+x132*x322*x413*x211*x314-x132*x322*x413*x214*x311-x132*x322*x414*x211*x313-x132*x323*x411*x214*x312+x132*x323*x411*x212*x314-x132*x323*x412*x211*x314+x132*x314*x412*x213*x321-x132*x312*x414*x213*x321+x132*x312*x413*x214*x321-x132*x313*x412*x214*x321+x132*x313*x414*x212*x321+x132*x323*x412*x214*x311+x132*x323*x414*x211*x312-x132*x323*x414*x212*x311+x132*x324*x411*x213*x312-x132*x324*x411*x212*x313+x132*x324*x412*x211*x313-x132*x324*x413*x211*x312+x132*x324*x413*x212*x311-x132*x324*x412*x213*x311+x122*x332*x413*x214*x311+x122*x332*x414*x211*x313+x122*x333*x411*x214*x312-x122*x333*x411*x212*x314+x122*x333*x412*x211*x314-x122*x333*x412*x214*x311-x122*x333*x414*x211*x312+x122*x333*x414*x212*x311-x122*x334*x411*x213*x312+x122*x334*x411*x212*x313-x122*x334*x412*x211*x313+x122*x334*x413*x211*x312-x122*x334*x413*x212*x311+x122*x334*x412*x213*x311+x122*x312*x414*x331*x213-x122*x312*x413*x331*x214-x122*x332*x411*x214*x313+x122*x332*x411*x213*x314-x122*x332*x413*x211*x314+x122*x313*x412*x331*x214-x122*x313*x414*x331*x212-x122*x314*x412*x331*x213+x122*x314*x413*x331*x212-x122*x332*x414*x213*x311 : 

FF[2, 0, 2] =  x113*x323*x414*x331*x212-x113*x333*x414*x212*x321+x113*x333*x412*x214*x321+x133*x322*x414*x213*x311-x133*x314*x413*x212*x321-x123*x332*x414*x213*x311+x123*x314*x413*x331*x212-x123*x314*x412*x331*x213-x123*x313*x414*x331*x212+x123*x313*x412*x331*x214-x123*x332*x413*x211*x314+x123*x332*x411*x213*x314-x123*x332*x411*x214*x313-x123*x312*x413*x331*x214+x123*x312*x414*x331*x213+x123*x334*x412*x213*x311-x123*x334*x413*x212*x311+x123*x334*x413*x211*x312-x123*x334*x412*x211*x313+x123*x334*x411*x212*x313-x123*x334*x411*x213*x312+x123*x333*x414*x212*x311-x123*x333*x414*x211*x312-x123*x333*x412*x214*x311+x123*x333*x412*x211*x314-x123*x333*x411*x212*x314+x123*x333*x411*x214*x312+x123*x332*x414*x211*x313+x123*x332*x413*x214*x311-x113*x323*x412*x331*x214-x133*x324*x412*x213*x311+x133*x324*x413*x212*x311-x133*x324*x413*x211*x312+x133*x324*x412*x211*x313-x133*x324*x411*x212*x313+x133*x324*x411*x213*x312-x133*x323*x414*x212*x311+x133*x323*x414*x211*x312+x133*x323*x412*x214*x311+x133*x313*x414*x212*x321-x133*x313*x412*x214*x321+x133*x312*x413*x214*x321-x133*x312*x414*x213*x321+x133*x314*x412*x213*x321-x133*x323*x412*x211*x314+x133*x323*x411*x212*x314-x133*x323*x411*x214*x312-x133*x322*x414*x211*x313-x133*x322*x413*x214*x311+x133*x322*x413*x211*x314-x133*x322*x411*x213*x314+x133*x322*x411*x214*x313+x213*x333*x321*x112*x414-x213*x333*x321*x114*x412-x213*x323*x331*x112*x414+x213*x323*x331*x114*x412+x223*x333*x414*x111*x312-x223*x333*x414*x112*x311+x223*x332*x411*x114*x313-x223*x332*x411*x113*x314+x223*x332*x413*x111*x314-x223*x332*x413*x114*x311-x223*x332*x414*x111*x313+x223*x332*x414*x113*x311-x223*x331*x412*x114*x313+x223*x331*x412*x113*x314+x223*x331*x413*x114*x312-x223*x331*x413*x112*x314-x223*x331*x414*x113*x312+x223*x331*x414*x112*x313+x233*x323*x411*x114*x312-x233*x323*x411*x112*x314+x233*x323*x412*x111*x314-x233*x323*x412*x114*x311-x233*x323*x414*x111*x312+x233*x323*x414*x112*x311-x233*x322*x411*x114*x313+x223*x334*x411*x113*x312-x223*x334*x411*x112*x313+x223*x334*x412*x111*x313-x223*x334*x412*x113*x311-x223*x334*x413*x111*x312+x223*x334*x413*x112*x311-x223*x333*x411*x114*x312+x223*x333*x411*x112*x314-x223*x333*x412*x111*x314+x223*x333*x412*x114*x311-x233*x322*x414*x113*x311+x233*x321*x412*x114*x313-x233*x321*x412*x113*x314-x233*x321*x413*x114*x312+x233*x321*x413*x112*x314+x233*x321*x414*x113*x312-x233*x324*x411*x113*x312+x233*x324*x411*x112*x313-x233*x324*x412*x111*x313+x233*x324*x412*x113*x311+x233*x324*x413*x111*x312-x233*x324*x413*x112*x311+x233*x322*x413*x114*x311+x233*x322*x414*x111*x313-x233*x321*x414*x112*x313+x233*x322*x411*x113*x314-x233*x322*x413*x111*x314-x323*x213*x411*x332*x114+x323*x214*x411*x332*x113-x323*x412*x111*x334*x213+x333*x414*x211*x322*x113-x333*x413*x111*x324*x212+x333*x412*x111*x324*x213-x333*x412*x211*x324*x113-x333*x213*x411*x324*x112+x333*x213*x411*x322*x114-x333*x214*x411*x322*x113+x323*x412*x211*x334*x113+x323*x413*x111*x334*x212-x323*x413*x111*x332*x214-x323*x413*x211*x334*x112+x323*x413*x211*x332*x114-x323*x212*x411*x334*x113+x323*x213*x411*x334*x112+x323*x414*x111*x332*x213-x323*x414*x211*x332*x113+x413*x323*x331*x112*x214-x413*x323*x331*x114*x212+x333*x413*x111*x322*x214+x333*x413*x211*x324*x112-x333*x413*x211*x322*x114+x333*x212*x411*x324*x113-x333*x414*x111*x322*x213-x433*x321*x313*x114*x212+x433*x321*x313*x112*x214+x433*x321*x314*x113*x212-x433*x321*x314*x112*x213+x423*x334*x311*x113*x212-x423*x334*x311*x112*x213-x423*x334*x312*x113*x211-x423*x334*x313*x111*x212+x423*x334*x312*x111*x213+x423*x334*x313*x112*x211-x423*x333*x311*x114*x212+x423*x333*x311*x112*x214+x423*x333*x312*x114*x211-x423*x333*x312*x111*x214-x423*x333*x314*x112*x211+x423*x333*x314*x111*x212+x423*x332*x311*x114*x213-x423*x332*x311*x113*x214-x423*x332*x313*x114*x211+x423*x332*x313*x111*x214+x423*x332*x314*x113*x211-x423*x332*x314*x111*x213-x423*x331*x312*x114*x213+x423*x331*x312*x113*x214+x423*x331*x313*x114*x212-x423*x331*x313*x112*x214-x423*x331*x314*x113*x212+x423*x331*x314*x112*x213-x413*x333*x321*x112*x214+x413*x333*x321*x114*x212-x433*x324*x311*x113*x212+x433*x324*x311*x112*x213+x433*x324*x312*x113*x211-x433*x324*x312*x111*x213-x433*x324*x313*x112*x211+x433*x324*x313*x111*x212+x433*x323*x311*x114*x212-x433*x323*x311*x112*x214-x433*x323*x312*x114*x211+x433*x323*x312*x111*x214+x433*x323*x314*x112*x211-x433*x323*x314*x111*x212-x433*x322*x311*x114*x213+x433*x322*x311*x113*x214+x433*x322*x313*x114*x211-x433*x322*x313*x111*x214-x433*x322*x314*x113*x211+x433*x322*x314*x111*x213+x433*x321*x312*x114*x213-x433*x321*x312*x113*x214 : 

FF[2, 0, 3] =  x114*x334*x413*x212*x321-x114*x334*x412*x213*x321-x114*x324*x413*x331*x212+x114*x324*x412*x331*x213+x134*x323*x412*x214*x311+x134*x313*x414*x212*x321-x134*x313*x412*x214*x321+x134*x312*x413*x214*x321-x134*x312*x414*x213*x321+x134*x314*x412*x213*x321-x134*x323*x412*x211*x314+x134*x323*x411*x212*x314-x134*x323*x411*x214*x312-x134*x322*x414*x211*x313-x134*x322*x413*x214*x311+x134*x322*x413*x211*x314-x134*x322*x411*x213*x314+x134*x322*x411*x214*x313+x134*x322*x414*x213*x311-x134*x314*x413*x212*x321-x124*x332*x414*x213*x311+x124*x314*x413*x331*x212-x124*x314*x412*x331*x213-x124*x313*x414*x331*x212+x124*x313*x412*x331*x214-x124*x332*x413*x211*x314+x124*x332*x411*x213*x314-x124*x332*x411*x214*x313-x124*x312*x413*x331*x214+x124*x312*x414*x331*x213+x124*x334*x412*x213*x311-x124*x334*x413*x212*x311+x124*x334*x413*x211*x312-x124*x334*x412*x211*x313+x124*x334*x411*x212*x313-x124*x334*x411*x213*x312+x124*x333*x414*x212*x311-x124*x333*x414*x211*x312-x124*x333*x412*x214*x311+x124*x333*x412*x211*x314-x124*x333*x411*x212*x314+x124*x333*x411*x214*x312+x124*x332*x414*x211*x313+x124*x332*x413*x214*x311-x134*x324*x412*x213*x311+x134*x324*x413*x212*x311-x134*x324*x413*x211*x312+x134*x324*x412*x211*x313-x134*x324*x411*x212*x313+x134*x324*x411*x213*x312-x134*x323*x414*x212*x311+x134*x323*x414*x211*x312+x224*x333*x414*x111*x312-x224*x333*x414*x112*x311+x224*x332*x411*x114*x313-x224*x332*x411*x113*x314+x224*x332*x413*x111*x314-x224*x332*x413*x114*x311-x224*x332*x414*x111*x313+x224*x332*x414*x113*x311-x224*x331*x412*x114*x313+x224*x331*x412*x113*x314+x224*x331*x413*x114*x312-x224*x331*x413*x112*x314-x224*x331*x414*x113*x312+x224*x331*x414*x112*x313+x214*x324*x331*x112*x413-x214*x324*x331*x113*x412-x214*x334*x321*x112*x413+x214*x334*x321*x113*x412-x234*x321*x414*x112*x313+x234*x322*x411*x113*x314-x234*x322*x413*x111*x314+x234*x322*x413*x114*x311+x234*x322*x414*x111*x313-x234*x322*x414*x113*x311+x234*x321*x412*x114*x313-x234*x321*x412*x113*x314-x234*x321*x413*x114*x312+x234*x321*x413*x112*x314+x234*x321*x414*x113*x312-x234*x324*x411*x113*x312+x234*x324*x411*x112*x313-x234*x324*x412*x111*x313+x234*x324*x412*x113*x311+x234*x324*x413*x111*x312-x234*x324*x413*x112*x311+x234*x323*x411*x114*x312-x234*x323*x411*x112*x314+x234*x323*x412*x111*x314-x234*x323*x412*x114*x311-x234*x323*x414*x111*x312+x234*x323*x414*x112*x311-x234*x322*x411*x114*x313+x224*x334*x411*x113*x312-x224*x334*x411*x112*x313+x224*x334*x412*x111*x313-x224*x334*x412*x113*x311-x224*x334*x413*x111*x312+x224*x334*x413*x112*x311-x224*x333*x411*x114*x312+x224*x333*x411*x112*x314-x224*x333*x412*x111*x314+x224*x333*x412*x114*x311-x324*x412*x211*x333*x114-x324*x413*x111*x332*x214+x324*x413*x211*x332*x114+x324*x212*x411*x333*x114-x324*x414*x111*x333*x212+x324*x414*x111*x332*x213+x324*x414*x211*x333*x112-x324*x414*x211*x332*x113-x324*x213*x411*x332*x114-x324*x214*x411*x333*x112+x324*x214*x411*x332*x113+x324*x412*x111*x333*x214+x334*x413*x111*x322*x214-x334*x413*x211*x322*x114-x334*x212*x411*x323*x114+x334*x414*x111*x323*x212-x334*x414*x111*x322*x213-x334*x414*x211*x323*x112+x334*x414*x211*x322*x113+x334*x412*x211*x323*x114-x334*x412*x111*x323*x214+x334*x213*x411*x322*x114+x334*x214*x411*x323*x112-x334*x214*x411*x322*x113-x414*x334*x321*x113*x212+x414*x334*x321*x112*x213-x424*x333*x311*x114*x212+x424*x333*x311*x112*x214+x424*x333*x312*x114*x211-x424*x333*x312*x111*x214-x424*x333*x314*x112*x211+x424*x333*x314*x111*x212+x424*x332*x311*x114*x213-x424*x332*x311*x113*x214-x424*x332*x313*x114*x211+x424*x332*x313*x111*x214+x424*x332*x314*x113*x211-x424*x332*x314*x111*x213-x424*x331*x312*x114*x213+x424*x331*x312*x113*x214+x424*x331*x313*x114*x212-x424*x331*x313*x112*x214-x424*x331*x314*x113*x212+x424*x331*x314*x112*x213-x414*x324*x331*x112*x213+x414*x324*x331*x113*x212+x434*x322*x314*x111*x213+x434*x321*x312*x114*x213-x434*x321*x312*x113*x214-x434*x321*x313*x114*x212+x434*x321*x313*x112*x214+x434*x321*x314*x113*x212-x434*x321*x314*x112*x213+x424*x334*x311*x113*x212-x424*x334*x311*x112*x213-x424*x334*x312*x113*x211-x424*x334*x313*x111*x212+x424*x334*x312*x111*x213+x424*x334*x313*x112*x211-x434*x324*x311*x113*x212+x434*x324*x311*x112*x213+x434*x324*x312*x113*x211-x434*x324*x312*x111*x213-x434*x324*x313*x112*x211+x434*x324*x313*x111*x212+x434*x323*x311*x114*x212-x434*x323*x311*x112*x214-x434*x323*x312*x114*x211+x434*x323*x312*x111*x214+x434*x323*x314*x112*x211-x434*x323*x314*x111*x212-x434*x322*x311*x114*x213+x434*x322*x311*x113*x214+x434*x322*x313*x114*x211-x434*x322*x313*x111*x214-x434*x322*x314*x113*x211 : 

FF[2, 1, 0] =  x223*x134*x411*x112*x321+x223*x134*x312*x111*x421-x223*x134*x311*x421*x112+x223*x131*x421*x112*x314+x223*x134*x412*x121*x311-x223*x134*x412*x111*x321-x223*x132*x411*x114*x321-x223*x132*x414*x121*x311+x223*x132*x414*x111*x321+x223*x132*x311*x421*x114-x223*x132*x314*x111*x421+x223*x132*x411*x314*x121-x223*x134*x411*x312*x121+x223*x131*x311*x122*x414+x223*x131*x321*x114*x412-x223*x131*x321*x112*x414+x223*x131*x411*x124*x312-x223*x131*x411*x122*x314-x223*x131*x421*x114*x312-x223*x122*x414*x111*x331+x223*x122*x411*x331*x114-x223*x124*x312*x111*x431+x223*x124*x311*x431*x112+x223*x124*x412*x111*x331-x223*x124*x411*x331*x112-x223*x131*x311*x124*x412+x223*x121*x431*x114*x312-x223*x122*x311*x431*x114+x223*x122*x314*x111*x431-x223*x121*x331*x114*x412+x223*x121*x331*x112*x414-x223*x121*x431*x112*x314+x423*x121*x231*x112*x314-x423*x121*x231*x114*x312-x423*x131*x311*x122*x214-x423*x131*x321*x114*x212+x423*x122*x311*x231*x114+x423*x122*x331*x111*x214-x423*x122*x331*x114*x211-x423*x122*x231*x111*x314-x423*x124*x331*x111*x212-x423*x124*x311*x231*x112+x423*x124*x231*x111*x312+x423*x124*x331*x112*x211+x423*x134*x211*x312*x121-x423*x134*x221*x111*x312+x423*x134*x311*x112*x221+x423*x134*x321*x111*x212+x423*x132*x221*x111*x314+x423*x132*x321*x114*x211+x224*x132*x413*x121*x311-x224*x132*x413*x111*x321+x224*x132*x411*x113*x321-x224*x132*x311*x421*x113+x224*x132*x313*x111*x421-x423*x132*x321*x111*x214-x423*x132*x211*x314*x121+x423*x132*x311*x214*x121-x423*x132*x311*x114*x221+x224*x133*x311*x421*x112-x423*x131*x221*x112*x314+x423*x131*x311*x124*x212+x423*x131*x211*x122*x314+x423*x131*x221*x114*x312-x224*x133*x312*x111*x421+x224*x133*x411*x312*x121-x224*x133*x411*x112*x321-x224*x133*x412*x121*x311+x224*x133*x412*x111*x321+x423*x131*x321*x112*x214-x423*x131*x211*x124*x312+x423*x121*x331*x114*x212-x423*x121*x331*x112*x214+x224*x131*x321*x112*x413-x224*x131*x411*x123*x312-x224*x131*x421*x112*x313+x224*x131*x411*x122*x313+x224*x131*x421*x113*x312+x224*x131*x311*x123*x412-x423*x134*x311*x212*x121-x423*x134*x321*x112*x211-x224*x132*x411*x313*x121+x224*x121*x331*x113*x412-x224*x121*x331*x112*x413+x224*x121*x431*x112*x313-x224*x121*x431*x113*x312-x224*x122*x313*x111*x431-x224*x122*x411*x331*x113+x224*x122*x413*x111*x331+x224*x122*x311*x431*x113-x224*x123*x311*x431*x112+x224*x123*x411*x331*x112-x224*x123*x412*x111*x331+x224*x123*x312*x111*x431-x224*x131*x311*x122*x413-x224*x131*x321*x113*x412-x321*x124*x431*x113*x212+x321*x124*x431*x112*x213+x321*x124*x231*x113*x412-x321*x124*x231*x112*x413-x422*x124*x331*x113*x211+x321*x123*x431*x114*x212-x321*x123*x431*x112*x214+x422*x124*x331*x111*x213+x422*x124*x311*x231*x113-x321*x123*x231*x114*x412+x321*x123*x231*x112*x414+x321*x122*x431*x113*x214+x422*x131*x321*x114*x213+x321*x122*x231*x114*x413-x321*x122*x231*x113*x414+x422*x131*x311*x123*x214-x422*x124*x231*x111*x313-x321*x122*x431*x114*x213-x422*x131*x321*x113*x214-x422*x131*x311*x124*x213-x422*x121*x331*x114*x213-x422*x123*x311*x231*x114+x422*x123*x331*x114*x211-x422*x123*x331*x111*x214+x422*x123*x231*x111*x314-x324*x131*x211*x123*x412-x422*x121*x231*x113*x314+x422*x121*x231*x114*x313+x422*x121*x331*x113*x214+x324*x132*x413*x111*x221-x324*x132*x411*x113*x221+x324*x132*x421*x113*x211-x324*x132*x421*x111*x213+x324*x132*x411*x213*x121-x324*x132*x413*x121*x211-x324*x123*x431*x111*x212+x324*x123*x412*x111*x231+x422*x131*x211*x124*x313-x324*x123*x411*x231*x112+x324*x122*x431*x111*x213-x422*x131*x211*x123*x314+x324*x123*x431*x112*x211-x324*x122*x413*x111*x231+x422*x131*x221*x113*x314-x422*x131*x221*x114*x313-x324*x122*x431*x113*x211+x324*x131*x221*x113*x412+x324*x131*x421*x112*x213+x324*x121*x431*x113*x212-x324*x121*x431*x112*x213-x422*x134*x311*x113*x221+x324*x121*x231*x112*x413-x324*x121*x231*x113*x412+x324*x122*x411*x231*x113-x422*x134*x321*x111*x213-x324*x131*x221*x112*x413+x422*x134*x221*x111*x313+x324*x131*x211*x122*x413+x422*x134*x311*x213*x121-x422*x134*x211*x313*x121+x422*x134*x321*x113*x211+x324*x133*x411*x112*x221-x324*x131*x421*x113*x212-x324*x131*x411*x122*x213+x324*x131*x411*x123*x212-x324*x133*x421*x112*x211-x422*x133*x221*x111*x314-x324*x133*x412*x111*x221+x324*x133*x412*x121*x211-x324*x133*x411*x212*x121+x324*x133*x421*x111*x212-x422*x133*x321*x114*x211+x422*x133*x311*x114*x221-x422*x133*x311*x214*x121+x422*x133*x211*x314*x121+x422*x133*x321*x111*x214+x322*x134*x411*x113*x221+x322*x134*x413*x121*x211-x322*x134*x411*x213*x121+x322*x134*x421*x111*x213-x322*x134*x421*x113*x211-x322*x134*x413*x111*x221+x322*x131*x421*x113*x214+x322*x133*x421*x114*x211-x322*x133*x414*x121*x211+x122*x134*x313*x211*x421+x322*x133*x411*x214*x121-x122*x134*x413*x211*x321-x122*x134*x411*x313*x221-x322*x133*x421*x111*x214+x122*x134*x413*x221*x311+x122*x133*x311*x421*x214-x122*x133*x314*x211*x421+x122*x133*x411*x314*x221-x322*x133*x411*x114*x221-x122*x133*x411*x214*x321-x122*x133*x414*x221*x311+x122*x133*x414*x211*x321+x322*x133*x414*x111*x221-x122*x134*x311*x421*x213+x122*x134*x411*x213*x321-x322*x131*x221*x113*x414-x322*x123*x431*x114*x211+x322*x123*x431*x111*x214+x424*x133*x221*x111*x312+x424*x133*x321*x112*x211-x424*x133*x311*x112*x221-x424*x133*x211*x312*x121-x322*x123*x414*x111*x231-x322*x124*x431*x111*x213+x322*x124*x431*x113*x211-x322*x124*x411*x231*x113+x322*x124*x413*x111*x231+x322*x131*x411*x124*x213-x322*x131*x411*x123*x214-x322*x131*x421*x114*x213-x322*x131*x211*x124*x413+x322*x131*x211*x123*x414+x322*x131*x221*x114*x413+x322*x121*x431*x114*x213-x322*x121*x231*x114*x413+x322*x121*x231*x113*x414-x322*x121*x431*x113*x214+x322*x123*x411*x231*x114-x424*x123*x331*x112*x211+x424*x123*x331*x111*x212-x424*x131*x311*x123*x212+x424*x131*x211*x123*x312+x424*x131*x221*x112*x313-x424*x131*x211*x122*x313-x424*x131*x321*x112*x213-x424*x131*x221*x113*x312+x424*x131*x321*x113*x212+x424*x131*x311*x122*x213-x424*x132*x321*x113*x211-x424*x132*x311*x213*x121-x424*x132*x221*x111*x313+x424*x132*x211*x313*x121+x424*x132*x311*x113*x221+x424*x132*x321*x111*x213-x424*x133*x321*x111*x212+x424*x133*x311*x212*x121+x424*x122*x231*x111*x313-x424*x122*x331*x111*x213+x424*x123*x311*x231*x112-x424*x123*x231*x111*x312+x424*x122*x331*x113*x211-x424*x122*x311*x231*x113-x424*x121*x231*x112*x313+x424*x121*x331*x112*x213-x424*x121*x331*x113*x212+x424*x121*x231*x113*x312+x123*x132*x414*x221*x311-x123*x132*x414*x211*x321-x123*x132*x411*x314*x221+x123*x132*x411*x214*x321-x123*x132*x311*x421*x214+x123*x132*x314*x211*x421-x123*x134*x312*x211*x421+x123*x134*x411*x312*x221+x123*x134*x311*x421*x212-x123*x134*x411*x212*x321-x123*x134*x412*x221*x311+x123*x134*x412*x211*x321-x421*x124*x331*x112*x213+x421*x124*x231*x112*x313+x421*x124*x331*x113*x212-x421*x123*x331*x114*x212-x421*x123*x231*x112*x314+x421*x122*x331*x114*x213+x421*x123*x331*x112*x214-x421*x124*x231*x113*x312+x421*x122*x231*x113*x314-x421*x122*x331*x113*x214+x421*x123*x231*x114*x312-x124*x133*x411*x312*x221-x421*x122*x231*x114*x313+x124*x132*x411*x313*x221-x124*x132*x413*x221*x311+x124*x132*x311*x421*x213-x124*x132*x411*x213*x321-x124*x132*x313*x211*x421+x124*x132*x413*x211*x321-x124*x133*x412*x211*x321+x124*x133*x411*x212*x321+x124*x133*x412*x221*x311-x124*x133*x311*x421*x212+x124*x133*x312*x211*x421-x221*x124*x331*x113*x412+x221*x122*x331*x113*x414-x221*x122*x431*x113*x314+x221*x123*x431*x112*x314+x221*x123*x331*x114*x412-x221*x123*x331*x112*x414+x221*x122*x431*x114*x313-x221*x122*x331*x114*x413-x221*x123*x431*x114*x312+x221*x124*x331*x112*x413-x221*x124*x431*x112*x313+x221*x124*x431*x113*x312+x222*x131*x321*x113*x414-x222*x131*x421*x113*x314-x222*x133*x411*x314*x121+x222*x133*x411*x114*x321+x222*x133*x414*x121*x311-x222*x133*x414*x111*x321-x222*x133*x311*x421*x114+x222*x133*x314*x111*x421+x222*x134*x311*x421*x113-x222*x134*x313*x111*x421+x222*x134*x411*x313*x121-x222*x134*x413*x121*x311+x222*x134*x413*x111*x321-x222*x134*x411*x113*x321+x222*x121*x431*x113*x314-x222*x121*x331*x113*x414+x222*x121*x331*x114*x413-x222*x121*x431*x114*x313+x222*x123*x414*x111*x331-x222*x123*x411*x331*x114-x222*x123*x314*x111*x431+x222*x123*x311*x431*x114+x222*x124*x411*x331*x113+x222*x124*x313*x111*x431-x222*x124*x413*x111*x331-x222*x124*x311*x431*x113-x222*x131*x411*x124*x313+x222*x131*x411*x123*x314+x222*x131*x421*x114*x313-x222*x131*x311*x123*x414+x222*x131*x311*x124*x413-x222*x131*x321*x114*x413-x323*x134*x421*x111*x212+x323*x134*x421*x112*x211+x323*x134*x412*x111*x221-x323*x132*x414*x111*x221-x323*x132*x411*x214*x121+x323*x132*x421*x111*x214+x323*x132*x411*x114*x221-x323*x132*x421*x114*x211+x323*x132*x414*x121*x211-x323*x134*x411*x112*x221-x323*x134*x412*x121*x211+x323*x134*x411*x212*x121-x323*x131*x421*x112*x214+x323*x131*x411*x122*x214+x323*x131*x421*x114*x212-x323*x131*x411*x124*x212-x323*x131*x211*x122*x414-x323*x131*x221*x114*x412+x323*x131*x221*x112*x414-x323*x121*x431*x114*x212+x323*x121*x431*x112*x214-x323*x122*x431*x111*x214+x323*x122*x414*x111*x231-x323*x122*x411*x231*x114+x323*x122*x431*x114*x211+x323*x124*x431*x111*x212-x323*x124*x431*x112*x211-x323*x124*x412*x111*x231+x323*x124*x411*x231*x112+x323*x131*x211*x124*x412+x323*x121*x231*x114*x412-x323*x121*x231*x112*x414 : 

FF[2, 1, 1] =  x422*x223*x132*x114*x311-x422*x223*x132*x111*x314+x422*x124*x211*x133*x312-x422*x224*x132*x113*x311+x422*x324*x132*x113*x211-x422*x224*x133*x111*x312+x422*x323*x132*x111*x214-x422*x323*x132*x114*x211-x422*x324*x133*x112*x211-x422*x324*x132*x111*x213+x132*x424*x211*x123*x312+x422*x224*x132*x111*x313+x422*x123*x311*x134*x212-x422*x123*x211*x134*x312+x422*x324*x133*x111*x212-x422*x124*x311*x133*x212-x422*x131*x212*x324*x113+x422*x131*x213*x324*x112+x422*x131*x212*x323*x114-x422*x131*x214*x323*x112+x422*x323*x134*x112*x211+x422*x131*x314*x223*x112-x422*x131*x313*x224*x112-x422*x323*x134*x111*x212+x422*x131*x312*x224*x113-x422*x131*x312*x223*x114+x422*x224*x133*x112*x311+x422*x223*x134*x111*x312-x422*x223*x134*x112*x311-x232*x322*x124*x113*x411-x232*x424*x121*x112*x313+x232*x424*x121*x113*x312+x232*x422*x123*x111*x314-x232*x422*x121*x113*x314+x232*x422*x121*x114*x313-x232*x424*x123*x111*x312-x232*x321*x124*x112*x413+x232*x322*x124*x111*x413-x312*x122*x213*x134*x421-x312*x122*x414*x133*x221+x312*x122*x413*x134*x221+x232*x424*x123*x112*x311-x232*x424*x122*x113*x311+x232*x424*x122*x111*x313-x232*x323*x124*x111*x412-x232*x323*x122*x114*x411-x232*x323*x121*x112*x414-x232*x322*x121*x114*x413+x232*x323*x124*x112*x411+x232*x323*x122*x111*x414-x232*x322*x123*x111*x414+x232*x322*x123*x114*x411+x232*x322*x121*x113*x414+x232*x323*x121*x114*x412-x232*x423*x124*x112*x311+x232*x423*x124*x111*x312-x312*x123*x214*x132*x421+x312*x122*x214*x133*x421-x232*x423*x121*x114*x312+x232*x324*x123*x111*x412-x232*x324*x123*x112*x411+x232*x423*x122*x114*x311-x232*x423*x122*x111*x314+x232*x423*x121*x112*x314-x232*x324*x122*x111*x413+x232*x324*x122*x113*x411+x232*x324*x121*x112*x413+x312*x123*x414*x132*x221-x312*x124*x221*x132*x413+x312*x124*x421*x132*x213-x232*x421*x122*x114*x313-x232*x321*x122*x113*x414+x232*x321*x122*x114*x413-x232*x421*x123*x112*x314+x232*x421*x123*x114*x312+x232*x421*x122*x113*x314+x232*x321*x124*x113*x412+x232*x321*x123*x112*x414-x232*x321*x123*x114*x412-x232*x324*x121*x113*x412-x232*x421*x124*x113*x312+x232*x421*x124*x112*x313+x232*x422*x124*x113*x311-x232*x422*x124*x111*x313-x232*x422*x123*x114*x311+x312*x222*x133*x121*x414-x312*x222*x131*x123*x414-x312*x222*x134*x121*x413+x312*x222*x134*x421*x113+x312*x222*x131*x124*x413-x312*x222*x133*x421*x114-x312*x223*x132*x121*x414+x312*x223*x131*x122*x414-x312*x224*x131*x122*x413+x312*x224*x132*x121*x413+x212*x323*x132*x121*x414-x212*x323*x131*x122*x414+x312*x422*x134*x213*x121-x312*x422*x134*x113*x221-x212*x422*x131*x123*x314+x212*x422*x131*x124*x313+x212*x422*x134*x113*x321-x212*x324*x132*x121*x413+x212*x324*x131*x122*x413+x122*x224*x411*x133*x312-x212*x424*x131*x122*x313-x212*x423*x132*x314*x121+x212*x423*x131*x122*x314-x212*x422*x134*x313*x121-x212*x422*x133*x114*x321+x212*x422*x133*x314*x121-x312*x422*x131*x124*x213+x312*x422*x133*x114*x221-x312*x422*x133*x214*x121+x312*x422*x131*x123*x214-x212*x322*x131*x124*x413+x212*x424*x132*x313*x121-x212*x124*x421*x132*x313+x212*x123*x132*x421*x314+x212*x124*x321*x132*x413-x212*x322*x133*x121*x414+x212*x322*x134*x121*x413-x212*x322*x134*x421*x113+x212*x322*x131*x123*x414+x212*x322*x133*x421*x114-x212*x122*x134*x321*x413-x212*x122*x133*x421*x314+x212*x122*x134*x421*x313-x212*x123*x132*x321*x414+x212*x122*x133*x321*x414+x312*x423*x132*x214*x121-x312*x423*x131*x122*x214+x322*x424*x132*x111*x213-x322*x424*x132*x113*x211-x322*x424*x133*x111*x212+x322*x423*x132*x114*x211+x322*x423*x134*x111*x212+x322*x424*x133*x112*x211-x122*x224*x311*x133*x412-x322*x423*x134*x112*x211-x322*x423*x132*x111*x214-x312*x424*x132*x213*x121+x312*x424*x131*x122*x213-x322*x131*x412*x224*x113+x322*x131*x412*x223*x114+x322*x131*x413*x224*x112-x322*x131*x414*x223*x112+x322*x131*x212*x424*x113-x322*x131*x212*x423*x114+x122*x423*x211*x134*x312-x322*x131*x213*x424*x112+x322*x131*x214*x423*x112-x322*x224*x133*x112*x411-x322*x224*x132*x111*x413-x122*x423*x311*x134*x212+x322*x123*x211*x134*x412+x322*x224*x132*x113*x411+x322*x124*x411*x133*x212-x412*x224*x132*x313*x121+x412*x224*x131*x122*x313-x412*x322*x131*x123*x214+x412*x322*x131*x124*x213-x322*x123*x411*x134*x212-x322*x124*x211*x133*x412+x412*x322*x133*x214*x121-x412*x322*x133*x114*x221-x412*x322*x134*x213*x121+x412*x322*x134*x113*x221-x322*x223*x132*x114*x411+x322*x224*x133*x111*x412+x412*x323*x131*x122*x214-x122*x424*x211*x133*x312+x322*x223*x132*x111*x414-x322*x223*x134*x111*x412+x322*x223*x134*x112*x411+x122*x424*x311*x133*x212+x412*x324*x132*x213*x121-x412*x323*x132*x214*x121-x412*x324*x131*x122*x213-x412*x122*x221*x134*x313-x412*x122*x321*x133*x214+x412*x122*x221*x133*x314-x432*x221*x123*x114*x312-x432*x221*x122*x113*x314+x432*x221*x122*x114*x313-x432*x222*x124*x113*x311-x432*x221*x124*x112*x313+x432*x221*x124*x113*x312+x432*x222*x123*x114*x311+x432*x221*x123*x112*x314-x412*x123*x221*x132*x314+x412*x122*x321*x134*x213+x412*x123*x321*x132*x214+x432*x222*x124*x111*x313-x432*x222*x123*x111*x314+x432*x222*x121*x113*x314-x432*x222*x121*x114*x313-x432*x223*x121*x112*x314+x432*x223*x121*x114*x312+x432*x224*x122*x113*x311-x432*x224*x122*x111*x313-x432*x223*x124*x111*x312-x432*x223*x122*x114*x311+x432*x223*x124*x112*x311+x432*x223*x122*x111*x314-x432*x224*x123*x112*x311+x432*x224*x123*x111*x312+x432*x224*x121*x112*x313-x432*x224*x121*x113*x312+x412*x124*x313*x132*x221-x412*x124*x213*x132*x321-x432*x321*x123*x112*x214+x432*x321*x123*x114*x212+x432*x321*x122*x113*x214+x432*x321*x124*x112*x213+x432*x322*x123*x111*x214-x432*x322*x123*x114*x211-x432*x322*x121*x113*x214+x432*x322*x121*x114*x213-x432*x321*x124*x113*x212-x432*x321*x122*x114*x213-x432*x322*x124*x111*x213+x432*x322*x124*x113*x211-x412*x222*x134*x113*x321+x412*x222*x134*x313*x121-x432*x323*x122*x111*x214+x432*x323*x124*x111*x212-x432*x323*x124*x112*x211+x432*x323*x122*x114*x211-x432*x324*x123*x111*x212-x432*x324*x122*x113*x211-x432*x324*x121*x112*x213+x432*x324*x121*x113*x212+x412*x222*x131*x123*x314-x412*x222*x131*x124*x313+x432*x323*x121*x112*x214-x432*x323*x121*x114*x212+x432*x324*x123*x112*x211+x432*x324*x122*x111*x213+x412*x222*x133*x114*x321-x412*x222*x133*x314*x121+x412*x223*x132*x314*x121-x412*x223*x131*x122*x314-x122*x323*x211*x134*x412+x122*x323*x411*x134*x212-x112*x222*x134*x421*x313+x112*x222*x134*x321*x413+x112*x222*x133*x421*x314-x112*x222*x133*x321*x414+x122*x324*x211*x133*x412-x122*x324*x411*x133*x212+x122*x223*x311*x134*x412-x122*x223*x411*x134*x312-x112*x322*x214*x133*x421+x112*x322*x414*x133*x221+x112*x322*x213*x134*x421-x112*x322*x413*x134*x221-x112*x422*x221*x133*x314+x112*x422*x221*x134*x313+x112*x422*x321*x133*x214-x112*x422*x321*x134*x213+x332*x221*x124*x112*x413+x332*x221*x122*x113*x414-x332*x221*x122*x114*x413-x332*x221*x124*x113*x412-x332*x221*x123*x112*x414+x332*x221*x123*x114*x412+x332*x223*x124*x111*x412+x332*x223*x121*x112*x414-x332*x223*x121*x114*x412-x332*x223*x124*x112*x411-x332*x223*x122*x111*x414+x332*x223*x122*x114*x411+x332*x222*x124*x113*x411+x332*x222*x123*x111*x414-x332*x222*x123*x114*x411-x332*x222*x121*x113*x414+x332*x222*x121*x114*x413-x332*x222*x124*x111*x413-x332*x224*x123*x111*x412+x332*x224*x123*x112*x411+x332*x224*x122*x111*x413+x332*x421*x124*x113*x212+x332*x421*x123*x112*x214-x332*x421*x123*x114*x212-x332*x224*x122*x113*x411-x332*x224*x121*x112*x413+x332*x224*x121*x113*x412-x332*x422*x124*x113*x211-x332*x422*x123*x111*x214+x332*x422*x123*x114*x211-x332*x421*x124*x112*x213-x332*x421*x122*x113*x214+x332*x421*x122*x114*x213-x222*x124*x411*x133*x312+x222*x123*x411*x134*x312+x222*x124*x311*x133*x412-x222*x123*x311*x134*x412+x332*x422*x124*x111*x213+x332*x422*x121*x113*x214-x332*x422*x121*x114*x213+x332*x424*x123*x111*x212+x332*x424*x121*x112*x213-x332*x424*x121*x113*x212-x332*x424*x123*x112*x211-x332*x424*x122*x111*x213+x332*x424*x122*x113*x211-x222*x131*x412*x323*x114+x222*x131*x412*x324*x113-x222*x131*x413*x324*x112-x222*x424*x133*x112*x311+x222*x131*x414*x323*x112-x222*x324*x133*x111*x412+x222*x323*x134*x111*x412-x332*x423*x122*x114*x211-x332*x423*x121*x112*x214+x332*x423*x121*x114*x212-x332*x423*x124*x111*x212+x332*x423*x124*x112*x211+x332*x423*x122*x111*x214-x222*x323*x132*x111*x414+x222*x323*x132*x114*x411+x222*x131*x313*x424*x112-x222*x131*x314*x423*x112-x222*x323*x134*x112*x411-x222*x131*x312*x424*x113+x222*x131*x312*x423*x114+x222*x423*x134*x112*x311-x222*x423*x134*x111*x312-x222*x423*x132*x114*x311+x222*x423*x132*x111*x314+x222*x324*x132*x111*x413-x222*x324*x132*x113*x411+x222*x324*x133*x112*x411+x222*x424*x133*x111*x312+x222*x424*x132*x113*x311-x222*x424*x132*x111*x313-x132*x222*x421*x113*x314+x132*x222*x421*x114*x313+x132*x222*x321*x113*x414-x132*x222*x321*x114*x413+x132*x223*x411*x124*x312-x132*x223*x311*x124*x412-x132*x224*x411*x123*x312+x132*x224*x311*x123*x412-x132*x322*x221*x113*x414+x132*x322*x221*x114*x413+x132*x323*x211*x124*x412+x132*x322*x421*x113*x214-x132*x322*x421*x114*x213-x132*x323*x411*x124*x212+x132*x324*x411*x123*x212+x132*x422*x221*x113*x314-x132*x422*x221*x114*x313-x132*x324*x211*x123*x412-x132*x422*x321*x113*x214-x132*x423*x211*x124*x312+x132*x423*x311*x124*x212+x132*x422*x321*x114*x213-x132*x424*x311*x123*x212 : 

FF[2, 1, 2] =  -x313*x424*x131*x123*x212+x323*x131*x413*x224*x112-x323*x131*x413*x222*x114-x323*x131*x412*x224*x113+x323*x424*x133*x112*x211+x323*x424*x132*x111*x213-x323*x424*x132*x113*x211-x323*x424*x133*x111*x212+x323*x422*x134*x113*x211+x323*x422*x133*x111*x214-x323*x422*x133*x114*x211-x323*x422*x134*x111*x213-x323*x131*x213*x424*x112+x323*x131*x213*x422*x114-x323*x131*x214*x422*x113+x323*x131*x414*x222*x113+x323*x131*x212*x424*x113-x323*x124*x411*x132*x213-x323*x224*x133*x112*x411-x323*x224*x132*x111*x413+x323*x224*x132*x113*x411-x323*x122*x211*x134*x413+x323*x122*x411*x134*x213+x323*x124*x211*x132*x413-x323*x222*x133*x111*x414+x323*x222*x133*x114*x411+x323*x224*x133*x111*x412-x323*x222*x134*x113*x411+x323*x222*x134*x111*x413-x333*x221*x124*x113*x412-x333*x221*x123*x112*x414+x333*x221*x123*x114*x412+x333*x221*x124*x112*x413+x333*x224*x122*x111*x413-x333*x224*x122*x113*x411-x333*x224*x121*x112*x413+x333*x224*x121*x113*x412+x333*x223*x121*x112*x414-x333*x223*x121*x114*x412-x333*x224*x123*x111*x412+x333*x224*x123*x112*x411-x333*x223*x124*x112*x411-x333*x223*x122*x111*x414+x333*x223*x122*x114*x411+x333*x223*x124*x111*x412-x333*x222*x124*x111*x413+x333*x222*x124*x113*x411+x333*x222*x123*x111*x414-x333*x222*x123*x114*x411+x333*x221*x122*x113*x414-x333*x221*x122*x114*x413-x333*x222*x121*x113*x414+x333*x222*x121*x114*x413-x333*x421*x122*x113*x214+x333*x421*x122*x114*x213-x333*x422*x124*x113*x211-x333*x422*x123*x111*x214+x333*x421*x124*x113*x212+x333*x421*x123*x112*x214-x333*x421*x123*x114*x212-x333*x421*x124*x112*x213+x333*x422*x123*x114*x211+x333*x422*x124*x111*x213+x333*x422*x121*x113*x214-x333*x422*x121*x114*x213-x333*x423*x124*x111*x212+x333*x423*x124*x112*x211+x333*x423*x122*x111*x214-x333*x423*x122*x114*x211+x333*x424*x122*x113*x211+x333*x424*x123*x111*x212+x333*x424*x121*x112*x213-x333*x424*x121*x113*x212-x333*x423*x121*x112*x214+x333*x423*x121*x114*x212-x333*x424*x123*x112*x211-x333*x424*x122*x111*x213-x413*x224*x131*x123*x312+x413*x322*x133*x214*x121-x413*x322*x131*x123*x214+x413*x323*x134*x212*x121-x413*x323*x134*x112*x221+x413*x324*x131*x123*x212-x413*x324*x133*x212*x121+x413*x323*x132*x114*x221+x413*x323*x131*x122*x214-x413*x323*x131*x124*x212+x413*x122*x221*x133*x314-x413*x123*x321*x134*x212+x413*x123*x321*x132*x214-x413*x323*x132*x214*x121-x413*x122*x321*x133*x214+x413*x123*x221*x134*x312-x413*x123*x221*x132*x314+x413*x124*x212*x133*x321-x413*x222*x133*x314*x121-x413*x124*x312*x133*x221-x413*x223*x131*x122*x314+x413*x223*x131*x124*x312+x413*x224*x133*x312*x121-x413*x223*x132*x114*x321+x413*x223*x132*x314*x121+x413*x222*x131*x123*x314+x413*x223*x134*x112*x321-x413*x223*x134*x312*x121-x423*x322*x133*x111*x214+x423*x322*x133*x114*x211-x423*x324*x133*x112*x211-x423*x324*x132*x111*x213+x423*x322*x134*x111*x213-x423*x322*x134*x113*x211-x313*x122*x414*x133*x221-x313*x123*x214*x132*x421+x423*x324*x132*x113*x211-x423*x224*x133*x111*x312+x423*x324*x133*x111*x212-x423*x124*x211*x132*x313-x423*x131*x212*x324*x113-x423*x122*x311*x134*x213+x423*x122*x211*x134*x313+x423*x224*x132*x111*x313+x423*x124*x311*x132*x213-x423*x224*x132*x113*x311+x423*x131*x312*x224*x113+x423*x131*x214*x322*x113-x423*x131*x314*x222*x113+x313*x122*x214*x133*x421-x313*x124*x421*x133*x212+x313*x123*x414*x132*x221+x313*x123*x212*x134*x421+x423*x131*x213*x324*x112-x423*x131*x213*x322*x114-x423*x222*x133*x114*x311+x423*x222*x133*x111*x314-x423*x222*x134*x111*x313+x423*x224*x133*x112*x311+x423*x222*x134*x113*x311-x423*x131*x313*x224*x112+x423*x131*x313*x222*x114-x433*x223*x121*x112*x314+x433*x223*x121*x114*x312+x433*x224*x122*x113*x311-x433*x224*x122*x111*x313-x433*x223*x124*x111*x312-x433*x223*x122*x114*x311+x433*x223*x124*x112*x311+x433*x223*x122*x111*x314+x433*x222*x124*x111*x313-x433*x222*x123*x111*x314+x433*x222*x121*x113*x314-x433*x222*x121*x114*x313-x433*x221*x123*x114*x312-x433*x221*x122*x113*x314+x433*x221*x122*x114*x313-x433*x222*x124*x113*x311-x433*x221*x124*x112*x313+x433*x221*x124*x113*x312+x433*x222*x123*x114*x311+x433*x221*x123*x112*x314+x433*x322*x123*x111*x214-x433*x322*x123*x114*x211-x433*x322*x121*x113*x214+x433*x322*x121*x114*x213-x433*x321*x124*x113*x212-x433*x321*x122*x114*x213-x433*x322*x124*x111*x213+x433*x322*x124*x113*x211-x433*x321*x123*x112*x214+x433*x321*x123*x114*x212+x433*x321*x122*x113*x214+x433*x321*x124*x112*x213-x433*x224*x123*x112*x311+x433*x224*x123*x111*x312+x433*x224*x121*x112*x313-x433*x224*x121*x113*x312-x433*x323*x122*x111*x214+x433*x323*x124*x111*x212-x433*x323*x124*x112*x211+x433*x323*x122*x114*x211+x433*x323*x121*x112*x214-x433*x323*x121*x114*x212+x433*x324*x123*x112*x211+x433*x324*x122*x111*x213-x433*x324*x123*x111*x212-x433*x324*x122*x113*x211-x433*x324*x121*x112*x213+x433*x324*x121*x113*x212-x313*x123*x412*x134*x221+x313*x124*x221*x133*x412-x113*x223*x132*x421*x314+x113*x223*x132*x321*x414+x113*x223*x134*x421*x312-x113*x223*x134*x321*x412+x313*x222*x133*x121*x414-x313*x222*x131*x123*x414+x113*x323*x214*x132*x421-x113*x323*x414*x132*x221+x113*x323*x412*x134*x221-x113*x323*x212*x134*x421+x113*x423*x321*x134*x212-x113*x423*x321*x132*x214-x113*x423*x221*x134*x312+x113*x423*x221*x132*x314+x313*x223*x134*x121*x412-x313*x223*x134*x421*x112-x313*x223*x132*x121*x414+x313*x223*x131*x122*x414-x123*x422*x211*x134*x313+x123*x422*x311*x134*x213-x123*x224*x411*x132*x313+x123*x224*x311*x132*x413-x123*x424*x311*x132*x213+x123*x424*x211*x132*x313-x123*x322*x411*x134*x213+x123*x322*x211*x134*x413+x123*x324*x411*x132*x213-x123*x324*x211*x132*x413+x123*x222*x411*x134*x313-x123*x222*x311*x134*x413+x133*x222*x311*x124*x413-x133*x222*x411*x124*x313+x133*x224*x411*x122*x313+x133*x223*x321*x114*x412-x133*x223*x321*x112*x414-x133*x223*x421*x114*x312+x133*x223*x421*x112*x314-x133*x224*x311*x122*x413-x313*x223*x131*x124*x412+x313*x223*x132*x421*x114-x133*x322*x211*x124*x413-x133*x323*x421*x112*x214-x133*x323*x221*x114*x412+x133*x323*x221*x112*x414+x133*x323*x421*x114*x212+x133*x322*x411*x124*x213-x133*x324*x411*x122*x213+x133*x324*x211*x122*x413+x133*x422*x211*x124*x313-x133*x423*x321*x114*x212+x133*x423*x321*x112*x214-x133*x422*x311*x124*x213-x313*x224*x133*x121*x412+x133*x423*x221*x114*x312-x133*x423*x221*x112*x314+x133*x424*x311*x122*x213+x313*x224*x131*x123*x412-x133*x424*x211*x122*x313-x213*x323*x134*x121*x412-x213*x323*x131*x122*x414+x213*x323*x131*x124*x412+x213*x324*x133*x121*x412-x213*x324*x131*x123*x412+x213*x323*x134*x421*x112+x213*x323*x132*x121*x414-x213*x323*x132*x421*x114-x213*x422*x131*x123*x314-x213*x423*x134*x112*x321+x213*x423*x131*x122*x314-x213*x423*x131*x124*x312+x213*x422*x133*x314*x121+x213*x423*x134*x312*x121+x213*x423*x132*x114*x321-x213*x423*x132*x314*x121+x213*x424*x131*x123*x312-x213*x424*x133*x312*x121+x213*x322*x131*x123*x414+x213*x124*x421*x133*x312-x213*x124*x321*x133*x412-x213*x322*x133*x121*x414+x213*x122*x133*x321*x414-x213*x122*x133*x421*x314+x213*x123*x134*x321*x412+x213*x123*x132*x421*x314-x213*x123*x132*x321*x414-x213*x123*x134*x421*x312-x313*x422*x133*x214*x121+x313*x422*x131*x123*x214-x223*x122*x411*x134*x313+x223*x122*x311*x134*x413-x313*x423*x134*x212*x121+x313*x423*x134*x112*x221+x313*x423*x132*x214*x121-x313*x423*x131*x122*x214+x223*x322*x134*x113*x411+x223*x322*x133*x111*x414-x223*x322*x134*x111*x413-x223*x324*x133*x111*x412-x223*x124*x311*x132*x413+x223*x124*x411*x132*x313-x223*x322*x133*x114*x411-x223*x422*x134*x113*x311+x223*x131*x413*x322*x114+x223*x131*x314*x422*x113+x223*x131*x412*x324*x113-x223*x131*x313*x422*x114-x223*x131*x414*x322*x113-x223*x131*x413*x324*x112-x223*x424*x133*x112*x311+x223*x131*x313*x424*x112-x223*x131*x312*x424*x113+x223*x324*x133*x112*x411+x223*x324*x132*x111*x413-x223*x324*x132*x113*x411+x223*x422*x134*x111*x313+x223*x422*x133*x114*x311+x313*x423*x131*x124*x212-x313*x423*x132*x114*x221+x223*x424*x133*x111*x312+x223*x424*x132*x113*x311-x223*x424*x132*x111*x313-x223*x422*x133*x111*x314+x233*x422*x123*x111*x314-x233*x422*x121*x113*x314+x233*x422*x121*x114*x313-x233*x322*x124*x113*x411-x233*x424*x121*x112*x313+x233*x424*x121*x113*x312+x233*x424*x123*x112*x311-x233*x424*x122*x113*x311+x233*x424*x122*x111*x313-x233*x424*x123*x111*x312-x233*x321*x124*x112*x413+x233*x322*x124*x111*x413+x313*x424*x133*x212*x121-x233*x322*x123*x111*x414+x233*x322*x123*x114*x411+x233*x322*x121*x113*x414-x233*x322*x121*x114*x413+x233*x423*x122*x114*x311-x233*x423*x122*x111*x314+x233*x423*x121*x112*x314-x233*x423*x121*x114*x312-x233*x323*x121*x112*x414+x233*x323*x121*x114*x412-x233*x423*x124*x112*x311+x233*x423*x124*x111*x312+x233*x323*x124*x112*x411+x233*x323*x122*x111*x414-x233*x323*x124*x111*x412-x233*x323*x122*x114*x411+x233*x324*x123*x111*x412-x233*x324*x123*x112*x411-x233*x324*x122*x111*x413+x233*x324*x122*x113*x411+x233*x321*x124*x113*x412+x233*x321*x123*x112*x414-x233*x321*x123*x114*x412-x233*x421*x123*x112*x314+x233*x324*x121*x112*x413-x233*x324*x121*x113*x412-x233*x421*x124*x113*x312+x233*x421*x124*x112*x313+x233*x321*x122*x114*x413+x233*x422*x124*x113*x311-x233*x422*x124*x111*x313-x233*x422*x123*x114*x311+x233*x421*x123*x114*x312+x233*x421*x122*x113*x314-x233*x421*x122*x114*x313-x233*x321*x122*x113*x414 : 

FF[2, 1, 3] =  -x224*x323*x132*x111*x414+x224*x323*x132*x114*x411+x224*x131*x312*x423*x114-x224*x423*x134*x111*x312-x224*x423*x132*x114*x311+x224*x422*x134*x111*x313+x224*x422*x133*x114*x311-x224*x422*x133*x111*x314+x224*x423*x132*x111*x314+x224*x423*x134*x112*x311-x234*x321*x124*x112*x413+x234*x322*x124*x111*x413-x234*x322*x123*x111*x414+x234*x322*x123*x114*x411+x234*x322*x121*x113*x414+x234*x424*x121*x113*x312+x234*x424*x123*x112*x311-x234*x424*x122*x113*x311+x234*x424*x122*x111*x313-x234*x424*x123*x111*x312+x234*x422*x123*x111*x314-x234*x422*x121*x113*x314+x234*x422*x121*x114*x313-x234*x322*x124*x113*x411-x234*x424*x121*x112*x313-x234*x324*x122*x111*x413+x234*x324*x122*x113*x411+x234*x324*x121*x112*x413-x234*x324*x121*x113*x412-x234*x421*x124*x113*x312-x234*x423*x122*x111*x314+x234*x423*x121*x112*x314-x234*x423*x121*x114*x312+x234*x324*x123*x111*x412-x234*x324*x123*x112*x411-x234*x323*x121*x112*x414+x234*x323*x121*x114*x412-x234*x423*x124*x112*x311+x234*x423*x124*x111*x312+x234*x423*x122*x114*x311-x234*x322*x121*x114*x413+x234*x323*x124*x112*x411+x234*x323*x122*x111*x414-x234*x323*x124*x111*x412-x234*x323*x122*x114*x411+x234*x421*x123*x114*x312+x234*x421*x122*x113*x314-x234*x421*x122*x114*x313-x234*x321*x122*x113*x414+x234*x321*x122*x114*x413+x234*x421*x124*x112*x313+x234*x321*x124*x113*x412+x234*x321*x123*x112*x414-x234*x321*x123*x114*x412-x234*x421*x123*x112*x314-x214*x122*x134*x321*x413+x214*x122*x134*x421*x313+x234*x422*x124*x113*x311-x234*x422*x124*x111*x313-x234*x422*x123*x114*x311-x314*x224*x133*x121*x412+x314*x224*x133*x421*x112+x314*x223*x134*x121*x412-x314*x223*x131*x124*x412+x314*x222*x131*x124*x413+x314*x124*x421*x132*x213+x314*x124*x221*x133*x412-x314*x222*x134*x121*x413-x314*x124*x421*x133*x212+x314*x123*x212*x134*x421-x314*x123*x412*x134*x221-x314*x124*x221*x132*x413-x314*x122*x213*x134*x421+x314*x122*x413*x134*x221+x314*x224*x132*x121*x413-x314*x224*x131*x122*x413+x314*x224*x131*x123*x412-x314*x224*x132*x421*x113+x314*x422*x134*x213*x121-x314*x422*x131*x124*x213-x314*x423*x134*x212*x121+x314*x423*x131*x124*x212+x314*x424*x133*x212*x121-x314*x424*x133*x112*x221-x314*x424*x132*x213*x121+x314*x424*x131*x122*x213-x314*x424*x131*x123*x212+x314*x424*x132*x113*x221-x324*x423*x132*x111*x214+x324*x423*x132*x114*x211+x324*x423*x134*x111*x212+x324*x422*x134*x113*x211+x324*x422*x133*x111*x214-x324*x422*x133*x114*x211-x324*x422*x134*x111*x213-x324*x423*x134*x112*x211-x324*x131*x413*x222*x114-x324*x131*x414*x223*x112+x324*x131*x412*x223*x114+x324*x131*x414*x222*x113-x324*x131*x212*x423*x114+x324*x131*x213*x422*x114+x324*x131*x214*x423*x112-x324*x131*x214*x422*x113-x324*x123*x211*x132*x414+x324*x123*x411*x132*x214-x324*x122*x411*x133*x214+x324*x122*x211*x133*x414+x324*x222*x134*x111*x413-x324*x223*x132*x114*x411+x324*x223*x132*x111*x414-x324*x223*x134*x111*x412+x324*x223*x134*x112*x411-x324*x222*x133*x111*x414+x324*x222*x133*x114*x411-x324*x222*x134*x113*x411-x334*x221*x124*x113*x412-x334*x221*x123*x112*x414+x334*x221*x123*x114*x412+x334*x221*x124*x112*x413+x334*x221*x122*x113*x414-x334*x221*x122*x114*x413-x334*x222*x121*x113*x414+x334*x222*x121*x114*x413-x334*x222*x124*x111*x413+x334*x222*x124*x113*x411+x334*x223*x124*x111*x412+x334*x223*x121*x112*x414-x334*x223*x121*x114*x412-x334*x224*x123*x111*x412+x334*x224*x123*x112*x411+x334*x222*x123*x111*x414-x334*x222*x123*x114*x411-x334*x223*x124*x112*x411-x334*x223*x122*x111*x414+x334*x223*x122*x114*x411+x334*x224*x122*x111*x413-x334*x224*x122*x113*x411-x334*x224*x121*x112*x413+x334*x224*x121*x113*x412+x334*x421*x124*x113*x212+x334*x421*x123*x112*x214-x334*x421*x123*x114*x212-x334*x421*x124*x112*x213-x334*x421*x122*x113*x214+x334*x421*x122*x114*x213-x334*x422*x121*x114*x213-x334*x423*x124*x111*x212+x334*x423*x124*x112*x211+x334*x423*x122*x111*x214-x334*x423*x122*x114*x211-x334*x422*x124*x113*x211-x334*x422*x123*x111*x214+x334*x422*x123*x114*x211+x334*x422*x124*x111*x213+x334*x422*x121*x113*x214-x334*x423*x121*x112*x214+x334*x423*x121*x114*x212-x334*x424*x123*x112*x211-x334*x424*x122*x111*x213+x334*x424*x122*x113*x211+x334*x424*x123*x111*x212+x334*x424*x121*x112*x213-x334*x424*x121*x113*x212+x414*x224*x132*x113*x321-x414*x224*x132*x313*x121+x414*x224*x131*x122*x313-x414*x224*x131*x123*x312+x414*x322*x131*x124*x213+x414*x323*x134*x212*x121+x114*x224*x321*x133*x412+x114*x224*x421*x132*x313-x414*x322*x134*x213*x121-x114*x224*x321*x132*x413-x114*x224*x421*x133*x312-x414*x324*x133*x212*x121+x414*x324*x133*x112*x221+x414*x324*x132*x213*x121-x414*x324*x131*x122*x213-x414*x323*x131*x124*x212+x414*x324*x131*x123*x212-x414*x324*x132*x113*x221+x114*x324*x421*x133*x212-x114*x324*x421*x132*x213-x414*x122*x221*x134*x313+x414*x122*x321*x134*x213-x414*x123*x321*x134*x212-x114*x324*x221*x133*x412+x114*x324*x221*x132*x413-x414*x124*x213*x132*x321-x414*x124*x312*x133*x221+x414*x222*x134*x313*x121+x414*x123*x221*x134*x312+x414*x124*x212*x133*x321+x414*x124*x313*x132*x221+x414*x223*x131*x124*x312-x414*x224*x133*x112*x321+x414*x224*x133*x312*x121-x414*x223*x134*x312*x121-x414*x222*x131*x124*x313-x114*x424*x212*x133*x321-x114*x424*x313*x132*x221+x424*x323*x132*x111*x214-x424*x323*x132*x114*x211+x424*x123*x211*x132*x314+x424*x322*x133*x114*x211+x424*x322*x134*x111*x213-x424*x322*x134*x113*x211+x424*x223*x132*x114*x311-x424*x223*x132*x111*x314-x424*x322*x133*x111*x214-x424*x122*x211*x133*x314+x424*x122*x311*x133*x214+x114*x424*x213*x132*x321+x114*x424*x312*x133*x221-x424*x123*x311*x132*x214+x424*x131*x212*x323*x114+x424*x323*x134*x112*x211+x424*x131*x314*x223*x112-x424*x131*x314*x222*x113+x424*x131*x313*x222*x114-x424*x323*x134*x111*x212-x424*x131*x214*x323*x112-x424*x131*x213*x322*x114+x424*x131*x214*x322*x113-x424*x131*x312*x223*x114+x424*x222*x134*x113*x311-x424*x222*x133*x114*x311+x424*x222*x133*x111*x314+x424*x223*x134*x111*x312-x424*x223*x134*x112*x311-x424*x222*x134*x111*x313+x434*x222*x121*x113*x314-x434*x222*x121*x114*x313-x434*x223*x124*x111*x312-x434*x223*x122*x114*x311+x434*x223*x124*x112*x311-x434*x221*x122*x113*x314+x434*x221*x122*x114*x313-x434*x222*x124*x113*x311+x434*x222*x124*x111*x313-x434*x222*x123*x111*x314-x434*x221*x124*x112*x313+x434*x221*x124*x113*x312+x434*x222*x123*x114*x311+x434*x221*x123*x112*x314-x434*x221*x123*x114*x312-x434*x224*x123*x112*x311+x434*x224*x123*x111*x312+x434*x224*x121*x112*x313-x434*x224*x121*x113*x312-x434*x321*x123*x112*x214+x434*x223*x122*x111*x314-x434*x223*x121*x112*x314+x434*x223*x121*x114*x312+x434*x224*x122*x113*x311-x434*x224*x122*x111*x313+x434*x321*x123*x114*x212+x434*x321*x122*x113*x214+x434*x321*x124*x112*x213-x434*x321*x124*x113*x212-x434*x321*x122*x114*x213-x434*x322*x124*x111*x213+x434*x322*x124*x113*x211+x434*x322*x123*x111*x214-x434*x322*x123*x114*x211-x434*x322*x121*x113*x214-x124*x422*x311*x133*x214+x124*x422*x211*x133*x314+x434*x323*x121*x112*x214-x434*x323*x121*x114*x212+x434*x324*x123*x112*x211+x434*x324*x122*x111*x213-x434*x324*x123*x111*x212+x434*x322*x121*x114*x213-x434*x323*x122*x111*x214+x434*x323*x124*x111*x212-x434*x323*x124*x112*x211+x434*x323*x122*x114*x211-x434*x324*x122*x113*x211-x434*x324*x121*x112*x213+x434*x324*x121*x113*x212-x124*x423*x211*x132*x314+x124*x423*x311*x132*x214+x124*x323*x211*x132*x414-x124*x323*x411*x132*x214+x124*x322*x411*x133*x214-x124*x322*x211*x133*x414-x124*x222*x411*x133*x314+x124*x222*x311*x133*x414-x124*x223*x311*x132*x414+x124*x223*x411*x132*x314+x134*x222*x411*x123*x314-x134*x222*x311*x123*x414+x134*x223*x311*x122*x414-x134*x223*x411*x122*x314+x224*x122*x411*x133*x314-x224*x122*x311*x133*x414+x134*x224*x421*x113*x312-x134*x224*x421*x112*x313+x134*x224*x321*x112*x413-x134*x224*x321*x113*x412+x134*x322*x211*x123*x414-x134*x322*x411*x123*x214-x134*x324*x221*x112*x413+x134*x323*x411*x122*x214-x134*x323*x211*x122*x414+x134*x324*x221*x113*x412+x134*x324*x421*x112*x213-x134*x324*x421*x113*x212+x224*x123*x311*x132*x414-x224*x123*x411*x132*x314-x134*x423*x311*x122*x214+x134*x422*x311*x123*x214+x134*x423*x211*x122*x314-x134*x422*x211*x123*x314+x134*x424*x321*x113*x212-x134*x424*x321*x112*x213-x134*x424*x221*x113*x312+x134*x424*x221*x112*x313+x224*x322*x134*x113*x411+x224*x322*x133*x111*x414-x224*x322*x134*x111*x413+x224*x323*x134*x111*x412-x224*x322*x133*x114*x411-x224*x422*x134*x113*x311+x224*x131*x413*x322*x114-x214*x323*x134*x121*x412+x214*x323*x131*x124*x412+x224*x131*x414*x323*x112-x224*x131*x414*x322*x113-x224*x131*x412*x323*x114+x214*x324*x133*x121*x412+x214*x324*x131*x122*x413-x214*x324*x131*x123*x412-x214*x324*x133*x421*x112-x214*x324*x132*x121*x413+x214*x324*x132*x421*x113-x214*x422*x134*x313*x121+x214*x422*x131*x124*x313+x214*x423*x134*x312*x121-x214*x423*x131*x124*x312-x214*x424*x133*x312*x121-x214*x424*x132*x113*x321+x214*x424*x132*x313*x121+x214*x424*x133*x112*x321-x214*x424*x131*x122*x313+x214*x424*x131*x123*x312-x214*x322*x131*x124*x413+x224*x131*x314*x422*x113-x224*x131*x313*x422*x114-x224*x131*x314*x423*x112-x224*x323*x134*x112*x411+x214*x322*x134*x121*x413+x214*x124*x421*x133*x312-x214*x124*x321*x133*x412+x214*x124*x321*x132*x413-x214*x124*x421*x132*x313+x214*x123*x134*x321*x412-x214*x123*x134*x421*x312 : 

FF[2, 2, 0] =  -x234*x131*x321*x113*x412-x234*x131*x311*x122*x413+x234*x123*x312*x111*x431-x234*x123*x412*x111*x331+x234*x123*x411*x331*x112-x234*x123*x311*x431*x112+x234*x122*x311*x431*x113+x234*x122*x413*x111*x331-x234*x122*x411*x331*x113-x234*x122*x313*x111*x431-x234*x121*x431*x113*x312+x234*x121*x431*x112*x313-x234*x121*x331*x112*x413+x234*x121*x331*x113*x412+x231*x132*x321*x114*x413-x231*x132*x421*x114*x313-x331*x133*x421*x114*x212+x331*x133*x421*x112*x214-x331*x132*x421*x113*x214-x331*x133*x221*x112*x414+x331*x133*x221*x114*x412+x331*x134*x421*x113*x212+x331*x134*x221*x112*x413-x331*x134*x221*x113*x412-x331*x134*x421*x112*x213+x331*x132*x221*x113*x414-x331*x132*x221*x114*x413+x331*x132*x421*x114*x213-x332*x134*x413*x111*x221-x332*x134*x421*x113*x211+x332*x134*x421*x111*x213-x332*x134*x411*x213*x121+x332*x134*x413*x121*x211+x332*x134*x411*x113*x221-x332*x121*x231*x114*x413+x332*x121*x431*x114*x213-x332*x123*x414*x111*x231+x332*x123*x431*x111*x214-x332*x123*x431*x114*x211+x332*x123*x411*x231*x114-x332*x121*x431*x113*x214+x332*x121*x231*x113*x414-x332*x131*x411*x123*x214+x332*x131*x411*x124*x213+x332*x124*x413*x111*x231-x332*x124*x411*x231*x113+x332*x124*x431*x113*x211-x332*x124*x431*x111*x213+x332*x131*x421*x113*x214-x332*x131*x221*x113*x414+x332*x131*x221*x114*x413+x332*x131*x211*x123*x414-x332*x131*x211*x124*x413-x332*x131*x421*x114*x213+x332*x133*x414*x111*x221-x332*x133*x411*x114*x221-x332*x133*x421*x111*x214+x332*x133*x411*x214*x121-x332*x133*x414*x121*x211+x332*x133*x421*x114*x211+x333*x132*x414*x121*x211-x333*x132*x421*x114*x211+x333*x132*x411*x114*x221+x333*x132*x421*x111*x214-x333*x132*x411*x214*x121-x333*x132*x414*x111*x221+x333*x134*x412*x111*x221+x333*x134*x421*x112*x211-x333*x134*x421*x111*x212+x333*x134*x411*x212*x121-x333*x134*x412*x121*x211-x333*x134*x411*x112*x221+x232*x123*x414*x111*x331-x232*x121*x431*x114*x313+x232*x121*x331*x114*x413-x232*x121*x331*x113*x414+x232*x121*x431*x113*x314-x333*x131*x211*x122*x414+x333*x131*x211*x124*x412+x333*x124*x411*x231*x112-x333*x124*x412*x111*x231-x333*x124*x431*x112*x211+x333*x124*x431*x111*x212-x333*x131*x421*x112*x214+x333*x131*x421*x114*x212+x333*x131*x411*x122*x214-x333*x131*x411*x124*x212+x333*x131*x221*x112*x414-x333*x131*x221*x114*x412-x333*x121*x231*x112*x414+x333*x121*x231*x114*x412+x333*x122*x431*x114*x211-x333*x122*x411*x231*x114+x333*x122*x414*x111*x231-x333*x122*x431*x111*x214+x333*x121*x431*x112*x214-x333*x121*x431*x114*x212-x334*x131*x211*x123*x412-x334*x132*x413*x121*x211+x334*x132*x411*x213*x121-x334*x132*x421*x111*x213+x334*x132*x421*x113*x211-x334*x132*x411*x113*x221-x232*x124*x413*x111*x331+x232*x124*x313*x111*x431+x232*x124*x411*x331*x113+x232*x123*x311*x431*x114-x232*x123*x314*x111*x431-x232*x123*x411*x331*x114+x334*x121*x431*x113*x212+x334*x131*x421*x112*x213+x334*x131*x221*x113*x412+x334*x131*x211*x122*x413-x334*x131*x221*x112*x413+x334*x131*x411*x123*x212-x334*x122*x413*x111*x231-x334*x122*x431*x113*x211+x334*x122*x411*x231*x113-x334*x121*x231*x113*x412+x334*x121*x231*x112*x413-x334*x121*x431*x112*x213+x334*x132*x413*x111*x221-x334*x123*x411*x231*x112+x334*x123*x412*x111*x231-x334*x123*x431*x111*x212+x334*x123*x431*x112*x211+x334*x122*x431*x111*x213+x334*x133*x412*x121*x211-x334*x133*x412*x111*x221-x334*x131*x411*x122*x213-x334*x131*x421*x113*x212+x334*x133*x411*x112*x221-x334*x133*x421*x112*x211+x334*x133*x421*x111*x212-x334*x133*x411*x212*x121+x234*x131*x311*x123*x412+x234*x131*x421*x113*x312+x234*x131*x411*x122*x313-x234*x131*x421*x112*x313-x234*x131*x411*x123*x312+x234*x131*x321*x112*x413+x234*x132*x313*x111*x421-x234*x132*x311*x421*x113+x234*x132*x411*x113*x321-x234*x132*x413*x111*x321+x234*x132*x413*x121*x311-x234*x132*x411*x313*x121+x431*x134*x321*x112*x213+x431*x134*x221*x113*x312-x431*x134*x221*x112*x313-x431*x134*x321*x113*x212+x232*x131*x311*x124*x413-x232*x131*x311*x123*x414+x232*x131*x421*x114*x313+x232*x131*x411*x123*x314-x232*x131*x411*x124*x313-x232*x124*x311*x431*x113+x431*x132*x221*x114*x313-x431*x132*x221*x113*x314-x431*x132*x321*x114*x213+x431*x132*x321*x113*x214+x431*x133*x321*x114*x212-x431*x133*x321*x112*x214-x431*x133*x221*x114*x312+x431*x133*x221*x112*x314+x132*x124*x411*x231*x313-x132*x124*x313*x211*x431+x132*x124*x311*x431*x213+x132*x124*x413*x211*x331-x132*x124*x413*x231*x311-x132*x124*x411*x331*x213-x432*x124*x331*x113*x211+x432*x124*x331*x111*x213+x432*x123*x231*x111*x314-x432*x123*x331*x111*x214+x432*x123*x331*x114*x211-x432*x123*x311*x231*x114-x432*x131*x311*x124*x213-x432*x131*x321*x113*x214+x432*x131*x321*x114*x213+x432*x131*x311*x123*x214-x432*x124*x231*x111*x313+x432*x124*x311*x231*x113-x432*x121*x331*x114*x213+x432*x121*x331*x113*x214+x432*x121*x231*x114*x313-x432*x121*x231*x113*x314+x432*x131*x211*x124*x313-x432*x131*x211*x123*x314-x432*x131*x221*x114*x313+x432*x131*x221*x113*x314-x432*x134*x311*x113*x221+x432*x134*x311*x213*x121+x432*x134*x221*x111*x313-x432*x134*x321*x111*x213-x132*x123*x414*x211*x331+x132*x123*x414*x231*x311+x132*x123*x411*x331*x214-x132*x123*x411*x231*x314+x132*x123*x314*x211*x431+x432*x134*x321*x113*x211-x432*x134*x211*x313*x121-x432*x133*x321*x114*x211-x432*x133*x221*x111*x314+x432*x133*x321*x111*x214+x432*x133*x211*x314*x121-x432*x133*x311*x214*x121+x432*x133*x311*x114*x221-x132*x123*x311*x431*x214+x234*x133*x412*x111*x321-x234*x133*x412*x121*x311-x234*x133*x411*x112*x321+x234*x133*x411*x312*x121-x234*x133*x312*x111*x421+x234*x133*x311*x421*x112+x433*x124*x231*x111*x312+x433*x124*x331*x112*x211-x433*x124*x331*x111*x212-x433*x124*x311*x231*x112-x433*x122*x331*x114*x211-x433*x122*x231*x111*x314+x433*x122*x311*x231*x114+x433*x122*x331*x111*x214-x433*x131*x311*x122*x214-x433*x131*x321*x114*x212+x433*x121*x231*x112*x314-x433*x121*x231*x114*x312-x433*x131*x221*x112*x314+x433*x131*x311*x124*x212+x433*x132*x311*x214*x121-x433*x132*x311*x114*x221-x433*x132*x321*x111*x214-x433*x132*x211*x314*x121+x433*x121*x331*x114*x212-x433*x121*x331*x112*x214+x433*x131*x321*x112*x214-x433*x131*x211*x124*x312+x433*x131*x211*x122*x314+x433*x131*x221*x114*x312+x433*x132*x221*x111*x314+x433*x132*x321*x114*x211+x433*x134*x311*x112*x221+x433*x134*x321*x111*x212+x433*x134*x211*x312*x121-x433*x134*x221*x111*x312-x433*x134*x311*x212*x121-x433*x134*x321*x112*x211-x434*x133*x311*x112*x221-x434*x133*x211*x312*x121+x434*x133*x221*x111*x312+x434*x133*x321*x112*x211-x434*x133*x321*x111*x212+x434*x133*x311*x212*x121+x434*x132*x311*x113*x221+x434*x132*x321*x111*x213-x434*x132*x221*x111*x313+x434*x132*x211*x313*x121-x434*x132*x321*x113*x211-x434*x132*x311*x213*x121+x434*x131*x321*x113*x212+x434*x131*x311*x122*x213-x434*x131*x321*x112*x213-x434*x131*x221*x113*x312+x434*x131*x221*x112*x313-x434*x131*x211*x122*x313-x434*x131*x311*x123*x212+x434*x131*x211*x123*x312-x434*x123*x331*x112*x211+x434*x123*x331*x111*x212+x434*x123*x311*x231*x112-x434*x123*x231*x111*x312-x434*x121*x231*x112*x313+x434*x121*x331*x112*x213+x434*x122*x231*x111*x313-x434*x122*x331*x111*x213+x434*x122*x331*x113*x211-x434*x122*x311*x231*x113-x434*x121*x331*x113*x212+x434*x121*x231*x113*x312-x133*x124*x311*x431*x212+x133*x124*x312*x211*x431+x133*x124*x411*x331*x212-x133*x124*x411*x231*x312-x133*x124*x412*x211*x331+x133*x124*x412*x231*x311-x133*x122*x314*x211*x431+x133*x122*x311*x431*x214+x133*x122*x414*x211*x331-x133*x122*x414*x231*x311-x133*x122*x411*x331*x214+x133*x122*x411*x231*x314+x233*x122*x411*x331*x114-x233*x122*x414*x111*x331+x233*x122*x314*x111*x431-x233*x122*x311*x431*x114+x233*x121*x431*x114*x312-x233*x121*x431*x112*x314+x233*x121*x331*x112*x414-x233*x121*x331*x114*x412+x233*x131*x311*x122*x414-x233*x131*x311*x124*x412-x233*x124*x411*x331*x112+x233*x124*x412*x111*x331+x233*x124*x311*x431*x112-x233*x124*x312*x111*x431+x233*x132*x311*x421*x114+x233*x132*x414*x111*x321-x233*x132*x414*x121*x311-x233*x132*x411*x114*x321-x233*x134*x412*x111*x321+x233*x134*x412*x121*x311+x233*x131*x421*x112*x314-x233*x131*x421*x114*x312-x233*x131*x411*x122*x314+x233*x131*x411*x124*x312-x233*x131*x321*x112*x414+x233*x131*x321*x114*x412-x233*x134*x311*x421*x112+x233*x134*x312*x111*x421+x233*x134*x411*x112*x321-x233*x134*x411*x312*x121+x233*x132*x411*x314*x121-x233*x132*x314*x111*x421+x134*x123*x412*x211*x331-x134*x123*x412*x231*x311-x134*x123*x411*x331*x212+x134*x123*x411*x231*x312-x134*x123*x312*x211*x431+x134*x123*x311*x431*x212+x134*x122*x413*x231*x311+x134*x122*x411*x331*x213-x134*x122*x411*x231*x313+x134*x122*x313*x211*x431-x134*x122*x311*x431*x213-x134*x122*x413*x211*x331-x232*x134*x411*x113*x321+x232*x134*x413*x111*x321-x232*x134*x413*x121*x311+x232*x134*x411*x313*x121-x232*x134*x313*x111*x421+x232*x134*x311*x421*x113+x232*x133*x314*x111*x421-x232*x133*x311*x421*x114-x232*x133*x414*x111*x321+x232*x133*x414*x121*x311+x232*x133*x411*x114*x321-x232*x133*x411*x314*x121-x232*x131*x421*x113*x314+x232*x131*x321*x113*x414-x232*x131*x321*x114*x413+x231*x134*x421*x112*x313-x231*x133*x421*x112*x314+x231*x133*x421*x114*x312-x231*x134*x321*x112*x413+x231*x134*x321*x113*x412-x231*x134*x421*x113*x312+x231*x133*x321*x112*x414-x231*x133*x321*x114*x412+x231*x132*x421*x113*x314-x231*x132*x321*x113*x414 : 

FF[2, 2, 1] =  x332*x121*x412*x234*x113-x332*x121*x412*x233*x114+x332*x124*x411*x133*x212+x332*x123*x211*x134*x412-x332*x123*x411*x134*x212-x332*x124*x211*x133*x412+x232*x334*x123*x111*x412-x232*x334*x123*x112*x411-x232*x334*x122*x111*x413+x232*x334*x122*x113*x411+x332*x233*x124*x111*x412-x332*x233*x122*x111*x414+x332*x233*x122*x114*x411-x332*x234*x123*x111*x412+x332*x234*x123*x112*x411+x332*x234*x122*x111*x413-x332*x233*x124*x112*x411-x332*x234*x122*x113*x411+x232*x124*x311*x133*x412-x232*x123*x311*x134*x412+x232*x123*x411*x134*x312-x232*x124*x411*x133*x312-x232*x121*x313*x434*x112+x232*x121*x314*x433*x112-x232*x121*x414*x333*x112-x332*x433*x124*x111*x212+x332*x433*x124*x112*x211-x332*x433*x122*x114*x211+x332*x434*x123*x111*x212+x232*x121*x413*x334*x112+x232*x121*x412*x333*x114-x232*x121*x412*x334*x113-x232*x121*x312*x433*x114+x232*x121*x312*x434*x113-x332*x434*x123*x112*x211-x332*x434*x122*x111*x213+x332*x434*x122*x113*x211+x332*x433*x122*x111*x214-x232*x433*x124*x112*x311+x232*x433*x124*x111*x312+x232*x433*x122*x114*x311-x232*x433*x122*x111*x314+x232*x434*x123*x112*x311-x232*x434*x123*x111*x312-x232*x434*x122*x113*x311+x232*x434*x122*x111*x313-x232*x333*x124*x111*x412+x232*x333*x124*x112*x411+x232*x333*x122*x111*x414-x232*x333*x122*x114*x411+x132*x233*x411*x124*x312-x132*x233*x311*x124*x412+x132*x333*x211*x124*x412+x132*x334*x411*x123*x212-x132*x334*x211*x123*x412-x132*x433*x211*x124*x312+x132*x433*x311*x124*x212-x132*x434*x311*x123*x212+x132*x434*x211*x123*x312+x112*x232*x124*x431*x313-x112*x232*x124*x331*x413-x112*x232*x123*x431*x314+x112*x232*x123*x331*x414-x132*x234*x411*x123*x312+x132*x234*x311*x123*x412+x112*x332*x214*x123*x431-x112*x332*x213*x124*x431+x112*x332*x413*x124*x231-x132*x333*x411*x124*x212-x112*x332*x414*x123*x231+x112*x432*x231*x123*x314-x112*x432*x231*x124*x313+x112*x432*x331*x124*x213-x112*x432*x331*x123*x214+x422*x334*x133*x111*x212-x422*x334*x133*x112*x211-x422*x334*x132*x111*x213+x422*x334*x132*x113*x211+x422*x334*x131*x112*x213-x422*x334*x131*x113*x212+x422*x231*x134*x112*x313+x432*x233*x124*x112*x311-x432*x233*x124*x111*x312-x432*x233*x122*x114*x311-x422*x231*x134*x113*x312-x422*x231*x133*x112*x314+x422*x231*x133*x114*x312+x422*x231*x132*x113*x314-x422*x231*x132*x114*x313+x422*x232*x134*x113*x311-x422*x232*x134*x111*x313-x422*x232*x133*x114*x311+x422*x232*x133*x111*x314-x422*x232*x131*x113*x314+x422*x232*x131*x114*x313-x422*x233*x134*x112*x311+x422*x233*x134*x111*x312+x422*x233*x132*x114*x311+x432*x233*x122*x111*x314-x432*x234*x123*x112*x311+x432*x234*x123*x111*x312+x432*x234*x122*x113*x311-x432*x234*x122*x111*x313+x412*x132*x231*x124*x313-x412*x133*x331*x122*x214+x412*x133*x231*x122*x314-x412*x134*x313*x122*x231+x412*x134*x213*x122*x331+x412*x232*x134*x313*x121-x412*x232*x133*x314*x121+x412*x232*x131*x123*x314+x432*x333*x124*x111*x212-x432*x333*x124*x112*x211-x432*x333*x122*x111*x214+x432*x333*x122*x114*x211-x432*x334*x123*x111*x212-x412*x232*x131*x124*x313+x412*x232*x124*x331*x113-x412*x232*x123*x331*x114+x412*x233*x132*x314*x121+x322*x233*x134*x112*x411+x322*x233*x132*x111*x414-x322*x233*x132*x114*x411-x322*x233*x131*x112*x414+x322*x233*x131*x114*x412+x322*x234*x133*x111*x412-x322*x234*x133*x112*x411-x412*x233*x131*x122*x314+x432*x334*x123*x112*x211+x432*x334*x122*x111*x213-x432*x334*x122*x113*x211+x432*x124*x211*x133*x312+x432*x123*x311*x134*x212+x322*x431*x132*x113*x214+x322*x234*x132*x113*x411-x322*x431*x132*x114*x213-x322*x432*x134*x111*x213+x322*x432*x134*x113*x211+x322*x432*x133*x111*x214-x322*x432*x133*x114*x211-x322*x234*x132*x111*x413+x322*x234*x131*x112*x413-x322*x234*x131*x113*x412+x322*x431*x134*x112*x213-x322*x431*x134*x113*x212-x322*x431*x133*x112*x214+x322*x431*x133*x114*x212-x432*x123*x211*x134*x312-x412*x234*x132*x313*x121+x412*x234*x131*x122*x313+x412*x332*x123*x231*x114-x432*x124*x311*x133*x212-x322*x432*x131*x113*x214+x322*x432*x131*x114*x213+x322*x433*x134*x111*x212-x322*x433*x134*x112*x211-x322*x433*x132*x111*x214+x322*x433*x132*x114*x211+x322*x433*x131*x112*x214-x322*x433*x131*x114*x212-x322*x434*x133*x111*x212+x322*x434*x133*x112*x211-x322*x434*x132*x113*x211-x322*x434*x131*x112*x213+x322*x434*x131*x113*x212+x322*x434*x132*x111*x213-x322*x231*x134*x112*x413+x322*x231*x134*x113*x412+x322*x231*x133*x112*x414-x322*x231*x133*x114*x412-x322*x231*x132*x113*x414+x322*x231*x132*x114*x413+x322*x232*x134*x111*x413-x432*x121*x312*x234*x113+x432*x121*x313*x234*x112+x432*x121*x312*x233*x114-x432*x121*x314*x233*x112+x432*x121*x214*x333*x112-x322*x232*x134*x113*x411-x322*x232*x133*x111*x414+x322*x232*x133*x114*x411+x322*x232*x131*x113*x414-x322*x232*x131*x114*x413-x322*x233*x134*x111*x412-x432*x121*x213*x334*x112-x432*x121*x212*x333*x114+x432*x121*x212*x334*x113-x412*x333*x132*x214*x121+x412*x333*x131*x122*x214-x412*x332*x134*x213*x121+x412*x332*x133*x214*x121-x412*x332*x131*x123*x214+x412*x332*x131*x124*x213-x412*x332*x124*x231*x113+x312*x133*x214*x122*x431-x312*x133*x414*x122*x231-x312*x134*x431*x122*x213+x312*x134*x231*x122*x413-x312*x232*x134*x121*x413+x312*x232*x133*x121*x414-x312*x232*x131*x123*x414+x312*x232*x131*x124*x413-x412*x132*x231*x123*x314-x412*x132*x331*x124*x213+x412*x132*x331*x123*x214+x412*x334*x132*x213*x121-x412*x334*x131*x122*x213-x212*x132*x124*x431*x313+x212*x132*x124*x331*x413+x212*x132*x123*x431*x314-x212*x132*x123*x331*x414-x212*x133*x122*x431*x314-x312*x232*x124*x431*x113+x312*x232*x123*x431*x114-x312*x233*x132*x121*x414+x312*x233*x131*x122*x414+x212*x133*x122*x331*x414-x212*x134*x331*x122*x413+x212*x134*x431*x122*x313+x212*x332*x134*x121*x413+x312*x234*x132*x121*x413-x312*x234*x131*x122*x413+x212*x333*x132*x121*x414-x212*x333*x131*x122*x414-x212*x332*x133*x121*x414+x212*x332*x131*x123*x414-x212*x332*x131*x124*x413+x212*x332*x124*x431*x113-x212*x332*x123*x431*x114-x332*x121*x212*x434*x113+x332*x121*x212*x433*x114-x212*x432*x134*x313*x121+x212*x432*x133*x314*x121-x212*x432*x131*x123*x314+x212*x432*x131*x124*x313-x212*x334*x132*x121*x413+x212*x334*x131*x122*x413-x422*x233*x132*x111*x314+x422*x233*x131*x112*x314-x422*x233*x131*x114*x312+x422*x234*x133*x112*x311-x422*x234*x133*x111*x312-x422*x234*x132*x113*x311+x422*x234*x132*x111*x313-x212*x432*x124*x331*x113+x212*x432*x123*x331*x114-x212*x433*x132*x314*x121+x212*x433*x131*x122*x314+x212*x434*x132*x313*x121-x212*x434*x131*x122*x313+x312*x432*x134*x213*x121-x312*x432*x133*x214*x121-x312*x434*x132*x213*x121+x312*x434*x131*x122*x213+x312*x433*x132*x214*x121-x312*x433*x131*x122*x214+x312*x432*x131*x123*x214-x312*x432*x131*x124*x213+x312*x432*x124*x231*x113-x312*x432*x123*x231*x114-x422*x234*x131*x112*x313+x422*x234*x131*x113*x312-x422*x331*x134*x112*x213+x422*x331*x134*x113*x212+x422*x331*x133*x112*x214-x422*x331*x133*x114*x212-x422*x331*x132*x113*x214+x422*x331*x132*x114*x213+x422*x332*x134*x111*x213-x422*x332*x134*x113*x211-x422*x332*x133*x111*x214+x422*x332*x133*x114*x211+x422*x332*x131*x113*x214-x422*x332*x131*x114*x213-x122*x232*x431*x114*x313+x122*x232*x331*x114*x413-x122*x232*x331*x113*x414+x122*x232*x431*x113*x314-x122*x233*x411*x134*x312-x312*x132*x214*x123*x431+x312*x132*x213*x124*x431-x312*x132*x413*x124*x231+x312*x132*x414*x123*x231-x122*x234*x311*x133*x412+x122*x234*x411*x133*x312+x122*x233*x311*x134*x412+x332*x121*x213*x434*x112-x332*x121*x214*x433*x112-x332*x121*x413*x234*x112+x332*x121*x414*x233*x112-x122*x332*x231*x114*x413+x122*x332*x231*x113*x414-x122*x332*x431*x113*x214+x122*x332*x431*x114*x213-x122*x333*x211*x134*x412-x422*x333*x134*x111*x212+x422*x333*x134*x112*x211+x422*x333*x132*x111*x214-x422*x333*x132*x114*x211-x422*x333*x131*x112*x214+x422*x333*x131*x114*x212+x122*x333*x411*x134*x212-x122*x334*x411*x133*x212-x122*x432*x331*x114*x213+x122*x432*x331*x113*x214+x122*x432*x231*x114*x313+x122*x334*x211*x133*x412-x122*x432*x231*x113*x314+x122*x433*x211*x134*x312+x222*x331*x134*x112*x413-x222*x331*x134*x113*x412-x222*x331*x133*x112*x414+x222*x331*x133*x114*x412+x222*x331*x132*x113*x414-x222*x331*x132*x114*x413-x222*x332*x134*x111*x413-x222*x333*x132*x111*x414+x222*x333*x132*x114*x411+x222*x333*x131*x112*x414-x222*x333*x131*x114*x412-x222*x334*x133*x111*x412+x222*x334*x133*x112*x411+x222*x334*x132*x111*x413-x122*x433*x311*x134*x212+x222*x332*x134*x113*x411+x222*x332*x133*x111*x414-x222*x332*x133*x114*x411-x222*x332*x131*x113*x414+x222*x332*x131*x114*x413+x222*x333*x134*x111*x412-x222*x333*x134*x112*x411+x222*x334*x131*x113*x412+x222*x431*x132*x114*x313+x222*x432*x134*x111*x313+x222*x432*x133*x114*x311-x222*x432*x133*x111*x314+x222*x432*x131*x113*x314-x222*x432*x131*x114*x313-x222*x334*x132*x113*x411-x222*x334*x131*x112*x413-x222*x431*x134*x112*x313+x222*x431*x134*x113*x312+x222*x431*x133*x112*x314-x222*x431*x133*x114*x312-x222*x431*x132*x113*x314-x122*x434*x211*x133*x312+x122*x434*x311*x133*x212-x222*x432*x134*x113*x311+x222*x433*x134*x112*x311-x222*x433*x132*x114*x311+x222*x433*x132*x111*x314-x222*x433*x131*x112*x314+x222*x433*x131*x114*x312-x222*x434*x133*x112*x311-x222*x433*x134*x111*x312+x222*x434*x133*x111*x312+x222*x434*x132*x113*x311-x222*x434*x132*x111*x313+x222*x434*x131*x112*x313-x222*x434*x131*x113*x312 : 

FF[2, 2, 2] =  x313*x232*x133*x121*x414-x313*x232*x131*x123*x414+x313*x233*x134*x121*x412-x313*x233*x132*x121*x414+x313*x233*x131*x122*x414-x313*x233*x131*x124*x412+x313*x233*x124*x431*x112-x313*x233*x122*x431*x114+x313*x234*x131*x123*x412-x313*x234*x133*x121*x412-x313*x432*x133*x214*x121+x313*x432*x131*x123*x214-x413*x234*x131*x123*x312+x413*x333*x134*x212*x121-x313*x433*x134*x212*x121+x313*x433*x132*x214*x121-x313*x433*x131*x122*x214+x313*x433*x131*x124*x212-x313*x433*x124*x231*x112+x313*x433*x122*x231*x114+x313*x434*x133*x212*x121-x313*x434*x131*x123*x212-x313*x132*x214*x123*x431+x313*x132*x414*x123*x231-x433*x232*x124*x113*x311+x433*x232*x124*x111*x313+x433*x232*x123*x114*x311-x433*x232*x123*x111*x314-x433*x234*x123*x112*x311+x323*x233*x134*x112*x411+x323*x233*x132*x111*x414-x323*x233*x132*x114*x411-x323*x233*x131*x112*x414+x323*x233*x131*x114*x412+x323*x234*x133*x111*x412-x323*x234*x133*x112*x411-x323*x234*x132*x111*x413+x423*x332*x134*x111*x213-x423*x332*x134*x113*x211-x423*x332*x133*x111*x214+x423*x332*x133*x114*x211+x423*x332*x131*x113*x214-x423*x332*x131*x114*x213-x423*x333*x134*x111*x212+x423*x333*x134*x112*x211+x423*x333*x132*x111*x214+x323*x234*x131*x112*x413-x323*x234*x131*x113*x412+x323*x431*x134*x112*x213-x323*x431*x134*x113*x212-x323*x431*x133*x112*x214+x323*x431*x133*x114*x212+x323*x431*x132*x113*x214+x323*x234*x132*x113*x411+x433*x234*x123*x111*x312+x433*x234*x122*x113*x311-x433*x234*x122*x111*x313-x433*x332*x124*x111*x213+x433*x332*x124*x113*x211+x433*x332*x123*x111*x214-x433*x332*x123*x114*x211-x323*x431*x132*x114*x213-x323*x432*x134*x111*x213+x323*x432*x134*x113*x211+x323*x432*x133*x111*x214-x323*x432*x133*x114*x211-x323*x432*x131*x113*x214+x323*x432*x131*x114*x213+x323*x433*x134*x111*x212-x323*x433*x134*x112*x211-x323*x433*x132*x111*x214+x323*x433*x132*x114*x211+x323*x433*x131*x112*x214-x323*x433*x131*x114*x212-x323*x434*x133*x111*x212+x323*x434*x133*x112*x211-x323*x434*x132*x113*x211-x423*x333*x132*x114*x211-x423*x333*x131*x112*x214+x423*x333*x131*x114*x212-x413*x333*x132*x214*x121+x413*x333*x131*x122*x214-x413*x333*x131*x124*x212+x413*x333*x124*x231*x112+x413*x332*x133*x214*x121-x113*x233*x124*x431*x312+x113*x233*x124*x331*x412+x113*x233*x122*x431*x314-x113*x233*x122*x331*x414-x413*x332*x131*x123*x214-x413*x333*x122*x231*x114-x413*x334*x133*x212*x121-x113*x333*x214*x122*x431+x113*x333*x212*x124*x431+x323*x231*x132*x114*x413+x323*x232*x134*x111*x413-x323*x232*x134*x113*x411-x323*x232*x133*x111*x414+x323*x232*x133*x114*x411+x323*x232*x131*x113*x414-x323*x232*x131*x114*x413-x323*x233*x134*x111*x412-x323*x434*x131*x112*x213+x323*x434*x131*x113*x212+x323*x434*x132*x111*x213-x323*x231*x134*x112*x413+x323*x231*x134*x113*x412+x323*x231*x133*x112*x414-x323*x231*x133*x114*x412-x323*x231*x132*x113*x414-x433*x334*x123*x111*x212+x433*x334*x123*x112*x211+x433*x334*x122*x111*x213-x433*x334*x122*x113*x211+x433*x124*x311*x132*x213-x113*x333*x412*x124*x231+x113*x333*x414*x122*x231+x113*x433*x331*x122*x214+x113*x433*x231*x124*x312-x113*x433*x231*x122*x314-x113*x433*x331*x124*x212+x413*x334*x131*x123*x212-x413*x132*x231*x123*x314+x413*x132*x331*x123*x214-x433*x124*x211*x132*x313-x433*x122*x311*x134*x213+x433*x122*x211*x134*x313+x123*x232*x411*x134*x313-x123*x232*x311*x134*x413+x123*x233*x431*x114*x312+x123*x234*x311*x132*x413-x123*x234*x411*x132*x313+x123*x332*x211*x134*x413-x123*x233*x431*x112*x314-x123*x233*x331*x114*x412+x123*x233*x331*x112*x414-x123*x332*x411*x134*x213+x123*x333*x231*x114*x412-x123*x333*x231*x112*x414-x123*x333*x431*x114*x212+x123*x333*x431*x112*x214+x123*x334*x411*x132*x213-x123*x334*x211*x132*x413-x123*x432*x211*x134*x313+x123*x432*x311*x134*x213-x123*x433*x231*x114*x312+x123*x433*x231*x112*x314+x123*x433*x331*x114*x212-x433*x121*x312*x234*x113-x433*x121*x214*x332*x113+x433*x121*x313*x234*x112-x433*x121*x313*x232*x114-x123*x433*x331*x112*x214-x123*x434*x311*x132*x213+x123*x434*x211*x132*x313-x333*x121*x212*x434*x113+x333*x121*x213*x434*x112-x333*x121*x213*x432*x114+x433*x121*x314*x232*x113+x433*x121*x213*x332*x114-x433*x121*x213*x334*x112+x433*x121*x212*x334*x113+x413*x133*x331*x124*x212-x413*x133*x331*x122*x214-x413*x133*x231*x124*x312+x413*x133*x231*x122*x314-x413*x134*x212*x123*x331+x413*x134*x312*x123*x231+x133*x334*x211*x122*x413-x133*x334*x411*x122*x213+x133*x434*x311*x122*x213-x133*x434*x211*x122*x313-x333*x122*x211*x134*x413+x333*x122*x411*x134*x213-x333*x124*x411*x132*x213+x333*x121*x214*x432*x113-x333*x121*x413*x234*x112+x333*x121*x413*x232*x114-x333*x121*x414*x232*x113+x333*x121*x412*x234*x113+x333*x124*x211*x132*x413-x333*x232*x124*x111*x413+x333*x232*x124*x113*x411+x333*x232*x123*x111*x414-x333*x232*x123*x114*x411+x133*x432*x211*x124*x313-x133*x332*x211*x124*x413-x133*x432*x311*x124*x213-x333*x234*x123*x111*x412+x333*x234*x123*x112*x411+x333*x234*x122*x111*x413-x333*x234*x122*x113*x411+x333*x432*x124*x111*x213-x333*x432*x124*x113*x211-x333*x432*x123*x111*x214+x333*x432*x123*x114*x211+x333*x434*x123*x111*x212-x133*x234*x311*x122*x413+x133*x234*x411*x122*x313+x133*x232*x311*x124*x413-x133*x232*x411*x124*x313+x133*x332*x411*x124*x213-x413*x232*x133*x314*x121+x413*x232*x131*x123*x314+x213*x132*x123*x431*x314-x213*x132*x123*x331*x414+x213*x133*x124*x431*x312-x213*x133*x124*x331*x412-x213*x133*x122*x431*x314+x213*x133*x122*x331*x414+x213*x134*x331*x123*x412-x213*x134*x431*x123*x312-x213*x332*x133*x121*x414+x213*x332*x131*x123*x414-x333*x434*x123*x112*x211-x333*x434*x122*x111*x213+x333*x434*x122*x113*x211-x213*x333*x134*x121*x412+x213*x333*x132*x121*x414-x213*x333*x131*x122*x414+x213*x333*x131*x124*x412-x213*x333*x124*x431*x112+x213*x334*x133*x121*x412-x213*x334*x131*x123*x412+x213*x333*x122*x431*x114+x213*x432*x133*x314*x121-x213*x432*x131*x123*x314+x213*x433*x134*x312*x121-x213*x433*x132*x314*x121+x213*x433*x131*x122*x314-x213*x433*x131*x124*x312+x213*x433*x124*x331*x112-x213*x433*x122*x331*x114-x213*x434*x133*x312*x121+x213*x434*x131*x123*x312-x223*x332*x133*x114*x411-x223*x332*x131*x113*x414+x223*x332*x131*x114*x413+x223*x333*x134*x111*x412-x223*x333*x134*x112*x411-x223*x333*x132*x111*x414+x223*x333*x132*x114*x411+x223*x333*x131*x112*x414-x223*x333*x131*x114*x412+x223*x331*x134*x112*x413-x223*x331*x134*x113*x412-x223*x331*x133*x112*x414+x223*x331*x133*x114*x412+x223*x331*x132*x113*x414-x223*x331*x132*x114*x413-x223*x332*x134*x111*x413+x223*x332*x134*x113*x411+x223*x332*x133*x111*x414-x223*x334*x133*x111*x412+x223*x334*x133*x112*x411+x223*x334*x132*x111*x413-x223*x334*x132*x113*x411-x223*x334*x131*x112*x413-x223*x431*x134*x112*x313+x223*x431*x134*x113*x312+x223*x431*x133*x112*x314-x223*x431*x133*x114*x312+x423*x334*x133*x111*x212-x423*x334*x133*x112*x211-x423*x334*x132*x111*x213+x423*x334*x132*x113*x211+x423*x334*x131*x112*x213-x423*x334*x131*x113*x212+x423*x231*x134*x112*x313-x423*x231*x134*x113*x312-x423*x231*x133*x112*x314-x223*x434*x132*x111*x313+x223*x434*x131*x112*x313-x223*x434*x131*x113*x312+x223*x433*x134*x112*x311-x223*x433*x132*x114*x311+x223*x433*x132*x111*x314-x223*x433*x131*x112*x314+x223*x433*x131*x114*x312-x223*x434*x133*x112*x311-x223*x433*x134*x111*x312+x223*x434*x133*x111*x312+x223*x434*x132*x113*x311+x423*x231*x133*x114*x312+x423*x231*x132*x113*x314-x423*x231*x132*x114*x313+x423*x232*x134*x113*x311-x423*x232*x134*x111*x313-x423*x232*x133*x114*x311+x423*x232*x133*x111*x314-x423*x232*x131*x113*x314+x423*x232*x131*x114*x313-x223*x431*x132*x113*x314+x223*x334*x131*x113*x412+x223*x431*x132*x114*x313+x223*x432*x134*x111*x313+x223*x432*x133*x114*x311-x223*x432*x133*x111*x314+x223*x432*x131*x113*x314-x223*x432*x131*x114*x313-x223*x432*x134*x113*x311+x313*x133*x214*x122*x431-x313*x133*x212*x124*x431+x313*x133*x412*x124*x231-x313*x133*x414*x122*x231-x313*x134*x231*x123*x412+x313*x134*x431*x123*x212-x233*x124*x311*x132*x413+x233*x124*x411*x132*x313+x233*x334*x123*x111*x412-x233*x334*x123*x112*x411-x233*x334*x122*x111*x413+x233*x334*x122*x113*x411-x233*x122*x411*x134*x313+x233*x122*x311*x134*x413-x413*x233*x134*x312*x121+x413*x233*x132*x314*x121-x413*x233*x131*x122*x314+x413*x233*x131*x124*x312-x413*x233*x124*x331*x112+x413*x233*x122*x331*x114+x413*x234*x133*x312*x121-x423*x233*x134*x112*x311+x423*x233*x134*x111*x312+x423*x233*x132*x114*x311-x423*x233*x132*x111*x314+x423*x233*x131*x112*x314-x423*x233*x131*x114*x312+x423*x234*x133*x112*x311-x423*x234*x133*x111*x312-x423*x234*x132*x113*x311+x233*x432*x124*x113*x311-x233*x432*x124*x111*x313-x233*x121*x313*x434*x112-x233*x121*x413*x332*x114+x233*x121*x313*x432*x114-x233*x121*x314*x432*x113+x233*x121*x413*x334*x112+x233*x121*x414*x332*x113-x233*x121*x412*x334*x113+x233*x121*x312*x434*x113-x233*x432*x123*x114*x311+x233*x432*x123*x111*x314+x423*x234*x132*x111*x313-x423*x234*x131*x112*x313+x423*x234*x131*x113*x312-x423*x331*x134*x112*x213+x423*x331*x134*x113*x212+x423*x331*x133*x112*x214-x423*x331*x133*x114*x212-x423*x331*x132*x113*x214+x423*x331*x132*x114*x213+x233*x434*x123*x112*x311-x233*x434*x123*x111*x312-x233*x434*x122*x113*x311+x233*x434*x122*x111*x313+x233*x332*x124*x111*x413-x233*x332*x124*x113*x411-x233*x332*x123*x111*x414+x233*x332*x123*x114*x411 : 

FF[2, 2, 3] =  x224*x431*x134*x113*x312+x224*x431*x133*x112*x314-x224*x431*x133*x114*x312-x224*x431*x132*x113*x314+x224*x334*x131*x113*x412+x224*x431*x132*x114*x313+x224*x432*x134*x111*x313+x224*x432*x133*x114*x311-x224*x432*x133*x111*x314+x224*x432*x131*x113*x314-x224*x432*x131*x114*x313-x224*x432*x134*x113*x311+x224*x433*x134*x112*x311-x114*x234*x331*x123*x412+x114*x234*x331*x122*x413+x114*x234*x431*x123*x312-x114*x234*x431*x122*x313-x224*x433*x132*x114*x311+x224*x433*x132*x111*x314-x224*x433*x131*x112*x314+x224*x433*x131*x114*x312-x224*x434*x133*x112*x311-x224*x433*x134*x111*x312+x224*x434*x133*x111*x312+x224*x434*x132*x113*x311-x224*x434*x132*x111*x313+x224*x434*x131*x112*x313-x224*x434*x131*x113*x312+x324*x233*x134*x112*x411+x324*x233*x132*x111*x414-x324*x233*x132*x114*x411-x324*x233*x131*x112*x414+x324*x233*x131*x114*x412+x324*x234*x133*x111*x412-x324*x234*x133*x112*x411-x324*x234*x132*x111*x413+x324*x234*x131*x112*x413-x324*x234*x131*x113*x412+x324*x431*x134*x112*x213-x324*x431*x134*x113*x212-x324*x431*x133*x112*x214+x324*x431*x133*x114*x212+x324*x431*x132*x113*x214+x324*x234*x132*x113*x411-x324*x431*x132*x114*x213-x324*x432*x134*x111*x213+x324*x432*x134*x113*x211+x324*x432*x133*x111*x214-x324*x432*x133*x114*x211-x324*x432*x131*x113*x214+x324*x432*x131*x114*x213+x324*x433*x134*x111*x212-x324*x433*x134*x112*x211-x324*x433*x132*x111*x214-x134*x333*x211*x122*x414-x134*x433*x311*x122*x214+x134*x433*x211*x122*x314+x134*x332*x211*x123*x414-x134*x432*x211*x123*x314-x314*x133*x212*x124*x431+x314*x133*x412*x124*x231-x314*x134*x431*x122*x213-x314*x134*x231*x123*x412+x314*x134*x231*x122*x413+x314*x134*x431*x123*x212-x314*x232*x134*x121*x413+x114*x334*x431*x122*x213+x114*x334*x231*x123*x412-x114*x334*x231*x122*x413-x114*x334*x431*x123*x212+x134*x432*x311*x123*x214-x134*x232*x311*x123*x414+x134*x232*x411*x123*x314-x134*x332*x411*x123*x214+x134*x333*x411*x122*x214-x214*x132*x124*x431*x313+x214*x132*x124*x331*x413+x214*x133*x124*x431*x312-x214*x133*x124*x331*x412+x214*x134*x331*x123*x412-x214*x134*x331*x122*x413-x214*x134*x431*x123*x312+x214*x134*x431*x122*x313+x114*x434*x212*x123*x331+x114*x434*x313*x122*x231-x114*x434*x213*x122*x331-x114*x434*x312*x123*x231+x314*x232*x131*x124*x413+x314*x233*x134*x121*x412-x314*x233*x131*x124*x412+x314*x234*x132*x121*x413+x234*x122*x411*x133*x314-x234*x122*x311*x133*x414+x234*x123*x311*x132*x414-x234*x123*x411*x132*x314+x214*x332*x134*x121*x413-x214*x332*x131*x124*x413-x214*x333*x134*x121*x412-x314*x234*x131*x122*x413+x314*x234*x131*x123*x412-x314*x234*x133*x121*x412-x314*x234*x123*x431*x112+x314*x234*x122*x431*x113+x314*x432*x134*x213*x121-x314*x432*x131*x124*x213-x434*x232*x124*x113*x311+x434*x232*x124*x111*x313+x434*x232*x123*x114*x311-x434*x232*x123*x111*x314+x434*x233*x124*x112*x311-x434*x233*x124*x111*x312-x434*x233*x122*x114*x311+x434*x233*x122*x111*x314-x434*x332*x124*x111*x213+x434*x332*x124*x113*x211+x434*x332*x123*x111*x214-x434*x332*x123*x114*x211+x434*x333*x124*x111*x212-x434*x333*x124*x112*x211-x434*x333*x122*x111*x214+x434*x333*x122*x114*x211+x324*x433*x132*x114*x211+x324*x433*x131*x112*x214-x324*x433*x131*x114*x212-x324*x434*x133*x111*x212+x324*x434*x133*x112*x211-x324*x434*x132*x113*x211-x324*x434*x131*x112*x213+x324*x434*x131*x113*x212+x324*x434*x132*x111*x213-x324*x231*x134*x112*x413+x324*x231*x134*x113*x412+x324*x231*x133*x112*x414-x324*x231*x133*x114*x412-x324*x231*x132*x113*x414+x324*x231*x132*x114*x413+x324*x232*x134*x111*x413-x324*x232*x134*x113*x411-x324*x232*x133*x111*x414+x324*x232*x133*x114*x411+x324*x232*x131*x113*x414-x324*x232*x131*x114*x413-x324*x233*x134*x111*x412+x334*x121*x212*x433*x114-x334*x121*x213*x432*x114-x334*x121*x214*x433*x112+x334*x121*x214*x432*x113+x334*x121*x413*x232*x114+x334*x121*x414*x233*x112-x334*x121*x414*x232*x113-x334*x121*x412*x233*x114-x334*x122*x411*x133*x214-x124*x232*x411*x133*x314+x124*x232*x311*x133*x414+x124*x233*x411*x132*x314+x234*x432*x124*x113*x311-x234*x432*x124*x111*x313+x234*x121*x314*x433*x112-x234*x121*x413*x332*x114-x234*x121*x414*x333*x112+x234*x121*x313*x432*x114-x234*x121*x314*x432*x113+x234*x121*x412*x333*x114+x234*x121*x414*x332*x113-x424*x232*x133*x114*x311+x424*x232*x133*x111*x314-x424*x232*x131*x113*x314+x424*x232*x131*x114*x313-x424*x233*x134*x112*x311+x424*x233*x134*x111*x312+x424*x233*x132*x114*x311-x424*x233*x132*x111*x314+x424*x233*x131*x112*x314-x424*x233*x131*x114*x312+x424*x234*x133*x112*x311-x424*x234*x133*x111*x312-x424*x234*x132*x113*x311+x214*x333*x131*x124*x412+x214*x334*x123*x431*x112-x214*x334*x122*x431*x113-x214*x432*x134*x313*x121+x214*x432*x131*x124*x313-x234*x121*x312*x433*x114-x234*x432*x123*x114*x311+x234*x432*x123*x111*x314-x234*x433*x124*x112*x311+x234*x433*x124*x111*x312+x234*x433*x122*x114*x311-x234*x433*x122*x111*x314+x434*x123*x211*x132*x314-x434*x123*x311*x132*x214-x434*x122*x211*x133*x314+x434*x122*x311*x133*x214-x124*x233*x311*x132*x414+x124*x234*x431*x112*x313-x124*x234*x431*x113*x312+x124*x234*x331*x113*x412-x124*x234*x331*x112*x413-x124*x332*x211*x133*x414+x424*x234*x132*x111*x313-x424*x234*x131*x112*x313+x424*x234*x131*x113*x312-x424*x331*x134*x112*x213+x424*x331*x134*x113*x212+x424*x331*x133*x112*x214-x424*x331*x133*x114*x212-x424*x331*x132*x113*x214+x424*x331*x132*x114*x213+x424*x332*x134*x111*x213-x424*x332*x134*x113*x211-x424*x332*x133*x111*x214+x424*x332*x133*x114*x211+x234*x332*x124*x111*x413-x234*x332*x124*x113*x411-x234*x332*x123*x111*x414+x234*x332*x123*x114*x411-x234*x333*x124*x111*x412+x234*x333*x124*x112*x411+x234*x333*x122*x111*x414-x234*x333*x122*x114*x411+x124*x332*x411*x133*x214+x124*x333*x211*x132*x414-x124*x333*x411*x132*x214-x434*x121*x214*x332*x113+x434*x121*x312*x233*x114+x414*x132*x231*x124*x313+x414*x133*x331*x124*x212-x414*x133*x231*x124*x312-x414*x134*x212*x123*x331-x414*x134*x313*x122*x231+x414*x134*x213*x122*x331+x414*x134*x312*x123*x231+x414*x232*x134*x313*x121-x134*x233*x411*x122*x314+x134*x233*x311*x122*x414+x124*x334*x431*x113*x212-x124*x334*x431*x112*x213-x124*x334*x231*x113*x412+x124*x334*x231*x112*x413-x124*x432*x311*x133*x214+x424*x332*x131*x113*x214-x424*x332*x131*x114*x213-x424*x333*x134*x111*x212+x424*x333*x134*x112*x211+x424*x333*x132*x111*x214-x424*x333*x132*x114*x211-x424*x333*x131*x112*x214+x424*x333*x131*x114*x212-x414*x232*x131*x124*x313-x414*x233*x134*x312*x121+x414*x233*x131*x124*x312+x414*x234*x133*x312*x121+x214*x334*x133*x121*x412-x214*x334*x132*x121*x413+x214*x334*x131*x122*x413-x214*x334*x131*x123*x412+x214*x433*x134*x312*x121-x214*x433*x131*x124*x312-x214*x434*x133*x312*x121+x214*x434*x132*x313*x121-x214*x434*x131*x122*x313+x214*x434*x131*x123*x312-x214*x434*x123*x331*x112+x214*x434*x122*x331*x113-x434*x121*x314*x233*x112-x434*x121*x313*x232*x114+x434*x121*x314*x232*x113+x434*x121*x214*x333*x112+x434*x121*x213*x332*x114-x434*x121*x212*x333*x114+x334*x122*x211*x133*x414+x334*x123*x411*x132*x214-x334*x123*x211*x132*x414-x334*x232*x124*x111*x413+x334*x232*x124*x113*x411+x334*x232*x123*x111*x414-x314*x433*x134*x212*x121+x314*x433*x131*x124*x212+x314*x434*x133*x212*x121-x314*x434*x132*x213*x121-x414*x234*x132*x313*x121+x414*x234*x131*x122*x313-x414*x234*x131*x123*x312+x414*x234*x123*x331*x112-x414*x234*x122*x331*x113+x414*x333*x134*x212*x121-x414*x333*x131*x124*x212-x414*x332*x134*x213*x121+x314*x434*x131*x122*x213-x314*x434*x131*x123*x212+x314*x434*x123*x231*x112-x314*x434*x122*x231*x113+x314*x132*x213*x124*x431-x314*x132*x413*x124*x231+x414*x332*x131*x124*x213-x414*x334*x133*x212*x121+x414*x334*x132*x213*x121-x414*x334*x131*x122*x213+x414*x334*x131*x123*x212-x414*x334*x123*x231*x112-x334*x232*x123*x114*x411+x334*x233*x124*x111*x412-x334*x233*x122*x111*x414+x334*x233*x122*x114*x411-x334*x233*x124*x112*x411+x334*x432*x124*x111*x213-x334*x432*x124*x113*x211-x334*x432*x123*x111*x214+x334*x432*x123*x114*x211+x124*x432*x211*x133*x314-x124*x433*x211*x132*x314+x124*x433*x311*x132*x214+x224*x331*x134*x112*x413-x224*x331*x134*x113*x412-x224*x331*x133*x112*x414+x224*x331*x133*x114*x412+x224*x331*x132*x113*x414-x224*x331*x132*x114*x413-x224*x332*x134*x111*x413+x224*x332*x134*x113*x411+x224*x332*x133*x111*x414-x224*x332*x133*x114*x411-x224*x332*x131*x113*x414+x224*x332*x131*x114*x413+x224*x333*x134*x111*x412-x224*x333*x134*x112*x411-x224*x333*x132*x111*x414+x224*x333*x132*x114*x411+x224*x333*x131*x112*x414-x224*x333*x131*x114*x412-x224*x334*x133*x111*x412+x224*x334*x133*x112*x411+x224*x334*x132*x111*x413-x224*x334*x132*x113*x411-x224*x334*x131*x112*x413-x224*x431*x134*x112*x313-x124*x434*x331*x113*x212+x124*x434*x331*x112*x213+x124*x434*x231*x113*x312-x124*x434*x231*x112*x313-x334*x433*x124*x111*x212+x334*x433*x124*x112*x211-x334*x433*x122*x114*x211+x334*x433*x122*x111*x214+x414*x334*x122*x231*x113-x414*x132*x331*x124*x213+x424*x334*x133*x111*x212-x424*x334*x133*x112*x211-x424*x334*x132*x111*x213+x424*x334*x132*x113*x211+x424*x334*x131*x112*x213-x424*x334*x131*x113*x212+x424*x231*x134*x112*x313-x424*x231*x134*x113*x312-x424*x231*x133*x112*x314+x424*x231*x133*x114*x312+x424*x231*x132*x113*x314-x424*x231*x132*x114*x313+x424*x232*x134*x113*x311-x424*x232*x134*x111*x313 : 

FF[2, 3, 0] =  -2*x323*x422*x121*x334*x211+2*x323*x422*x221*x334*x111-2*x323*x424*x221*x332*x111+2*x323*x424*x121*x332*x211+2*x121*x223*x322*x431*x314-2*x123*x224*x321*x431*x312+2*x123*x224*x322*x311*x431-2*x123*x224*x322*x331*x411+2*x123*x224*x331*x421*x312-2*x123*x224*x332*x311*x421+2*x123*x224*x332*x321*x411-2*x123*x422*x324*x211*x331+2*x123*x422*x324*x231*x311+2*x123*x422*x331*x314*x221+2*x123*x422*x334*x211*x321-2*x123*x422*x334*x221*x311+2*x123*x424*x321*x231*x312+2*x123*x424*x322*x211*x331-2*x123*x424*x322*x231*x311-2*x123*x424*x331*x312*x221-2*x123*x424*x332*x211*x321+2*x123*x424*x332*x221*x311+2*x123*x322*x411*x334*x221-2*x123*x322*x211*x334*x421-2*x123*x324*x411*x332*x221-2*x123*x221*x322*x431*x314+2*x121*x422*x323*x231*x314-2*x121*x422*x324*x231*x313-2*x121*x423*x322*x231*x314-2*x121*x223*x324*x431*x312-2*x121*x224*x322*x431*x313+2*x121*x224*x323*x431*x312+2*x121*x423*x324*x231*x312-2*x122*x221*x324*x431*x313-2*x122*x223*x321*x431*x314+2*x122*x223*x324*x311*x431-2*x122*x223*x324*x331*x411+2*x122*x223*x331*x421*x314-2*x122*x223*x334*x311*x421+2*x122*x223*x334*x321*x411+2*x122*x224*x321*x431*x313+2*x122*x324*x411*x333*x221-2*x122*x421*x323*x231*x314+2*x122*x421*x324*x231*x313-2*x122*x324*x211*x333*x421-2*x122*x224*x323*x311*x431+2*x122*x224*x323*x331*x411-2*x122*x224*x331*x421*x313+2*x122*x224*x333*x311*x421-2*x224*x322*x421*x333*x111+2*x224*x322*x121*x333*x411+2*x224*x323*x421*x332*x111-2*x223*x322*x121*x334*x411+2*x223*x322*x421*x334*x111-2*x223*x324*x421*x332*x111+2*x324*x422*x121*x333*x211-2*x324*x423*x121*x332*x211+2*x324*x423*x221*x332*x111-2*x324*x422*x221*x333*x111-2*x122*x224*x333*x321*x411-2*x122*x323*x411*x334*x221+2*x122*x323*x211*x334*x421+2*x122*x221*x323*x431*x314+2*x122*x423*x321*x231*x314+2*x122*x423*x324*x211*x331-2*x122*x423*x324*x231*x311-2*x122*x423*x331*x314*x221-2*x122*x423*x334*x211*x321+2*x122*x423*x334*x221*x311-2*x122*x424*x321*x231*x313-2*x122*x424*x323*x211*x331+2*x122*x424*x323*x231*x311+2*x122*x424*x331*x313*x221+2*x122*x424*x333*x211*x321-2*x122*x424*x333*x221*x311+2*x322*x424*x221*x333*x111-2*x322*x424*x121*x333*x211+2*x322*x423*x121*x334*x211-2*x322*x423*x221*x334*x111+2*x223*x422*x314*x131*x321-2*x223*x422*x314*x121*x331-2*x223*x422*x324*x131*x311+2*x223*x422*x324*x111*x331-2*x223*x422*x334*x111*x321+2*x223*x422*x334*x121*x311-2*x223*x424*x312*x131*x321+2*x223*x424*x312*x121*x331+2*x223*x424*x322*x131*x311-2*x223*x424*x322*x111*x331+2*x223*x424*x332*x111*x321-2*x223*x424*x332*x121*x311+2*x223*x324*x121*x332*x411-2*x223*x421*x322*x131*x314+2*x223*x421*x324*x131*x312-2*x124*x222*x321*x431*x313+2*x124*x222*x323*x311*x431-2*x124*x222*x323*x331*x411+2*x124*x222*x331*x421*x313-2*x124*x222*x333*x311*x421+2*x124*x222*x333*x321*x411+2*x124*x223*x321*x431*x312-2*x124*x223*x322*x311*x431+2*x124*x223*x322*x331*x411-2*x124*x223*x331*x421*x312+2*x124*x223*x332*x311*x421-2*x124*x323*x211*x332*x421-2*x124*x421*x322*x231*x313+2*x124*x421*x323*x231*x312+2*x124*x422*x321*x231*x313+2*x124*x422*x323*x211*x331-2*x124*x422*x323*x231*x311-2*x124*x422*x331*x313*x221-2*x124*x422*x333*x211*x321+2*x124*x422*x333*x221*x311-2*x124*x423*x321*x231*x312-2*x124*x423*x322*x211*x331+2*x124*x423*x322*x231*x311+2*x124*x423*x331*x312*x221+2*x124*x423*x332*x211*x321-2*x124*x423*x332*x221*x311+2*x124*x221*x322*x431*x313-2*x124*x221*x323*x431*x312-2*x124*x223*x332*x321*x411+2*x124*x322*x211*x333*x421-2*x221*x422*x323*x131*x314+2*x221*x422*x324*x131*x313+2*x221*x423*x322*x131*x314-2*x221*x423*x324*x131*x312-2*x224*x323*x121*x332*x411-2*x224*x421*x323*x131*x312-2*x224*x422*x313*x131*x321+2*x224*x422*x313*x121*x331+2*x224*x421*x322*x131*x313+2*x224*x422*x323*x131*x311-2*x224*x422*x323*x111*x331+2*x224*x422*x333*x111*x321-2*x224*x422*x333*x121*x311+2*x224*x423*x312*x131*x321-2*x224*x423*x312*x121*x331-2*x224*x423*x322*x131*x311+2*x224*x423*x322*x111*x331-2*x224*x423*x332*x111*x321+2*x224*x423*x332*x121*x311-2*x124*x322*x411*x333*x221+2*x124*x323*x411*x332*x221+2*x123*x324*x211*x332*x421+2*x123*x421*x322*x231*x314-2*x123*x421*x324*x231*x312-2*x123*x422*x321*x231*x314+2*x123*x221*x324*x431*x312+2*x123*x222*x321*x431*x314-2*x123*x222*x324*x311*x431+2*x123*x222*x324*x331*x411-2*x123*x222*x331*x421*x314+2*x123*x222*x334*x311*x421-2*x123*x222*x334*x321*x411-2*x221*x424*x322*x131*x313+2*x221*x424*x323*x131*x312+2*x222*x324*x421*x333*x111-2*x222*x324*x121*x333*x411+2*x222*x421*x323*x131*x314-2*x222*x421*x324*x131*x313-2*x222*x423*x314*x131*x321+2*x222*x423*x314*x121*x331+2*x222*x423*x324*x131*x311-2*x222*x423*x324*x111*x331+2*x222*x423*x334*x111*x321-2*x222*x423*x334*x121*x311+2*x222*x424*x313*x131*x321-2*x222*x424*x313*x121*x331-2*x222*x424*x323*x131*x311+2*x222*x424*x323*x111*x331-2*x222*x424*x333*x111*x321+2*x222*x424*x333*x121*x311+2*x222*x323*x121*x334*x411-2*x222*x323*x421*x334*x111+2*x121*x424*x322*x231*x313-2*x121*x424*x323*x231*x312-2*x121*x222*x323*x431*x314+2*x121*x222*x324*x431*x313 : 

FF[2, 3, 1] =  2*x112*x322*x424*x333*x221-2*x112*x223*x422*x321*x334-2*x112*x223*x424*x331*x322+2*x112*x223*x424*x321*x332-2*x112*x224*x322*x333*x421+2*x112*x224*x323*x332*x421-2*x112*x224*x422*x331*x323+2*x112*x224*x422*x321*x333+2*x112*x224*x423*x331*x322-2*x112*x224*x423*x321*x332-2*x112*x222*x323*x334*x421+2*x112*x222*x324*x333*x421-2*x112*x222*x423*x331*x324+2*x112*x222*x423*x321*x334+2*x112*x222*x424*x331*x323-2*x112*x222*x424*x321*x333+2*x112*x223*x322*x334*x421-2*x112*x223*x324*x332*x421+2*x112*x223*x422*x331*x324+2*x112*x323*x422*x334*x221-2*x112*x323*x424*x332*x221-2*x112*x324*x422*x333*x221+2*x112*x324*x423*x332*x221-2*x112*x322*x423*x334*x221+2*x122*x223*x424*x331*x312-2*x122*x223*x424*x311*x332+2*x132*x221*x424*x312*x323+2*x132*x222*x421*x314*x323-2*x122*x224*x423*x331*x312+2*x122*x224*x423*x311*x332-2*x212*x123*x322*x334*x421+2*x212*x123*x324*x332*x421-2*x212*x123*x422*x331*x324+2*x212*x123*x422*x321*x334+2*x212*x123*x424*x331*x322-2*x212*x123*x424*x321*x332+2*x212*x124*x322*x333*x421-2*x212*x124*x323*x332*x421+2*x212*x122*x323*x334*x421-2*x212*x122*x324*x333*x421+2*x212*x122*x423*x331*x324-2*x212*x122*x423*x321*x334-2*x212*x122*x424*x331*x323+2*x212*x122*x424*x321*x333+2*x132*x224*x421*x313*x322-2*x132*x224*x421*x312*x323-2*x132*x224*x422*x321*x313+2*x132*x224*x422*x311*x323+2*x132*x224*x423*x321*x312-2*x132*x224*x423*x311*x322-2*x132*x223*x421*x314*x322+2*x132*x223*x421*x312*x324+2*x132*x223*x422*x321*x314-2*x132*x223*x422*x311*x324-2*x132*x223*x424*x321*x312+2*x132*x223*x424*x311*x322-2*x132*x221*x423*x312*x324-2*x132*x221*x424*x313*x322-2*x212*x323*x422*x334*x121+2*x212*x323*x424*x332*x121+2*x212*x324*x422*x333*x121-2*x212*x324*x423*x332*x121+2*x212*x322*x423*x334*x121-2*x212*x322*x424*x333*x121+2*x212*x124*x422*x331*x323-2*x212*x124*x422*x321*x333-2*x212*x124*x423*x331*x322+2*x212*x124*x423*x321*x332-2*x222*x124*x423*x311*x332-2*x222*x123*x424*x331*x312+2*x222*x123*x424*x311*x332+2*x222*x124*x423*x331*x312-2*x132*x222*x421*x313*x324+2*x132*x222*x423*x311*x324+2*x232*x121*x422*x314*x323-2*x232*x121*x422*x313*x324-2*x232*x121*x423*x314*x322+2*x232*x121*x423*x312*x324-2*x132*x222*x423*x321*x314-2*x232*x124*x423*x321*x312+2*x232*x124*x423*x311*x322+2*x232*x121*x424*x313*x322-2*x232*x121*x424*x312*x323+2*x132*x222*x424*x321*x313-2*x232*x122*x421*x314*x323+2*x232*x122*x421*x313*x324+2*x232*x122*x423*x321*x314-2*x232*x122*x423*x311*x324-2*x232*x122*x424*x321*x313+2*x232*x122*x424*x311*x323+2*x232*x123*x421*x314*x322-2*x232*x123*x421*x312*x324-2*x232*x123*x422*x321*x314+2*x232*x123*x422*x311*x324+2*x232*x123*x424*x321*x312-2*x232*x123*x424*x311*x322-2*x232*x124*x421*x313*x322+2*x232*x124*x421*x312*x323+2*x232*x124*x422*x321*x313-2*x232*x124*x422*x311*x323+2*x312*x123*x222*x334*x421+2*x312*x122*x224*x333*x421+2*x132*x221*x423*x314*x322+2*x312*x122*x423*x334*x221-2*x312*x122*x424*x333*x221-2*x312*x122*x223*x334*x421+2*x132*x221*x422*x313*x324-2*x132*x221*x422*x314*x323-2*x132*x222*x424*x311*x323-2*x312*x224*x422*x333*x121+2*x312*x223*x422*x334*x121-2*x312*x222*x423*x334*x121+2*x312*x222*x424*x333*x121+2*x312*x124*x422*x333*x221-2*x312*x124*x222*x333*x421-2*x312*x123*x422*x334*x221+2*x332*x123*x422*x314*x221-2*x332*x123*x222*x421*x314+2*x332*x122*x424*x313*x221-2*x332*x122*x224*x421*x313-2*x332*x122*x423*x314*x221+2*x332*x122*x223*x421*x314-2*x332*x124*x422*x313*x221+2*x332*x124*x222*x421*x313+2*x332*x224*x422*x313*x121-2*x332*x223*x422*x314*x121+2*x332*x222*x423*x314*x121-2*x332*x222*x424*x313*x121-2*x412*x124*x223*x321*x332-2*x412*x124*x322*x333*x221+2*x412*x124*x323*x332*x221-2*x412*x122*x323*x334*x221+2*x412*x122*x324*x333*x221+2*x412*x123*x222*x331*x324-2*x412*x123*x222*x321*x334-2*x412*x123*x224*x331*x322+2*x412*x123*x224*x321*x332+2*x412*x123*x322*x334*x221-2*x412*x123*x324*x332*x221-2*x412*x124*x222*x331*x323+2*x412*x124*x222*x321*x333-2*x412*x122*x224*x321*x333-2*x412*x122*x223*x331*x324+2*x412*x122*x223*x321*x334+2*x412*x122*x224*x331*x323-2*x412*x224*x323*x332*x121+2*x412*x224*x322*x333*x121+2*x412*x223*x324*x332*x121-2*x412*x223*x322*x334*x121+2*x412*x222*x323*x334*x121-2*x412*x222*x324*x333*x121+2*x412*x124*x223*x331*x322-2*x422*x124*x223*x331*x312+2*x422*x124*x223*x311*x332+2*x422*x123*x224*x331*x312-2*x422*x123*x224*x311*x332-2*x432*x124*x223*x311*x322-2*x432*x124*x221*x312*x323-2*x432*x124*x222*x321*x313+2*x432*x124*x222*x311*x323+2*x432*x124*x223*x321*x312+2*x432*x123*x224*x311*x322+2*x432*x124*x221*x313*x322+2*x432*x123*x222*x321*x314-2*x432*x123*x222*x311*x324-2*x432*x123*x224*x321*x312+2*x432*x123*x221*x312*x324-2*x432*x123*x221*x314*x322-2*x432*x121*x224*x313*x322+2*x432*x121*x224*x312*x323+2*x432*x122*x221*x314*x323-2*x432*x122*x221*x313*x324-2*x432*x122*x223*x321*x314+2*x432*x122*x223*x311*x324+2*x432*x122*x224*x321*x313-2*x432*x122*x224*x311*x323-2*x432*x121*x222*x314*x323+2*x432*x121*x222*x313*x324+2*x432*x121*x223*x314*x322-2*x432*x121*x223*x312*x324 : 

FF[2, 3, 2] =  2*x113*x224*x423*x331*x322-2*x113*x224*x423*x321*x332-2*x113*x222*x323*x334*x421+2*x113*x222*x324*x333*x421-2*x113*x222*x423*x331*x324+2*x113*x222*x423*x321*x334+2*x113*x222*x424*x331*x323-2*x113*x222*x424*x321*x333+2*x113*x223*x322*x334*x421-2*x113*x223*x324*x332*x421+2*x113*x223*x422*x331*x324+2*x113*x323*x422*x334*x221-2*x113*x323*x424*x332*x221-2*x113*x324*x422*x333*x221+2*x113*x324*x423*x332*x221-2*x113*x322*x423*x334*x221+2*x113*x322*x424*x333*x221-2*x113*x223*x422*x321*x334-2*x113*x223*x424*x331*x322+2*x113*x223*x424*x321*x332-2*x113*x224*x322*x333*x421+2*x113*x224*x323*x332*x421-2*x113*x224*x422*x331*x323+2*x113*x224*x422*x321*x333+2*x123*x224*x422*x331*x313-2*x123*x224*x422*x311*x333-2*x123*x222*x424*x331*x313+2*x123*x222*x424*x311*x333+2*x133*x221*x424*x312*x323+2*x133*x222*x421*x314*x323-2*x133*x222*x421*x313*x324-2*x133*x222*x423*x321*x314+2*x133*x222*x423*x311*x324+2*x133*x222*x424*x321*x313-2*x133*x222*x424*x311*x323-2*x133*x221*x422*x314*x323+2*x133*x221*x422*x313*x324+2*x133*x221*x423*x314*x322-2*x133*x221*x423*x312*x324-2*x133*x221*x424*x313*x322-2*x213*x124*x323*x332*x421+2*x213*x122*x323*x334*x421-2*x213*x122*x324*x333*x421+2*x213*x122*x423*x331*x324-2*x213*x122*x423*x321*x334-2*x213*x122*x424*x331*x323+2*x213*x122*x424*x321*x333+2*x133*x224*x421*x313*x322-2*x133*x224*x421*x312*x323-2*x133*x224*x422*x321*x313+2*x133*x224*x422*x311*x323+2*x133*x224*x423*x321*x312-2*x133*x224*x423*x311*x322-2*x133*x223*x421*x314*x322+2*x133*x223*x421*x312*x324+2*x133*x223*x422*x321*x314-2*x133*x223*x422*x311*x324-2*x133*x223*x424*x321*x312+2*x133*x223*x424*x311*x322-2*x213*x322*x424*x333*x121+2*x213*x124*x422*x331*x323-2*x213*x124*x422*x321*x333-2*x213*x124*x423*x331*x322+2*x213*x124*x423*x321*x332-2*x213*x123*x322*x334*x421+2*x213*x123*x324*x332*x421-2*x213*x123*x422*x331*x324+2*x213*x123*x422*x321*x334+2*x213*x123*x424*x331*x322-2*x213*x123*x424*x321*x332+2*x213*x124*x322*x333*x421-2*x213*x323*x422*x334*x121+2*x213*x323*x424*x332*x121+2*x213*x324*x422*x333*x121-2*x213*x324*x423*x332*x121+2*x213*x322*x423*x334*x121-2*x223*x122*x424*x311*x333-2*x223*x124*x422*x331*x313+2*x223*x124*x422*x311*x333+2*x223*x122*x424*x331*x313-2*x233*x123*x421*x312*x324-2*x233*x123*x422*x321*x314+2*x233*x121*x422*x314*x323-2*x233*x121*x422*x313*x324-2*x233*x121*x423*x314*x322+2*x233*x121*x423*x312*x324+2*x233*x124*x422*x321*x313-2*x233*x124*x422*x311*x323-2*x233*x124*x423*x321*x312+2*x233*x124*x423*x311*x322+2*x233*x121*x424*x313*x322-2*x233*x121*x424*x312*x323-2*x233*x122*x421*x314*x323+2*x233*x122*x421*x313*x324+2*x233*x122*x423*x321*x314-2*x233*x122*x423*x311*x324-2*x233*x122*x424*x321*x313+2*x233*x122*x424*x311*x323+2*x233*x123*x421*x314*x322+2*x233*x123*x422*x311*x324+2*x233*x123*x424*x321*x312-2*x233*x123*x424*x311*x322-2*x233*x124*x421*x313*x322+2*x233*x124*x421*x312*x323-2*x313*x123*x422*x334*x221+2*x313*x123*x424*x332*x221+2*x313*x123*x222*x334*x421-2*x313*x123*x224*x332*x421+2*x313*x122*x423*x334*x221-2*x313*x122*x223*x334*x421+2*x313*x224*x423*x332*x121-2*x313*x223*x424*x332*x121+2*x313*x223*x422*x334*x121-2*x313*x222*x423*x334*x121-2*x313*x124*x423*x332*x221+2*x313*x124*x223*x332*x421-2*x333*x224*x423*x312*x121+2*x333*x223*x424*x312*x121-2*x333*x223*x422*x314*x121+2*x333*x222*x423*x314*x121+2*x333*x124*x423*x312*x221-2*x333*x124*x223*x421*x312-2*x333*x123*x424*x312*x221+2*x333*x123*x422*x314*x221-2*x333*x123*x222*x421*x314+2*x333*x123*x224*x421*x312-2*x333*x122*x423*x314*x221+2*x333*x122*x223*x421*x314+2*x413*x122*x224*x331*x323+2*x413*x124*x223*x331*x322-2*x413*x124*x223*x321*x332-2*x413*x124*x322*x333*x221+2*x413*x124*x323*x332*x221-2*x413*x122*x323*x334*x221+2*x413*x122*x324*x333*x221+2*x413*x123*x222*x331*x324-2*x413*x123*x222*x321*x334-2*x413*x123*x224*x331*x322+2*x413*x123*x224*x321*x332+2*x413*x123*x322*x334*x221-2*x413*x123*x324*x332*x221-2*x413*x124*x222*x331*x323+2*x413*x124*x222*x321*x333-2*x413*x122*x224*x321*x333-2*x413*x122*x223*x331*x324+2*x413*x122*x223*x321*x334-2*x413*x224*x323*x332*x121+2*x413*x224*x322*x333*x121+2*x413*x223*x324*x332*x121-2*x413*x223*x322*x334*x121+2*x413*x222*x323*x334*x121-2*x413*x222*x324*x333*x121-2*x423*x122*x224*x331*x313+2*x423*x122*x224*x311*x333-2*x433*x122*x221*x313*x324-2*x433*x122*x223*x321*x314+2*x433*x122*x223*x311*x324+2*x433*x122*x224*x321*x313-2*x433*x122*x224*x311*x323-2*x433*x121*x222*x314*x323+2*x433*x121*x222*x313*x324+2*x433*x121*x223*x314*x322-2*x433*x121*x223*x312*x324+2*x423*x124*x222*x331*x313-2*x423*x124*x222*x311*x333+2*x433*x121*x224*x312*x323+2*x433*x122*x221*x314*x323-2*x433*x124*x223*x311*x322-2*x433*x124*x221*x312*x323-2*x433*x124*x222*x321*x313+2*x433*x124*x222*x311*x323+2*x433*x124*x223*x321*x312+2*x433*x123*x224*x311*x322+2*x433*x124*x221*x313*x322+2*x433*x123*x222*x321*x314-2*x433*x123*x222*x311*x324-2*x433*x123*x224*x321*x312+2*x433*x123*x221*x312*x324-2*x433*x123*x221*x314*x322-2*x433*x121*x224*x313*x322 : 

FF[2, 3, 3] =  2*x234*x121*x423*x312*x324+2*x234*x123*x421*x314*x322-2*x234*x123*x421*x312*x324-2*x234*x123*x422*x321*x314+2*x234*x121*x422*x314*x323-2*x234*x121*x422*x313*x324-2*x234*x121*x423*x314*x322-2*x234*x121*x424*x312*x323-2*x234*x122*x421*x314*x323+2*x234*x122*x421*x313*x324+2*x234*x122*x423*x321*x314-2*x234*x122*x423*x311*x324-2*x234*x122*x424*x321*x313+2*x234*x122*x424*x311*x323+2*x234*x124*x421*x312*x323+2*x234*x124*x422*x321*x313-2*x234*x124*x422*x311*x323-2*x234*x124*x423*x321*x312+2*x234*x124*x423*x311*x322+2*x234*x121*x424*x313*x322+2*x234*x123*x422*x311*x324+2*x234*x123*x424*x321*x312-2*x234*x123*x424*x311*x322-2*x234*x124*x421*x313*x322-2*x314*x123*x224*x332*x421+2*x314*x122*x224*x333*x421-2*x314*x122*x424*x333*x221-2*x314*x124*x222*x333*x421+2*x314*x124*x223*x332*x421+2*x314*x123*x424*x332*x221+2*x314*x222*x424*x333*x121-2*x314*x124*x423*x332*x221+2*x314*x124*x422*x333*x221-2*x314*x224*x422*x333*x121+2*x314*x224*x423*x332*x121-2*x314*x223*x424*x332*x121+2*x334*x123*x224*x421*x312+2*x334*x122*x424*x313*x221-2*x334*x122*x224*x421*x313-2*x334*x124*x223*x421*x312-2*x334*x123*x424*x312*x221+2*x334*x223*x424*x312*x121-2*x334*x222*x424*x313*x121+2*x334*x124*x423*x312*x221-2*x334*x124*x422*x313*x221+2*x334*x124*x222*x421*x313+2*x334*x224*x422*x313*x121-2*x334*x224*x423*x312*x121+2*x414*x123*x322*x334*x221-2*x414*x123*x324*x332*x221-2*x414*x124*x222*x331*x323+2*x414*x124*x222*x321*x333-2*x414*x122*x224*x321*x333-2*x414*x122*x223*x331*x324+2*x414*x122*x223*x321*x334+2*x414*x122*x224*x331*x323+2*x414*x123*x222*x331*x324-2*x414*x123*x222*x321*x334-2*x414*x123*x224*x331*x322+2*x414*x123*x224*x321*x332-2*x414*x124*x223*x321*x332-2*x414*x124*x322*x333*x221+2*x414*x124*x323*x332*x221-2*x414*x122*x323*x334*x221+2*x414*x122*x324*x333*x221-2*x414*x223*x322*x334*x121+2*x414*x222*x323*x334*x121-2*x414*x222*x324*x333*x121+2*x414*x124*x223*x331*x322-2*x414*x224*x323*x332*x121+2*x414*x224*x322*x333*x121+2*x414*x223*x324*x332*x121+2*x424*x122*x223*x331*x314-2*x424*x122*x223*x311*x334-2*x424*x123*x222*x331*x314+2*x424*x123*x222*x311*x334+2*x434*x122*x224*x321*x313-2*x434*x122*x224*x311*x323-2*x434*x121*x222*x314*x323+2*x434*x121*x222*x313*x324+2*x434*x121*x223*x314*x322-2*x434*x121*x223*x312*x324+2*x434*x122*x223*x311*x324-2*x434*x123*x221*x314*x322-2*x434*x121*x224*x313*x322+2*x434*x121*x224*x312*x323+2*x434*x122*x221*x314*x323-2*x434*x122*x221*x313*x324-2*x434*x122*x223*x321*x314-2*x434*x124*x222*x321*x313+2*x434*x124*x222*x311*x323+2*x434*x124*x223*x321*x312+2*x434*x123*x224*x311*x322+2*x434*x124*x221*x313*x322+2*x434*x123*x222*x321*x314-2*x434*x123*x222*x311*x324-2*x434*x123*x224*x321*x312+2*x434*x123*x221*x312*x324-2*x434*x124*x223*x311*x322-2*x434*x124*x221*x312*x323-2*x114*x223*x422*x321*x334-2*x114*x223*x424*x331*x322+2*x114*x223*x424*x321*x332-2*x114*x224*x322*x333*x421+2*x114*x224*x323*x332*x421-2*x114*x224*x422*x331*x323+2*x114*x224*x422*x321*x333+2*x114*x224*x423*x331*x322-2*x114*x224*x423*x321*x332-2*x114*x222*x323*x334*x421+2*x114*x222*x324*x333*x421-2*x114*x222*x423*x331*x324+2*x114*x222*x423*x321*x334+2*x114*x222*x424*x331*x323-2*x114*x222*x424*x321*x333+2*x114*x223*x322*x334*x421-2*x114*x223*x324*x332*x421+2*x114*x223*x422*x331*x324+2*x114*x323*x422*x334*x221-2*x114*x323*x424*x332*x221-2*x114*x324*x422*x333*x221+2*x114*x324*x423*x332*x221-2*x114*x322*x423*x334*x221+2*x114*x322*x424*x333*x221+2*x124*x222*x423*x331*x314-2*x124*x222*x423*x311*x334-2*x124*x223*x422*x331*x314+2*x124*x223*x422*x311*x334-2*x134*x222*x423*x321*x314+2*x134*x222*x423*x311*x324+2*x134*x222*x424*x321*x313-2*x134*x222*x424*x311*x323-2*x134*x221*x422*x314*x323+2*x134*x221*x422*x313*x324+2*x134*x221*x423*x314*x322-2*x134*x221*x423*x312*x324-2*x134*x221*x424*x313*x322+2*x134*x221*x424*x312*x323+2*x134*x222*x421*x314*x323-2*x134*x222*x421*x313*x324+2*x134*x224*x423*x321*x312-2*x134*x224*x423*x311*x322-2*x134*x223*x421*x314*x322+2*x134*x223*x421*x312*x324+2*x134*x223*x422*x321*x314-2*x134*x223*x422*x311*x324-2*x134*x223*x424*x321*x312+2*x134*x223*x424*x311*x322-2*x134*x224*x422*x321*x313+2*x134*x224*x422*x311*x323+2*x134*x224*x421*x313*x322-2*x134*x224*x421*x312*x323-2*x214*x124*x323*x332*x421+2*x214*x122*x323*x334*x421-2*x214*x122*x324*x333*x421+2*x214*x122*x423*x331*x324-2*x214*x122*x423*x321*x334-2*x214*x122*x424*x331*x323+2*x214*x122*x424*x321*x333-2*x214*x123*x422*x331*x324+2*x214*x123*x422*x321*x334+2*x214*x123*x424*x331*x322-2*x214*x123*x424*x321*x332+2*x214*x124*x322*x333*x421-2*x214*x323*x422*x334*x121+2*x214*x323*x424*x332*x121+2*x214*x324*x422*x333*x121-2*x214*x324*x423*x332*x121+2*x214*x322*x423*x334*x121-2*x214*x322*x424*x333*x121+2*x214*x124*x422*x331*x323-2*x214*x124*x422*x321*x333-2*x214*x124*x423*x331*x322+2*x214*x124*x423*x321*x332-2*x214*x123*x322*x334*x421+2*x214*x123*x324*x332*x421-2*x224*x122*x423*x331*x314+2*x224*x122*x423*x311*x334+2*x224*x123*x422*x331*x314-2*x224*x123*x422*x311*x334 : 

FF[2, 4, 0] =  -x332*x424*x231*x323*x111+x332*x424*x131*x323*x211-x332*x423*x131*x324*x211+x332*x423*x231*x324*x111+x333*x224*x131*x322*x411-x333*x422*x231*x324*x111+x333*x422*x131*x324*x211+x333*x424*x231*x322*x111-x333*x424*x131*x322*x211+x333*x122*x411*x324*x231-x333*x122*x211*x324*x431-x333*x222*x131*x324*x411+x333*x124*x211*x322*x431-x333*x124*x411*x322*x231+x333*x222*x431*x324*x111-x333*x224*x431*x322*x111-x332*x123*x411*x324*x231+x334*x122*x211*x323*x431-x334*x122*x411*x323*x231-x334*x123*x211*x322*x431+x334*x123*x411*x322*x231-x334*x222*x431*x323*x111+x334*x222*x131*x323*x411+x334*x223*x431*x322*x111-x334*x223*x131*x322*x411-x334*x422*x131*x323*x211-x334*x423*x231*x322*x111+x334*x423*x131*x322*x211+x332*x123*x211*x324*x431+x334*x422*x231*x323*x111-x332*x124*x211*x323*x431+x431*x223*x332*x314*x121-x431*x223*x334*x312*x121+x431*x224*x333*x312*x121-x431*x224*x332*x313*x121+x431*x122*x333*x314*x221-x431*x122*x334*x313*x221-x431*x123*x332*x314*x221+x431*x123*x334*x312*x221+x431*x124*x332*x313*x221-x431*x124*x333*x312*x221+x431*x222*x334*x313*x121-x431*x222*x333*x314*x121+x432*x224*x313*x121*x331-x432*x224*x313*x131*x321+x432*x223*x334*x121*x311-x432*x223*x334*x111*x321+x432*x223*x324*x111*x331-x432*x223*x324*x131*x311+x332*x124*x411*x323*x231-x432*x223*x314*x121*x331+x432*x223*x314*x131*x321-x432*x121*x324*x231*x313+x432*x121*x323*x231*x314-x432*x224*x333*x121*x311+x432*x224*x333*x111*x321-x432*x224*x323*x111*x331+x432*x224*x323*x131*x311-x432*x324*x221*x333*x111+x432*x323*x221*x334*x111-x432*x323*x121*x334*x211+x432*x324*x121*x333*x211-x432*x123*x324*x211*x331-x432*x123*x321*x231*x314+x432*x124*x323*x211*x331+x432*x124*x321*x231*x313-x432*x123*x334*x221*x311+x432*x123*x334*x211*x321+x432*x123*x331*x314*x221+x432*x123*x324*x231*x311-x432*x124*x331*x313*x221-x432*x124*x323*x231*x311-x432*x221*x323*x131*x314+x432*x221*x324*x131*x313+x432*x124*x333*x221*x311-x432*x124*x333*x211*x321-x433*x324*x121*x332*x211-x433*x322*x221*x334*x111+x433*x122*x324*x211*x331+x433*x324*x221*x332*x111+x433*x122*x334*x221*x311-x433*x122*x334*x211*x321-x433*x122*x331*x314*x221-x433*x122*x324*x231*x311-x433*x124*x321*x231*x312+x433*x124*x332*x211*x321+x433*x124*x331*x312*x221+x433*x124*x322*x231*x311-x433*x124*x322*x211*x331-x433*x222*x314*x131*x321-x433*x221*x324*x131*x312+x433*x221*x322*x131*x314-x433*x124*x332*x221*x311+x433*x222*x324*x131*x311+x433*x222*x314*x121*x331-x433*x222*x334*x121*x311+x433*x222*x334*x111*x321-x433*x222*x324*x111*x331-x433*x224*x312*x121*x331+x433*x224*x312*x131*x321-x433*x224*x322*x131*x311+x433*x224*x322*x111*x331-x433*x121*x322*x231*x314+x433*x322*x121*x334*x211+x433*x224*x332*x121*x311-x433*x224*x332*x111*x321+x433*x122*x321*x231*x314+x433*x121*x324*x231*x312-x434*x121*x323*x231*x312+x434*x121*x322*x231*x313-x434*x122*x321*x231*x313+x434*x122*x331*x313*x221+x434*x122*x323*x231*x311-x434*x122*x323*x211*x331+x332*x223*x131*x324*x411+x434*x123*x322*x211*x331+x434*x123*x321*x231*x312-x434*x122*x333*x221*x311+x434*x122*x333*x211*x321+x434*x221*x323*x131*x312-x434*x221*x322*x131*x313+x434*x123*x332*x221*x311-x434*x123*x332*x211*x321-x434*x123*x331*x312*x221-x434*x123*x322*x231*x311-x434*x222*x333*x111*x321+x434*x222*x323*x111*x331-x434*x222*x323*x131*x311-x434*x222*x313*x121*x331+x434*x222*x313*x131*x321+x434*x223*x332*x111*x321-x434*x223*x322*x111*x331+x434*x223*x322*x131*x311+x434*x223*x312*x121*x331-x434*x223*x312*x131*x321+x434*x222*x333*x121*x311-x434*x223*x332*x121*x311-x434*x323*x221*x332*x111+x434*x323*x121*x332*x211-x434*x322*x121*x333*x211+x434*x322*x221*x333*x111-x131*x422*x333*x314*x221-x332*x223*x431*x324*x111+x131*x422*x334*x313*x221+x131*x223*x334*x421*x312-x131*x223*x332*x421*x314-x131*x423*x334*x312*x221+x131*x423*x332*x314*x221-x131*x224*x333*x421*x312+x131*x224*x332*x421*x313+x131*x424*x333*x312*x221-x131*x424*x332*x313*x221+x131*x222*x333*x421*x314-x131*x222*x334*x421*x313-x132*x221*x324*x431*x313+x132*x223*x331*x421*x314-x132*x223*x324*x331*x411+x132*x223*x324*x311*x431-x132*x223*x321*x431*x314-x132*x223*x334*x311*x421+x132*x324*x411*x333*x221+x132*x224*x321*x431*x313+x132*x223*x334*x321*x411-x132*x324*x211*x333*x421+x132*x421*x324*x231*x313-x132*x421*x323*x231*x314-x132*x224*x331*x421*x313+x132*x224*x323*x331*x411-x132*x224*x323*x311*x431-x132*x323*x411*x334*x221-x132*x224*x333*x321*x411+x132*x224*x333*x311*x421+x132*x423*x321*x231*x314+x132*x221*x323*x431*x314+x132*x323*x211*x334*x421-x132*x423*x331*x314*x221-x132*x423*x324*x231*x311+x132*x423*x324*x211*x331-x132*x423*x334*x211*x321+x132*x423*x334*x221*x311+x132*x424*x333*x211*x321+x132*x424*x331*x313*x221+x132*x424*x323*x231*x311-x132*x424*x323*x211*x331-x132*x424*x321*x231*x313+x133*x324*x211*x332*x421-x132*x424*x333*x221*x311-x133*x421*x324*x231*x312+x133*x421*x322*x231*x314-x133*x222*x324*x311*x431+x133*x222*x321*x431*x314+x133*x221*x324*x431*x312-x133*x422*x321*x231*x314-x133*x224*x322*x331*x411+x133*x224*x322*x311*x431-x133*x224*x321*x431*x312-x133*x222*x334*x321*x411+x133*x222*x334*x311*x421-x133*x222*x331*x421*x314+x133*x222*x324*x331*x411+x133*x422*x331*x314*x221+x133*x422*x324*x231*x311-x133*x422*x324*x211*x331+x133*x224*x332*x321*x411-x133*x224*x332*x311*x421+x133*x224*x331*x421*x312-x133*x422*x334*x221*x311+x133*x422*x334*x211*x321-x134*x222*x333*x311*x421+x134*x222*x331*x421*x313-x134*x222*x323*x331*x411+x134*x222*x323*x311*x431-x134*x222*x321*x431*x313-x133*x221*x322*x431*x314-x133*x324*x411*x332*x221-x133*x322*x211*x334*x421+x133*x322*x411*x334*x221+x133*x424*x332*x221*x311-x133*x424*x332*x211*x321-x133*x424*x331*x312*x221-x133*x424*x322*x231*x311+x133*x424*x322*x211*x331+x133*x424*x321*x231*x312+x134*x421*x323*x231*x312-x134*x421*x322*x231*x313-x134*x323*x211*x332*x421+x134*x223*x332*x311*x421-x134*x223*x331*x421*x312+x134*x223*x322*x331*x411-x134*x223*x322*x311*x431+x134*x223*x321*x431*x312+x134*x222*x333*x321*x411-x134*x423*x321*x231*x312+x134*x422*x333*x221*x311-x134*x422*x333*x211*x321-x134*x422*x331*x313*x221-x134*x422*x323*x231*x311+x134*x422*x323*x211*x331+x134*x422*x321*x231*x313-x134*x423*x322*x211*x331-x134*x322*x411*x333*x221+x134*x322*x211*x333*x421-x134*x223*x332*x321*x411-x134*x221*x323*x431*x312+x134*x221*x322*x431*x313-x134*x423*x332*x221*x311+x134*x423*x332*x211*x321+x134*x423*x331*x312*x221+x134*x423*x322*x231*x311+x134*x323*x411*x332*x221+x332*x224*x431*x323*x111+x231*x122*x334*x421*x313-x231*x122*x333*x421*x314-x231*x422*x334*x313*x121+x231*x422*x333*x314*x121-x231*x424*x333*x312*x121+x231*x424*x332*x313*x121+x231*x423*x334*x312*x121-x231*x423*x332*x314*x121-x231*x123*x334*x421*x312+x231*x123*x332*x421*x314-x231*x124*x332*x421*x313+x231*x124*x333*x421*x312+x232*x421*x323*x131*x314-x232*x324*x121*x333*x411+x232*x324*x421*x333*x111-x232*x421*x324*x131*x313-x232*x423*x324*x111*x331+x232*x423*x324*x131*x311+x232*x423*x314*x121*x331-x232*x423*x314*x131*x321-x232*x424*x333*x111*x321+x232*x424*x323*x111*x331-x232*x424*x323*x131*x311-x232*x424*x313*x121*x331+x232*x424*x313*x131*x321-x232*x423*x334*x121*x311+x232*x423*x334*x111*x321-x232*x124*x333*x311*x421+x232*x124*x331*x421*x313-x232*x124*x323*x331*x411+x232*x124*x323*x311*x431+x232*x424*x333*x121*x311+x232*x124*x333*x321*x411+x232*x123*x324*x331*x411-x232*x123*x324*x311*x431+x232*x123*x321*x431*x314+x232*x121*x324*x431*x313-x232*x121*x323*x431*x314-x232*x323*x421*x334*x111+x232*x323*x121*x334*x411-x233*x322*x121*x334*x411-x233*x124*x332*x321*x411+x233*x124*x332*x311*x421-x232*x124*x321*x431*x313-x232*x123*x334*x321*x411+x232*x123*x334*x311*x421-x232*x123*x331*x421*x314-x233*x122*x321*x431*x314-x233*x121*x324*x431*x312+x233*x121*x322*x431*x314-x233*x324*x421*x332*x111+x233*x322*x421*x334*x111-x233*x122*x324*x331*x411+x233*x122*x324*x311*x431+x233*x122*x334*x321*x411-x233*x122*x334*x311*x421+x233*x122*x331*x421*x314-x233*x422*x314*x121*x331+x233*x422*x314*x131*x321-x233*x124*x331*x421*x312+x233*x124*x322*x331*x411-x233*x124*x322*x311*x431+x233*x124*x321*x431*x312+x234*x122*x321*x431*x313+x234*x121*x323*x431*x312-x234*x121*x322*x431*x313+x233*x421*x324*x131*x312-x233*x421*x322*x131*x314+x233*x324*x121*x332*x411-x233*x424*x332*x121*x311+x233*x424*x332*x111*x321-x233*x424*x322*x111*x331+x233*x424*x322*x131*x311+x233*x424*x312*x121*x331-x233*x424*x312*x131*x321+x233*x422*x334*x121*x311-x233*x422*x334*x111*x321+x233*x422*x324*x111*x331-x233*x422*x324*x131*x311+x234*x123*x331*x421*x312-x234*x123*x322*x331*x411+x234*x123*x322*x311*x431-x234*x123*x321*x431*x312-x234*x122*x333*x321*x411+x234*x122*x333*x311*x421-x234*x122*x331*x421*x313+x234*x122*x323*x331*x411-x234*x122*x323*x311*x431-x234*x421*x323*x131*x312-x234*x323*x121*x332*x411+x234*x323*x421*x332*x111+x234*x322*x121*x333*x411-x234*x322*x421*x333*x111+x234*x123*x332*x321*x411-x234*x123*x332*x311*x421-x234*x422*x313*x131*x321+x234*x422*x313*x121*x331-x234*x422*x333*x121*x311+x234*x422*x333*x111*x321-x234*x422*x323*x111*x331+x234*x422*x323*x131*x311+x234*x421*x322*x131*x313+x234*x423*x332*x121*x311-x234*x423*x332*x111*x321+x234*x423*x322*x111*x331-x234*x423*x322*x131*x311-x234*x423*x312*x121*x331+x234*x423*x312*x131*x321-x332*x224*x131*x323*x411 : 

FF[2, 4, 1] =  x122*x231*x424*x313*x332-x122*x231*x424*x312*x333-x122*x231*x423*x314*x332+x122*x231*x423*x312*x334+x122*x432*x224*x331*x313-x122*x432*x224*x311*x333-x122*x433*x224*x331*x312+x122*x433*x224*x311*x332+x122*x434*x223*x331*x312-x122*x434*x223*x311*x332+x122*x233*x424*x331*x312-x122*x233*x424*x311*x332-x122*x232*x323*x431*x314+x122*x232*x324*x431*x313-x332*x234*x122*x421*x313-x122*x234*x423*x331*x312+x122*x234*x423*x311*x332+x122*x232*x423*x331*x314-x122*x232*x423*x311*x334+x332*x234*x422*x313*x121-x122*x232*x424*x331*x313+x122*x232*x424*x311*x333+x122*x432*x323*x231*x314-x122*x432*x324*x231*x313-x122*x432*x223*x331*x314+x122*x432*x223*x311*x334-x122*x431*x224*x313*x332+x122*x431*x224*x312*x333+x122*x431*x223*x314*x332-x122*x431*x223*x312*x334+x332*x133*x422*x314*x221-x332*x133*x222*x421*x314-x332*x134*x422*x313*x221+x332*x134*x222*x421*x313-x332*x434*x222*x313*x121+x332*x434*x122*x313*x221-x332*x433*x122*x314*x221+x332*x433*x222*x314*x121-x332*x233*x422*x314*x121+x332*x233*x122*x421*x314+x232*x433*x121*x312*x324-x232*x433*x122*x311*x324+x232*x434*x121*x313*x322+x232*x433*x124*x311*x322-x232*x433*x124*x321*x312-x232*x433*x121*x314*x322+x232*x434*x123*x321*x312-x232*x434*x123*x311*x322+x232*x434*x122*x311*x323-x232*x434*x122*x321*x313+x232*x433*x122*x321*x314-x232*x434*x121*x312*x323-x232*x122*x333*x421*x314+x232*x122*x334*x421*x313-x132*x233*x421*x314*x322+x132*x233*x421*x312*x324-x232*x133*x421*x312*x324+x132*x233*x422*x321*x314-x132*x233*x422*x311*x324-x132*x233*x424*x321*x312+x132*x233*x424*x311*x322+x232*x133*x421*x314*x322+x232*x422*x333*x314*x121-x232*x422*x334*x313*x121+x132*x434*x222*x321*x313-x132*x434*x222*x311*x323-x132*x434*x223*x321*x312+x132*x434*x223*x311*x322+x132*x433*x221*x314*x322-x132*x433*x221*x312*x324+x232*x134*x421*x312*x323+x232*x134*x422*x321*x313-x132*x433*x222*x321*x314+x132*x433*x222*x311*x324+x132*x433*x224*x321*x312-x132*x433*x224*x311*x322-x232*x134*x422*x311*x323-x232*x134*x423*x321*x312+x132*x234*x421*x313*x322-x132*x234*x421*x312*x323-x132*x234*x422*x321*x313+x132*x234*x422*x311*x323-x232*x134*x421*x313*x322+x232*x134*x423*x311*x322+x232*x133*x424*x321*x312-x232*x133*x424*x311*x322-x232*x133*x422*x321*x314+x232*x133*x422*x311*x324+x132*x234*x423*x321*x312-x132*x234*x423*x311*x322-x132*x434*x221*x313*x322+x132*x434*x221*x312*x323-x412*x133*x224*x331*x322+x412*x133*x224*x321*x332-x132*x422*x333*x314*x221+x132*x422*x334*x313*x221+x412*x133*x322*x334*x221-x412*x133*x324*x332*x221+x412*x132*x223*x321*x334+x412*x132*x224*x331*x323+x412*x233*x324*x332*x121+x412*x234*x122*x331*x323-x412*x232*x124*x331*x323+x412*x232*x123*x331*x324+x412*x232*x323*x334*x121-x412*x232*x123*x321*x334-x412*x233*x122*x331*x324+x412*x232*x124*x321*x333-x412*x134*x223*x321*x332-x412*x232*x324*x333*x121+x412*x134*x323*x332*x221+x412*x134*x223*x331*x322+x412*x134*x222*x321*x333-x412*x134*x322*x333*x221-x412*x132*x323*x334*x221-x412*x134*x222*x331*x323+x412*x133*x222*x331*x324-x412*x132*x224*x321*x333-x412*x133*x222*x321*x334+x412*x132*x324*x333*x221+x132*x222*x333*x421*x314-x132*x222*x334*x421*x313-x412*x234*x122*x321*x333+x412*x332*x223*x324*x131-x412*x234*x123*x331*x322+x412*x234*x123*x321*x332+x412*x234*x322*x333*x121-x412*x234*x323*x332*x121+x412*x233*x122*x321*x334+x412*x233*x124*x331*x322-x412*x233*x124*x321*x332-x412*x233*x322*x334*x121-x412*x334*x122*x323*x231+x412*x333*x224*x322*x131+x412*x332*x124*x323*x231-x412*x332*x123*x324*x231-x412*x333*x222*x324*x131-x412*x333*x124*x322*x231+x412*x334*x123*x322*x231-x412*x132*x223*x331*x324-x412*x334*x223*x322*x131+x412*x334*x222*x323*x131+x412*x333*x122*x324*x231-x412*x332*x224*x323*x131-x212*x133*x322*x334*x421+x212*x133*x324*x332*x421+x212*x132*x323*x334*x421-x212*x132*x324*x333*x421+x212*x132*x423*x331*x324-x212*x132*x423*x321*x334-x212*x332*x423*x324*x131+x212*x332*x123*x324*x431-x212*x133*x422*x331*x324+x212*x133*x422*x321*x334+x212*x133*x424*x331*x322-x212*x133*x424*x321*x332-x212*x132*x424*x331*x323+x212*x132*x424*x321*x333-x212*x134*x422*x321*x333+x212*x134*x322*x333*x421+x212*x134*x423*x321*x332+x212*x134*x422*x331*x323-x212*x332*x124*x323*x431-x212*x134*x423*x331*x322+x212*x432*x124*x331*x323-x212*x433*x122*x321*x334-x212*x432*x323*x334*x121+x212*x432*x123*x321*x334+x212*x433*x122*x331*x324-x212*x432*x124*x321*x333-x212*x432*x123*x331*x324+x212*x432*x324*x333*x121-x212*x334*x422*x323*x131+x212*x334*x423*x322*x131+x212*x333*x422*x324*x131-x212*x334*x123*x322*x431+x212*x334*x122*x323*x431-x212*x333*x424*x322*x131+x212*x332*x424*x323*x131+x212*x333*x124*x322*x431-x212*x134*x323*x332*x421-x212*x333*x122*x324*x431-x212*x434*x122*x331*x323+x212*x433*x124*x321*x332-x212*x433*x124*x331*x322-x212*x433*x324*x332*x121-x212*x434*x322*x333*x121+x212*x434*x122*x321*x333+x212*x433*x322*x334*x121-x212*x434*x123*x321*x332+x312*x132*x223*x324*x431+x312*x133*x222*x334*x421-x312*x132*x423*x324*x231+x312*x132*x424*x323*x231-x312*x132*x224*x323*x431+x212*x434*x123*x331*x322+x212*x434*x323*x332*x121-x312*x232*x123*x324*x431-x312*x133*x422*x334*x221-x312*x232*x424*x323*x131-x312*x233*x122*x334*x421+x312*x134*x422*x333*x221-x312*x134*x222*x333*x421+x312*x232*x124*x323*x431+x312*x232*x423*x324*x131+x312*x432*x123*x324*x231+x312*x233*x422*x334*x121-x422*x131*x223*x314*x332-x422*x131*x224*x312*x333+x422*x131*x223*x312*x334+x422*x131*x224*x313*x332-x422*x132*x223*x311*x334+x422*x132*x223*x331*x314-x422*x132*x224*x331*x313+x422*x132*x224*x311*x333-x312*x234*x422*x333*x121+x312*x234*x122*x333*x421+x422*x132*x324*x231*x313-x422*x132*x323*x231*x314-x312*x433*x222*x334*x121-x312*x434*x122*x333*x221-x312*x432*x124*x323*x231-x312*x432*x223*x324*x131+x312*x432*x224*x323*x131+x312*x433*x122*x334*x221+x422*x133*x224*x331*x312-x422*x133*x224*x311*x332+x312*x434*x222*x333*x121+x422*x231*x123*x314*x332-x422*x231*x123*x312*x334-x422*x134*x223*x331*x312+x422*x134*x223*x311*x332+x422*x231*x124*x312*x333-x422*x233*x312*x124*x331-x422*x231*x124*x313*x332+x422*x232*x323*x131*x314-x422*x232*x314*x123*x331+x422*x232*x313*x124*x331-x422*x234*x123*x311*x332-x422*x232*x124*x311*x333+x422*x232*x123*x311*x334-x422*x232*x324*x131*x313+x422*x233*x124*x311*x332+x422*x234*x312*x123*x331+x222*x132*x323*x431*x314+x222*x131*x424*x312*x333-x222*x132*x324*x431*x313-x222*x131*x423*x312*x334-x222*x131*x424*x313*x332+x432*x122*x333*x314*x221-x432*x122*x334*x313*x221+x222*x131*x423*x314*x332-x432*x133*x221*x314*x322+x432*x133*x221*x312*x324+x432*x134*x221*x313*x322-x432*x133*x224*x321*x312+x432*x133*x222*x321*x314-x432*x133*x222*x311*x324+x432*x133*x224*x311*x322-x432*x134*x221*x312*x323-x432*x134*x222*x321*x313+x432*x134*x222*x311*x323+x222*x132*x424*x331*x313-x222*x133*x424*x331*x312+x222*x132*x423*x311*x334+x222*x133*x424*x311*x332+x432*x134*x223*x321*x312-x432*x134*x223*x311*x322-x222*x132*x424*x311*x333-x222*x132*x423*x331*x314+x432*x233*x121*x314*x322-x432*x233*x121*x312*x324-x432*x222*x333*x314*x121+x432*x222*x334*x313*x121+x432*x234*x121*x312*x323+x432*x234*x122*x321*x313+x222*x134*x423*x331*x312-x222*x134*x423*x311*x332-x432*x234*x122*x311*x323-x432*x234*x123*x321*x312+x432*x233*x122*x311*x324+x432*x234*x123*x311*x322-x432*x233*x124*x311*x322-x432*x233*x122*x321*x314-x432*x234*x121*x313*x322+x432*x233*x124*x321*x312+x222*x431*x124*x313*x332-x222*x431*x124*x312*x333-x222*x431*x123*x314*x332+x222*x431*x123*x312*x334-x222*x433*x124*x311*x332-x222*x432*x313*x124*x331+x222*x433*x312*x124*x331+x222*x432*x314*x123*x331+x222*x432*x324*x131*x313-x222*x432*x323*x131*x314+x222*x432*x124*x311*x333-x222*x432*x123*x311*x334+x222*x434*x123*x311*x332-x222*x434*x312*x123*x331+x322*x132*x231*x423*x314-x322*x132*x231*x424*x313-x322*x132*x431*x223*x314+x322*x132*x431*x224*x313+x322*x232*x123*x431*x314-x322*x232*x124*x431*x313-x322*x232*x131*x423*x314+x322*x232*x131*x424*x313+x322*x432*x231*x124*x313-x322*x432*x231*x123*x314+x322*x432*x131*x223*x314-x322*x432*x131*x224*x313+x112*x232*x423*x321*x334+x112*x232*x424*x331*x323-x112*x233*x324*x332*x421+x112*x233*x422*x331*x324-x112*x233*x422*x321*x334-x112*x232*x424*x321*x333-x112*x232*x423*x331*x324+x112*x232*x324*x333*x421-x112*x232*x323*x334*x421+x112*x233*x322*x334*x421-x112*x234*x322*x333*x421-x112*x233*x424*x331*x322+x112*x332*x423*x324*x231+x112*x333*x424*x322*x231+x112*x333*x222*x324*x431-x112*x332*x424*x323*x231-x112*x333*x224*x322*x431-x112*x333*x422*x324*x231-x112*x332*x223*x324*x431+x112*x332*x224*x323*x431-x112*x234*x422*x331*x323-x112*x234*x423*x321*x332+x112*x234*x423*x331*x322+x112*x234*x323*x332*x421+x112*x233*x424*x321*x332+x112*x234*x422*x321*x333+x112*x334*x422*x323*x231-x112*x432*x224*x331*x323-x112*x334*x423*x322*x231+x112*x334*x223*x322*x431-x112*x334*x222*x323*x431-x112*x432*x223*x321*x334-x112*x433*x222*x331*x324+x112*x432*x323*x334*x221+x112*x432*x224*x321*x333+x112*x432*x223*x331*x324+x112*x433*x222*x321*x334+x112*x433*x224*x331*x322-x112*x433*x224*x321*x332-x112*x433*x322*x334*x221+x112*x433*x324*x332*x221-x112*x434*x222*x321*x333+x112*x434*x223*x321*x332+x112*x434*x222*x331*x323-x112*x434*x323*x332*x221-x112*x434*x223*x331*x322-x112*x432*x324*x333*x221+x112*x434*x322*x333*x221 : 

FF[2, 4, 2] =  x413*x332*x124*x323*x231-x413*x332*x123*x324*x231-x413*x334*x122*x323*x231+x413*x333*x224*x322*x131-x413*x333*x222*x324*x131-x413*x333*x124*x322*x231+x233*x434*x122*x311*x323-x233*x434*x122*x321*x313-x233*x434*x121*x312*x323+x413*x333*x122*x324*x231-x413*x332*x224*x323*x131-x413*x334*x223*x322*x131+x233*x434*x123*x321*x312-x233*x434*x123*x311*x322+x413*x334*x222*x323*x131+x413*x334*x123*x322*x231-x413*x132*x223*x331*x324-x233*x423*x332*x314*x121+x233*x423*x334*x312*x121-x233*x132*x421*x314*x323+x233*x132*x424*x311*x323-x233*x132*x424*x321*x313+x233*x132*x421*x313*x324-x233*x132*x423*x311*x324-x233*x134*x421*x313*x322+x233*x134*x423*x311*x322+x233*x132*x423*x321*x314+x233*x134*x421*x312*x323+x233*x134*x422*x321*x313-x233*x134*x422*x311*x323-x233*x134*x423*x321*x312+x233*x123*x332*x421*x314-x233*x123*x334*x421*x312-x423*x233*x122*x311*x334+x423*x233*x124*x311*x332-x423*x234*x313*x122*x331+x423*x234*x122*x311*x333-x313*x132*x223*x334*x421+x313*x132*x423*x334*x221+x313*x133*x224*x322*x431-x313*x133*x424*x322*x231-x313*x133*x222*x324*x431+x313*x133*x422*x324*x231-x313*x134*x423*x332*x221+x313*x232*x123*x334*x421+x433*x223*x332*x314*x121-x433*x223*x334*x312*x121-x433*x132*x221*x313*x324+x433*x132*x221*x314*x323-x423*x232*x124*x311*x333-x433*x123*x332*x314*x221+x433*x123*x334*x312*x221+x423*x233*x324*x131*x312-x423*x233*x322*x131*x314+x433*x134*x221*x313*x322-x433*x132*x224*x311*x323-x433*x132*x223*x321*x314+x433*x132*x223*x311*x324+x433*x132*x224*x321*x313-x433*x134*x221*x312*x323-x433*x134*x223*x311*x322-x433*x232*x121*x314*x323+x433*x232*x121*x313*x324+x313*x233*x122*x324*x431-x313*x232*x423*x334*x121-x433*x134*x222*x321*x313+x433*x134*x222*x311*x323+x433*x134*x223*x321*x312+x423*x233*x314*x122*x331+x313*x134*x223*x332*x421+x423*x231*x124*x312*x333-x423*x233*x312*x124*x331+x423*x232*x313*x124*x331+x423*x231*x122*x313*x334-x423*x231*x124*x313*x332+x433*x234*x123*x311*x322-x433*x234*x121*x313*x322+x433*x232*x124*x311*x323+x433*x232*x123*x321*x314-x433*x232*x123*x311*x324-x433*x232*x124*x321*x313-x433*x234*x122*x311*x323-x433*x234*x123*x321*x312+x433*x234*x121*x312*x323+x433*x234*x122*x321*x313+x313*x233*x424*x322*x131-x313*x233*x124*x322*x431-x313*x432*x123*x334*x221-x313*x233*x422*x324*x131+x313*x234*x423*x332*x121-x313*x433*x224*x322*x131-x313*x234*x123*x332*x421-x313*x433*x122*x324*x231+x313*x433*x124*x322*x231+x313*x433*x222*x324*x131+x313*x432*x223*x334*x121-x313*x434*x223*x332*x121+x313*x434*x123*x332*x221+x323*x133*x231*x424*x312+x323*x133*x431*x222*x314-x323*x133*x431*x224*x312-x323*x133*x231*x422*x314+x323*x233*x124*x431*x312-x323*x233*x122*x431*x314-x323*x233*x131*x424*x312+x323*x233*x131*x422*x314+x323*x433*x131*x224*x312-x323*x433*x231*x124*x312-x323*x433*x131*x222*x314+x323*x433*x231*x122*x314+x423*x131*x222*x314*x333-x423*x131*x222*x313*x334-x423*x131*x224*x312*x333+x423*x131*x224*x313*x332+x333*x234*x123*x421*x312+x233*x432*x121*x314*x323+x233*x432*x124*x321*x313-x113*x233*x422*x321*x334-x113*x232*x424*x321*x333-x113*x233*x324*x332*x421+x113*x233*x322*x334*x421-x113*x234*x322*x333*x421-x113*x233*x424*x331*x322-x113*x232*x423*x331*x324+x113*x232*x324*x333*x421-x113*x232*x323*x334*x421+x113*x233*x422*x331*x324+x113*x232*x423*x321*x334+x113*x232*x424*x331*x323-x113*x332*x223*x324*x431+x113*x332*x224*x323*x431-x113*x333*x224*x322*x431+x113*x234*x323*x332*x421-x113*x234*x422*x331*x323-x113*x234*x423*x321*x332+x113*x233*x424*x321*x332+x113*x234*x422*x321*x333+x113*x234*x423*x331*x322+x113*x334*x422*x323*x231-x113*x432*x224*x331*x323+x113*x432*x224*x321*x333-x113*x432*x223*x321*x334-x113*x334*x423*x322*x231+x113*x334*x223*x322*x431+x113*x332*x423*x324*x231+x113*x333*x424*x322*x231-x113*x334*x222*x323*x431-x113*x333*x422*x324*x231+x113*x333*x222*x324*x431-x113*x332*x424*x323*x231-x113*x432*x324*x333*x221+x113*x434*x322*x333*x221-x113*x434*x323*x332*x221+x113*x432*x223*x331*x324-x113*x433*x222*x331*x324+x113*x432*x323*x334*x221-x113*x434*x223*x331*x322+x113*x434*x223*x321*x332+x113*x434*x222*x331*x323+x113*x433*x324*x332*x221-x113*x434*x222*x321*x333-x113*x433*x224*x321*x332-x113*x433*x322*x334*x221+x113*x433*x222*x321*x334+x113*x433*x224*x331*x322-x333*x234*x423*x312*x121+x333*x132*x223*x421*x314-x333*x132*x423*x314*x221+x123*x432*x224*x331*x313-x123*x432*x224*x311*x333-x423*x132*x224*x331*x313+x123*x433*x324*x231*x312+x123*x433*x222*x331*x314-x123*x433*x222*x311*x334+x123*x231*x424*x313*x332-x123*x231*x424*x312*x333-x123*x433*x322*x231*x314+x423*x132*x224*x311*x333-x123*x434*x222*x331*x313+x123*x434*x222*x311*x333-x123*x433*x224*x331*x312+x123*x433*x224*x311*x332+x333*x232*x423*x314*x121-x333*x232*x123*x421*x314+x123*x233*x322*x431*x314-x123*x233*x324*x431*x312+x123*x233*x424*x331*x312-x423*x133*x222*x331*x314-x123*x233*x424*x311*x332-x123*x233*x422*x331*x314+x123*x233*x422*x311*x334-x123*x431*x222*x314*x333+x123*x431*x222*x313*x334-x123*x232*x424*x331*x313+x123*x232*x424*x311*x333+x123*x234*x422*x331*x313-x123*x234*x422*x311*x333+x333*x134*x423*x312*x221-x123*x431*x224*x313*x332+x123*x431*x224*x312*x333+x123*x231*x422*x314*x333-x123*x231*x422*x313*x334-x333*x134*x223*x421*x312+x423*x133*x322*x231*x314-x423*x133*x224*x311*x332+x133*x232*x423*x311*x324+x133*x232*x421*x314*x323-x133*x232*x421*x313*x324+x133*x232*x424*x321*x313-x133*x232*x424*x311*x323-x133*x232*x423*x321*x314+x133*x234*x422*x311*x323+x133*x234*x421*x313*x322-x133*x234*x421*x312*x323+x133*x234*x423*x321*x312-x133*x234*x423*x311*x322-x133*x234*x422*x321*x313+x133*x432*x223*x321*x314-x133*x432*x223*x311*x324-x133*x432*x221*x314*x323+x133*x432*x221*x313*x324-x133*x432*x224*x321*x313+x133*x432*x224*x311*x323-x233*x432*x124*x311*x323-x133*x434*x223*x321*x312+x133*x434*x223*x311*x322+x133*x434*x222*x321*x313-x133*x434*x222*x311*x323-x133*x434*x221*x313*x322+x133*x434*x221*x312*x323-x133*x223*x332*x421*x314+x133*x423*x332*x314*x221-x133*x423*x334*x312*x221+x133*x223*x334*x421*x312+x213*x132*x423*x331*x324-x213*x132*x423*x321*x334+x213*x132*x323*x334*x421+x423*x133*x222*x311*x334+x423*x133*x224*x331*x312-x213*x133*x424*x321*x332-x213*x133*x422*x331*x324+x213*x133*x422*x321*x334-x213*x132*x424*x331*x323+x213*x132*x424*x321*x333+x213*x133*x424*x331*x322-x213*x132*x324*x333*x421-x213*x133*x322*x334*x421+x213*x133*x324*x332*x421-x213*x332*x423*x324*x131+x213*x332*x123*x324*x431-x213*x332*x124*x323*x431-x233*x432*x121*x313*x324+x233*x432*x123*x311*x324+x213*x334*x122*x323*x431-x213*x333*x424*x322*x131+x213*x333*x422*x324*x131-x213*x333*x122*x324*x431+x213*x332*x424*x323*x131+x213*x333*x124*x322*x431-x423*x134*x222*x311*x333-x423*x133*x324*x231*x312+x423*x134*x222*x331*x313-x213*x134*x422*x321*x333+x213*x134*x322*x333*x421-x213*x134*x323*x332*x421-x213*x134*x423*x331*x322+x213*x134*x423*x321*x332+x213*x134*x422*x331*x323-x213*x432*x124*x321*x333-x213*x432*x323*x334*x121+x213*x432*x123*x321*x334-x213*x432*x123*x331*x324+x213*x432*x324*x333*x121+x213*x433*x122*x331*x324-x213*x334*x123*x322*x431-x213*x334*x422*x323*x131+x213*x334*x423*x322*x131-x233*x432*x123*x321*x314-x213*x433*x324*x332*x121-x213*x434*x122*x331*x323+x213*x433*x124*x321*x332+x213*x432*x124*x331*x323-x213*x433*x122*x321*x334-x213*x433*x124*x331*x322+x213*x434*x122*x321*x333+x213*x434*x123*x331*x322+x213*x434*x323*x332*x121+x213*x433*x322*x334*x121-x213*x434*x123*x321*x332-x213*x434*x322*x333*x121+x233*x434*x121*x313*x322-x333*x434*x123*x312*x221+x223*x133*x324*x431*x312-x223*x131*x422*x314*x333-x223*x131*x424*x313*x332+x223*x131*x422*x313*x334+x223*x131*x424*x312*x333+x333*x434*x223*x312*x121+x223*x133*x424*x311*x332-x223*x133*x322*x431*x314+x223*x132*x424*x331*x313-x223*x132*x424*x311*x333-x223*x133*x422*x311*x334-x223*x133*x424*x331*x312-x223*x134*x422*x331*x313+x223*x134*x422*x311*x333+x223*x133*x422*x331*x314-x223*x431*x122*x313*x334+x223*x431*x124*x313*x332-x223*x431*x124*x312*x333+x223*x431*x122*x314*x333+x333*x432*x123*x314*x221+x223*x432*x124*x311*x333-x223*x433*x314*x122*x331-x223*x432*x313*x124*x331+x223*x433*x122*x311*x334-x223*x433*x324*x131*x312+x223*x433*x312*x124*x331-x223*x433*x124*x311*x332-x333*x432*x223*x314*x121+x223*x433*x322*x131*x314-x223*x434*x122*x311*x333+x223*x434*x313*x122*x331+x413*x132*x223*x321*x334+x413*x132*x224*x331*x323-x423*x231*x122*x314*x333+x413*x133*x322*x334*x221-x413*x133*x324*x332*x221-x413*x133*x224*x331*x322+x413*x133*x224*x321*x332+x413*x133*x222*x331*x324-x413*x132*x224*x321*x333-x413*x133*x222*x321*x334+x413*x132*x324*x333*x221-x413*x132*x323*x334*x221-x413*x134*x222*x331*x323+x413*x134*x222*x321*x333-x413*x134*x322*x333*x221+x413*x134*x323*x332*x221+x413*x134*x223*x331*x322+x413*x232*x323*x334*x121-x413*x232*x123*x321*x334-x413*x233*x122*x331*x324+x413*x232*x124*x321*x333-x413*x134*x223*x321*x332-x413*x232*x324*x333*x121-x413*x232*x124*x331*x323+x413*x232*x123*x331*x324+x413*x233*x122*x321*x334+x413*x233*x124*x331*x322-x413*x233*x124*x321*x332-x413*x233*x322*x334*x121+x413*x233*x324*x332*x121+x413*x234*x122*x331*x323+x413*x234*x322*x333*x121-x413*x234*x323*x332*x121-x413*x234*x123*x331*x322+x413*x234*x123*x321*x332-x413*x234*x122*x321*x333+x413*x332*x223*x324*x131 : 

FF[2, 4, 3] =  -x334*x233*x124*x421*x312+x334*x233*x424*x312*x121-x334*x432*x124*x313*x221+x334*x432*x224*x313*x121-x224*x432*x123*x311*x334+x414*x132*x223*x321*x334+x414*x132*x224*x331*x323+x414*x133*x322*x334*x221-x414*x133*x324*x332*x221+x414*x134*x222*x321*x333-x414*x134*x322*x333*x221+x414*x134*x323*x332*x221+x414*x134*x223*x331*x322+x414*x133*x222*x331*x324-x414*x132*x224*x321*x333-x414*x132*x323*x334*x221-x414*x134*x222*x331*x323-x414*x133*x224*x331*x322+x414*x133*x224*x321*x332-x414*x133*x222*x321*x334+x414*x132*x324*x333*x221+x224*x432*x314*x123*x331-x224*x433*x314*x122*x331+x414*x232*x323*x334*x121-x414*x232*x123*x321*x334-x414*x232*x124*x331*x323+x414*x232*x123*x331*x324-x414*x134*x223*x321*x332-x414*x232*x324*x333*x121-x414*x233*x122*x331*x324+x414*x232*x124*x321*x333+x224*x434*x323*x131*x312-x224*x434*x122*x311*x333+x414*x233*x324*x332*x121+x414*x234*x122*x331*x323-x414*x233*x124*x321*x332-x414*x233*x322*x334*x121+x224*x433*x122*x311*x334+x414*x332*x124*x323*x231-x414*x332*x123*x324*x231-x414*x334*x122*x323*x231+x414*x333*x224*x322*x131-x224*x434*x312*x123*x331-x224*x434*x322*x131*x313+x224*x434*x313*x122*x331+x224*x434*x123*x311*x332-x414*x234*x123*x331*x322+x414*x234*x123*x321*x332-x414*x234*x122*x321*x333+x414*x332*x223*x324*x131+x414*x233*x122*x321*x334+x414*x233*x124*x331*x322+x414*x234*x322*x333*x121-x414*x234*x323*x332*x121-x414*x334*x223*x322*x131+x414*x334*x222*x323*x131+x414*x334*x123*x322*x231-x414*x132*x223*x331*x324-x414*x333*x222*x324*x131-x414*x333*x124*x322*x231+x414*x333*x122*x324*x231-x414*x332*x224*x323*x131+x424*x131*x223*x312*x334+x424*x131*x222*x314*x333-x424*x131*x222*x313*x334-x424*x131*x223*x314*x332-x424*x133*x222*x331*x314-x424*x132*x223*x311*x334+x424*x132*x223*x331*x314+x234*x432*x121*x314*x323+x234*x432*x124*x321*x313-x234*x433*x121*x314*x322-x234*x432*x123*x321*x314-x234*x433*x124*x321*x312-x424*x134*x222*x311*x333+x424*x134*x222*x331*x313-x234*x432*x124*x311*x323-x234*x432*x121*x313*x324+x234*x432*x123*x311*x324+x424*x133*x222*x311*x334+x234*x433*x122*x321*x314+x234*x433*x124*x311*x322+x234*x433*x121*x312*x324-x234*x433*x122*x311*x324-x424*x134*x322*x231*x313+x424*x134*x323*x231*x312+x424*x233*x314*x122*x331-x424*x231*x122*x314*x333+x424*x231*x122*x313*x334-x424*x134*x223*x331*x312+x424*x134*x223*x311*x332+x424*x231*x123*x314*x332-x424*x231*x123*x312*x334+x424*x234*x312*x123*x331-x424*x234*x323*x131*x312-x424*x233*x122*x311*x334-x424*x234*x123*x311*x332-x424*x232*x314*x123*x331+x424*x232*x123*x311*x334+x424*x234*x322*x131*x313-x424*x234*x313*x122*x331+x424*x234*x122*x311*x333-x234*x132*x421*x314*x323+x234*x132*x424*x311*x323+x234*x133*x421*x314*x322-x434*x224*x332*x313*x121+x434*x224*x333*x312*x121-x234*x132*x423*x311*x324-x234*x132*x424*x321*x313+x234*x132*x421*x313*x324-x434*x132*x223*x321*x314+x434*x132*x223*x311*x324+x434*x132*x224*x321*x313-x434*x132*x224*x311*x323+x434*x124*x332*x313*x221-x434*x124*x333*x312*x221-x434*x132*x221*x313*x324+x434*x132*x221*x314*x323-x434*x133*x224*x321*x312+x434*x133*x224*x311*x322+x234*x132*x423*x321*x314-x234*x133*x421*x312*x324-x234*x133*x422*x321*x314-x434*x133*x221*x314*x322+x434*x133*x221*x312*x324+x434*x133*x222*x321*x314-x434*x133*x222*x311*x324+x434*x233*x122*x311*x324+x434*x233*x124*x321*x312-x434*x233*x124*x311*x322-x434*x233*x122*x321*x314-x434*x232*x124*x321*x313+x434*x232*x124*x311*x323+x434*x233*x121*x314*x322-x434*x233*x121*x312*x324-x434*x232*x121*x314*x323+x434*x232*x121*x313*x324+x434*x232*x123*x321*x314-x434*x232*x123*x311*x324+x224*x133*x422*x331*x314+x224*x134*x322*x431*x313+x234*x133*x422*x311*x324+x234*x133*x424*x321*x312-x234*x133*x424*x311*x322+x334*x132*x424*x313*x221+x234*x424*x332*x313*x121-x234*x424*x333*x312*x121-x234*x124*x332*x421*x313+x234*x124*x333*x421*x312-x224*x134*x422*x331*x313+x224*x134*x422*x311*x333+x224*x134*x423*x331*x312-x224*x134*x423*x311*x332+x314*x132*x224*x333*x421-x314*x132*x424*x333*x221-x314*x133*x224*x332*x421-x334*x132*x224*x421*x313+x334*x133*x224*x421*x312+x314*x134*x222*x323*x431+x314*x133*x424*x332*x221+x314*x134*x423*x322*x231-x314*x134*x422*x323*x231+x314*x232*x424*x333*x121+x314*x233*x124*x332*x421-x314*x134*x223*x322*x431-x314*x232*x124*x333*x421-x314*x234*x122*x323*x431-x314*x233*x424*x332*x121-x314*x234*x423*x322*x131+x314*x234*x422*x323*x131+x314*x234*x123*x322*x431-x334*x133*x424*x312*x221+x314*x434*x122*x323*x231+x314*x433*x224*x332*x121-x314*x433*x124*x332*x221-x314*x432*x224*x333*x121+x314*x432*x124*x333*x221-x314*x434*x222*x323*x131+x314*x434*x223*x322*x131-x314*x434*x123*x322*x231-x334*x232*x424*x313*x121+x324*x134*x431*x223*x312-x114*x233*x422*x321*x334-x114*x232*x424*x321*x333-x114*x233*x324*x332*x421-x114*x232*x423*x331*x324+x114*x232*x324*x333*x421-x114*x232*x323*x334*x421+x114*x233*x422*x331*x324+x114*x232*x423*x321*x334+x114*x232*x424*x331*x323+x334*x232*x124*x421*x313+x114*x233*x322*x334*x421-x114*x234*x322*x333*x421-x114*x233*x424*x331*x322-x324*x134*x231*x423*x312-x324*x134*x431*x222*x313-x114*x332*x223*x324*x431+x114*x332*x224*x323*x431-x114*x333*x224*x322*x431+x114*x234*x323*x332*x421-x114*x234*x422*x331*x323-x114*x234*x423*x321*x332+x114*x233*x424*x321*x332+x114*x234*x422*x321*x333+x114*x234*x423*x331*x322-x114*x432*x223*x321*x334-x114*x334*x423*x322*x231+x114*x334*x223*x322*x431+x114*x332*x423*x324*x231+x114*x333*x424*x322*x231-x114*x334*x222*x323*x431+x324*x134*x231*x422*x313-x114*x333*x422*x324*x231+x114*x333*x222*x324*x431-x114*x332*x424*x323*x231+x114*x334*x422*x323*x231-x114*x432*x224*x331*x323+x114*x432*x224*x321*x333+x114*x432*x223*x331*x324-x114*x433*x222*x331*x324+x114*x432*x323*x334*x221-x114*x434*x223*x331*x322+x114*x434*x223*x321*x332+x114*x434*x222*x331*x323-x114*x432*x324*x333*x221+x114*x434*x322*x333*x221-x114*x434*x323*x332*x221+x114*x433*x324*x332*x221-x114*x434*x222*x321*x333-x114*x433*x224*x321*x332-x114*x433*x322*x334*x221+x114*x433*x222*x321*x334+x114*x433*x224*x331*x322+x124*x433*x222*x331*x314-x124*x433*x222*x311*x334-x124*x231*x423*x314*x332+x124*x231*x423*x312*x334-x124*x434*x222*x331*x313+x124*x434*x222*x311*x333-x324*x234*x431*x123*x312+x324*x234*x431*x122*x313+x124*x434*x322*x231*x313-x124*x434*x323*x231*x312+x124*x434*x223*x331*x312-x324*x234*x131*x422*x313-x124*x434*x223*x311*x332+x324*x234*x131*x423*x312-x124*x233*x422*x331*x314+x124*x233*x422*x311*x334-x124*x234*x322*x431*x313+x124*x234*x323*x431*x312+x124*x234*x422*x331*x313-x124*x234*x422*x311*x333-x124*x234*x423*x331*x312+x124*x234*x423*x311*x332+x124*x232*x423*x331*x314-x124*x232*x423*x311*x334-x124*x431*x223*x312*x334-x124*x431*x222*x314*x333+x124*x431*x222*x313*x334+x124*x431*x223*x314*x332+x124*x432*x223*x311*x334+x124*x231*x422*x314*x333-x124*x231*x422*x313*x334-x124*x432*x223*x331*x314+x134*x232*x423*x311*x324+x134*x232*x421*x314*x323-x134*x232*x421*x313*x324+x134*x232*x424*x321*x313-x134*x232*x424*x311*x323-x134*x232*x423*x321*x314-x134*x233*x424*x321*x312+x134*x233*x424*x311*x322+x134*x233*x422*x321*x314-x134*x233*x422*x311*x324-x134*x233*x421*x314*x322+x134*x233*x421*x312*x324+x134*x432*x223*x321*x314-x134*x432*x223*x311*x324-x134*x432*x221*x314*x323+x134*x432*x221*x313*x324-x134*x432*x224*x321*x313+x134*x432*x224*x311*x323+x134*x433*x224*x321*x312-x134*x433*x224*x311*x322-x134*x433*x222*x321*x314+x134*x433*x222*x311*x324+x134*x433*x221*x314*x322-x134*x433*x221*x312*x324+x134*x224*x332*x421*x313-x134*x224*x333*x421*x312-x134*x424*x332*x313*x221+x134*x424*x333*x312*x221+x214*x132*x423*x331*x324-x214*x132*x423*x321*x334+x214*x132*x323*x334*x421-x324*x434*x313*x122*x231+x324*x434*x312*x123*x231-x214*x132*x424*x331*x323+x214*x132*x424*x321*x333+x214*x133*x424*x331*x322-x214*x132*x324*x333*x421-x214*x133*x322*x334*x421+x214*x133*x324*x332*x421-x324*x434*x131*x223*x312+x324*x434*x131*x222*x313-x214*x332*x423*x324*x131+x214*x332*x123*x324*x431-x214*x332*x124*x323*x431-x214*x133*x424*x321*x332-x214*x133*x422*x331*x324+x214*x133*x422*x321*x334-x214*x134*x423*x331*x322+x214*x134*x423*x321*x332+x214*x134*x422*x331*x323-x334*x433*x224*x312*x121-x214*x432*x123*x331*x324+x214*x432*x324*x333*x121+x214*x433*x122*x331*x324-x214*x334*x123*x322*x431-x214*x334*x422*x323*x131+x214*x334*x423*x322*x131+x214*x334*x122*x323*x431-x214*x333*x424*x322*x131+x214*x333*x422*x324*x131-x214*x333*x122*x324*x431+x214*x332*x424*x323*x131+x214*x333*x124*x322*x431-x214*x134*x422*x321*x333+x214*x134*x322*x333*x421-x214*x134*x323*x332*x421+x214*x434*x122*x321*x333+x214*x434*x123*x331*x322+x214*x434*x323*x332*x121+x214*x433*x322*x334*x121-x214*x434*x123*x321*x332-x214*x434*x322*x333*x121-x214*x433*x324*x332*x121-x214*x434*x122*x331*x323+x214*x433*x124*x321*x332+x214*x432*x124*x331*x323-x214*x433*x122*x321*x334-x214*x433*x124*x331*x322-x214*x432*x124*x321*x333-x214*x432*x323*x334*x121+x214*x432*x123*x321*x334+x334*x433*x124*x312*x221-x224*x431*x123*x314*x332+x224*x431*x123*x312*x334+x224*x431*x122*x314*x333-x224*x131*x423*x312*x334+x224*x131*x422*x313*x334+x224*x131*x423*x314*x332-x224*x131*x422*x314*x333-x224*x134*x323*x431*x312-x224*x133*x422*x311*x334-x224*x132*x423*x331*x314+x224*x132*x423*x311*x334-x224*x431*x122*x313*x334 : 

FF[2, 5, 0] =  -2*x134*x433*x321*x231*x312-2*x134*x433*x322*x211*x331+2*x134*x433*x322*x231*x311-2*x134*x432*x323*x231*x311+2*x134*x433*x332*x211*x321-2*x134*x433*x332*x221*x311-2*x134*x333*x411*x322*x231+2*x134*x332*x411*x323*x231-2*x134*x432*x331*x313*x221-2*x134*x432*x333*x211*x321+2*x134*x432*x333*x221*x311+2*x134*x433*x331*x312*x221+2*x134*x432*x323*x211*x331-2*x134*x231*x332*x421*x313-2*x134*x232*x321*x431*x313+2*x134*x232*x323*x311*x431+2*x234*x432*x323*x131*x311-2*x234*x432*x323*x111*x331+2*x234*x432*x333*x111*x321-2*x234*x432*x333*x121*x311+2*x134*x333*x211*x322*x431+2*x134*x431*x332*x313*x221-2*x134*x431*x333*x312*x221+2*x134*x432*x321*x231*x313-2*x234*x431*x332*x313*x121+2*x234*x431*x333*x312*x121-2*x234*x432*x313*x131*x321+2*x234*x432*x313*x121*x331-2*x234*x333*x431*x322*x111+2*x234*x333*x131*x322*x411-2*x234*x433*x332*x111*x321+2*x234*x433*x332*x121*x311+2*x234*x332*x431*x323*x111-2*x234*x332*x131*x323*x411+2*x234*x433*x312*x131*x321-2*x234*x433*x312*x121*x331-2*x234*x433*x322*x131*x311+2*x234*x433*x322*x111*x331+2*x134*x233*x332*x311*x421-2*x134*x233*x332*x321*x411+2*x134*x233*x322*x331*x411-2*x134*x332*x211*x323*x431+2*x134*x233*x321*x431*x312+2*x134*x232*x331*x421*x313-2*x134*x233*x322*x311*x431-2*x134*x233*x331*x421*x312+2*x134*x231*x333*x421*x312-2*x134*x232*x323*x331*x411-2*x134*x232*x333*x311*x421+2*x134*x232*x333*x321*x411-2*x231*x432*x334*x313*x121+2*x332*x433*x231*x324*x111-2*x332*x433*x131*x324*x211-2*x332*x434*x231*x323*x111+2*x332*x434*x131*x323*x211+2*x231*x432*x333*x314*x121-2*x231*x433*x332*x314*x121+2*x231*x433*x334*x312*x121+2*x131*x232*x333*x421*x314-2*x131*x234*x333*x421*x312+2*x131*x234*x332*x421*x313+2*x131*x233*x334*x421*x312-2*x131*x233*x332*x421*x314-2*x131*x232*x334*x421*x313+2*x231*x434*x332*x313*x121-2*x231*x434*x333*x312*x121-2*x131*x434*x332*x313*x221+2*x131*x434*x333*x312*x221-2*x131*x433*x334*x312*x221-2*x131*x432*x333*x314*x221+2*x131*x433*x332*x314*x221+2*x131*x432*x334*x313*x221+2*x333*x432*x131*x324*x211+2*x333*x434*x231*x322*x111-2*x333*x434*x131*x322*x211-2*x333*x432*x231*x324*x111+2*x334*x432*x231*x323*x111-2*x334*x432*x131*x323*x211-2*x334*x433*x231*x322*x111+2*x334*x433*x131*x322*x211+2*x132*x233*x324*x311*x431-2*x132*x233*x321*x431*x314-2*x132*x231*x333*x421*x314+2*x132*x231*x334*x421*x313-2*x132*x233*x324*x331*x411+2*x132*x233*x331*x421*x314-2*x132*x233*x334*x311*x421+2*x132*x234*x323*x331*x411+2*x132*x234*x333*x311*x421+2*x132*x233*x334*x321*x411+2*x132*x234*x321*x431*x313-2*x132*x234*x323*x311*x431-2*x132*x234*x333*x321*x411-2*x132*x234*x331*x421*x313+2*x132*x333*x411*x324*x231-2*x132*x333*x211*x324*x431+2*x132*x334*x211*x323*x431-2*x132*x334*x411*x323*x231+2*x132*x431*x333*x314*x221-2*x132*x431*x334*x313*x221+2*x132*x433*x324*x211*x331-2*x132*x433*x324*x231*x311-2*x132*x433*x331*x314*x221+2*x132*x433*x321*x231*x314-2*x132*x433*x334*x211*x321-2*x132*x434*x321*x231*x313-2*x132*x434*x323*x211*x331+2*x132*x434*x323*x231*x311+2*x132*x433*x334*x221*x311+2*x132*x434*x331*x313*x221+2*x132*x434*x333*x211*x321-2*x132*x434*x333*x221*x311-2*x232*x333*x131*x324*x411+2*x232*x333*x431*x324*x111-2*x232*x334*x431*x323*x111+2*x232*x334*x131*x323*x411-2*x232*x431*x333*x314*x121+2*x232*x431*x334*x313*x121-2*x232*x433*x314*x131*x321+2*x232*x433*x314*x121*x331+2*x232*x434*x313*x131*x321-2*x232*x434*x313*x121*x331-2*x232*x434*x323*x131*x311+2*x232*x434*x323*x111*x331+2*x232*x433*x324*x131*x311-2*x232*x433*x324*x111*x331+2*x232*x433*x334*x111*x321-2*x232*x433*x334*x121*x311-2*x232*x434*x333*x111*x321+2*x232*x434*x333*x121*x311+2*x133*x231*x332*x421*x314-2*x133*x231*x334*x421*x312+2*x133*x232*x321*x431*x314-2*x133*x232*x324*x311*x431-2*x133*x232*x331*x421*x314+2*x133*x232*x334*x311*x421-2*x133*x232*x334*x321*x411+2*x133*x232*x324*x331*x411-2*x133*x234*x321*x431*x312-2*x133*x234*x322*x331*x411+2*x133*x234*x331*x421*x312-2*x133*x234*x332*x311*x421+2*x133*x234*x322*x311*x431+2*x133*x234*x332*x321*x411-2*x133*x332*x411*x324*x231+2*x133*x332*x211*x324*x431+2*x133*x334*x411*x322*x231-2*x133*x334*x211*x322*x431-2*x133*x431*x332*x314*x221+2*x133*x431*x334*x312*x221-2*x133*x432*x321*x231*x314-2*x133*x432*x334*x221*x311+2*x133*x434*x321*x231*x312+2*x133*x432*x331*x314*x221-2*x133*x432*x324*x211*x331+2*x133*x432*x324*x231*x311+2*x133*x432*x334*x211*x321+2*x133*x434*x332*x221*x311-2*x133*x434*x322*x231*x311+2*x133*x434*x322*x211*x331-2*x133*x434*x331*x312*x221-2*x133*x434*x332*x211*x321+2*x233*x332*x131*x324*x411-2*x233*x332*x431*x324*x111+2*x233*x432*x314*x131*x321-2*x233*x432*x314*x121*x331+2*x233*x434*x332*x111*x321-2*x233*x434*x332*x121*x311+2*x233*x432*x324*x111*x331-2*x233*x432*x334*x111*x321+2*x233*x432*x334*x121*x311-2*x233*x431*x334*x312*x121+2*x233*x334*x431*x322*x111-2*x233*x334*x131*x322*x411+2*x233*x431*x332*x314*x121-2*x233*x432*x324*x131*x311-2*x233*x434*x312*x131*x321+2*x233*x434*x312*x121*x331+2*x233*x434*x322*x131*x311-2*x233*x434*x322*x111*x331 : 

FF[2, 5, 1] =  -2*x132*x234*x433*x311*x322+2*x132*x234*x433*x321*x312-2*x132*x233*x434*x321*x312+2*x132*x233*x434*x311*x322+2*x232*x133*x434*x321*x312-2*x232*x133*x434*x311*x322+2*x232*x134*x433*x311*x322-2*x212*x133*x432*x331*x324+2*x212*x133*x432*x321*x334+2*x212*x133*x434*x331*x322-2*x212*x133*x434*x321*x332-2*x212*x134*x332*x323*x431-2*x212*x132*x433*x321*x334-2*x212*x132*x434*x331*x323+2*x212*x132*x434*x321*x333+2*x212*x133*x332*x324*x431-2*x212*x133*x334*x322*x431-2*x232*x134*x433*x321*x312-2*x212*x134*x433*x331*x322+2*x212*x134*x433*x321*x332+2*x212*x134*x333*x322*x431+2*x212*x134*x432*x331*x323-2*x212*x134*x432*x321*x333-2*x212*x332*x433*x324*x131+2*x212*x332*x434*x323*x131+2*x212*x333*x432*x324*x131-2*x212*x333*x434*x322*x131-2*x212*x334*x432*x323*x131+2*x212*x334*x433*x322*x131-2*x212*x132*x333*x324*x431+2*x212*x132*x334*x323*x431+2*x212*x132*x433*x331*x324+2*x112*x233*x434*x321*x332+2*x112*x234*x332*x323*x431-2*x112*x234*x333*x322*x431-2*x112*x233*x434*x331*x322-2*x112*x234*x432*x331*x323-2*x112*x233*x332*x324*x431+2*x112*x233*x334*x322*x431+2*x112*x233*x432*x331*x324-2*x112*x232*x434*x321*x333-2*x112*x233*x432*x321*x334+2*x112*x232*x333*x324*x431-2*x112*x232*x334*x323*x431-2*x112*x232*x433*x331*x324+2*x112*x232*x433*x321*x334+2*x112*x232*x434*x331*x323-2*x112*x333*x432*x324*x231+2*x112*x333*x434*x322*x231+2*x112*x334*x432*x323*x231-2*x112*x334*x433*x322*x231+2*x112*x234*x433*x331*x322-2*x112*x234*x433*x321*x332+2*x112*x234*x432*x321*x333+2*x112*x332*x433*x324*x231-2*x112*x332*x434*x323*x231-2*x432*x133*x234*x321*x312+2*x432*x133*x234*x311*x322+2*x432*x134*x233*x321*x312-2*x432*x134*x233*x311*x322-2*x322*x134*x232*x431*x313+2*x322*x134*x432*x231*x313-2*x322*x133*x432*x231*x314-2*x322*x234*x432*x131*x313-2*x322*x232*x433*x131*x314+2*x322*x232*x434*x131*x313+2*x322*x233*x432*x131*x314-2*x322*x132*x434*x231*x313+2*x322*x133*x232*x431*x314-2*x322*x132*x233*x431*x314+2*x322*x132*x234*x431*x313+2*x322*x132*x433*x231*x314-2*x422*x131*x232*x313*x334-2*x422*x131*x233*x314*x332+2*x422*x131*x233*x312*x334+2*x422*x131*x234*x313*x332-2*x422*x131*x234*x312*x333-2*x422*x132*x231*x314*x333+2*x422*x132*x231*x313*x334+2*x422*x132*x233*x331*x314-2*x422*x132*x233*x311*x334-2*x422*x132*x234*x331*x313+2*x422*x132*x234*x311*x333+2*x422*x133*x231*x314*x332-2*x422*x133*x231*x312*x334-2*x422*x133*x232*x331*x314+2*x422*x133*x232*x311*x334+2*x422*x133*x234*x331*x312-2*x422*x133*x234*x311*x332-2*x422*x134*x231*x313*x332+2*x422*x134*x231*x312*x333+2*x422*x134*x232*x331*x313-2*x422*x134*x232*x311*x333-2*x422*x134*x233*x331*x312+2*x422*x134*x233*x311*x332+2*x422*x131*x232*x314*x333+2*x122*x231*x432*x314*x333-2*x122*x231*x432*x313*x334-2*x122*x231*x433*x314*x332+2*x122*x231*x433*x312*x334+2*x122*x231*x434*x313*x332-2*x122*x232*x434*x331*x313+2*x122*x232*x434*x311*x333+2*x122*x233*x431*x314*x332-2*x122*x233*x431*x312*x334-2*x122*x233*x432*x331*x314-2*x122*x231*x434*x312*x333-2*x122*x232*x431*x314*x333+2*x122*x232*x431*x313*x334+2*x122*x232*x433*x331*x314-2*x122*x232*x433*x311*x334+2*x122*x234*x432*x331*x313-2*x122*x234*x432*x311*x333-2*x122*x234*x433*x331*x312+2*x122*x234*x433*x311*x332+2*x122*x233*x432*x311*x334+2*x122*x233*x434*x331*x312-2*x122*x233*x434*x311*x332-2*x122*x234*x431*x313*x332+2*x122*x234*x431*x312*x333-2*x222*x131*x432*x314*x333+2*x222*x131*x432*x313*x334+2*x222*x131*x433*x314*x332-2*x222*x131*x433*x312*x334-2*x222*x131*x434*x313*x332-2*x222*x133*x432*x311*x334-2*x222*x133*x434*x331*x312+2*x222*x133*x434*x311*x332+2*x222*x134*x431*x313*x332-2*x222*x134*x431*x312*x333+2*x222*x132*x434*x331*x313-2*x222*x132*x434*x311*x333-2*x222*x133*x431*x314*x332+2*x222*x133*x431*x312*x334+2*x222*x133*x432*x331*x314+2*x222*x131*x434*x312*x333+2*x222*x132*x431*x314*x333-2*x222*x132*x431*x313*x334-2*x222*x132*x433*x331*x314+2*x222*x132*x433*x311*x334-2*x222*x134*x432*x331*x313+2*x222*x134*x432*x311*x333+2*x222*x134*x433*x331*x312-2*x222*x134*x433*x311*x332+2*x312*x132*x233*x324*x431-2*x312*x132*x234*x323*x431-2*x312*x132*x433*x324*x231+2*x312*x132*x434*x323*x231-2*x312*x133*x232*x324*x431+2*x312*x133*x432*x324*x231+2*x312*x134*x232*x323*x431-2*x312*x134*x432*x323*x231+2*x312*x232*x433*x324*x131-2*x312*x232*x434*x323*x131-2*x312*x233*x432*x324*x131+2*x312*x234*x432*x323*x131+2*x412*x132*x233*x321*x334-2*x412*x132*x234*x321*x333+2*x412*x132*x333*x324*x231+2*x412*x132*x234*x331*x323-2*x412*x133*x332*x324*x231-2*x412*x134*x232*x331*x323-2*x412*x132*x233*x331*x324-2*x412*x132*x334*x323*x231+2*x412*x133*x232*x331*x324-2*x412*x133*x232*x321*x334-2*x412*x133*x234*x331*x322+2*x412*x133*x234*x321*x332+2*x412*x133*x334*x322*x231+2*x412*x134*x232*x321*x333-2*x412*x134*x233*x321*x332+2*x412*x134*x332*x323*x231+2*x412*x134*x233*x331*x322-2*x412*x134*x333*x322*x231-2*x412*x232*x333*x324*x131+2*x412*x232*x334*x323*x131-2*x412*x233*x334*x322*x131+2*x412*x233*x332*x324*x131-2*x412*x234*x332*x323*x131+2*x412*x234*x333*x322*x131 : 

FF[2, 5, 2] =  -2*x123*x233*x432*x331*x314+2*x123*x233*x432*x311*x334+2*x123*x233*x434*x331*x312-2*x123*x233*x434*x311*x332-2*x123*x234*x431*x313*x332+2*x123*x234*x431*x312*x333+2*x123*x234*x432*x331*x313-2*x123*x234*x432*x311*x333-2*x123*x234*x433*x331*x312+2*x123*x234*x433*x311*x332+2*x133*x232*x434*x321*x313-2*x133*x232*x434*x311*x323-2*x133*x234*x432*x321*x313+2*x133*x234*x432*x311*x323-2*x313*x233*x432*x324*x131+2*x313*x233*x434*x322*x131-2*x313*x234*x433*x322*x131+2*x113*x232*x333*x324*x431-2*x113*x232*x334*x323*x431-2*x113*x232*x433*x331*x324+2*x113*x232*x433*x321*x334+2*x113*x232*x434*x331*x323-2*x113*x233*x332*x324*x431+2*x113*x233*x334*x322*x431-2*x323*x232*x433*x131*x314+2*x323*x233*x432*x131*x314-2*x323*x233*x434*x131*x312+2*x323*x234*x433*x131*x312-2*x213*x132*x433*x321*x334-2*x213*x132*x434*x331*x323+2*x213*x132*x434*x321*x333+2*x213*x133*x332*x324*x431-2*x213*x133*x334*x322*x431-2*x213*x133*x432*x331*x324+2*x213*x133*x432*x321*x334-2*x323*x134*x433*x231*x312-2*x323*x133*x432*x231*x314+2*x323*x133*x434*x231*x312+2*x213*x133*x434*x331*x322-2*x213*x133*x434*x321*x332-2*x213*x134*x332*x323*x431-2*x213*x134*x433*x331*x322+2*x213*x134*x433*x321*x332+2*x213*x134*x333*x322*x431+2*x213*x134*x432*x331*x323+2*x323*x134*x233*x431*x312-2*x323*x132*x233*x431*x314+2*x323*x132*x433*x231*x314+2*x323*x133*x232*x431*x314-2*x323*x133*x234*x431*x312-2*x213*x134*x432*x321*x333-2*x213*x332*x433*x324*x131+2*x213*x332*x434*x323*x131+2*x213*x333*x432*x324*x131-2*x213*x333*x434*x322*x131-2*x213*x334*x432*x323*x131+2*x213*x334*x433*x322*x131+2*x113*x233*x432*x331*x324-2*x113*x232*x434*x321*x333-2*x113*x233*x432*x321*x334+2*x113*x233*x434*x321*x332+2*x113*x234*x332*x323*x431-2*x113*x234*x333*x322*x431-2*x113*x233*x434*x331*x322-2*x413*x132*x233*x331*x324-2*x413*x132*x334*x323*x231+2*x413*x133*x232*x331*x324-2*x413*x133*x232*x321*x334-2*x413*x133*x234*x331*x322+2*x413*x133*x234*x321*x332+2*x413*x132*x233*x321*x334-2*x113*x234*x432*x331*x323+2*x113*x234*x433*x331*x322-2*x113*x234*x433*x321*x332+2*x113*x234*x432*x321*x333+2*x113*x332*x433*x324*x231-2*x113*x332*x434*x323*x231-2*x113*x333*x432*x324*x231-2*x213*x132*x333*x324*x431+2*x213*x132*x334*x323*x431+2*x213*x132*x433*x331*x324-2*x413*x132*x234*x321*x333+2*x413*x132*x333*x324*x231+2*x413*x132*x234*x331*x323-2*x413*x133*x332*x324*x231-2*x413*x134*x232*x331*x323+2*x413*x133*x334*x322*x231+2*x413*x134*x232*x321*x333-2*x413*x134*x233*x321*x332+2*x413*x134*x332*x323*x231+2*x413*x134*x233*x331*x322-2*x413*x134*x333*x322*x231-2*x413*x232*x333*x324*x131+2*x413*x232*x334*x323*x131-2*x413*x233*x334*x322*x131+2*x113*x333*x434*x322*x231+2*x113*x334*x432*x323*x231-2*x113*x334*x433*x322*x231+2*x413*x233*x332*x324*x131-2*x413*x234*x332*x323*x131+2*x413*x234*x333*x322*x131-2*x223*x132*x431*x313*x334-2*x223*x132*x433*x331*x314+2*x223*x132*x433*x311*x334+2*x223*x132*x434*x331*x313-2*x223*x132*x434*x311*x333-2*x223*x133*x431*x314*x332+2*x223*x133*x431*x312*x334-2*x223*x131*x432*x314*x333+2*x223*x131*x432*x313*x334+2*x223*x131*x433*x314*x332-2*x223*x131*x433*x312*x334-2*x223*x131*x434*x313*x332+2*x223*x131*x434*x312*x333+2*x223*x132*x431*x314*x333+2*x223*x133*x432*x331*x314-2*x223*x133*x432*x311*x334-2*x223*x133*x434*x331*x312+2*x223*x133*x434*x311*x332+2*x223*x134*x431*x313*x332-2*x223*x134*x431*x312*x333-2*x223*x134*x432*x331*x313+2*x223*x134*x432*x311*x333+2*x223*x134*x433*x331*x312-2*x223*x134*x433*x311*x332-2*x423*x131*x232*x313*x334-2*x423*x131*x233*x314*x332+2*x423*x131*x233*x312*x334+2*x423*x131*x234*x313*x332-2*x423*x131*x234*x312*x333-2*x423*x132*x231*x314*x333+2*x423*x132*x231*x313*x334+2*x423*x133*x232*x311*x334+2*x423*x133*x234*x331*x312-2*x423*x133*x234*x311*x332-2*x423*x134*x231*x313*x332+2*x423*x134*x231*x312*x333+2*x423*x134*x232*x331*x313-2*x423*x134*x232*x311*x333+2*x423*x132*x233*x331*x314-2*x423*x132*x233*x311*x334-2*x423*x132*x234*x331*x313+2*x423*x132*x234*x311*x333+2*x423*x133*x231*x314*x332-2*x423*x133*x231*x312*x334-2*x423*x133*x232*x331*x314+2*x123*x231*x432*x314*x333-2*x123*x231*x432*x313*x334-2*x123*x231*x433*x314*x332+2*x123*x231*x433*x312*x334+2*x123*x231*x434*x313*x332-2*x123*x231*x434*x312*x333-2*x123*x232*x431*x314*x333-2*x423*x134*x233*x331*x312+2*x423*x134*x233*x311*x332+2*x423*x131*x232*x314*x333+2*x433*x132*x234*x321*x313-2*x433*x132*x234*x311*x323+2*x123*x232*x431*x313*x334+2*x123*x232*x433*x331*x314-2*x123*x232*x433*x311*x334-2*x123*x232*x434*x331*x313+2*x123*x232*x434*x311*x333+2*x123*x233*x431*x314*x332-2*x123*x233*x431*x312*x334-2*x433*x134*x232*x321*x313+2*x433*x134*x232*x311*x323-2*x233*x132*x434*x321*x313+2*x233*x132*x434*x311*x323+2*x233*x134*x432*x321*x313-2*x233*x134*x432*x311*x323+2*x313*x132*x233*x324*x431-2*x313*x132*x433*x324*x231-2*x313*x133*x232*x324*x431+2*x313*x133*x234*x322*x431+2*x313*x133*x432*x324*x231-2*x313*x133*x434*x322*x231-2*x313*x134*x233*x322*x431+2*x313*x134*x433*x322*x231+2*x313*x232*x433*x324*x131 : 

FF[2, 5, 3] =  2*x414*x132*x333*x324*x231+2*x414*x132*x234*x331*x323-2*x414*x133*x332*x324*x231-2*x414*x134*x232*x331*x323+2*x414*x133*x334*x322*x231+2*x414*x134*x232*x321*x333-2*x414*x134*x233*x321*x332+2*x414*x134*x332*x323*x231-2*x414*x132*x233*x331*x324-2*x414*x132*x334*x323*x231+2*x414*x133*x232*x331*x324-2*x414*x133*x232*x321*x334-2*x414*x133*x234*x331*x322+2*x414*x133*x234*x321*x332+2*x414*x132*x233*x321*x334-2*x414*x132*x234*x321*x333+2*x414*x134*x233*x331*x322-2*x414*x134*x333*x322*x231-2*x414*x232*x333*x324*x131+2*x414*x232*x334*x323*x131-2*x414*x233*x334*x322*x131+2*x414*x233*x332*x324*x131-2*x414*x234*x332*x323*x131+2*x414*x234*x333*x322*x131-2*x424*x131*x232*x313*x334-2*x424*x131*x233*x314*x332+2*x424*x131*x233*x312*x334+2*x424*x131*x234*x313*x332-2*x424*x131*x234*x312*x333-2*x424*x132*x231*x314*x333+2*x424*x132*x231*x313*x334+2*x424*x132*x233*x331*x314-2*x424*x133*x234*x311*x332-2*x424*x134*x231*x313*x332+2*x424*x134*x231*x312*x333+2*x424*x134*x232*x331*x313-2*x424*x134*x232*x311*x333-2*x424*x134*x233*x331*x312+2*x424*x134*x233*x311*x332+2*x424*x131*x232*x314*x333-2*x424*x132*x233*x311*x334-2*x424*x132*x234*x331*x313+2*x424*x132*x234*x311*x333+2*x424*x133*x231*x314*x332-2*x424*x133*x231*x312*x334-2*x424*x133*x232*x331*x314+2*x424*x133*x232*x311*x334+2*x424*x133*x234*x331*x312+2*x234*x132*x433*x321*x314-2*x234*x132*x433*x311*x324-2*x234*x133*x432*x321*x314+2*x234*x133*x432*x311*x324-2*x434*x132*x233*x321*x314+2*x434*x132*x233*x311*x324+2*x434*x133*x232*x321*x314-2*x434*x133*x232*x311*x324-2*x214*x134*x432*x321*x333-2*x214*x332*x433*x324*x131+2*x214*x332*x434*x323*x131+2*x214*x333*x432*x324*x131-2*x214*x333*x434*x322*x131-2*x214*x334*x432*x323*x131+2*x214*x334*x433*x322*x131-2*x214*x132*x333*x324*x431+2*x214*x132*x334*x323*x431+2*x214*x132*x433*x331*x324-2*x224*x131*x432*x314*x333+2*x224*x131*x432*x313*x334+2*x224*x131*x433*x314*x332-2*x224*x131*x433*x312*x334-2*x224*x131*x434*x313*x332+2*x224*x131*x434*x312*x333+2*x224*x132*x431*x314*x333-2*x224*x132*x431*x313*x334-2*x314*x132*x234*x323*x431+2*x314*x132*x434*x323*x231+2*x314*x133*x234*x322*x431-2*x314*x133*x434*x322*x231-2*x224*x132*x433*x331*x314+2*x224*x132*x433*x311*x334+2*x224*x132*x434*x331*x313-2*x224*x132*x434*x311*x333-2*x224*x133*x431*x314*x332+2*x224*x133*x431*x312*x334+2*x224*x133*x432*x331*x314-2*x224*x133*x432*x311*x334+2*x314*x134*x232*x323*x431-2*x314*x134*x233*x322*x431-2*x314*x134*x432*x323*x231+2*x314*x134*x433*x322*x231-2*x314*x232*x434*x323*x131+2*x314*x233*x434*x322*x131+2*x314*x234*x432*x323*x131-2*x314*x234*x433*x322*x131-2*x224*x133*x434*x331*x312+2*x224*x133*x434*x311*x332+2*x224*x134*x431*x313*x332-2*x224*x134*x431*x312*x333-2*x224*x134*x432*x331*x313+2*x224*x134*x432*x311*x333+2*x224*x134*x433*x331*x312-2*x224*x134*x433*x311*x332+2*x114*x232*x333*x324*x431-2*x114*x232*x334*x323*x431-2*x114*x232*x433*x331*x324+2*x114*x232*x433*x321*x334+2*x114*x232*x434*x331*x323-2*x114*x233*x332*x324*x431+2*x114*x233*x334*x322*x431+2*x114*x233*x432*x331*x324-2*x114*x232*x434*x321*x333-2*x114*x233*x432*x321*x334+2*x114*x233*x434*x321*x332+2*x114*x234*x332*x323*x431-2*x114*x234*x333*x322*x431-2*x114*x233*x434*x331*x322-2*x114*x234*x432*x331*x323+2*x114*x234*x433*x331*x322-2*x114*x234*x433*x321*x332+2*x114*x234*x432*x321*x333+2*x114*x332*x433*x324*x231-2*x114*x332*x434*x323*x231-2*x114*x333*x432*x324*x231+2*x114*x333*x434*x322*x231+2*x114*x334*x432*x323*x231-2*x114*x334*x433*x322*x231+2*x124*x231*x432*x314*x333-2*x124*x231*x432*x313*x334-2*x124*x231*x433*x314*x332+2*x124*x231*x433*x312*x334+2*x124*x231*x434*x313*x332-2*x124*x231*x434*x312*x333-2*x124*x232*x431*x314*x333+2*x124*x232*x431*x313*x334+2*x124*x232*x433*x331*x314-2*x124*x232*x433*x311*x334-2*x124*x232*x434*x331*x313+2*x124*x232*x434*x311*x333+2*x124*x233*x431*x314*x332-2*x124*x233*x431*x312*x334-2*x124*x233*x432*x331*x314+2*x124*x233*x432*x311*x334+2*x124*x233*x434*x331*x312-2*x124*x233*x434*x311*x332-2*x124*x234*x431*x313*x332+2*x124*x234*x431*x312*x333+2*x124*x234*x432*x331*x313-2*x124*x234*x432*x311*x333-2*x124*x234*x433*x331*x312+2*x124*x234*x433*x311*x332-2*x134*x232*x433*x321*x314+2*x134*x232*x433*x311*x324+2*x324*x232*x434*x131*x313-2*x324*x233*x434*x131*x312+2*x134*x233*x432*x321*x314-2*x134*x233*x432*x311*x324-2*x324*x234*x432*x131*x313+2*x324*x234*x433*x131*x312+2*x324*x134*x432*x231*x313-2*x324*x134*x433*x231*x312+2*x324*x133*x434*x231*x312-2*x324*x134*x232*x431*x313+2*x324*x134*x233*x431*x312+2*x324*x132*x234*x431*x313-2*x324*x132*x434*x231*x313-2*x324*x133*x234*x431*x312-2*x214*x132*x433*x321*x334-2*x214*x132*x434*x331*x323+2*x214*x132*x434*x321*x333+2*x214*x133*x332*x324*x431-2*x214*x133*x334*x322*x431-2*x214*x133*x432*x331*x324+2*x214*x133*x432*x321*x334+2*x214*x133*x434*x331*x322-2*x214*x133*x434*x321*x332-2*x214*x134*x332*x323*x431-2*x214*x134*x433*x331*x322+2*x214*x134*x433*x321*x332+2*x214*x134*x333*x322*x431+2*x214*x134*x432*x331*x323 : 

FF[3, 0, 0] =  x413*x131*x312*x421*x214+x432*x311*x421*x114*x213-x432*x314*x421*x111*x213-x423*x131*x414*x212*x311+x423*x131*x414*x211*x312+x423*x131*x412*x214*x311-x423*x131*x412*x211*x314+x423*x131*x411*x212*x314+x423*x312*x431*x111*x214-x423*x311*x431*x112*x214+x423*x311*x431*x114*x212-x423*x131*x411*x214*x312-x423*x414*x331*x112*x211+x423*x414*x311*x231*x112-x423*x414*x231*x111*x312+x423*x412*x331*x114*x211-x423*x314*x431*x111*x212+x423*x314*x431*x112*x211-x423*x312*x431*x114*x211+x433*x414*x321*x112*x211+x433*x414*x311*x212*x121-x433*x414*x311*x112*x221+x433*x414*x221*x111*x312-x433*x414*x211*x312*x121-x433*x412*x321*x114*x211-x433*x412*x311*x214*x121+x433*x412*x311*x114*x221-x433*x412*x221*x111*x314+x433*x412*x211*x314*x121-x433*x411*x321*x112*x214+x433*x411*x321*x114*x212+x433*x314*x421*x111*x212+x433*x311*x421*x112*x214-x433*x311*x421*x114*x212+x433*x412*x321*x111*x214-x433*x414*x321*x111*x212+x433*x411*x221*x112*x314-x433*x411*x221*x114*x312-x433*x411*x121*x212*x314+x433*x411*x121*x214*x312-x433*x314*x421*x112*x211-x433*x312*x421*x111*x214+x433*x312*x421*x114*x211-x422*x414*x331*x111*x213+x422*x413*x331*x111*x214-x422*x413*x331*x114*x211+x422*x413*x311*x231*x114-x422*x413*x231*x111*x314-x422*x411*x331*x113*x214+x422*x411*x331*x114*x213+x422*x411*x231*x113*x314-x422*x411*x231*x114*x313+x422*x314*x431*x111*x213-x422*x314*x431*x113*x211+x422*x313*x431*x114*x211-x422*x131*x413*x214*x311+x422*x131*x413*x211*x314+x434*x312*x421*x111*x213+x434*x413*x321*x111*x212-x434*x411*x321*x113*x212-x434*x411*x221*x112*x313+x434*x411*x221*x113*x312+x434*x411*x121*x212*x313-x434*x411*x121*x213*x312+x434*x313*x421*x112*x211-x434*x412*x321*x111*x213-x422*x131*x411*x213*x314+x422*x131*x411*x214*x313+x422*x414*x331*x113*x211-x422*x414*x311*x231*x113+x422*x414*x231*x111*x313-x422*x313*x431*x111*x214-x422*x131*x414*x211*x313+x422*x131*x414*x213*x311+x422*x311*x431*x113*x214-x422*x311*x431*x114*x213+x423*x414*x331*x111*x212+x423*x411*x231*x114*x312-x423*x412*x331*x111*x214+x423*x412*x231*x111*x314+x423*x411*x331*x112*x214-x423*x411*x331*x114*x212-x423*x411*x231*x112*x314-x423*x412*x311*x231*x114-x413*x131*x314*x421*x212-x414*x131*x312*x421*x213+x414*x131*x313*x421*x212-x424*x413*x331*x111*x212+x424*x311*x431*x112*x213-x424*x311*x431*x113*x212-x424*x312*x431*x111*x213+x424*x413*x331*x112*x211-x424*x413*x311*x231*x112+x424*x413*x231*x111*x312+x424*x412*x331*x111*x213-x424*x412*x331*x113*x211+x424*x412*x311*x231*x113-x424*x412*x231*x111*x313-x424*x411*x331*x112*x213+x424*x411*x231*x112*x313-x424*x411*x231*x113*x312+x424*x411*x331*x113*x212+x424*x131*x413*x212*x311-x424*x131*x413*x211*x312-x424*x131*x412*x213*x311+x424*x131*x412*x211*x313+x414*x121*x312*x431*x213-x414*x121*x313*x431*x212+x421*x414*x331*x112*x213-x421*x414*x331*x113*x212-x421*x414*x231*x112*x313+x421*x414*x231*x113*x312-x421*x413*x331*x112*x214+x421*x413*x331*x114*x212-x431*x412*x321*x113*x214+x431*x412*x321*x114*x213-x431*x414*x321*x112*x213+x431*x414*x321*x113*x212+x431*x414*x221*x112*x313-x431*x414*x221*x113*x312-x424*x131*x411*x212*x313+x424*x131*x411*x213*x312+x424*x313*x431*x111*x212-x424*x313*x431*x112*x211+x424*x312*x431*x113*x211+x431*x413*x321*x112*x214-x431*x413*x321*x114*x212-x431*x413*x221*x112*x314+x431*x413*x221*x114*x312+x431*x412*x221*x113*x314-x431*x412*x221*x114*x313+x432*x414*x321*x111*x213-x432*x414*x321*x113*x211-x432*x414*x311*x213*x121+x432*x414*x311*x113*x221-x432*x414*x221*x111*x313+x432*x414*x211*x313*x121+x432*x413*x321*x114*x211+x432*x413*x311*x214*x121-x432*x413*x311*x114*x221+x432*x413*x221*x111*x314-x432*x413*x211*x314*x121+x432*x411*x321*x113*x214-x432*x411*x321*x114*x213-x432*x413*x321*x111*x214-x432*x411*x221*x113*x314+x432*x411*x221*x114*x313+x432*x411*x121*x213*x314-x432*x411*x121*x214*x313+x432*x314*x421*x113*x211-x432*x313*x421*x114*x211+x432*x313*x421*x111*x214-x432*x311*x421*x113*x214-x412*x131*x313*x421*x214+x412*x131*x314*x421*x213+x421*x413*x231*x112*x314-x421*x413*x231*x114*x312+x421*x412*x331*x113*x214-x421*x412*x331*x114*x213-x421*x412*x231*x113*x314+x421*x412*x231*x114*x313-x434*x413*x321*x112*x211-x434*x413*x311*x212*x121+x434*x413*x311*x112*x221-x434*x413*x221*x111*x312+x434*x413*x211*x312*x121+x434*x412*x321*x113*x211+x434*x412*x311*x213*x121-x434*x412*x311*x113*x221+x434*x412*x221*x111*x313-x434*x412*x211*x313*x121+x434*x411*x321*x112*x213-x434*x313*x421*x111*x212-x434*x312*x421*x113*x211-x434*x311*x421*x112*x213+x434*x311*x421*x113*x212-x412*x121*x314*x431*x213+x412*x121*x313*x431*x214-x413*x121*x312*x431*x214+x413*x121*x314*x431*x212 : 

FF[3, 0, 1] =  -x222*x434*x413*x111*x312+x222*x434*x413*x112*x311+x222*x432*x414*x113*x311+x222*x431*x414*x112*x313-x222*x431*x414*x113*x312-x222*x431*x413*x112*x314+x222*x431*x413*x114*x312+x222*x431*x412*x113*x314-x222*x431*x412*x114*x313-x222*x432*x414*x111*x313-x222*x432*x413*x114*x311+x222*x432*x413*x111*x314-x222*x432*x411*x113*x314+x222*x432*x411*x114*x313-x222*x433*x414*x112*x311+x222*x433*x414*x111*x312+x222*x433*x412*x114*x311-x222*x433*x412*x111*x314+x222*x433*x411*x112*x314-x222*x433*x411*x114*x312-x222*x434*x412*x113*x311+x222*x434*x412*x111*x313-x222*x434*x411*x112*x313+x222*x434*x411*x113*x312+x432*x213*x311*x424*x112-x212*x422*x431*x113*x314+x212*x422*x431*x114*x313-x212*x432*x421*x114*x313-x322*x431*x414*x112*x213+x322*x431*x414*x113*x212+x322*x431*x413*x112*x214-x322*x431*x413*x114*x212+x312*x432*x421*x114*x213-x312*x432*x421*x113*x214+x312*x422*x431*x113*x214-x312*x422*x431*x114*x213+x422*x214*x311*x433*x112-x422*x213*x311*x434*x112-x422*x314*x211*x433*x112+x422*x314*x111*x433*x212-x422*x212*x311*x433*x114+x422*x212*x311*x434*x113+x422*x313*x211*x434*x112-x422*x313*x111*x434*x212+x422*x312*x211*x433*x114-x422*x312*x211*x434*x113-x422*x312*x111*x433*x214+x422*x312*x111*x434*x213-x322*x431*x412*x113*x214+x322*x431*x412*x114*x213+x322*x432*x414*x111*x213-x322*x432*x414*x113*x211-x322*x432*x413*x111*x214+x322*x432*x413*x114*x211+x322*x432*x411*x113*x214-x322*x432*x411*x114*x213-x322*x433*x414*x111*x212+x322*x433*x414*x112*x211+x322*x433*x412*x111*x214-x322*x433*x412*x114*x211-x322*x433*x411*x112*x214+x322*x433*x411*x114*x212+x322*x434*x413*x111*x212-x322*x434*x413*x112*x211-x322*x434*x412*x111*x213+x322*x434*x412*x113*x211+x322*x434*x411*x112*x213-x322*x434*x411*x113*x212+x122*x414*x312*x431*x213-x122*x414*x313*x431*x212+x122*x432*x413*x214*x311-x122*x432*x414*x213*x311-x122*x432*x411*x214*x313+x122*x432*x411*x213*x314-x122*x432*x413*x211*x314+x122*x432*x414*x211*x313+x122*x433*x411*x214*x312-x122*x433*x414*x211*x312-x122*x433*x412*x214*x311+x122*x433*x412*x211*x314-x122*x433*x411*x212*x314+x122*x433*x414*x212*x311-x122*x434*x412*x211*x313+x122*x412*x313*x431*x214-x122*x434*x413*x212*x311+x122*x434*x411*x212*x313+x122*x434*x413*x211*x312+x122*x434*x412*x213*x311-x122*x434*x411*x213*x312-x122*x412*x314*x431*x213-x122*x413*x312*x431*x214+x122*x413*x314*x431*x212+x112*x432*x313*x421*x214-x112*x422*x313*x431*x214+x112*x422*x314*x431*x213-x112*x432*x314*x421*x213+x332*x422*x413*x111*x214-x332*x422*x413*x114*x211-x332*x422*x411*x113*x214+x332*x422*x411*x114*x213+x332*x423*x414*x111*x212-x332*x423*x414*x112*x211-x332*x423*x412*x111*x214+x332*x423*x412*x114*x211+x332*x423*x411*x112*x214-x332*x423*x411*x114*x212+x332*x424*x412*x111*x213-x332*x424*x412*x113*x211-x332*x424*x411*x112*x213+x332*x424*x411*x113*x212+x332*x424*x413*x112*x211+x332*x421*x414*x112*x213-x332*x421*x414*x113*x212-x332*x421*x413*x112*x214+x332*x421*x413*x114*x212+x332*x421*x412*x113*x214-x332*x421*x412*x114*x213-x332*x422*x414*x111*x213+x332*x422*x414*x113*x211-x332*x424*x413*x111*x212-x132*x412*x313*x421*x214+x132*x412*x314*x421*x213+x132*x413*x312*x421*x214-x132*x413*x314*x421*x212-x132*x414*x312*x421*x213+x132*x414*x313*x421*x212-x132*x422*x413*x214*x311+x132*x422*x414*x213*x311+x132*x422*x411*x214*x313-x132*x422*x411*x213*x314+x132*x422*x413*x211*x314-x132*x422*x414*x211*x313-x132*x423*x411*x214*x312+x132*x423*x414*x211*x312+x132*x423*x412*x214*x311-x132*x423*x412*x211*x314+x132*x423*x411*x212*x314-x132*x423*x414*x212*x311+x132*x424*x412*x211*x313+x132*x424*x413*x212*x311-x132*x424*x411*x212*x313-x132*x424*x413*x211*x312-x132*x424*x412*x213*x311+x132*x424*x411*x213*x312+x212*x432*x421*x113*x314+x432*x314*x211*x423*x112-x432*x314*x111*x423*x212-x432*x313*x211*x424*x112+x432*x313*x111*x424*x212-x432*x312*x211*x423*x114+x432*x312*x211*x424*x113+x432*x312*x111*x423*x214-x432*x312*x111*x424*x213-x432*x214*x311*x423*x112+x432*x212*x311*x423*x114-x432*x212*x311*x424*x113+x232*x423*x414*x112*x311-x232*x423*x414*x111*x312-x232*x423*x412*x114*x311+x232*x423*x412*x111*x314-x232*x423*x411*x112*x314+x232*x423*x411*x114*x312-x232*x424*x413*x112*x311+x232*x424*x413*x111*x312+x232*x424*x412*x113*x311-x232*x424*x412*x111*x313+x232*x424*x411*x112*x313-x232*x424*x411*x113*x312-x232*x421*x414*x112*x313+x232*x421*x414*x113*x312+x232*x421*x413*x112*x314-x232*x421*x413*x114*x312-x232*x421*x412*x113*x314+x232*x421*x412*x114*x313-x232*x422*x414*x113*x311+x232*x422*x414*x111*x313+x232*x422*x413*x114*x311-x232*x422*x413*x111*x314+x232*x422*x411*x113*x314-x232*x422*x411*x114*x313 : 

FF[3, 0, 2] =  -x113*x423*x314*x431*x212+x113*x423*x312*x431*x214+x113*x433*x314*x421*x212-x113*x433*x312*x421*x214+x133*x412*x314*x421*x213-x133*x412*x313*x421*x214+x123*x413*x314*x431*x212-x123*x413*x312*x431*x214-x123*x412*x314*x431*x213-x123*x434*x411*x213*x312+x123*x434*x412*x213*x311+x123*x434*x413*x211*x312+x123*x434*x411*x212*x313-x123*x434*x413*x212*x311+x123*x412*x313*x431*x214-x123*x434*x412*x211*x313+x123*x433*x414*x212*x311-x123*x433*x411*x212*x314+x123*x433*x412*x211*x314-x123*x433*x412*x214*x311-x123*x433*x414*x211*x312+x123*x433*x411*x214*x312+x123*x432*x414*x211*x313-x123*x432*x413*x211*x314+x123*x432*x411*x213*x314-x123*x432*x411*x214*x313-x123*x432*x414*x213*x311+x123*x432*x413*x214*x311-x123*x414*x313*x431*x212+x123*x414*x312*x431*x213+x133*x424*x411*x213*x312-x133*x424*x412*x213*x311-x133*x424*x413*x211*x312-x133*x424*x411*x212*x313+x133*x424*x413*x212*x311+x133*x424*x412*x211*x313-x133*x423*x414*x212*x311+x133*x423*x411*x212*x314-x133*x423*x412*x211*x314+x133*x423*x412*x214*x311+x133*x423*x414*x211*x312-x133*x423*x411*x214*x312-x133*x422*x414*x211*x313+x133*x422*x413*x211*x314-x133*x422*x411*x213*x314+x133*x422*x411*x214*x313+x133*x422*x414*x213*x311-x133*x422*x413*x214*x311+x133*x414*x313*x421*x212-x133*x414*x312*x421*x213-x133*x413*x314*x421*x212+x133*x413*x312*x421*x214-x213*x423*x431*x114*x312-x213*x433*x421*x112*x314+x213*x433*x421*x114*x312+x213*x423*x431*x112*x314+x223*x432*x411*x114*x313-x223*x432*x411*x113*x314+x223*x432*x413*x111*x314-x223*x432*x413*x114*x311-x223*x432*x414*x111*x313-x223*x431*x412*x114*x313+x223*x431*x412*x113*x314+x223*x431*x413*x114*x312-x223*x431*x413*x112*x314-x223*x431*x414*x113*x312+x223*x431*x414*x112*x313+x223*x432*x414*x113*x311+x223*x434*x413*x112*x311-x223*x434*x413*x111*x312-x233*x424*x413*x112*x311+x233*x423*x411*x114*x312-x233*x423*x411*x112*x314+x233*x423*x412*x111*x314-x233*x423*x412*x114*x311-x233*x423*x414*x111*x312+x233*x423*x414*x112*x311+x223*x434*x411*x113*x312-x223*x434*x411*x112*x313+x223*x434*x412*x111*x313-x223*x434*x412*x113*x311-x223*x433*x411*x114*x312+x223*x433*x411*x112*x314-x223*x433*x412*x111*x314+x223*x433*x412*x114*x311+x223*x433*x414*x111*x312-x223*x433*x414*x112*x311-x233*x422*x414*x113*x311+x233*x421*x412*x114*x313-x233*x421*x412*x113*x314-x233*x421*x413*x114*x312+x233*x421*x413*x112*x314+x233*x421*x414*x113*x312-x233*x421*x414*x112*x313-x233*x424*x411*x113*x312+x233*x424*x411*x112*x313-x233*x424*x412*x111*x313+x233*x424*x412*x113*x311+x233*x424*x413*x111*x312+x233*x422*x413*x114*x311+x233*x422*x414*x111*x313-x233*x422*x411*x114*x313+x233*x422*x411*x113*x314-x233*x422*x413*x111*x314+x313*x423*x431*x114*x212-x313*x423*x431*x112*x214+x313*x433*x421*x112*x214-x323*x433*x411*x112*x214-x323*x433*x412*x114*x211+x323*x433*x412*x111*x214+x323*x433*x414*x112*x211-x323*x433*x414*x111*x212-x323*x432*x411*x114*x213+x323*x432*x411*x113*x214+x323*x432*x413*x114*x211-x323*x432*x413*x111*x214-x323*x432*x414*x113*x211+x323*x432*x414*x111*x213+x323*x431*x412*x114*x213-x323*x431*x412*x113*x214-x323*x431*x413*x114*x212+x323*x431*x413*x112*x214+x323*x431*x414*x113*x212-x323*x431*x414*x112*x213-x313*x433*x421*x114*x212-x333*x424*x413*x111*x212+x333*x422*x414*x113*x211-x333*x422*x414*x111*x213-x333*x421*x412*x114*x213+x333*x421*x412*x113*x214+x333*x421*x413*x114*x212-x333*x421*x413*x112*x214-x333*x421*x414*x113*x212+x333*x421*x414*x112*x213+x333*x424*x413*x112*x211+x333*x424*x411*x113*x212-x333*x424*x411*x112*x213-x333*x424*x412*x113*x211+x333*x424*x412*x111*x213-x333*x423*x411*x114*x212+x333*x423*x411*x112*x214+x333*x423*x412*x114*x211-x333*x423*x412*x111*x214-x333*x423*x414*x112*x211+x333*x423*x414*x111*x212+x333*x422*x411*x114*x213-x333*x422*x411*x113*x214-x333*x422*x413*x114*x211+x333*x422*x413*x111*x214-x323*x434*x411*x113*x212+x323*x434*x411*x112*x213+x323*x434*x412*x113*x211-x323*x434*x412*x111*x213-x323*x434*x413*x112*x211+x323*x434*x413*x111*x212+x323*x433*x411*x114*x212+x433*x312*x211*x424*x113+x433*x313*x111*x424*x212-x433*x313*x111*x422*x214-x433*x313*x211*x424*x112+x433*x313*x211*x422*x114+x433*x314*x111*x422*x213-x433*x314*x211*x422*x113+x433*x213*x311*x424*x112-x433*x213*x311*x422*x114-x423*x214*x311*x432*x113+x423*x312*x111*x434*x213-x423*x312*x211*x434*x113-x423*x313*x111*x434*x212+x423*x313*x111*x432*x214+x423*x313*x211*x434*x112-x423*x313*x211*x432*x114+x423*x212*x311*x434*x113-x423*x314*x111*x432*x213+x423*x314*x211*x432*x113-x423*x213*x311*x434*x112+x423*x213*x311*x432*x114-x433*x212*x311*x424*x113+x433*x214*x311*x422*x113-x433*x312*x111*x424*x213 : 

FF[3, 0, 3] =  x124*x433*x411*x214*x312+x124*x432*x414*x211*x313-x124*x432*x413*x211*x314+x124*x432*x411*x213*x314-x124*x432*x411*x214*x313-x124*x432*x414*x213*x311+x124*x432*x413*x214*x311-x124*x414*x313*x431*x212+x124*x414*x312*x431*x213+x114*x424*x313*x431*x212-x114*x424*x312*x431*x213-x114*x434*x313*x421*x212+x114*x434*x312*x421*x213+x134*x422*x414*x213*x311-x134*x422*x413*x214*x311+x134*x414*x313*x421*x212-x134*x414*x312*x421*x213-x134*x413*x314*x421*x212+x134*x413*x312*x421*x214+x134*x412*x314*x421*x213-x134*x412*x313*x421*x214+x124*x413*x314*x431*x212-x124*x413*x312*x431*x214-x124*x412*x314*x431*x213-x124*x434*x411*x213*x312+x124*x434*x412*x213*x311+x124*x434*x413*x211*x312+x124*x434*x411*x212*x313-x124*x434*x413*x212*x311+x124*x412*x313*x431*x214-x124*x434*x412*x211*x313+x124*x433*x414*x212*x311-x124*x433*x411*x212*x314+x124*x433*x412*x211*x314-x124*x433*x412*x214*x311-x124*x433*x414*x211*x312+x214*x434*x421*x112*x313-x214*x434*x421*x113*x312+x134*x424*x411*x213*x312-x134*x424*x412*x213*x311-x134*x424*x413*x211*x312-x134*x424*x411*x212*x313+x134*x424*x413*x212*x311+x134*x424*x412*x211*x313-x134*x423*x414*x212*x311+x134*x423*x411*x212*x314-x134*x423*x412*x211*x314+x134*x423*x412*x214*x311+x134*x423*x414*x211*x312-x134*x423*x411*x214*x312-x134*x422*x414*x211*x313+x134*x422*x413*x211*x314-x134*x422*x411*x213*x314+x134*x422*x411*x214*x313+x224*x434*x411*x113*x312-x224*x434*x411*x112*x313+x224*x434*x412*x111*x313-x224*x434*x412*x113*x311-x224*x433*x411*x114*x312+x224*x433*x411*x112*x314-x224*x433*x412*x111*x314+x224*x433*x412*x114*x311+x224*x433*x414*x111*x312-x224*x433*x414*x112*x311+x224*x432*x411*x114*x313-x224*x432*x411*x113*x314+x224*x432*x413*x111*x314-x224*x432*x413*x114*x311-x224*x432*x414*x111*x313-x224*x431*x412*x114*x313+x224*x431*x412*x113*x314+x224*x431*x413*x114*x312-x224*x431*x413*x112*x314-x224*x431*x414*x113*x312+x224*x431*x414*x112*x313+x224*x432*x414*x113*x311+x224*x434*x413*x112*x311-x224*x434*x413*x111*x312-x214*x424*x431*x112*x313+x214*x424*x431*x113*x312+x314*x434*x421*x113*x212-x314*x434*x421*x112*x213-x234*x422*x411*x114*x313+x234*x422*x411*x113*x314-x234*x422*x413*x111*x314+x234*x422*x413*x114*x311+x234*x422*x414*x111*x313-x234*x422*x414*x113*x311+x234*x421*x412*x114*x313-x234*x421*x412*x113*x314-x234*x421*x413*x114*x312+x234*x421*x413*x112*x314+x234*x421*x414*x113*x312-x234*x421*x414*x112*x313-x234*x424*x411*x113*x312+x234*x424*x411*x112*x313-x234*x424*x412*x111*x313+x234*x424*x412*x113*x311+x234*x424*x413*x111*x312-x234*x424*x413*x112*x311+x234*x423*x411*x114*x312-x234*x423*x411*x112*x314+x234*x423*x412*x111*x314-x234*x423*x412*x114*x311-x234*x423*x414*x111*x312+x234*x423*x414*x112*x311-x324*x434*x412*x111*x213-x324*x434*x413*x112*x211+x324*x434*x413*x111*x212+x324*x433*x411*x114*x212-x324*x433*x411*x112*x214-x324*x433*x412*x114*x211+x324*x433*x412*x111*x214+x324*x433*x414*x112*x211-x324*x433*x414*x111*x212-x324*x432*x411*x114*x213+x324*x432*x411*x113*x214+x324*x432*x413*x114*x211-x324*x432*x413*x111*x214-x324*x432*x414*x113*x211+x324*x432*x414*x111*x213+x324*x431*x412*x114*x213-x324*x431*x412*x113*x214-x324*x431*x413*x114*x212+x324*x431*x413*x112*x214+x324*x431*x414*x113*x212-x324*x431*x414*x112*x213-x314*x424*x431*x113*x212+x314*x424*x431*x112*x213-x334*x424*x413*x111*x212+x334*x422*x414*x113*x211-x334*x422*x414*x111*x213-x334*x421*x412*x114*x213+x334*x421*x412*x113*x214+x334*x421*x413*x114*x212-x334*x421*x413*x112*x214-x334*x421*x414*x113*x212+x334*x421*x414*x112*x213+x334*x424*x413*x112*x211+x334*x424*x411*x113*x212-x334*x424*x411*x112*x213-x334*x424*x412*x113*x211+x334*x424*x412*x111*x213-x334*x423*x411*x114*x212+x334*x423*x411*x112*x214+x334*x423*x412*x114*x211-x334*x423*x412*x111*x214-x334*x423*x414*x112*x211+x334*x423*x414*x111*x212+x334*x422*x411*x114*x213-x334*x422*x411*x113*x214-x334*x422*x413*x114*x211+x334*x422*x413*x111*x214-x324*x434*x411*x113*x212+x324*x434*x411*x112*x213+x324*x434*x412*x113*x211+x424*x214*x311*x433*x112-x424*x313*x211*x432*x114-x424*x212*x311*x433*x114+x424*x314*x111*x433*x212-x424*x314*x111*x432*x213-x424*x314*x211*x433*x112+x424*x314*x211*x432*x113+x424*x213*x311*x432*x114-x434*x314*x111*x423*x212+x434*x314*x111*x422*x213+x434*x314*x211*x423*x112-x434*x314*x211*x422*x113-x434*x213*x311*x422*x114-x424*x214*x311*x432*x113-x424*x312*x111*x433*x214+x424*x312*x211*x433*x114+x424*x313*x111*x432*x214+x434*x212*x311*x423*x114-x434*x214*x311*x423*x112+x434*x214*x311*x422*x113+x434*x312*x111*x423*x214-x434*x312*x211*x423*x114-x434*x313*x111*x422*x214+x434*x313*x211*x422*x114 : 

FF[3, 1, 0] =  -x421*x124*x231*x113*x312+x421*x124*x231*x112*x313+x421*x124*x331*x113*x212-x421*x124*x331*x112*x213+x421*x123*x231*x114*x312+x422*x131*x221*x113*x314-x422*x131*x221*x114*x313-x422*x133*x311*x214*x121-x422*x133*x321*x114*x211+x422*x133*x211*x314*x121+x422*x133*x321*x111*x214+x422*x133*x311*x114*x221-x422*x133*x221*x111*x314+x422*x134*x311*x213*x121+x422*x134*x321*x113*x211+x422*x134*x221*x111*x313-x422*x134*x321*x111*x213-x422*x134*x211*x313*x121-x422*x134*x311*x113*x221-x422*x131*x211*x123*x314-x422*x131*x311*x124*x213-x422*x123*x311*x231*x114+x422*x123*x231*x111*x314-x422*x123*x331*x111*x214+x422*x123*x331*x114*x211-x422*x124*x331*x113*x211+x422*x124*x311*x231*x113+x422*x124*x331*x111*x213-x422*x124*x231*x111*x313-x422*x131*x321*x113*x214+x422*x131*x211*x124*x313+x422*x131*x321*x114*x213+x422*x131*x311*x123*x214+x422*x121*x331*x113*x214-x422*x121*x331*x114*x213-x422*x121*x231*x113*x314+x422*x121*x231*x114*x313+x223*x121*x331*x112*x414+x223*x122*x411*x331*x114-x223*x122*x311*x431*x114+x223*x122*x314*x111*x431-x223*x122*x414*x111*x331+x223*x134*x411*x112*x321-x223*x134*x411*x312*x121-x223*x121*x431*x112*x314+x223*x121*x431*x114*x312-x421*x123*x331*x114*x212-x223*x121*x331*x114*x412+x421*x123*x331*x112*x214+x223*x132*x411*x314*x121-x223*x134*x311*x421*x112+x223*x134*x312*x111*x421+x223*x134*x412*x121*x311-x223*x134*x412*x111*x321-x223*x124*x411*x331*x112-x223*x131*x311*x124*x412+x223*x131*x311*x122*x414+x223*x131*x411*x124*x312-x223*x131*x411*x122*x314-x223*x131*x421*x114*x312+x223*x131*x421*x112*x314+x223*x131*x321*x114*x412-x223*x131*x321*x112*x414-x223*x132*x414*x121*x311+x223*x132*x414*x111*x321+x223*x132*x311*x421*x114-x223*x132*x314*x111*x421-x223*x132*x411*x114*x321-x421*x122*x231*x114*x313+x223*x124*x412*x111*x331-x421*x123*x231*x112*x314+x223*x124*x311*x431*x112-x223*x124*x312*x111*x431-x421*x122*x331*x113*x214+x421*x122*x231*x113*x314+x421*x122*x331*x114*x213-x323*x134*x412*x121*x211+x323*x134*x411*x212*x121-x323*x134*x421*x111*x212+x323*x134*x421*x112*x211-x323*x134*x411*x112*x221-x323*x132*x421*x114*x211-x323*x132*x414*x111*x221+x323*x132*x414*x121*x211-x323*x132*x411*x214*x121+x323*x132*x421*x111*x214+x323*x132*x411*x114*x221+x323*x134*x412*x111*x221-x323*x131*x221*x114*x412+x323*x131*x411*x122*x214+x323*x131*x421*x114*x212-x323*x131*x421*x112*x214-x323*x131*x411*x124*x212+x323*x131*x211*x124*x412-x323*x131*x211*x122*x414-x323*x122*x411*x231*x114+x323*x122*x414*x111*x231+x323*x124*x411*x231*x112+x323*x124*x431*x111*x212-x323*x124*x431*x112*x211-x323*x124*x412*x111*x231+x323*x131*x221*x112*x414+x323*x121*x431*x112*x214+x323*x121*x231*x114*x412-x323*x121*x231*x112*x414-x323*x121*x431*x114*x212+x323*x122*x431*x114*x211-x323*x122*x431*x111*x214-x224*x133*x412*x121*x311+x224*x133*x412*x111*x321-x224*x133*x411*x112*x321+x224*x133*x311*x421*x112-x224*x133*x312*x111*x421+x224*x131*x411*x122*x313+x224*x132*x313*x111*x421-x224*x132*x411*x313*x121+x224*x132*x413*x121*x311-x224*x132*x413*x111*x321+x224*x132*x411*x113*x321-x224*x132*x311*x421*x113+x224*x133*x411*x312*x121-x224*x131*x421*x112*x313-x224*x131*x311*x122*x413-x224*x131*x321*x113*x412+x224*x131*x321*x112*x413-x224*x131*x411*x123*x312+x224*x122*x413*x111*x331+x224*x122*x311*x431*x113-x224*x122*x313*x111*x431-x224*x122*x411*x331*x113-x224*x123*x311*x431*x112+x224*x123*x312*x111*x431+x224*x123*x411*x331*x112-x224*x123*x412*x111*x331+x224*x131*x311*x123*x412+x224*x131*x421*x113*x312-x224*x121*x331*x112*x413-x224*x121*x431*x113*x312+x224*x121*x431*x112*x313+x224*x121*x331*x113*x412-x423*x134*x311*x212*x121-x423*x134*x321*x112*x211+x423*x134*x211*x312*x121-x423*x134*x221*x111*x312-x423*x132*x321*x111*x214+x423*x132*x311*x214*x121+x423*x134*x321*x111*x212+x423*x134*x311*x112*x221-x423*x132*x211*x314*x121+x423*x132*x221*x111*x314-x423*x132*x311*x114*x221+x423*x132*x321*x114*x211-x423*x131*x211*x124*x312+x423*x131*x211*x122*x314+x423*x131*x221*x114*x312-x423*x131*x221*x112*x314-x423*x131*x321*x114*x212+x423*x131*x311*x124*x212+x423*x131*x321*x112*x214-x423*x131*x311*x122*x214-x423*x124*x331*x111*x212+x423*x124*x331*x112*x211+x423*x124*x231*x111*x312-x423*x124*x311*x231*x112+x423*x121*x231*x112*x314-x423*x121*x231*x114*x312+x423*x121*x331*x114*x212-x423*x121*x331*x112*x214-x423*x122*x331*x114*x211+x423*x122*x331*x111*x214+x423*x122*x311*x231*x114-x423*x122*x231*x111*x314+x321*x124*x231*x113*x412-x321*x124*x231*x112*x413-x321*x124*x431*x113*x212+x321*x124*x431*x112*x213-x321*x123*x431*x112*x214-x321*x123*x231*x114*x412+x321*x123*x231*x112*x414+x321*x123*x431*x114*x212-x321*x122*x231*x113*x414+x321*x122*x431*x113*x214-x321*x122*x431*x114*x213+x321*x122*x231*x114*x413-x122*x134*x311*x421*x213+x122*x134*x313*x211*x421-x122*x134*x413*x211*x321+x122*x133*x414*x211*x321-x122*x133*x411*x214*x321-x122*x133*x414*x221*x311+x122*x134*x413*x221*x311+x122*x134*x411*x213*x321-x122*x134*x411*x313*x221+x122*x133*x311*x421*x214-x122*x133*x314*x211*x421+x122*x133*x411*x314*x221-x322*x134*x413*x111*x221+x322*x134*x413*x121*x211-x322*x134*x411*x213*x121+x322*x134*x421*x111*x213-x322*x134*x421*x113*x211+x322*x134*x411*x113*x221+x123*x132*x314*x211*x421-x123*x134*x411*x212*x321-x123*x134*x412*x221*x311-x322*x131*x221*x113*x414-x123*x134*x312*x211*x421+x123*x134*x412*x211*x321-x322*x131*x211*x124*x413+x123*x134*x411*x312*x221+x123*x134*x311*x421*x212-x324*x133*x421*x112*x211-x322*x133*x421*x111*x214-x322*x133*x411*x114*x221+x322*x133*x421*x114*x211+x322*x133*x414*x111*x221-x322*x133*x414*x121*x211+x322*x133*x411*x214*x121+x322*x131*x421*x113*x214+x322*x131*x411*x124*x213+x123*x132*x411*x214*x321-x322*x131*x411*x123*x214+x322*x131*x211*x123*x414+x123*x132*x414*x221*x311+x322*x131*x221*x114*x413-x123*x132*x414*x211*x321-x123*x132*x411*x314*x221-x123*x132*x311*x421*x214-x322*x123*x414*x111*x231+x324*x133*x412*x121*x211-x322*x123*x431*x114*x211-x324*x133*x412*x111*x221+x324*x133*x421*x111*x212-x324*x133*x411*x212*x121-x322*x124*x411*x231*x113+x322*x124*x413*x111*x231+x322*x124*x431*x113*x211-x322*x124*x431*x111*x213-x322*x131*x421*x114*x213+x324*x133*x411*x112*x221+x322*x121*x231*x113*x414+x322*x121*x431*x114*x213-x322*x121*x431*x113*x214+x322*x123*x431*x111*x214+x322*x123*x411*x231*x114+x324*x132*x421*x113*x211-x324*x132*x413*x121*x211+x324*x132*x413*x111*x221-x322*x121*x231*x114*x413-x324*x132*x411*x113*x221+x324*x132*x411*x213*x121-x324*x131*x411*x122*x213+x324*x131*x411*x123*x212-x324*x132*x421*x111*x213-x324*x131*x421*x113*x212+x324*x131*x421*x112*x213+x324*x131*x221*x113*x412+x324*x131*x211*x122*x413-x324*x131*x221*x112*x413-x424*x132*x321*x113*x211-x424*x132*x311*x213*x121+x424*x133*x311*x212*x121+x424*x133*x321*x112*x211-x424*x133*x321*x111*x212-x424*x133*x311*x112*x221+x324*x123*x412*x111*x231+x324*x123*x431*x112*x211-x324*x123*x411*x231*x112-x324*x131*x211*x123*x412-x424*x133*x211*x312*x121+x424*x133*x221*x111*x312-x424*x132*x221*x111*x313+x424*x132*x311*x113*x221-x324*x123*x431*x111*x212-x324*x122*x431*x113*x211+x324*x122*x431*x111*x213+x324*x122*x411*x231*x113-x424*x131*x211*x122*x313-x424*x131*x221*x113*x312-x424*x131*x321*x112*x213+x424*x131*x211*x123*x312+x424*x132*x211*x313*x121+x424*x132*x321*x111*x213+x324*x121*x231*x112*x413-x324*x121*x231*x113*x412+x424*x123*x311*x231*x112-x424*x123*x231*x111*x312-x424*x131*x311*x123*x212+x424*x131*x321*x113*x212-x324*x122*x413*x111*x231+x424*x131*x221*x112*x313+x424*x131*x311*x122*x213+x324*x121*x431*x113*x212-x324*x121*x431*x112*x213+x424*x121*x231*x113*x312-x424*x121*x231*x112*x313+x424*x121*x331*x112*x213-x424*x121*x331*x113*x212+x424*x122*x231*x111*x313-x424*x122*x331*x111*x213-x424*x122*x311*x231*x113+x424*x122*x331*x113*x211-x424*x123*x331*x112*x211+x424*x123*x331*x111*x212+x124*x132*x413*x211*x321-x124*x132*x413*x221*x311-x124*x132*x411*x213*x321+x124*x132*x411*x313*x221+x124*x132*x311*x421*x213-x124*x132*x313*x211*x421-x124*x133*x311*x421*x212-x124*x133*x411*x312*x221+x124*x133*x411*x212*x321+x124*x133*x412*x221*x311+x124*x133*x312*x211*x421-x124*x133*x412*x211*x321+x221*x122*x431*x114*x313-x221*x122*x331*x114*x413+x221*x122*x331*x113*x414-x221*x122*x431*x113*x314-x221*x123*x331*x112*x414-x221*x123*x431*x114*x312+x221*x123*x431*x112*x314+x221*x123*x331*x114*x412+x221*x124*x431*x113*x312-x221*x124*x431*x112*x313-x221*x124*x331*x113*x412+x221*x124*x331*x112*x413+x222*x134*x311*x421*x113-x222*x134*x313*x111*x421+x222*x133*x414*x121*x311+x222*x134*x411*x313*x121-x222*x134*x413*x121*x311+x222*x134*x413*x111*x321-x222*x134*x411*x113*x321-x222*x123*x411*x331*x114+x222*x123*x311*x431*x114-x222*x123*x314*x111*x431+x222*x123*x414*x111*x331-x222*x124*x311*x431*x113+x222*x124*x313*x111*x431+x222*x124*x411*x331*x113-x222*x124*x413*x111*x331+x222*x131*x321*x113*x414-x222*x131*x311*x123*x414-x222*x131*x321*x114*x413+x222*x131*x311*x124*x413-x222*x131*x411*x124*x313+x222*x131*x411*x123*x314-x222*x131*x421*x113*x314+x222*x131*x421*x114*x313+x222*x133*x314*x111*x421-x222*x133*x414*x111*x321-x222*x133*x311*x421*x114-x222*x133*x411*x314*x121+x222*x133*x411*x114*x321-x222*x121*x431*x114*x313-x222*x121*x331*x113*x414+x222*x121*x331*x114*x413+x222*x121*x431*x113*x314 : 

FF[3, 1, 1] =  x132*x424*x211*x123*x312-x132*x424*x311*x123*x212+x132*x222*x421*x114*x313-x132*x222*x421*x113*x314-x132*x222*x321*x114*x413+x132*x222*x321*x113*x414-x132*x423*x211*x124*x312+x132*x223*x411*x124*x312-x132*x223*x311*x124*x412+x132*x322*x221*x114*x413-x132*x322*x421*x114*x213+x132*x224*x311*x123*x412-x132*x224*x411*x123*x312+x132*x322*x421*x113*x214-x132*x322*x221*x113*x414-x132*x324*x211*x123*x412+x132*x324*x411*x123*x212+x132*x323*x211*x124*x412-x132*x323*x411*x124*x212+x132*x423*x311*x124*x212+x132*x422*x321*x114*x213-x132*x422*x321*x113*x214+x132*x422*x221*x113*x314-x132*x422*x221*x114*x313+x422*x324*x133*x111*x212-x422*x324*x133*x112*x211+x422*x323*x132*x111*x214-x422*x323*x132*x114*x211-x422*x323*x134*x111*x212+x422*x323*x134*x112*x211-x422*x324*x132*x111*x213+x422*x324*x132*x113*x211+x422*x223*x132*x114*x311-x422*x223*x132*x111*x314+x422*x124*x211*x133*x312-x422*x224*x133*x111*x312+x422*x123*x311*x134*x212-x422*x223*x134*x112*x311-x422*x224*x132*x113*x311+x422*x224*x132*x111*x313+x422*x224*x133*x112*x311-x422*x124*x311*x133*x212+x422*x223*x134*x111*x312-x422*x123*x211*x134*x312+x422*x131*x213*x324*x112+x422*x131*x212*x323*x114-x422*x131*x212*x324*x113-x422*x131*x312*x223*x114+x422*x131*x312*x224*x113-x422*x131*x313*x224*x112+x422*x131*x314*x223*x112-x422*x131*x214*x323*x112-x232*x324*x121*x113*x412+x232*x324*x122*x113*x411+x232*x421*x124*x112*x313+x232*x323*x124*x112*x411-x232*x324*x122*x111*x413+x232*x324*x121*x112*x413-x232*x421*x124*x113*x312+x232*x421*x123*x114*x312+x232*x421*x122*x113*x314-x232*x422*x123*x114*x311+x232*x422*x123*x111*x314-x232*x422*x124*x111*x313-x232*x421*x123*x112*x314-x232*x421*x122*x114*x313+x232*x422*x124*x113*x311+x122*x424*x311*x133*x212+x232*x423*x122*x114*x311-x232*x423*x124*x112*x311-x232*x423*x122*x111*x314-x232*x422*x121*x113*x314+x232*x422*x121*x114*x313+x232*x423*x124*x111*x312-x122*x323*x211*x134*x412+x122*x323*x411*x134*x212-x232*x423*x121*x114*x312+x232*x423*x121*x112*x314+x232*x424*x123*x112*x311-x232*x424*x123*x111*x312+x232*x323*x122*x111*x414-x232*x323*x122*x114*x411-x232*x323*x121*x112*x414-x232*x323*x124*x111*x412-x232*x424*x122*x113*x311-x122*x324*x411*x133*x212-x122*x224*x311*x133*x412-x232*x424*x121*x112*x313+x232*x424*x121*x113*x312+x232*x424*x122*x111*x313+x122*x324*x211*x133*x412+x232*x323*x121*x114*x412+x232*x324*x123*x111*x412-x232*x324*x123*x112*x411-x232*x322*x124*x113*x411-x232*x322*x123*x111*x414+x232*x322*x123*x114*x411+x232*x322*x124*x111*x413+x232*x322*x121*x113*x414-x232*x322*x121*x114*x413-x232*x321*x123*x114*x412-x232*x321*x122*x113*x414+x232*x321*x122*x114*x413-x232*x321*x124*x112*x413+x232*x321*x124*x113*x412+x232*x321*x123*x112*x414-x122*x423*x311*x134*x212+x122*x423*x211*x134*x312+x122*x224*x411*x133*x312-x122*x223*x411*x134*x312-x212*x122*x133*x421*x314+x212*x122*x133*x321*x414-x212*x124*x421*x132*x313+x212*x123*x132*x421*x314-x212*x123*x132*x321*x414-x222*x424*x133*x112*x311+x222*x423*x134*x112*x311-x322*x223*x134*x111*x412+x322*x223*x134*x112*x411+x212*x124*x321*x132*x413+x212*x322*x134*x121*x413-x212*x322*x134*x421*x113-x222*x131*x413*x324*x112-x212*x322*x131*x124*x413+x122*x223*x311*x134*x412+x212*x323*x132*x121*x414-x212*x322*x133*x121*x414+x212*x322*x133*x421*x114+x212*x322*x131*x123*x414+x322*x223*x132*x111*x414-x322*x223*x132*x114*x411+x322*x224*x133*x111*x412-x212*x323*x131*x122*x414+x212*x122*x134*x421*x313-x122*x424*x211*x133*x312-x212*x324*x132*x121*x413+x322*x131*x413*x224*x112-x322*x131*x414*x223*x112+x322*x131*x212*x424*x113-x322*x131*x212*x423*x114-x322*x131*x213*x424*x112-x212*x122*x134*x321*x413-x322*x131*x412*x224*x113+x322*x131*x412*x223*x114+x322*x424*x133*x112*x211+x322*x424*x132*x111*x213-x322*x424*x132*x113*x211-x322*x423*x132*x111*x214+x322*x423*x132*x114*x211-x322*x424*x133*x111*x212+x322*x423*x134*x111*x212-x322*x423*x134*x112*x211-x322*x224*x133*x112*x411-x322*x224*x132*x111*x413+x322*x224*x132*x113*x411+x212*x423*x131*x122*x314-x212*x423*x132*x314*x121+x322*x131*x214*x423*x112+x212*x422*x134*x113*x321-x212*x422*x134*x313*x121-x212*x422*x133*x114*x321+x212*x422*x133*x314*x121-x212*x422*x131*x123*x314+x212*x422*x131*x124*x313+x212*x324*x131*x122*x413+x212*x424*x132*x313*x121-x212*x424*x131*x122*x313-x322*x123*x411*x134*x212+x322*x124*x411*x133*x212-x322*x124*x211*x133*x412+x322*x123*x211*x134*x412-x222*x131*x412*x323*x114+x222*x131*x313*x424*x112+x312*x423*x132*x214*x121-x312*x423*x131*x122*x214+x222*x131*x412*x324*x113-x222*x131*x314*x423*x112-x222*x131*x312*x424*x113+x222*x131*x312*x423*x114-x312*x424*x132*x213*x121-x432*x223*x124*x111*x312-x432*x223*x122*x114*x311+x432*x223*x124*x112*x311+x432*x223*x122*x111*x314+x432*x222*x123*x114*x311-x432*x222*x123*x111*x314+x432*x222*x121*x113*x314-x432*x222*x121*x114*x313-x432*x221*x122*x113*x314+x432*x221*x122*x114*x313-x432*x222*x124*x113*x311+x432*x222*x124*x111*x313-x432*x221*x124*x112*x313+x432*x221*x124*x113*x312+x432*x221*x123*x112*x314-x432*x221*x123*x114*x312+x222*x123*x411*x134*x312-x432*x223*x121*x112*x314+x432*x223*x121*x114*x312+x432*x224*x122*x113*x311-x432*x224*x122*x111*x313-x222*x123*x311*x134*x412-x432*x321*x123*x112*x214+x432*x321*x123*x114*x212+x432*x321*x122*x113*x214+x432*x321*x124*x112*x213-x432*x224*x123*x112*x311+x432*x224*x123*x111*x312+x432*x224*x121*x112*x313-x432*x224*x121*x113*x312+x432*x322*x123*x111*x214-x432*x322*x123*x114*x211-x432*x322*x121*x113*x214+x432*x322*x121*x114*x213-x432*x321*x124*x113*x212-x432*x321*x122*x114*x213-x432*x322*x124*x111*x213+x432*x322*x124*x113*x211+x432*x323*x121*x112*x214-x432*x323*x121*x114*x212+x432*x324*x123*x112*x211+x432*x324*x122*x111*x213-x432*x323*x122*x111*x214+x432*x323*x124*x111*x212-x432*x323*x124*x112*x211+x432*x323*x122*x114*x211+x222*x124*x311*x133*x412-x432*x324*x123*x111*x212-x432*x324*x122*x113*x211-x432*x324*x121*x112*x213+x432*x324*x121*x113*x212-x222*x124*x411*x133*x312+x312*x122*x413*x134*x221-x312*x122*x213*x134*x421+x312*x122*x214*x133*x421+x312*x424*x131*x122*x213-x312*x122*x414*x133*x221+x312*x123*x414*x132*x221-x312*x123*x214*x132*x421+x222*x323*x132*x114*x411+x222*x324*x133*x112*x411-x222*x323*x134*x112*x411-x222*x323*x132*x111*x414+x312*x124*x421*x132*x213-x312*x124*x221*x132*x413-x312*x222*x134*x121*x413+x312*x222*x133*x121*x414+x222*x324*x132*x111*x413-x222*x324*x132*x113*x411-x312*x222*x133*x421*x114+x312*x222*x134*x421*x113-x312*x222*x131*x123*x414-x412*x222*x134*x113*x321+x412*x222*x134*x313*x121+x412*x222*x133*x114*x321-x412*x222*x133*x314*x121+x412*x222*x131*x123*x314-x412*x222*x131*x124*x313-x222*x423*x134*x111*x312-x222*x423*x132*x114*x311-x412*x223*x131*x122*x314+x222*x423*x132*x111*x314+x222*x424*x133*x111*x312+x222*x424*x132*x113*x311-x222*x424*x132*x111*x313+x312*x222*x131*x124*x413+x222*x323*x134*x111*x412+x312*x223*x131*x122*x414-x222*x324*x133*x111*x412+x222*x131*x414*x323*x112-x312*x224*x131*x122*x413-x312*x223*x132*x121*x414+x312*x422*x131*x123*x214+x312*x224*x132*x121*x413-x312*x422*x131*x124*x213+x312*x422*x134*x213*x121+x412*x123*x321*x132*x214-x312*x422*x133*x214*x121+x312*x422*x133*x114*x221-x312*x422*x134*x113*x221-x412*x224*x132*x313*x121+x412*x224*x131*x122*x313+x112*x222*x133*x421*x314-x112*x222*x133*x321*x414-x112*x222*x134*x421*x313+x112*x222*x134*x321*x413+x412*x124*x313*x132*x221+x412*x223*x132*x314*x121-x412*x123*x221*x132*x314-x412*x322*x134*x213*x121+x412*x322*x134*x113*x221-x412*x322*x131*x123*x214+x412*x322*x131*x124*x213+x332*x222*x123*x111*x414-x332*x222*x123*x114*x411-x332*x222*x121*x113*x414+x412*x322*x133*x214*x121-x412*x322*x133*x114*x221-x332*x222*x124*x111*x413+x332*x222*x121*x114*x413+x332*x222*x124*x113*x411-x332*x221*x123*x112*x414+x332*x221*x123*x114*x412+x332*x221*x122*x113*x414+x332*x221*x124*x112*x413-x332*x221*x122*x114*x413-x332*x221*x124*x113*x412+x112*x322*x414*x133*x221-x112*x322*x214*x133*x421+x112*x322*x213*x134*x421-x112*x322*x413*x134*x221-x332*x421*x123*x114*x212-x332*x421*x122*x113*x214+x332*x421*x122*x114*x213-x332*x421*x124*x112*x213+x332*x421*x124*x113*x212+x332*x421*x123*x112*x214+x332*x224*x122*x111*x413-x332*x224*x122*x113*x411-x332*x224*x121*x112*x413-x332*x224*x123*x111*x412+x332*x224*x121*x113*x412+x332*x224*x123*x112*x411+x332*x223*x122*x114*x411+x332*x223*x121*x112*x414-x332*x223*x121*x114*x412+x332*x223*x124*x111*x412-x332*x223*x124*x112*x411-x332*x223*x122*x111*x414-x112*x422*x321*x134*x213+x112*x422*x321*x133*x214-x112*x422*x221*x133*x314+x112*x422*x221*x134*x313-x332*x422*x123*x111*x214+x332*x422*x123*x114*x211+x332*x422*x121*x113*x214+x332*x422*x124*x111*x213-x332*x422*x121*x114*x213-x332*x422*x124*x113*x211-x412*x323*x132*x214*x121+x412*x323*x131*x122*x214-x332*x423*x122*x114*x211-x332*x423*x121*x112*x214+x332*x423*x121*x114*x212-x332*x423*x124*x111*x212+x332*x423*x124*x112*x211+x332*x423*x122*x111*x214+x332*x424*x123*x111*x212-x332*x424*x121*x113*x212-x332*x424*x123*x112*x211+x412*x324*x132*x213*x121-x412*x324*x131*x122*x213-x332*x424*x122*x111*x213+x332*x424*x122*x113*x211+x332*x424*x121*x112*x213-x412*x124*x213*x132*x321-x412*x122*x221*x134*x313+x412*x122*x221*x133*x314+x412*x122*x321*x134*x213-x412*x122*x321*x133*x214 : 

FF[3, 1, 2] =  x223*x131*x313*x424*x112-x223*x131*x313*x422*x114-x223*x424*x133*x112*x311+x223*x131*x413*x322*x114-x223*x131*x413*x324*x112-x223*x131*x414*x322*x113-x223*x324*x133*x111*x412+x223*x131*x314*x422*x113+x223*x131*x412*x324*x113-x223*x131*x312*x424*x113+x213*x322*x131*x123*x414-x213*x323*x134*x121*x412+x213*x323*x134*x421*x112+x223*x122*x311*x134*x413-x223*x122*x411*x134*x313+x223*x324*x132*x111*x413-x223*x324*x132*x113*x411-x223*x422*x134*x113*x311+x223*x422*x134*x111*x313+x223*x324*x133*x112*x411-x223*x322*x133*x114*x411-x223*x322*x134*x111*x413+x223*x322*x134*x113*x411+x223*x322*x133*x111*x414+x223*x124*x411*x132*x313-x223*x124*x311*x132*x413+x223*x424*x133*x111*x312+x223*x424*x132*x113*x311-x223*x424*x132*x111*x313+x223*x422*x133*x114*x311-x223*x422*x133*x111*x314+x233*x323*x124*x112*x411-x233*x324*x122*x111*x413+x233*x324*x121*x112*x413-x233*x324*x121*x113*x412+x233*x324*x122*x113*x411+x233*x421*x124*x112*x313-x233*x421*x124*x113*x312+x233*x421*x123*x114*x312+x213*x323*x131*x124*x412+x213*x323*x132*x121*x414+x233*x421*x122*x113*x314-x233*x421*x123*x112*x314-x233*x421*x122*x114*x313+x233*x422*x124*x113*x311-x233*x423*x122*x111*x314-x233*x423*x121*x114*x312+x233*x423*x121*x112*x314+x233*x424*x123*x112*x311+x233*x422*x121*x114*x313+x233*x423*x124*x111*x312+x233*x423*x122*x114*x311-x233*x423*x124*x112*x311-x233*x422*x123*x114*x311+x233*x422*x123*x111*x314-x233*x422*x124*x111*x313-x233*x422*x121*x113*x314+x233*x424*x122*x111*x313+x233*x323*x121*x114*x412+x233*x324*x123*x111*x412-x233*x324*x123*x112*x411-x233*x323*x124*x111*x412-x233*x424*x122*x113*x311-x233*x424*x121*x112*x313+x233*x424*x121*x113*x312-x233*x424*x123*x111*x312+x233*x323*x122*x111*x414-x233*x323*x122*x114*x411-x233*x323*x121*x112*x414-x233*x322*x121*x114*x413-x233*x322*x124*x113*x411-x233*x322*x123*x111*x414+x233*x322*x123*x114*x411-x233*x321*x122*x113*x414+x233*x321*x122*x114*x413+x233*x322*x124*x111*x413+x233*x322*x121*x113*x414-x233*x321*x124*x112*x413+x233*x321*x124*x113*x412+x233*x321*x123*x112*x414-x233*x321*x123*x114*x412+x313*x424*x133*x212*x121-x313*x423*x131*x122*x214+x313*x423*x131*x124*x212+x313*x423*x132*x214*x121-x313*x423*x132*x114*x221+x313*x423*x134*x112*x221-x313*x423*x134*x212*x121-x313*x424*x131*x123*x212+x313*x122*x214*x133*x421-x313*x122*x414*x133*x221-x313*x123*x412*x134*x221+x313*x123*x414*x132*x221-x313*x123*x214*x132*x421+x313*x123*x212*x134*x421-x313*x222*x131*x123*x414+x313*x222*x133*x121*x414-x313*x124*x421*x133*x212+x313*x124*x221*x133*x412+x313*x223*x131*x122*x414-x313*x223*x131*x124*x412-x313*x224*x133*x121*x412+x313*x224*x131*x123*x412+x313*x223*x134*x121*x412-x313*x223*x132*x121*x414+x313*x223*x132*x421*x114-x313*x223*x134*x421*x112-x313*x422*x133*x214*x121+x313*x422*x131*x123*x214+x323*x222*x134*x111*x413-x323*x222*x134*x113*x411-x323*x222*x133*x111*x414+x323*x222*x133*x114*x411+x323*x224*x133*x111*x412-x323*x224*x133*x112*x411-x323*x224*x132*x111*x413+x323*x224*x132*x113*x411-x323*x422*x134*x111*x213+x323*x422*x134*x113*x211+x323*x422*x133*x111*x214-x323*x422*x133*x114*x211+x323*x131*x414*x222*x113-x323*x131*x412*x224*x113+x323*x131*x212*x424*x113-x323*x424*x133*x111*x212+x323*x424*x133*x112*x211+x323*x424*x132*x111*x213-x323*x424*x132*x113*x211-x213*x323*x132*x421*x114-x213*x323*x131*x122*x414-x323*x131*x213*x424*x112+x323*x131*x413*x224*x112-x323*x131*x413*x222*x114-x323*x131*x214*x422*x113+x323*x131*x213*x422*x114+x213*x324*x133*x121*x412+x323*x122*x411*x134*x213-x323*x122*x211*x134*x413+x323*x124*x211*x132*x413-x323*x124*x411*x132*x213+x333*x221*x123*x114*x412+x333*x221*x122*x113*x414-x333*x222*x124*x111*x413+x333*x222*x121*x114*x413+x333*x221*x124*x112*x413-x333*x221*x122*x114*x413-x333*x221*x124*x113*x412-x333*x221*x123*x112*x414+x333*x222*x124*x113*x411+x333*x222*x123*x111*x414-x333*x222*x123*x114*x411-x333*x222*x121*x113*x414+x333*x223*x124*x111*x412-x333*x223*x124*x112*x411-x333*x223*x122*x111*x414+x333*x223*x122*x114*x411-x333*x422*x124*x113*x211-x333*x422*x123*x111*x214+x333*x422*x123*x114*x211+x333*x422*x121*x113*x214-x333*x421*x122*x113*x214+x333*x421*x122*x114*x213+x333*x422*x124*x111*x213-x333*x422*x121*x114*x213-x333*x421*x124*x112*x213+x333*x421*x124*x113*x212+x333*x421*x123*x112*x214-x333*x421*x123*x114*x212+x333*x224*x123*x112*x411+x333*x224*x122*x111*x413-x333*x224*x122*x113*x411-x333*x224*x121*x112*x413+x333*x223*x121*x112*x414-x333*x223*x121*x114*x412-x333*x224*x123*x111*x412+x333*x224*x121*x113*x412-x333*x424*x123*x112*x211-x333*x424*x122*x111*x213+x333*x424*x122*x113*x211+x333*x424*x121*x112*x213-x333*x423*x121*x112*x214+x333*x423*x121*x114*x212+x333*x424*x123*x111*x212-x333*x424*x121*x113*x212-x333*x423*x124*x111*x212+x333*x423*x124*x112*x211+x333*x423*x122*x111*x214-x333*x423*x122*x114*x211-x413*x222*x133*x314*x121+x413*x222*x131*x123*x314+x413*x223*x134*x112*x321-x413*x223*x134*x312*x121-x413*x223*x132*x114*x321-x413*x223*x131*x122*x314-x213*x324*x131*x123*x412+x413*x223*x131*x124*x312+x413*x123*x321*x132*x214+x413*x123*x221*x134*x312+x413*x224*x133*x312*x121-x413*x123*x221*x132*x314+x413*x124*x212*x133*x321-x413*x224*x131*x123*x312+x413*x223*x132*x314*x121+x413*x323*x134*x212*x121-x413*x322*x131*x123*x214+x413*x322*x133*x214*x121-x413*x323*x131*x124*x212+x213*x422*x133*x314*x121-x213*x422*x131*x123*x314-x413*x323*x134*x112*x221-x413*x323*x132*x214*x121+x413*x323*x132*x114*x221+x413*x323*x131*x122*x214-x413*x324*x133*x212*x121-x213*x423*x134*x112*x321+x213*x423*x134*x312*x121+x213*x423*x132*x114*x321-x213*x423*x132*x314*x121-x413*x124*x312*x133*x221+x413*x324*x131*x123*x212+x413*x122*x221*x133*x314-x413*x122*x321*x133*x214-x413*x123*x321*x134*x212-x423*x322*x133*x111*x214+x423*x322*x133*x114*x211+x423*x324*x133*x111*x212-x423*x324*x133*x112*x211-x423*x324*x132*x111*x213+x423*x324*x132*x113*x211+x423*x322*x134*x111*x213-x423*x322*x134*x113*x211+x213*x423*x131*x122*x314-x213*x423*x131*x124*x312-x423*x222*x133*x114*x311+x423*x222*x133*x111*x314+x423*x222*x134*x113*x311-x423*x124*x211*x132*x313-x423*x222*x134*x111*x313-x423*x224*x132*x113*x311+x423*x224*x132*x111*x313+x423*x224*x133*x112*x311-x423*x224*x133*x111*x312+x423*x124*x311*x132*x213-x213*x424*x133*x312*x121+x423*x122*x211*x134*x313-x423*x122*x311*x134*x213-x423*x131*x314*x222*x113+x423*x131*x214*x322*x113+x423*x131*x312*x224*x113+x423*x131*x313*x222*x114-x423*x131*x313*x224*x112-x423*x131*x213*x322*x114+x423*x131*x213*x324*x112-x423*x131*x212*x324*x113+x213*x424*x131*x123*x312+x433*x222*x123*x114*x311-x433*x222*x123*x111*x314+x433*x222*x121*x113*x314-x433*x222*x121*x114*x313-x433*x221*x122*x113*x314+x433*x221*x122*x114*x313-x433*x222*x124*x113*x311+x433*x222*x124*x111*x313-x433*x221*x124*x112*x313+x433*x221*x124*x113*x312+x433*x221*x123*x112*x314-x433*x221*x123*x114*x312-x433*x223*x124*x111*x312-x433*x223*x122*x114*x311+x433*x223*x124*x112*x311+x433*x223*x122*x111*x314-x433*x223*x121*x112*x314+x433*x223*x121*x114*x312+x433*x224*x122*x113*x311-x433*x224*x122*x111*x313-x113*x223*x132*x421*x314+x113*x223*x132*x321*x414+x113*x223*x134*x421*x312-x113*x223*x134*x321*x412+x113*x323*x412*x134*x221-x113*x323*x414*x132*x221+x113*x323*x214*x132*x421-x113*x323*x212*x134*x421-x433*x321*x123*x112*x214+x433*x321*x123*x114*x212+x433*x321*x122*x113*x214+x433*x321*x124*x112*x213-x433*x224*x123*x112*x311+x433*x224*x123*x111*x312+x433*x224*x121*x112*x313-x433*x224*x121*x113*x312-x433*x321*x124*x113*x212-x433*x321*x122*x114*x213-x433*x322*x124*x111*x213+x433*x322*x124*x113*x211+x433*x322*x123*x111*x214-x433*x322*x123*x114*x211-x433*x322*x121*x113*x214+x433*x322*x121*x114*x213+x113*x423*x321*x134*x212-x113*x423*x321*x132*x214-x113*x423*x221*x134*x312+x113*x423*x221*x132*x314-x433*x323*x122*x111*x214+x433*x323*x124*x111*x212-x433*x323*x124*x112*x211+x433*x323*x122*x114*x211-x123*x322*x411*x134*x213+x123*x322*x211*x134*x413+x433*x323*x121*x112*x214-x433*x323*x121*x114*x212+x433*x324*x123*x112*x211+x433*x324*x122*x111*x213-x433*x324*x123*x111*x212-x433*x324*x122*x113*x211-x433*x324*x121*x112*x213+x433*x324*x121*x113*x212+x123*x222*x411*x134*x313+x123*x422*x311*x134*x213-x123*x422*x211*x134*x313-x123*x222*x311*x134*x413+x123*x224*x311*x132*x413+x123*x324*x411*x132*x213-x123*x324*x211*x132*x413-x123*x224*x411*x132*x313-x123*x424*x311*x132*x213+x123*x424*x211*x132*x313+x133*x424*x311*x122*x213-x133*x423*x321*x114*x212+x133*x423*x321*x112*x214+x133*x423*x221*x114*x312-x133*x423*x221*x112*x314-x133*x222*x411*x124*x313+x133*x222*x311*x124*x413-x133*x223*x421*x114*x312-x133*x424*x211*x122*x313-x133*x224*x311*x122*x413+x133*x223*x421*x112*x314+x133*x223*x321*x114*x412-x133*x223*x321*x112*x414-x133*x322*x211*x124*x413+x133*x224*x411*x122*x313+x133*x322*x411*x124*x213+x133*x323*x421*x114*x212-x133*x323*x421*x112*x214-x133*x323*x221*x114*x412+x133*x323*x221*x112*x414+x133*x324*x211*x122*x413-x133*x324*x411*x122*x213+x133*x422*x211*x124*x313-x133*x422*x311*x124*x213+x213*x123*x132*x421*x314-x213*x123*x132*x321*x414-x213*x123*x134*x421*x312+x213*x124*x421*x133*x312-x213*x122*x133*x421*x314+x213*x122*x133*x321*x414+x213*x123*x134*x321*x412-x213*x124*x321*x133*x412-x213*x322*x133*x121*x414 : 

FF[3, 1, 3] =  -x134*x323*x211*x122*x414-x134*x324*x421*x113*x212+x134*x324*x421*x112*x213+x134*x324*x221*x113*x412-x134*x324*x221*x112*x413+x134*x422*x311*x123*x214-x134*x422*x211*x123*x314-x134*x423*x311*x122*x214-x214*x124*x421*x132*x313+x214*x123*x134*x321*x412+x214*x323*x131*x124*x412-x214*x323*x134*x121*x412+x214*x322*x134*x121*x413-x214*x322*x131*x124*x413-x214*x123*x134*x421*x312+x214*x124*x421*x133*x312-x214*x124*x321*x133*x412+x214*x124*x321*x132*x413-x214*x422*x134*x313*x121-x214*x324*x131*x123*x412+x214*x422*x131*x124*x313-x214*x324*x132*x121*x413+x214*x324*x132*x421*x113+x214*x324*x131*x122*x413+x214*x122*x134*x421*x313-x214*x122*x134*x321*x413+x214*x324*x133*x121*x412-x214*x324*x133*x421*x112+x214*x424*x133*x112*x321-x214*x424*x133*x312*x121-x214*x424*x132*x113*x321+x214*x423*x134*x312*x121-x214*x423*x131*x124*x312+x214*x424*x132*x313*x121-x214*x424*x131*x122*x313+x214*x424*x131*x123*x312-x224*x123*x411*x132*x314+x224*x131*x312*x423*x114-x224*x131*x313*x422*x114-x224*x131*x314*x423*x112+x224*x131*x314*x422*x113+x224*x423*x134*x112*x311+x224*x131*x413*x322*x114-x224*x131*x412*x323*x114+x224*x323*x134*x111*x412-x224*x131*x414*x322*x113+x224*x131*x414*x323*x112-x224*x122*x311*x133*x414+x224*x122*x411*x133*x314+x224*x123*x311*x132*x414-x224*x322*x133*x114*x411-x224*x322*x134*x111*x413+x224*x322*x134*x113*x411+x224*x322*x133*x111*x414-x224*x323*x134*x112*x411-x224*x323*x132*x111*x414+x224*x323*x132*x114*x411-x224*x422*x134*x113*x311+x224*x422*x134*x111*x313+x224*x422*x133*x114*x311-x224*x422*x133*x111*x314-x224*x423*x134*x111*x312-x224*x423*x132*x114*x311+x224*x423*x132*x111*x314+x234*x421*x124*x112*x313-x234*x421*x124*x113*x312+x234*x421*x123*x114*x312+x234*x421*x122*x113*x314-x234*x421*x123*x112*x314+x234*x323*x124*x112*x411-x234*x324*x122*x111*x413+x234*x324*x121*x112*x413-x234*x324*x121*x113*x412+x234*x324*x122*x113*x411-x234*x422*x121*x113*x314+x234*x422*x121*x114*x313+x234*x423*x124*x111*x312+x234*x423*x122*x114*x311-x234*x423*x124*x112*x311-x234*x421*x122*x114*x313+x234*x422*x124*x113*x311-x234*x422*x123*x114*x311+x234*x422*x123*x111*x314-x234*x422*x124*x111*x313-x234*x423*x122*x111*x314-x234*x423*x121*x114*x312+x234*x423*x121*x112*x314+x234*x424*x123*x112*x311-x234*x424*x123*x111*x312+x234*x323*x122*x111*x414-x234*x323*x122*x114*x411-x234*x323*x121*x112*x414-x234*x323*x124*x111*x412-x234*x424*x122*x113*x311-x234*x324*x123*x112*x411-x234*x321*x124*x112*x413+x234*x321*x124*x113*x412+x234*x321*x123*x112*x414-x234*x321*x123*x114*x412-x234*x424*x121*x112*x313+x234*x424*x121*x113*x312+x234*x424*x122*x111*x313+x234*x323*x121*x114*x412+x234*x324*x123*x111*x412-x234*x322*x124*x113*x411-x234*x322*x123*x111*x414+x234*x322*x123*x114*x411-x234*x321*x122*x113*x414+x234*x321*x122*x114*x413+x234*x322*x124*x111*x413+x234*x322*x121*x113*x414-x234*x322*x121*x114*x413-x314*x423*x134*x212*x121-x314*x424*x133*x112*x221+x314*x424*x133*x212*x121+x314*x424*x131*x122*x213-x314*x424*x131*x123*x212+x314*x424*x132*x113*x221+x314*x423*x131*x124*x212-x314*x424*x132*x213*x121+x314*x122*x413*x134*x221-x314*x122*x213*x134*x421-x314*x123*x412*x134*x221-x314*x124*x421*x133*x212-x314*x124*x221*x132*x413+x314*x124*x221*x133*x412-x314*x222*x134*x121*x413+x314*x123*x212*x134*x421+x314*x124*x421*x132*x213+x314*x222*x131*x124*x413-x314*x223*x131*x124*x412-x314*x224*x132*x421*x113+x314*x224*x133*x421*x112+x314*x224*x131*x123*x412-x314*x224*x133*x121*x412+x314*x224*x132*x121*x413+x314*x223*x134*x121*x412-x314*x224*x131*x122*x413-x314*x422*x131*x124*x213+x314*x422*x134*x213*x121+x134*x423*x211*x122*x314+x324*x223*x134*x112*x411+x324*x223*x132*x111*x414-x324*x223*x132*x114*x411+x324*x222*x134*x111*x413-x324*x222*x134*x113*x411-x324*x222*x133*x111*x414+x324*x222*x133*x114*x411-x324*x223*x134*x111*x412-x324*x422*x133*x114*x211+x324*x423*x134*x111*x212-x324*x423*x134*x112*x211-x324*x423*x132*x111*x214+x324*x423*x132*x114*x211-x324*x422*x134*x111*x213+x324*x422*x134*x113*x211+x324*x422*x133*x111*x214+x324*x131*x414*x222*x113+x324*x131*x412*x223*x114-x324*x131*x212*x423*x114-x324*x131*x413*x222*x114-x324*x131*x414*x223*x112+x324*x131*x213*x422*x114+x324*x131*x214*x423*x112-x324*x131*x214*x422*x113-x134*x222*x311*x123*x414-x324*x123*x211*x132*x414+x324*x122*x211*x133*x414+x324*x123*x411*x132*x214-x324*x122*x411*x133*x214-x334*x222*x123*x114*x411-x334*x222*x121*x113*x414+x334*x223*x124*x111*x412-x334*x223*x124*x112*x411-x334*x223*x122*x111*x414+x334*x221*x122*x113*x414-x334*x222*x124*x111*x413+x334*x222*x121*x114*x413+x334*x222*x124*x113*x411+x334*x222*x123*x111*x414+x334*x221*x124*x112*x413-x334*x221*x122*x114*x413-x334*x221*x124*x113*x412-x334*x221*x123*x112*x414+x334*x221*x123*x114*x412+x334*x224*x123*x112*x411+x334*x224*x122*x111*x413-x334*x224*x122*x113*x411-x334*x224*x121*x112*x413-x334*x421*x124*x112*x213+x334*x223*x122*x114*x411+x334*x223*x121*x112*x414-x334*x223*x121*x114*x412-x334*x224*x123*x111*x412+x334*x224*x121*x113*x412+x334*x421*x124*x113*x212+x334*x421*x123*x112*x214-x334*x421*x123*x114*x212-x334*x421*x122*x113*x214+x334*x421*x122*x114*x213-x334*x423*x121*x112*x214+x334*x423*x121*x114*x212+x334*x424*x123*x111*x212-x334*x424*x121*x113*x212-x334*x424*x123*x112*x211+x334*x422*x121*x113*x214-x334*x423*x124*x111*x212+x334*x423*x124*x112*x211+x334*x423*x122*x111*x214-x334*x423*x122*x114*x211+x334*x422*x124*x111*x213-x334*x422*x121*x114*x213-x334*x422*x124*x113*x211-x334*x422*x123*x111*x214+x334*x422*x123*x114*x211-x334*x424*x122*x111*x213+x334*x424*x122*x113*x211+x334*x424*x121*x112*x213+x134*x222*x411*x123*x314+x134*x424*x221*x112*x313+x414*x222*x134*x313*x121-x414*x224*x132*x313*x121+x414*x224*x131*x122*x313-x414*x224*x131*x123*x312+x414*x123*x221*x134*x312-x414*x224*x133*x112*x321+x414*x224*x133*x312*x121+x414*x224*x132*x113*x321+x414*x223*x131*x124*x312-x414*x222*x131*x124*x313-x414*x223*x134*x312*x121+x414*x322*x131*x124*x213-x414*x322*x134*x213*x121+x414*x124*x212*x133*x321+x414*x124*x313*x132*x221+x414*x323*x134*x212*x121-x414*x323*x131*x124*x212+x414*x324*x131*x123*x212-x414*x124*x213*x132*x321-x414*x124*x312*x133*x221-x414*x324*x133*x212*x121+x414*x324*x133*x112*x221+x414*x324*x132*x213*x121-x414*x324*x132*x113*x221-x414*x324*x131*x122*x213-x414*x122*x221*x134*x313+x414*x122*x321*x134*x213-x414*x123*x321*x134*x212+x424*x323*x132*x111*x214-x424*x323*x132*x114*x211-x424*x323*x134*x111*x212+x424*x323*x134*x112*x211-x424*x322*x133*x111*x214-x424*x222*x133*x114*x311+x424*x222*x133*x111*x314+x424*x222*x134*x113*x311+x424*x322*x134*x111*x213-x424*x322*x134*x113*x211+x424*x223*x132*x114*x311-x424*x223*x132*x111*x314+x424*x322*x133*x114*x211-x424*x222*x134*x111*x313-x424*x223*x134*x112*x311+x424*x223*x134*x111*x312+x424*x123*x211*x132*x314-x424*x131*x314*x222*x113+x424*x122*x311*x133*x214+x424*x131*x314*x223*x112+x424*x131*x214*x322*x113-x424*x131*x214*x323*x112-x424*x123*x311*x132*x214-x424*x122*x211*x133*x314+x424*x131*x212*x323*x114-x424*x131*x312*x223*x114+x424*x131*x313*x222*x114-x424*x131*x213*x322*x114+x114*x224*x321*x133*x412+x114*x224*x421*x132*x313-x114*x224*x421*x133*x312-x114*x224*x321*x132*x413+x134*x424*x321*x113*x212-x434*x221*x124*x112*x313+x434*x221*x124*x113*x312+x434*x221*x123*x112*x314-x434*x221*x123*x114*x312-x434*x221*x122*x113*x314+x434*x222*x121*x113*x314-x434*x222*x121*x114*x313-x434*x223*x124*x111*x312-x434*x223*x122*x114*x311+x434*x223*x124*x112*x311+x434*x221*x122*x114*x313-x434*x222*x124*x113*x311+x434*x222*x124*x111*x313+x434*x222*x123*x114*x311-x434*x222*x123*x111*x314+x434*x223*x122*x111*x314-x434*x223*x121*x112*x314+x434*x223*x121*x114*x312+x434*x224*x122*x113*x311-x434*x224*x122*x111*x313-x434*x224*x123*x112*x311+x434*x224*x123*x111*x312+x434*x224*x121*x112*x313-x434*x224*x121*x113*x312-x434*x321*x123*x112*x214-x434*x322*x124*x111*x213+x434*x322*x124*x113*x211+x434*x322*x123*x111*x214-x434*x322*x123*x114*x211-x434*x322*x121*x113*x214+x434*x321*x123*x114*x212+x434*x321*x122*x113*x214+x434*x321*x124*x112*x213-x434*x321*x124*x113*x212-x434*x321*x122*x114*x213+x434*x322*x121*x114*x213-x434*x323*x122*x111*x214+x434*x323*x124*x111*x212-x434*x323*x124*x112*x211+x434*x323*x122*x114*x211+x114*x324*x221*x132*x413-x114*x324*x221*x133*x412+x114*x324*x421*x133*x212-x114*x324*x421*x132*x213-x134*x424*x221*x113*x312-x134*x424*x321*x112*x213-x134*x223*x411*x122*x314-x434*x324*x122*x113*x211-x434*x324*x121*x112*x213+x434*x324*x121*x113*x212+x434*x323*x121*x112*x214-x434*x323*x121*x114*x212+x434*x324*x123*x112*x211+x434*x324*x122*x111*x213-x434*x324*x123*x111*x212+x114*x424*x213*x132*x321+x114*x424*x312*x133*x221-x114*x424*x313*x132*x221-x114*x424*x212*x133*x321+x134*x223*x311*x122*x414+x124*x322*x411*x133*x214-x124*x322*x211*x133*x414+x124*x323*x211*x132*x414-x134*x224*x421*x112*x313-x134*x224*x321*x113*x412+x134*x224*x321*x112*x413+x134*x224*x421*x113*x312+x134*x322*x211*x123*x414-x124*x323*x411*x132*x214-x124*x422*x311*x133*x214+x124*x222*x311*x133*x414+x124*x422*x211*x133*x314-x124*x222*x411*x133*x314+x124*x423*x311*x132*x214-x124*x423*x211*x132*x314-x134*x322*x411*x123*x214+x134*x323*x411*x122*x214-x124*x223*x311*x132*x414+x124*x223*x411*x132*x314 : 

FF[3, 2, 0] =  -x231*x134*x421*x113*x312-x231*x134*x321*x112*x413+x231*x134*x321*x113*x412+x231*x134*x421*x112*x313+x231*x133*x321*x112*x414-x231*x133*x321*x114*x412-x231*x133*x421*x112*x314+x231*x133*x421*x114*x312-x231*x132*x321*x113*x414+x231*x132*x321*x114*x413-x231*x132*x421*x114*x313+x231*x132*x421*x113*x314-x232*x134*x313*x111*x421+x232*x134*x311*x421*x113-x232*x134*x411*x113*x321+x232*x134*x413*x111*x321-x232*x134*x413*x121*x311+x232*x134*x411*x313*x121+x232*x133*x414*x121*x311+x232*x133*x411*x114*x321-x232*x133*x411*x314*x121-x232*x133*x311*x421*x114-x232*x133*x414*x111*x321+x232*x133*x314*x111*x421-x232*x131*x311*x123*x414+x232*x131*x321*x113*x414-x232*x124*x413*x111*x331+x232*x124*x411*x331*x113+x232*x124*x313*x111*x431-x232*x124*x311*x431*x113+x232*x131*x421*x114*x313-x232*x131*x421*x113*x314+x232*x131*x411*x123*x314-x232*x131*x411*x124*x313+x232*x131*x311*x124*x413-x232*x131*x321*x114*x413+x232*x123*x414*x111*x331-x232*x123*x314*x111*x431+x232*x123*x311*x431*x114-x232*x123*x411*x331*x114+x232*x121*x431*x113*x314+x232*x121*x331*x114*x413-x232*x121*x331*x113*x414-x232*x121*x431*x114*x313+x233*x132*x414*x111*x321-x233*x132*x414*x121*x311-x233*x131*x321*x112*x414+x233*x131*x321*x114*x412+x233*x131*x421*x112*x314-x233*x131*x421*x114*x312+x233*x134*x312*x111*x421-x233*x134*x311*x421*x112+x233*x132*x411*x314*x121-x233*x132*x411*x114*x321-x233*x132*x314*x111*x421+x233*x132*x311*x421*x114+x233*x121*x431*x114*x312-x233*x121*x431*x112*x314-x233*x134*x411*x312*x121+x233*x134*x411*x112*x321-x233*x134*x412*x111*x321+x233*x134*x412*x121*x311-x233*x122*x414*x111*x331+x233*x122*x314*x111*x431-x233*x122*x311*x431*x114+x233*x122*x411*x331*x114+x233*x121*x331*x112*x414-x233*x121*x331*x114*x412+x233*x124*x311*x431*x112+x233*x124*x412*x111*x331-x233*x131*x411*x122*x314+x233*x131*x411*x124*x312+x233*x131*x311*x122*x414-x233*x131*x311*x124*x412-x233*x124*x411*x331*x112-x233*x124*x312*x111*x431+x133*x122*x311*x431*x214-x133*x122*x314*x211*x431-x133*x122*x414*x231*x311-x133*x122*x411*x331*x214+x133*x122*x411*x231*x314+x133*x122*x414*x211*x331-x234*x132*x311*x421*x113+x234*x132*x411*x113*x321-x234*x132*x413*x111*x321+x234*x132*x413*x121*x311-x234*x132*x411*x313*x121+x234*x132*x313*x111*x421-x234*x133*x312*x111*x421+x234*x133*x311*x421*x112-x234*x133*x411*x112*x321+x234*x133*x412*x111*x321-x234*x133*x412*x121*x311+x234*x133*x411*x312*x121-x133*x124*x311*x431*x212+x133*x124*x411*x331*x212-x133*x124*x411*x231*x312+x133*x124*x312*x211*x431-x133*x124*x412*x211*x331+x133*x124*x412*x231*x311+x234*x131*x421*x113*x312+x234*x131*x311*x123*x412-x234*x123*x412*x111*x331+x234*x123*x411*x331*x112+x234*x123*x312*x111*x431-x234*x123*x311*x431*x112+x234*x131*x411*x122*x313-x234*x131*x411*x123*x312+x234*x131*x321*x112*x413-x234*x131*x321*x113*x412-x234*x131*x311*x122*x413-x234*x131*x421*x112*x313-x234*x121*x331*x112*x413+x234*x121*x331*x113*x412-x234*x122*x411*x331*x113-x234*x122*x313*x111*x431+x234*x122*x311*x431*x113+x234*x122*x413*x111*x331+x234*x121*x431*x112*x313-x234*x121*x431*x113*x312-x331*x133*x221*x112*x414-x331*x132*x421*x113*x214+x331*x132*x421*x114*x213+x331*x132*x221*x113*x414-x331*x132*x221*x114*x413+x331*x134*x221*x112*x413-x331*x134*x221*x113*x412+x331*x134*x421*x113*x212-x331*x134*x421*x112*x213+x331*x133*x221*x114*x412+x331*x133*x421*x112*x214-x331*x133*x421*x114*x212+x134*x122*x411*x331*x213-x134*x122*x411*x231*x313+x134*x122*x313*x211*x431-x134*x122*x311*x431*x213+x332*x131*x421*x113*x214-x332*x131*x421*x114*x213-x332*x124*x431*x111*x213+x332*x124*x431*x113*x211+x332*x124*x413*x111*x231-x332*x124*x411*x231*x113-x332*x131*x211*x124*x413-x332*x131*x221*x113*x414+x332*x131*x221*x114*x413+x332*x131*x211*x123*x414-x332*x131*x411*x123*x214+x332*x131*x411*x124*x213+x332*x133*x411*x214*x121-x332*x133*x414*x121*x211+x332*x133*x414*x111*x221+x332*x133*x421*x114*x211-x332*x133*x411*x114*x221-x332*x133*x421*x111*x214+x332*x134*x411*x113*x221-x332*x134*x421*x113*x211+x332*x134*x421*x111*x213-x332*x134*x411*x213*x121+x332*x134*x413*x121*x211-x332*x134*x413*x111*x221-x332*x123*x431*x114*x211-x332*x123*x414*x111*x231+x332*x123*x411*x231*x114+x332*x123*x431*x111*x214-x332*x121*x431*x113*x214+x332*x121*x431*x114*x213+x332*x121*x231*x113*x414-x332*x121*x231*x114*x413-x333*x134*x411*x112*x221+x333*x134*x421*x112*x211-x333*x134*x421*x111*x212+x333*x134*x411*x212*x121-x333*x134*x412*x121*x211+x333*x134*x412*x111*x221+x333*x132*x411*x114*x221+x333*x132*x421*x111*x214-x333*x132*x411*x214*x121+x333*x132*x414*x121*x211-x333*x132*x414*x111*x221-x333*x132*x421*x114*x211-x333*x131*x411*x124*x212-x333*x131*x421*x112*x214+x333*x131*x421*x114*x212+x333*x131*x411*x122*x214-x333*x131*x221*x114*x412-x333*x131*x211*x122*x414+x333*x131*x211*x124*x412+x333*x131*x221*x112*x414-x333*x124*x412*x111*x231-x333*x124*x431*x112*x211+x333*x124*x431*x111*x212+x333*x124*x411*x231*x112+x333*x121*x231*x114*x412+x333*x121*x431*x112*x214+x333*x122*x414*x111*x231-x333*x122*x411*x231*x114-x333*x122*x431*x111*x214+x333*x122*x431*x114*x211-x333*x121*x431*x114*x212-x333*x121*x231*x112*x414-x334*x133*x421*x112*x211+x334*x133*x411*x112*x221-x334*x133*x411*x212*x121+x334*x133*x421*x111*x212-x334*x133*x412*x111*x221+x334*x133*x412*x121*x211+x334*x132*x413*x111*x221-x334*x132*x413*x121*x211+x334*x132*x421*x113*x211-x334*x132*x411*x113*x221+x334*x132*x411*x213*x121-x334*x132*x421*x111*x213-x134*x123*x411*x331*x212+x134*x123*x411*x231*x312-x134*x123*x312*x211*x431+x134*x123*x311*x431*x212+x334*x131*x411*x123*x212-x334*x131*x411*x122*x213+x334*x131*x421*x112*x213-x334*x131*x421*x113*x212+x334*x131*x211*x122*x413+x334*x131*x221*x113*x412-x134*x122*x413*x211*x331+x134*x122*x413*x231*x311-x334*x131*x221*x112*x413-x334*x131*x211*x123*x412-x334*x123*x411*x231*x112+x334*x123*x431*x112*x211+x334*x123*x412*x111*x231-x334*x123*x431*x111*x212+x334*x122*x411*x231*x113+x334*x122*x431*x111*x213-x334*x122*x431*x113*x211-x334*x122*x413*x111*x231-x334*x121*x231*x113*x412+x334*x121*x231*x112*x413-x334*x121*x431*x112*x213+x334*x121*x431*x113*x212-x431*x134*x221*x112*x313-x431*x134*x321*x113*x212+x431*x134*x221*x113*x312+x431*x134*x321*x112*x213+x134*x123*x412*x211*x331-x134*x123*x412*x231*x311-x431*x132*x321*x114*x213+x431*x132*x321*x113*x214+x431*x132*x221*x114*x313-x431*x132*x221*x113*x314+x431*x133*x321*x114*x212-x431*x133*x321*x112*x214-x431*x133*x221*x114*x312+x431*x133*x221*x112*x314+x432*x133*x311*x114*x221-x432*x133*x221*x111*x314+x432*x133*x211*x314*x121+x432*x133*x321*x111*x214-x432*x133*x311*x214*x121-x432*x133*x321*x114*x211-x432*x134*x211*x313*x121-x432*x134*x311*x113*x221+x432*x134*x221*x111*x313-x432*x134*x321*x111*x213+x432*x134*x311*x213*x121+x432*x134*x321*x113*x211+x432*x131*x221*x113*x314-x432*x131*x221*x114*x313-x432*x131*x211*x123*x314-x432*x131*x311*x124*x213+x432*x131*x321*x114*x213+x432*x131*x311*x123*x214-x432*x131*x321*x113*x214+x432*x131*x211*x124*x313+x432*x124*x331*x111*x213-x432*x124*x231*x111*x313-x432*x124*x331*x113*x211+x432*x124*x311*x231*x113-x432*x123*x331*x111*x214+x432*x123*x331*x114*x211-x432*x123*x311*x231*x114+x432*x123*x231*x111*x314+x432*x121*x331*x113*x214-x432*x121*x331*x114*x213-x432*x121*x231*x113*x314+x432*x121*x231*x114*x313-x433*x132*x321*x111*x214+x433*x132*x311*x214*x121-x433*x132*x311*x114*x221+x433*x132*x321*x114*x211-x433*x132*x211*x314*x121+x433*x132*x221*x111*x314-x433*x134*x311*x212*x121-x433*x134*x321*x112*x211+x433*x134*x211*x312*x121-x433*x134*x221*x111*x312+x433*x134*x321*x111*x212+x433*x134*x311*x112*x221+x433*x131*x321*x112*x214-x433*x131*x311*x122*x214-x433*x131*x321*x114*x212+x433*x131*x311*x124*x212+x433*x131*x221*x114*x312-x433*x131*x221*x112*x314-x433*x131*x211*x124*x312+x433*x131*x211*x122*x314-x433*x124*x331*x111*x212+x433*x124*x331*x112*x211+x433*x124*x231*x111*x312-x433*x124*x311*x231*x112+x433*x122*x311*x231*x114-x433*x122*x231*x111*x314-x433*x122*x331*x114*x211+x433*x122*x331*x111*x214+x433*x121*x331*x114*x212-x433*x121*x331*x112*x214+x433*x121*x231*x112*x314-x433*x121*x231*x114*x312-x132*x124*x313*x211*x431+x132*x124*x311*x431*x213-x434*x133*x211*x312*x121+x434*x133*x221*x111*x312-x434*x133*x321*x111*x212-x434*x133*x311*x112*x221+x434*x133*x311*x212*x121+x434*x133*x321*x112*x211-x434*x132*x321*x113*x211-x434*x132*x311*x213*x121-x434*x132*x221*x111*x313+x434*x132*x311*x113*x221+x434*x132*x211*x313*x121+x434*x132*x321*x111*x213-x434*x131*x321*x112*x213+x434*x131*x211*x123*x312-x434*x131*x211*x122*x313-x434*x131*x221*x113*x312+x434*x131*x221*x112*x313+x434*x131*x311*x122*x213-x434*x131*x311*x123*x212+x434*x131*x321*x113*x212+x434*x123*x311*x231*x112-x434*x123*x231*x111*x312-x434*x123*x331*x112*x211+x434*x123*x331*x111*x212-x434*x122*x311*x231*x113+x434*x122*x331*x113*x211+x434*x122*x231*x111*x313-x434*x122*x331*x111*x213+x434*x121*x331*x112*x213-x434*x121*x331*x113*x212+x132*x124*x413*x211*x331-x132*x124*x413*x231*x311-x132*x124*x411*x331*x213+x132*x124*x411*x231*x313-x132*x123*x414*x211*x331+x132*x123*x414*x231*x311+x132*x123*x411*x331*x214-x132*x123*x411*x231*x314+x132*x123*x314*x211*x431+x434*x121*x231*x113*x312-x434*x121*x231*x112*x313-x132*x123*x311*x431*x214 : 

FF[3, 2, 1] =  -x222*x432*x131*x114*x313+x222*x433*x134*x112*x311-x222*x433*x134*x111*x312-x222*x433*x132*x114*x311+x222*x433*x132*x111*x314-x222*x433*x131*x112*x314+x222*x433*x131*x114*x312+x222*x331*x134*x112*x413-x222*x331*x134*x113*x412-x222*x331*x133*x112*x414+x222*x331*x133*x114*x412+x222*x331*x132*x113*x414-x222*x331*x132*x114*x413+x122*x433*x211*x134*x312-x122*x433*x311*x134*x212-x122*x434*x211*x133*x312-x432*x121*x213*x334*x112+x432*x121*x212*x334*x113-x432*x121*x212*x333*x114+x122*x434*x311*x133*x212+x122*x232*x431*x113*x314+x432*x233*x124*x112*x311-x432*x233*x124*x111*x312-x432*x233*x122*x114*x311+x432*x233*x122*x111*x314+x432*x124*x211*x133*x312+x332*x234*x122*x111*x413-x332*x433*x124*x111*x212+x332*x433*x124*x112*x211-x432*x124*x311*x133*x212-x432*x121*x314*x233*x112+x432*x121*x313*x234*x112-x432*x234*x123*x112*x311+x432*x234*x123*x111*x312+x432*x234*x122*x113*x311+x122*x232*x331*x114*x413-x122*x232*x331*x113*x414-x122*x232*x431*x114*x313-x122*x233*x411*x134*x312+x122*x233*x311*x134*x412-x122*x234*x311*x133*x412+x122*x234*x411*x133*x312-x122*x332*x431*x113*x214+x122*x332*x431*x114*x213-x122*x332*x231*x114*x413+x122*x332*x231*x113*x414-x122*x333*x211*x134*x412+x122*x333*x411*x134*x212+x122*x334*x211*x133*x412-x122*x334*x411*x133*x212-x432*x234*x122*x111*x313+x432*x121*x312*x233*x114-x432*x121*x312*x234*x113-x332*x433*x122*x114*x211+x332*x434*x123*x111*x212-x332*x434*x123*x112*x211-x332*x434*x122*x111*x213+x332*x434*x122*x113*x211+x332*x433*x122*x111*x214+x432*x333*x124*x111*x212-x432*x333*x124*x112*x211-x432*x333*x122*x111*x214+x432*x333*x122*x114*x211+x432*x121*x214*x333*x112+x432*x123*x311*x134*x212-x432*x334*x123*x111*x212+x432*x334*x123*x112*x211+x432*x334*x122*x111*x213-x432*x334*x122*x113*x211-x432*x123*x211*x134*x312-x332*x123*x411*x134*x212+x332*x123*x211*x134*x412+x412*x232*x134*x313*x121-x412*x232*x133*x314*x121+x412*x232*x131*x123*x314-x412*x232*x131*x124*x313+x412*x232*x124*x331*x113-x412*x232*x123*x331*x114+x412*x233*x132*x314*x121-x412*x233*x131*x122*x314-x412*x234*x132*x313*x121+x412*x234*x131*x122*x313-x412*x332*x134*x213*x121+x412*x332*x133*x214*x121-x412*x333*x132*x214*x121+x412*x333*x131*x122*x214-x412*x332*x131*x123*x214+x412*x332*x131*x124*x213-x412*x332*x124*x231*x113+x412*x332*x123*x231*x114-x232*x333*x124*x111*x412+x232*x333*x124*x112*x411+x232*x333*x122*x111*x414+x332*x124*x411*x133*x212-x332*x124*x211*x133*x412-x232*x333*x122*x114*x411+x232*x334*x123*x111*x412-x232*x334*x123*x112*x411-x232*x334*x122*x111*x413+x232*x334*x122*x113*x411+x412*x334*x132*x213*x121-x412*x334*x131*x122*x213+x412*x132*x231*x124*x313-x412*x133*x331*x122*x214+x412*x133*x231*x122*x314-x412*x134*x313*x122*x231-x232*x433*x124*x112*x311+x232*x433*x124*x111*x312+x232*x433*x122*x114*x311-x232*x433*x122*x111*x314+x232*x434*x123*x112*x311-x232*x434*x123*x111*x312-x232*x434*x122*x113*x311+x232*x434*x122*x111*x313+x412*x134*x213*x122*x331-x412*x132*x231*x123*x314-x412*x132*x331*x124*x213+x412*x132*x331*x123*x214+x232*x121*x312*x434*x113+x232*x121*x412*x333*x114+x232*x121*x314*x433*x112+x232*x121*x413*x334*x112+x232*x123*x411*x134*x312-x232*x121*x412*x334*x113-x232*x121*x414*x333*x112-x232*x121*x312*x433*x114-x232*x121*x313*x434*x112+x232*x124*x311*x133*x412-x232*x124*x411*x133*x312-x232*x123*x311*x134*x412-x222*x332*x134*x111*x413+x222*x332*x134*x113*x411+x222*x332*x133*x111*x414-x222*x332*x133*x114*x411-x222*x332*x131*x113*x414+x222*x332*x131*x114*x413+x222*x333*x134*x111*x412-x222*x333*x134*x112*x411-x222*x434*x133*x112*x311+x222*x434*x133*x111*x312+x222*x434*x132*x113*x311-x222*x434*x132*x111*x313+x222*x434*x131*x112*x313-x222*x434*x131*x113*x312-x222*x333*x132*x111*x414+x222*x333*x132*x114*x411+x222*x333*x131*x112*x414-x222*x333*x131*x114*x412-x222*x334*x133*x111*x412+x222*x334*x133*x112*x411+x222*x334*x132*x111*x413-x222*x334*x132*x113*x411-x222*x334*x131*x112*x413+x222*x334*x131*x113*x412-x222*x431*x134*x112*x313+x222*x431*x134*x113*x312+x222*x431*x133*x112*x314-x222*x431*x133*x114*x312-x322*x231*x134*x112*x413+x322*x231*x134*x113*x412+x322*x231*x133*x112*x414-x322*x231*x133*x114*x412-x322*x231*x132*x113*x414+x322*x231*x132*x114*x413-x322*x232*x134*x113*x411+x322*x233*x132*x111*x414-x322*x233*x132*x114*x411-x322*x233*x131*x112*x414+x322*x233*x131*x114*x412+x322*x234*x133*x111*x412-x322*x234*x133*x112*x411-x322*x234*x132*x111*x413-x322*x232*x133*x111*x414+x322*x232*x133*x114*x411+x322*x232*x131*x113*x414-x322*x232*x131*x114*x413-x322*x233*x134*x111*x412+x322*x233*x134*x112*x411+x322*x232*x134*x111*x413+x322*x234*x132*x113*x411-x322*x234*x131*x113*x412+x322*x431*x134*x112*x213-x322*x431*x134*x113*x212-x322*x431*x133*x112*x214+x322*x431*x133*x114*x212+x322*x431*x132*x113*x214+x322*x433*x134*x111*x212-x322*x433*x134*x112*x211-x322*x433*x132*x111*x214+x322*x432*x134*x113*x211+x322*x433*x132*x114*x211-x322*x433*x131*x114*x212-x322*x434*x133*x111*x212-x322*x431*x132*x114*x213+x322*x234*x131*x112*x413-x322*x432*x134*x111*x213+x322*x432*x133*x111*x214-x322*x432*x133*x114*x211-x322*x432*x131*x113*x214+x322*x432*x131*x114*x213+x322*x434*x133*x112*x211+x322*x434*x132*x111*x213-x322*x434*x132*x113*x211-x322*x434*x131*x112*x213+x322*x434*x131*x113*x212+x322*x433*x131*x112*x214-x222*x431*x132*x113*x314+x222*x431*x132*x114*x313-x222*x432*x134*x113*x311+x222*x432*x134*x111*x313+x222*x432*x133*x114*x311-x222*x432*x133*x111*x314+x222*x432*x131*x113*x314-x132*x333*x411*x124*x212+x132*x333*x211*x124*x412+x132*x334*x411*x123*x212-x132*x234*x411*x123*x312+x132*x234*x311*x123*x412+x132*x233*x411*x124*x312-x132*x233*x311*x124*x412-x132*x334*x211*x123*x412+x132*x433*x311*x124*x212-x132*x433*x211*x124*x312+x132*x434*x211*x123*x312-x132*x434*x311*x123*x212-x112*x232*x123*x431*x314+x112*x232*x123*x331*x414+x112*x232*x124*x431*x313-x112*x232*x124*x331*x413+x112*x332*x214*x123*x431-x112*x332*x213*x124*x431+x112*x332*x413*x124*x231-x112*x332*x414*x123*x231+x112*x432*x231*x123*x314+x422*x231*x134*x112*x313-x422*x231*x134*x113*x312-x422*x231*x133*x112*x314+x422*x231*x133*x114*x312+x422*x231*x132*x113*x314-x422*x231*x132*x114*x313+x422*x232*x134*x113*x311+x112*x432*x331*x124*x213-x112*x432*x331*x123*x214-x112*x432*x231*x124*x313-x422*x232*x134*x111*x313-x422*x232*x133*x114*x311+x422*x232*x133*x111*x314-x422*x232*x131*x113*x314+x422*x232*x131*x114*x313-x422*x233*x134*x112*x311+x422*x233*x134*x111*x312+x422*x233*x132*x114*x311-x422*x233*x132*x111*x314+x422*x233*x131*x112*x314-x422*x233*x131*x114*x312+x422*x234*x133*x112*x311-x422*x234*x133*x111*x312-x422*x234*x132*x113*x311+x422*x234*x132*x111*x313-x422*x234*x131*x112*x313+x422*x234*x131*x113*x312-x422*x331*x134*x112*x213+x422*x331*x134*x113*x212+x422*x331*x133*x112*x214-x422*x331*x133*x114*x212-x422*x331*x132*x113*x214+x422*x331*x132*x114*x213+x422*x332*x134*x111*x213-x422*x332*x134*x113*x211-x422*x332*x133*x111*x214+x422*x332*x133*x114*x211+x422*x332*x131*x113*x214-x422*x332*x131*x114*x213-x422*x333*x134*x111*x212+x422*x333*x134*x112*x211+x422*x333*x132*x111*x214-x422*x333*x132*x114*x211-x422*x333*x131*x112*x214+x422*x333*x131*x114*x212+x422*x334*x133*x111*x212-x422*x334*x133*x112*x211-x422*x334*x132*x111*x213+x422*x334*x132*x113*x211+x422*x334*x131*x112*x213-x422*x334*x131*x113*x212-x312*x132*x214*x123*x431+x312*x132*x213*x124*x431-x312*x132*x413*x124*x231+x312*x132*x414*x123*x231+x312*x133*x214*x122*x431-x312*x133*x414*x122*x231-x312*x134*x431*x122*x213+x312*x134*x231*x122*x413-x312*x232*x134*x121*x413+x312*x232*x133*x121*x414-x312*x232*x131*x123*x414+x312*x232*x131*x124*x413-x312*x232*x124*x431*x113+x312*x232*x123*x431*x114-x312*x233*x132*x121*x414+x312*x233*x131*x122*x414+x312*x234*x132*x121*x413-x312*x234*x131*x122*x413+x312*x432*x134*x213*x121-x312*x432*x133*x214*x121+x312*x432*x131*x123*x214+x312*x432*x124*x231*x113-x212*x132*x124*x431*x313+x212*x132*x124*x331*x413+x212*x132*x123*x431*x314-x212*x132*x123*x331*x414-x212*x133*x122*x431*x314-x212*x332*x133*x121*x414+x212*x332*x131*x123*x414-x212*x332*x131*x124*x413+x212*x332*x124*x431*x113-x212*x332*x123*x431*x114+x212*x133*x122*x331*x414-x212*x134*x331*x122*x413+x212*x134*x431*x122*x313+x212*x332*x134*x121*x413+x212*x333*x132*x121*x414-x212*x333*x131*x122*x414-x212*x334*x132*x121*x413+x212*x334*x131*x122*x413-x312*x432*x123*x231*x114+x312*x433*x132*x214*x121-x312*x432*x131*x124*x213-x312*x433*x131*x122*x214-x212*x432*x134*x313*x121+x212*x432*x133*x314*x121-x212*x432*x131*x123*x314+x212*x432*x131*x124*x313+x212*x434*x132*x313*x121-x212*x432*x124*x331*x113+x212*x432*x123*x331*x114-x212*x433*x132*x314*x121+x212*x433*x131*x122*x314-x212*x434*x131*x122*x313+x332*x121*x414*x233*x112-x312*x434*x132*x213*x121-x332*x121*x214*x433*x112-x332*x121*x212*x434*x113-x332*x121*x413*x234*x112-x332*x121*x412*x233*x114+x332*x121*x412*x234*x113+x332*x121*x212*x433*x114+x332*x121*x213*x434*x112+x312*x434*x131*x122*x213+x122*x432*x331*x113*x214-x122*x432*x331*x114*x213+x122*x432*x231*x114*x313-x122*x432*x231*x113*x314+x332*x233*x124*x111*x412-x332*x233*x124*x112*x411-x332*x233*x122*x111*x414+x332*x233*x122*x114*x411-x332*x234*x123*x111*x412+x332*x234*x123*x112*x411-x332*x234*x122*x113*x411 : 

FF[3, 2, 2] =  -x433*x234*x123*x112*x311+x433*x234*x123*x111*x312+x433*x234*x122*x113*x311-x433*x234*x122*x111*x313-x433*x332*x124*x111*x213+x433*x332*x124*x113*x211+x433*x332*x123*x111*x214-x433*x332*x123*x114*x211+x433*x121*x314*x232*x113-x433*x124*x211*x132*x313-x433*x121*x313*x232*x114+x433*x121*x313*x234*x112+x213*x132*x123*x431*x314-x213*x132*x123*x331*x414+x213*x133*x124*x431*x312-x213*x133*x124*x331*x412-x213*x133*x122*x431*x314+x213*x133*x122*x331*x414-x433*x334*x123*x111*x212+x433*x334*x123*x112*x211+x433*x334*x122*x111*x213-x433*x334*x122*x113*x211+x433*x121*x213*x332*x114-x433*x121*x312*x234*x113-x433*x121*x214*x332*x113+x433*x124*x311*x132*x213+x213*x134*x331*x123*x412-x213*x134*x431*x123*x312-x213*x332*x133*x121*x414+x433*x122*x211*x134*x313-x433*x122*x311*x134*x213+x213*x332*x131*x123*x414-x213*x333*x134*x121*x412+x213*x333*x132*x121*x414-x213*x333*x131*x122*x414+x213*x333*x131*x124*x412-x213*x333*x124*x431*x112+x213*x333*x122*x431*x114+x213*x334*x133*x121*x412-x213*x334*x131*x123*x412+x213*x432*x133*x314*x121-x333*x121*x414*x232*x113-x333*x121*x413*x234*x112+x333*x121*x413*x232*x114+x333*x121*x412*x234*x113+x333*x121*x213*x434*x112-x333*x121*x213*x432*x114+x333*x121*x214*x432*x113-x333*x121*x212*x434*x113-x333*x232*x124*x111*x413+x333*x232*x124*x113*x411+x333*x232*x123*x111*x414-x213*x432*x131*x123*x314+x213*x433*x134*x312*x121-x213*x433*x132*x314*x121+x213*x433*x131*x122*x314-x213*x433*x131*x124*x312+x213*x433*x124*x331*x112-x213*x433*x122*x331*x114-x213*x434*x133*x312*x121+x213*x434*x131*x123*x312-x233*x121*x412*x334*x113-x233*x121*x313*x434*x112+x233*x121*x313*x432*x114-x233*x121*x413*x332*x114-x233*x121*x314*x432*x113+x233*x121*x312*x434*x113-x333*x232*x123*x114*x411-x333*x234*x123*x111*x412+x333*x234*x123*x112*x411-x333*x234*x122*x113*x411+x333*x234*x122*x111*x413-x323*x231*x134*x112*x413+x323*x231*x134*x113*x412+x323*x231*x133*x112*x414-x323*x231*x133*x114*x412-x323*x231*x132*x113*x414+x323*x231*x132*x114*x413-x323*x232*x134*x113*x411-x323*x232*x133*x111*x414+x323*x232*x133*x114*x411+x233*x121*x413*x334*x112+x233*x121*x414*x332*x113-x233*x122*x411*x134*x313+x333*x432*x124*x111*x213-x333*x432*x124*x113*x211-x333*x432*x123*x111*x214+x333*x432*x123*x114*x211+x333*x434*x123*x111*x212-x333*x434*x123*x112*x211+x323*x232*x131*x113*x414-x323*x232*x131*x114*x413-x323*x233*x134*x111*x412+x323*x233*x134*x112*x411+x323*x232*x134*x111*x413+x323*x233*x132*x111*x414-x323*x233*x132*x114*x411-x323*x233*x131*x112*x414+x323*x233*x131*x114*x412+x233*x122*x311*x134*x413+x233*x124*x411*x132*x313-x233*x124*x311*x132*x413-x333*x434*x122*x111*x213+x333*x434*x122*x113*x211+x333*x122*x411*x134*x213-x333*x122*x211*x134*x413+x333*x124*x211*x132*x413-x333*x124*x411*x132*x213+x413*x134*x312*x123*x231-x413*x232*x133*x314*x121+x413*x232*x131*x123*x314-x413*x233*x134*x312*x121+x413*x233*x132*x314*x121-x413*x233*x131*x122*x314+x413*x233*x131*x124*x312-x413*x233*x124*x331*x112+x413*x233*x122*x331*x114-x313*x132*x214*x123*x431+x313*x132*x414*x123*x231+x313*x133*x214*x122*x431-x313*x133*x212*x124*x431+x313*x133*x412*x124*x231-x313*x133*x414*x122*x231-x113*x233*x124*x431*x312+x113*x233*x124*x331*x412+x113*x233*x122*x431*x314-x113*x233*x122*x331*x414-x113*x333*x214*x122*x431+x113*x333*x212*x124*x431-x113*x333*x412*x124*x231+x113*x333*x414*x122*x231-x113*x433*x331*x124*x212+x113*x433*x331*x122*x214+x113*x433*x231*x124*x312-x113*x433*x231*x122*x314+x413*x332*x133*x214*x121-x413*x332*x131*x123*x214+x413*x333*x134*x212*x121-x413*x333*x132*x214*x121-x223*x332*x134*x111*x413+x223*x332*x134*x113*x411+x223*x332*x133*x111*x414-x223*x332*x133*x114*x411-x223*x332*x131*x113*x414+x223*x332*x131*x114*x413+x223*x333*x134*x111*x412-x223*x333*x134*x112*x411+x413*x234*x133*x312*x121-x413*x234*x131*x123*x312+x413*x333*x131*x122*x214-x413*x333*x131*x124*x212+x413*x333*x124*x231*x112-x413*x333*x122*x231*x114-x413*x334*x133*x212*x121+x123*x432*x311*x134*x213-x123*x432*x211*x134*x313+x123*x433*x331*x114*x212-x123*x433*x331*x112*x214-x123*x433*x231*x114*x312+x123*x433*x231*x112*x314-x123*x434*x311*x132*x213+x413*x334*x131*x123*x212+x413*x133*x331*x124*x212-x413*x133*x331*x122*x214-x413*x133*x231*x124*x312+x413*x133*x231*x122*x314-x413*x134*x212*x123*x331-x413*x132*x231*x123*x314+x413*x132*x331*x123*x214-x313*x134*x231*x123*x412+x313*x134*x431*x123*x212+x313*x232*x133*x121*x414-x313*x232*x131*x123*x414+x313*x233*x134*x121*x412-x313*x233*x132*x121*x414+x313*x233*x131*x122*x414-x313*x233*x131*x124*x412+x313*x233*x124*x431*x112+x323*x234*x133*x111*x412-x323*x234*x133*x112*x411-x323*x234*x132*x111*x413+x323*x234*x132*x113*x411-x323*x234*x131*x113*x412+x323*x431*x134*x112*x213-x323*x431*x134*x113*x212-x323*x431*x133*x112*x214+x323*x431*x133*x114*x212-x223*x434*x133*x112*x311+x223*x434*x133*x111*x312+x223*x434*x132*x113*x311-x223*x434*x132*x111*x313+x223*x434*x131*x112*x313-x223*x434*x131*x113*x312-x223*x333*x132*x111*x414+x223*x333*x132*x114*x411+x323*x431*x132*x113*x214-x323*x431*x132*x114*x213+x323*x234*x131*x112*x413-x323*x432*x134*x111*x213+x323*x432*x133*x111*x214-x323*x432*x133*x114*x211-x323*x432*x131*x113*x214+x323*x432*x131*x114*x213+x323*x433*x134*x111*x212+x223*x333*x131*x112*x414-x223*x333*x131*x114*x412-x223*x334*x133*x111*x412+x223*x334*x133*x112*x411+x223*x334*x132*x111*x413-x223*x334*x132*x113*x411-x223*x334*x131*x112*x413+x223*x334*x131*x113*x412+x123*x232*x411*x134*x313-x123*x233*x331*x114*x412+x123*x233*x331*x112*x414+x123*x434*x211*x132*x313-x123*x232*x311*x134*x413+x233*x334*x123*x111*x412-x233*x334*x123*x112*x411-x233*x334*x122*x111*x413+x233*x334*x122*x113*x411+x233*x432*x124*x113*x311-x233*x432*x124*x111*x313-x233*x432*x123*x114*x311+x233*x432*x123*x111*x314-x123*x234*x411*x132*x313-x123*x332*x411*x134*x213+x123*x332*x211*x134*x413+x123*x233*x431*x114*x312-x123*x233*x431*x112*x314+x123*x234*x311*x132*x413-x313*x233*x122*x431*x114-x313*x234*x133*x121*x412+x313*x234*x131*x123*x412+x123*x333*x431*x112*x214+x123*x333*x231*x114*x412-x123*x333*x231*x112*x414-x313*x432*x133*x214*x121+x313*x432*x131*x123*x214-x313*x433*x134*x212*x121-x123*x333*x431*x114*x212-x123*x334*x211*x132*x413+x123*x334*x411*x132*x213+x223*x432*x133*x114*x311-x223*x432*x133*x111*x314+x223*x432*x131*x113*x314-x223*x432*x131*x114*x313+x223*x433*x134*x112*x311-x223*x433*x134*x111*x312-x223*x433*x132*x114*x311+x223*x433*x132*x111*x314-x223*x431*x134*x112*x313+x223*x431*x134*x113*x312+x223*x431*x133*x112*x314-x223*x431*x133*x114*x312-x223*x431*x132*x113*x314+x223*x431*x132*x114*x313-x223*x432*x134*x113*x311+x223*x432*x134*x111*x313+x423*x231*x134*x112*x313-x423*x231*x134*x113*x312-x423*x231*x133*x112*x314+x423*x231*x133*x114*x312+x423*x231*x132*x113*x314-x423*x231*x132*x114*x313+x423*x232*x134*x113*x311-x423*x232*x134*x111*x313-x423*x232*x133*x114*x311+x423*x232*x133*x111*x314-x423*x232*x131*x113*x314+x423*x232*x131*x114*x313-x423*x233*x134*x112*x311+x423*x233*x134*x111*x312+x423*x233*x132*x114*x311-x423*x233*x132*x111*x314+x423*x233*x131*x112*x314-x423*x233*x131*x114*x312+x313*x433*x132*x214*x121-x313*x433*x131*x122*x214+x313*x433*x131*x124*x212-x313*x433*x124*x231*x112+x313*x433*x122*x231*x114+x313*x434*x133*x212*x121+x423*x234*x133*x112*x311-x423*x234*x133*x111*x312-x423*x234*x132*x113*x311+x423*x234*x132*x111*x313-x423*x234*x131*x112*x313+x423*x234*x131*x113*x312-x423*x331*x134*x112*x213+x423*x331*x134*x113*x212+x423*x331*x133*x112*x214-x133*x232*x411*x124*x313+x133*x232*x311*x124*x413-x423*x331*x133*x114*x212-x423*x331*x132*x113*x214+x423*x331*x132*x114*x213+x423*x332*x134*x111*x213-x423*x332*x134*x113*x211-x423*x332*x133*x111*x214+x423*x332*x133*x114*x211+x423*x332*x131*x113*x214-x423*x332*x131*x114*x213+x233*x434*x123*x112*x311-x233*x434*x123*x111*x312-x233*x434*x122*x113*x311+x233*x434*x122*x111*x313-x133*x234*x311*x122*x413+x133*x234*x411*x122*x313-x133*x332*x211*x124*x413-x423*x333*x134*x111*x212+x423*x333*x134*x112*x211+x423*x333*x132*x111*x214-x423*x333*x132*x114*x211-x423*x333*x131*x112*x214+x423*x333*x131*x114*x212+x423*x334*x133*x111*x212-x423*x334*x133*x112*x211-x423*x334*x132*x111*x213+x133*x332*x411*x124*x213-x133*x334*x411*x122*x213+x133*x334*x211*x122*x413-x223*x433*x131*x112*x314+x223*x433*x131*x114*x312+x223*x331*x134*x112*x413-x223*x331*x134*x113*x412-x223*x331*x133*x112*x414+x223*x331*x133*x114*x412+x223*x331*x132*x113*x414-x223*x331*x132*x114*x413-x313*x434*x131*x123*x212-x133*x434*x211*x122*x313+x133*x434*x311*x122*x213-x133*x432*x311*x124*x213+x133*x432*x211*x124*x313+x423*x334*x132*x113*x211+x423*x334*x131*x112*x213-x423*x334*x131*x113*x212+x233*x332*x124*x111*x413-x233*x332*x124*x113*x411-x233*x332*x123*x111*x414+x233*x332*x123*x114*x411-x323*x433*x134*x112*x211-x323*x433*x132*x111*x214+x323*x432*x134*x113*x211+x323*x433*x132*x114*x211-x323*x433*x131*x114*x212-x323*x434*x133*x111*x212+x323*x434*x133*x112*x211+x323*x434*x132*x111*x213-x323*x434*x132*x113*x211-x323*x434*x131*x112*x213+x323*x434*x131*x113*x212+x323*x433*x131*x112*x214-x433*x121*x213*x334*x112+x433*x121*x212*x334*x113-x433*x232*x124*x113*x311+x433*x232*x124*x111*x313+x433*x232*x123*x114*x311-x433*x232*x123*x111*x314 : 

FF[3, 2, 3] =  x224*x434*x131*x112*x313-x224*x434*x131*x113*x312-x224*x333*x132*x111*x414+x224*x333*x132*x114*x411+x224*x333*x131*x112*x414-x224*x333*x131*x114*x412-x224*x334*x133*x111*x412+x224*x334*x133*x112*x411+x224*x334*x132*x111*x413-x224*x334*x132*x113*x411-x224*x334*x131*x112*x413+x224*x334*x131*x113*x412-x224*x431*x134*x112*x313-x134*x433*x311*x122*x214+x134*x433*x211*x122*x314-x134*x432*x211*x123*x314+x134*x432*x311*x123*x214-x424*x333*x132*x114*x211-x424*x333*x131*x112*x214+x424*x333*x131*x114*x212+x424*x334*x133*x111*x212-x424*x334*x133*x112*x211-x424*x334*x132*x111*x213+x424*x334*x132*x113*x211+x424*x334*x131*x112*x213-x424*x334*x131*x113*x212+x324*x232*x134*x111*x413+x324*x233*x132*x111*x414-x324*x233*x132*x114*x411-x324*x233*x131*x112*x414+x324*x233*x131*x114*x412+x324*x234*x133*x111*x412-x324*x234*x133*x112*x411-x324*x234*x132*x111*x413+x324*x234*x132*x113*x411-x324*x234*x131*x113*x412+x324*x431*x134*x112*x213-x324*x431*x134*x113*x212-x324*x431*x133*x112*x214-x324*x231*x134*x112*x413+x324*x231*x134*x113*x412+x324*x231*x133*x112*x414-x324*x231*x133*x114*x412-x324*x231*x132*x113*x414+x324*x231*x132*x114*x413-x324*x232*x134*x113*x411-x324*x232*x133*x111*x414+x324*x232*x133*x114*x411+x324*x232*x131*x113*x414-x324*x232*x131*x114*x413-x324*x233*x134*x111*x412+x324*x233*x134*x112*x411-x224*x433*x132*x114*x311+x224*x433*x132*x111*x314-x224*x433*x131*x112*x314+x224*x433*x131*x114*x312+x224*x331*x134*x112*x413-x224*x331*x134*x113*x412-x224*x331*x133*x112*x414+x224*x331*x133*x114*x412+x224*x331*x132*x113*x414-x224*x331*x132*x114*x413+x224*x431*x134*x113*x312+x224*x431*x133*x112*x314-x224*x431*x133*x114*x312-x224*x431*x132*x113*x314+x224*x431*x132*x114*x313-x224*x432*x134*x113*x311+x224*x432*x134*x111*x313+x224*x432*x133*x114*x311-x224*x432*x133*x111*x314+x224*x432*x131*x113*x314-x224*x432*x131*x114*x313+x224*x433*x134*x112*x311-x224*x433*x134*x111*x312+x414*x332*x131*x124*x213+x414*x333*x134*x212*x121-x414*x333*x131*x124*x212-x414*x334*x133*x212*x121+x414*x334*x132*x213*x121-x414*x334*x131*x122*x213+x414*x334*x131*x123*x212-x414*x334*x123*x231*x112+x414*x334*x122*x231*x113+x414*x132*x231*x124*x313+x414*x133*x331*x124*x212+x324*x431*x133*x114*x212+x324*x431*x132*x113*x214-x324*x431*x132*x114*x213+x324*x234*x131*x112*x413-x324*x432*x134*x111*x213+x324*x432*x133*x111*x214-x324*x432*x133*x114*x211-x324*x432*x131*x113*x214+x324*x432*x131*x114*x213+x324*x433*x134*x111*x212-x324*x433*x134*x112*x211-x324*x433*x132*x111*x214+x324*x432*x134*x113*x211-x214*x132*x124*x431*x313+x214*x132*x124*x331*x413+x214*x133*x124*x431*x312-x214*x133*x124*x331*x412+x214*x134*x331*x123*x412-x214*x134*x331*x122*x413-x214*x134*x431*x123*x312+x214*x134*x431*x122*x313+x314*x132*x213*x124*x431-x314*x132*x413*x124*x231-x314*x133*x212*x124*x431+x314*x133*x412*x124*x231-x314*x134*x431*x122*x213-x314*x134*x231*x123*x412+x314*x134*x231*x122*x413+x314*x134*x431*x123*x212-x314*x232*x134*x121*x413+x134*x332*x211*x123*x414-x134*x332*x411*x123*x214+x134*x333*x411*x122*x214-x134*x333*x211*x122*x414+x314*x232*x131*x124*x413+x314*x233*x134*x121*x412-x314*x233*x131*x124*x412-x114*x234*x331*x123*x412+x114*x234*x331*x122*x413+x114*x234*x431*x123*x312-x114*x234*x431*x122*x313-x124*x432*x311*x133*x214+x124*x432*x211*x133*x314+x124*x433*x311*x132*x214-x124*x433*x211*x132*x314+x324*x433*x132*x114*x211-x324*x433*x131*x114*x212-x324*x434*x133*x111*x212+x324*x434*x133*x112*x211+x324*x434*x132*x111*x213-x324*x434*x132*x113*x211-x324*x434*x131*x112*x213+x324*x434*x131*x113*x212+x324*x433*x131*x112*x214-x314*x234*x133*x121*x412+x314*x234*x132*x121*x413-x314*x234*x131*x122*x413+x314*x234*x131*x123*x412+x314*x234*x122*x431*x113+x314*x432*x134*x213*x121+x124*x434*x231*x113*x312-x124*x434*x231*x112*x313-x124*x434*x331*x113*x212+x124*x434*x331*x112*x213+x124*x232*x311*x133*x414-x124*x232*x411*x133*x314+x124*x233*x411*x132*x314-x124*x233*x311*x132*x414-x114*x334*x431*x123*x212+x114*x334*x431*x122*x213+x334*x121*x414*x233*x112-x414*x133*x231*x124*x312-x414*x134*x212*x123*x331-x414*x134*x313*x122*x231+x414*x134*x213*x122*x331-x414*x132*x331*x124*x213+x124*x234*x331*x113*x412-x124*x234*x331*x112*x413-x124*x234*x431*x113*x312+x124*x234*x431*x112*x313+x124*x332*x411*x133*x214+x214*x332*x134*x121*x413-x214*x332*x131*x124*x413-x214*x333*x134*x121*x412+x214*x333*x131*x124*x412+x214*x334*x133*x121*x412-x214*x334*x132*x121*x413+x214*x334*x131*x122*x413-x214*x334*x131*x123*x412+x214*x334*x123*x431*x112-x214*x334*x122*x431*x113+x234*x332*x124*x111*x413-x234*x332*x124*x113*x411-x234*x332*x123*x111*x414+x234*x332*x123*x114*x411-x234*x333*x124*x111*x412+x234*x333*x124*x112*x411+x234*x333*x122*x111*x414-x234*x333*x122*x114*x411+x234*x432*x124*x113*x311-x234*x432*x124*x111*x313-x234*x432*x123*x114*x311+x234*x432*x123*x111*x314-x234*x433*x124*x112*x311+x234*x433*x124*x111*x312+x234*x433*x122*x114*x311-x234*x433*x122*x111*x314-x124*x332*x211*x133*x414+x124*x333*x211*x132*x414-x124*x333*x411*x132*x214-x124*x334*x431*x112*x213-x434*x121*x212*x333*x114-x434*x232*x124*x113*x311+x434*x232*x124*x111*x313+x434*x232*x123*x114*x311-x434*x232*x123*x111*x314+x434*x233*x124*x112*x311-x434*x233*x124*x111*x312-x434*x233*x122*x114*x311+x434*x233*x122*x111*x314+x434*x121*x314*x232*x113-x234*x121*x414*x333*x112-x234*x121*x312*x433*x114+x114*x334*x231*x123*x412-x114*x334*x231*x122*x413-x434*x121*x314*x233*x112-x434*x121*x313*x232*x114+x434*x121*x312*x233*x114-x434*x332*x124*x111*x213+x434*x332*x124*x113*x211+x434*x332*x123*x111*x214-x434*x332*x123*x114*x211-x434*x121*x214*x332*x113+x434*x333*x124*x111*x212-x434*x333*x124*x112*x211-x434*x333*x122*x111*x214+x434*x333*x122*x114*x211+x434*x121*x214*x333*x112+x434*x121*x213*x332*x114+x434*x123*x211*x132*x314-x334*x121*x414*x232*x113+x334*x121*x413*x232*x114-x334*x121*x412*x233*x114+x334*x121*x212*x433*x114-x334*x121*x213*x432*x114-x334*x121*x214*x433*x112+x334*x121*x214*x432*x113-x334*x232*x124*x111*x413+x334*x232*x124*x113*x411-x124*x334*x231*x113*x412+x124*x334*x231*x112*x413+x124*x334*x431*x113*x212+x314*x434*x133*x212*x121-x314*x434*x132*x213*x121+x314*x434*x131*x122*x213-x314*x434*x131*x123*x212+x314*x434*x123*x231*x112-x314*x434*x122*x231*x113-x214*x432*x134*x313*x121+x214*x432*x131*x124*x313+x214*x433*x134*x312*x121+x334*x232*x123*x111*x414-x334*x232*x123*x114*x411+x334*x233*x124*x111*x412-x334*x233*x124*x112*x411-x334*x233*x122*x111*x414+x334*x233*x122*x114*x411+x334*x432*x124*x111*x213-x334*x432*x124*x113*x211-x334*x432*x123*x111*x214+x424*x231*x134*x112*x313-x424*x231*x134*x113*x312-x424*x231*x133*x112*x314+x424*x231*x133*x114*x312+x424*x231*x132*x113*x314-x424*x231*x132*x114*x313+x424*x232*x134*x113*x311-x424*x232*x134*x111*x313-x424*x232*x133*x114*x311+x424*x232*x133*x111*x314-x424*x232*x131*x113*x314+x424*x232*x131*x114*x313-x424*x233*x134*x112*x311+x334*x432*x123*x114*x211-x334*x433*x124*x111*x212+x334*x433*x124*x112*x211-x334*x433*x122*x114*x211+x334*x433*x122*x111*x214-x334*x122*x411*x133*x214+x334*x122*x211*x133*x414+x114*x434*x212*x123*x331+x114*x434*x313*x122*x231-x114*x434*x213*x122*x331-x114*x434*x312*x123*x231-x314*x234*x123*x431*x112-x314*x433*x134*x212*x121-x314*x432*x131*x124*x213+x314*x433*x131*x124*x212+x334*x123*x411*x132*x214-x334*x123*x211*x132*x414-x434*x123*x311*x132*x214-x214*x433*x131*x124*x312-x214*x434*x133*x312*x121+x214*x434*x132*x313*x121-x214*x434*x131*x122*x313+x214*x434*x131*x123*x312-x214*x434*x123*x331*x112+x214*x434*x122*x331*x113-x434*x122*x211*x133*x314+x434*x122*x311*x133*x214+x424*x233*x134*x111*x312+x424*x233*x132*x114*x311-x424*x233*x132*x111*x314+x424*x233*x131*x112*x314-x424*x233*x131*x114*x312+x424*x234*x133*x112*x311-x424*x234*x133*x111*x312-x424*x234*x132*x113*x311+x424*x234*x132*x111*x313-x424*x234*x131*x112*x313+x424*x234*x131*x113*x312-x424*x331*x134*x112*x213+x424*x331*x134*x113*x212+x234*x121*x313*x432*x114-x234*x121*x413*x332*x114-x234*x121*x314*x432*x113+x234*x121*x412*x333*x114+x234*x121*x314*x433*x112+x234*x121*x414*x332*x113-x234*x123*x411*x132*x314-x234*x122*x311*x133*x414+x234*x122*x411*x133*x314+x234*x123*x311*x132*x414+x424*x331*x133*x112*x214-x424*x331*x133*x114*x212-x424*x331*x132*x113*x214+x424*x331*x132*x114*x213+x424*x332*x134*x111*x213-x424*x332*x134*x113*x211-x424*x332*x133*x111*x214+x424*x332*x133*x114*x211+x424*x332*x131*x113*x214-x424*x332*x131*x114*x213-x424*x333*x134*x111*x212+x424*x333*x134*x112*x211+x424*x333*x132*x111*x214-x224*x332*x134*x111*x413+x224*x332*x134*x113*x411+x224*x332*x133*x111*x414-x224*x332*x133*x114*x411-x224*x332*x131*x113*x414+x224*x332*x131*x114*x413+x224*x333*x134*x111*x412-x224*x333*x134*x112*x411-x224*x434*x133*x112*x311+x224*x434*x133*x111*x312+x224*x434*x132*x113*x311-x224*x434*x132*x111*x313+x134*x232*x411*x123*x314-x134*x232*x311*x123*x414-x134*x233*x411*x122*x314+x134*x233*x311*x122*x414+x414*x233*x131*x124*x312+x414*x234*x133*x312*x121-x414*x234*x132*x313*x121+x414*x234*x131*x122*x313-x414*x234*x131*x123*x312+x414*x234*x123*x331*x112-x414*x234*x122*x331*x113-x414*x332*x134*x213*x121+x414*x134*x312*x123*x231+x414*x232*x134*x313*x121-x414*x232*x131*x124*x313-x414*x233*x134*x312*x121 : 

FF[3, 3, 0] =  -2*x222*x321*x423*x131*x414+2*x222*x321*x424*x131*x413+2*x222*x423*x321*x434*x111-2*x222*x423*x121*x434*x311+2*x222*x424*x121*x433*x311-2*x323*x422*x121*x434*x211+2*x323*x422*x221*x434*x111+2*x323*x424*x121*x432*x211-2*x323*x424*x221*x432*x111-2*x224*x321*x422*x131*x413+2*x224*x321*x423*x131*x412-2*x224*x423*x321*x432*x111+2*x224*x423*x121*x432*x311-2*x122*x221*x423*x331*x414+2*x122*x221*x424*x331*x413+2*x122*x223*x421*x331*x414+2*x122*x223*x424*x311*x431-2*x122*x223*x424*x331*x411-2*x122*x223*x431*x321*x414-2*x122*x223*x434*x311*x421+2*x122*x223*x434*x321*x411-2*x122*x224*x421*x331*x413-2*x122*x224*x423*x311*x431+2*x122*x224*x423*x331*x411+2*x122*x224*x431*x321*x413+2*x122*x224*x433*x311*x421-2*x122*x224*x433*x321*x411+2*x122*x321*x423*x231*x414-2*x122*x321*x424*x231*x413-2*x222*x424*x321*x433*x111+2*x222*x323*x414*x131*x421-2*x222*x323*x414*x121*x431-2*x222*x323*x424*x131*x411+2*x222*x323*x424*x111*x431+2*x222*x323*x434*x121*x411-2*x222*x323*x434*x111*x421-2*x222*x324*x413*x131*x421+2*x222*x324*x413*x121*x431+2*x222*x324*x423*x131*x411-2*x222*x324*x423*x111*x431-2*x222*x324*x433*x121*x411+2*x222*x324*x433*x111*x421+2*x221*x322*x423*x131*x414-2*x221*x322*x424*x131*x413-2*x221*x323*x422*x131*x414+2*x221*x323*x424*x131*x412+2*x221*x324*x422*x131*x413-2*x221*x324*x423*x131*x412-2*x124*x423*x311*x432*x221+2*x124*x423*x211*x432*x321+2*x124*x321*x422*x231*x413-2*x124*x321*x423*x231*x412-2*x124*x322*x421*x231*x413-2*x124*x322*x423*x211*x431+2*x124*x322*x423*x231*x411+2*x124*x322*x431*x221*x413+2*x124*x322*x433*x211*x421-2*x124*x322*x433*x221*x411+2*x124*x323*x421*x231*x412+2*x124*x323*x422*x211*x431-2*x124*x323*x422*x231*x411-2*x124*x323*x431*x221*x412+2*x124*x222*x421*x331*x413+2*x124*x222*x423*x311*x431-2*x124*x222*x423*x331*x411-2*x124*x222*x431*x321*x413-2*x124*x222*x433*x311*x421+2*x124*x222*x433*x321*x411-2*x124*x223*x421*x331*x412-2*x124*x223*x422*x311*x431+2*x124*x223*x422*x331*x411+2*x124*x223*x431*x321*x412+2*x124*x223*x432*x311*x421-2*x124*x223*x432*x321*x411-2*x124*x221*x422*x331*x413+2*x124*x221*x423*x331*x412-2*x124*x323*x432*x211*x421+2*x124*x323*x432*x221*x411-2*x124*x422*x211*x433*x321+2*x124*x422*x311*x433*x221-2*x121*x324*x422*x231*x413+2*x121*x324*x423*x231*x412+2*x121*x223*x424*x331*x412+2*x121*x224*x422*x331*x413-2*x121*x224*x423*x331*x412+2*x223*x422*x121*x434*x311+2*x223*x424*x321*x432*x111-2*x223*x424*x121*x432*x311+2*x223*x321*x422*x131*x414-2*x223*x321*x424*x131*x412-2*x223*x322*x414*x131*x421+2*x223*x322*x414*x121*x431+2*x223*x322*x424*x131*x411-2*x223*x322*x424*x111*x431-2*x223*x322*x434*x121*x411+2*x223*x322*x434*x111*x421+2*x223*x324*x412*x131*x421-2*x223*x324*x412*x121*x431-2*x122*x323*x421*x231*x414-2*x122*x323*x424*x211*x431+2*x122*x323*x424*x231*x411+2*x122*x323*x431*x221*x414+2*x122*x323*x434*x211*x421-2*x122*x323*x434*x221*x411+2*x122*x324*x421*x231*x413+2*x122*x324*x423*x211*x431-2*x122*x324*x423*x231*x411-2*x122*x324*x431*x221*x413-2*x122*x324*x433*x211*x421+2*x122*x324*x433*x221*x411+2*x122*x423*x311*x434*x221-2*x122*x423*x211*x434*x321+2*x122*x424*x211*x433*x321-2*x122*x424*x311*x433*x221-2*x223*x324*x422*x131*x411+2*x223*x324*x422*x111*x431+2*x223*x324*x432*x121*x411-2*x223*x324*x432*x111*x421-2*x223*x422*x321*x434*x111-2*x324*x422*x221*x433*x111+2*x324*x422*x121*x433*x211-2*x324*x423*x121*x432*x211+2*x324*x423*x221*x432*x111-2*x123*x321*x422*x231*x414+2*x123*x321*x424*x231*x412+2*x123*x322*x421*x231*x414+2*x123*x322*x424*x211*x431-2*x123*x322*x424*x231*x411-2*x123*x322*x431*x221*x414-2*x123*x322*x434*x211*x421+2*x123*x322*x434*x221*x411-2*x123*x324*x421*x231*x412-2*x123*x324*x422*x211*x431+2*x123*x324*x422*x231*x411+2*x123*x324*x431*x221*x412+2*x123*x324*x432*x211*x421-2*x123*x324*x432*x221*x411-2*x123*x422*x311*x434*x221+2*x123*x422*x211*x434*x321+2*x123*x424*x311*x432*x221-2*x322*x423*x221*x434*x111+2*x322*x423*x121*x434*x211+2*x322*x424*x221*x433*x111+2*x121*x322*x424*x231*x413+2*x121*x323*x422*x231*x414-2*x121*x323*x424*x231*x412-2*x123*x424*x211*x432*x321-2*x123*x222*x424*x311*x431+2*x123*x222*x424*x331*x411+2*x123*x222*x431*x321*x414+2*x123*x222*x434*x311*x421-2*x123*x222*x434*x321*x411+2*x123*x224*x421*x331*x412+2*x123*x224*x422*x311*x431-2*x123*x224*x422*x331*x411-2*x123*x224*x431*x321*x412-2*x123*x224*x432*x311*x421+2*x123*x224*x432*x321*x411-2*x123*x222*x421*x331*x414+2*x123*x221*x422*x331*x414-2*x123*x221*x424*x331*x412+2*x224*x322*x413*x131*x421-2*x224*x322*x413*x121*x431-2*x224*x322*x423*x131*x411+2*x224*x322*x423*x111*x431+2*x224*x322*x433*x121*x411-2*x224*x322*x433*x111*x421-2*x224*x323*x412*x131*x421+2*x224*x323*x412*x121*x431+2*x224*x323*x422*x131*x411-2*x224*x323*x422*x111*x431-2*x224*x323*x432*x121*x411+2*x224*x323*x432*x111*x421-2*x224*x422*x121*x433*x311+2*x224*x422*x321*x433*x111-2*x322*x424*x121*x433*x211-2*x121*x322*x423*x231*x414+2*x121*x222*x423*x331*x414-2*x121*x222*x424*x331*x413-2*x121*x223*x422*x331*x414 : 

FF[3, 3, 1] =  2*x112*x324*x423*x432*x221-2*x112*x224*x323*x431*x422+2*x112*x224*x323*x421*x432+2*x112*x224*x422*x433*x321-2*x112*x224*x423*x432*x321-2*x112*x223*x322*x431*x424+2*x112*x223*x322*x421*x434+2*x112*x223*x324*x431*x422-2*x112*x223*x324*x421*x432-2*x112*x223*x422*x434*x321+2*x112*x223*x424*x432*x321+2*x112*x224*x322*x431*x423-2*x112*x224*x322*x421*x433+2*x112*x222*x323*x431*x424-2*x112*x222*x323*x421*x434-2*x112*x222*x324*x431*x423+2*x112*x222*x324*x421*x433+2*x112*x222*x423*x434*x321-2*x112*x222*x424*x433*x321-2*x112*x322*x423*x434*x221+2*x112*x322*x424*x433*x221+2*x112*x323*x422*x434*x221-2*x112*x323*x424*x432*x221-2*x112*x324*x422*x433*x221-2*x132*x223*x324*x411*x422+2*x132*x221*x324*x413*x422-2*x132*x221*x324*x412*x423+2*x122*x224*x323*x431*x412-2*x122*x224*x323*x411*x432-2*x122*x223*x324*x431*x412+2*x122*x223*x324*x411*x432-2*x212*x123*x324*x431*x422+2*x212*x123*x324*x421*x432+2*x212*x123*x422*x434*x321-2*x212*x123*x424*x432*x321-2*x212*x124*x322*x431*x423+2*x212*x124*x322*x421*x433+2*x212*x124*x323*x431*x422-2*x212*x124*x323*x421*x432-2*x212*x122*x323*x431*x424+2*x212*x122*x323*x421*x434+2*x212*x122*x324*x431*x423-2*x212*x122*x324*x421*x433-2*x212*x122*x423*x434*x321+2*x212*x122*x424*x433*x321+2*x212*x123*x322*x431*x424-2*x132*x224*x321*x413*x422+2*x132*x224*x321*x412*x423+2*x132*x224*x322*x421*x413-2*x132*x224*x322*x411*x423-2*x132*x224*x323*x421*x412+2*x132*x224*x323*x411*x422-2*x132*x222*x324*x421*x413+2*x132*x222*x324*x411*x423+2*x132*x223*x321*x414*x422-2*x132*x223*x321*x412*x424-2*x132*x223*x322*x421*x414+2*x132*x223*x322*x411*x424+2*x132*x223*x324*x421*x412-2*x212*x323*x422*x434*x121+2*x212*x323*x424*x432*x121+2*x212*x324*x422*x433*x121-2*x212*x324*x423*x432*x121+2*x212*x322*x423*x434*x121-2*x212*x322*x424*x433*x121-2*x212*x124*x422*x433*x321+2*x212*x124*x423*x432*x321-2*x212*x123*x322*x421*x434-2*x222*x124*x323*x431*x412+2*x222*x124*x323*x411*x432+2*x222*x123*x324*x431*x412-2*x222*x123*x324*x411*x432-2*x132*x222*x321*x414*x423+2*x232*x121*x322*x413*x424+2*x232*x121*x323*x414*x422-2*x232*x121*x323*x412*x424-2*x232*x121*x324*x413*x422+2*x232*x121*x324*x412*x423+2*x132*x222*x323*x421*x414-2*x232*x124*x322*x421*x413+2*x232*x124*x322*x411*x423+2*x232*x124*x323*x421*x412-2*x232*x124*x323*x411*x422-2*x232*x123*x322*x411*x424-2*x232*x123*x324*x421*x412+2*x232*x123*x324*x411*x422+2*x232*x124*x321*x413*x422-2*x232*x124*x321*x412*x423+2*x232*x122*x321*x414*x423-2*x232*x122*x321*x413*x424-2*x232*x122*x323*x421*x414+2*x232*x122*x323*x411*x424+2*x232*x122*x324*x421*x413-2*x232*x122*x324*x411*x423+2*x132*x222*x321*x413*x424-2*x232*x123*x321*x414*x422+2*x232*x123*x321*x412*x424+2*x232*x123*x322*x421*x414-2*x232*x121*x322*x414*x423-2*x132*x222*x323*x411*x424+2*x132*x221*x323*x412*x424-2*x132*x221*x323*x414*x422-2*x132*x221*x322*x413*x424+2*x132*x221*x322*x414*x423+2*x312*x123*x224*x431*x422-2*x312*x123*x224*x421*x432-2*x312*x123*x422*x434*x221+2*x312*x123*x424*x432*x221-2*x312*x122*x424*x433*x221-2*x312*x123*x222*x431*x424+2*x312*x123*x222*x421*x434+2*x312*x122*x223*x431*x424-2*x312*x122*x223*x421*x434-2*x312*x122*x224*x431*x423+2*x312*x122*x224*x421*x433+2*x312*x122*x423*x434*x221+2*x312*x223*x422*x434*x121-2*x312*x223*x424*x432*x121-2*x312*x224*x422*x433*x121+2*x312*x224*x423*x432*x121+2*x312*x222*x424*x433*x121-2*x312*x222*x423*x434*x121+2*x312*x124*x422*x433*x221-2*x312*x124*x423*x432*x221+2*x312*x124*x222*x431*x423-2*x312*x124*x222*x421*x433-2*x312*x124*x223*x431*x422+2*x312*x124*x223*x421*x432-2*x322*x124*x223*x411*x432+2*x322*x124*x223*x431*x412-2*x322*x123*x224*x431*x412+2*x322*x123*x224*x411*x432+2*x332*x123*x224*x421*x412-2*x332*x123*x224*x411*x422-2*x332*x124*x221*x413*x422+2*x332*x124*x221*x412*x423+2*x332*x124*x222*x421*x413-2*x332*x124*x222*x411*x423-2*x332*x124*x223*x421*x412-2*x332*x122*x223*x411*x424-2*x332*x122*x224*x421*x413+2*x332*x122*x224*x411*x423+2*x332*x121*x223*x412*x424+2*x332*x121*x224*x413*x422-2*x332*x121*x224*x412*x423-2*x332*x122*x221*x414*x423+2*x332*x122*x221*x413*x424+2*x332*x122*x223*x421*x414-2*x332*x121*x223*x414*x422+2*x332*x121*x222*x414*x423-2*x332*x121*x222*x413*x424+2*x332*x124*x223*x411*x422+2*x332*x123*x221*x414*x422-2*x332*x123*x221*x412*x424-2*x332*x123*x222*x421*x414+2*x332*x123*x222*x411*x424+2*x412*x222*x323*x434*x121-2*x412*x222*x324*x433*x121+2*x412*x124*x222*x433*x321-2*x412*x124*x322*x433*x221+2*x412*x122*x324*x433*x221-2*x412*x123*x222*x434*x321+2*x412*x123*x322*x434*x221+2*x412*x122*x223*x434*x321-2*x412*x122*x224*x433*x321-2*x412*x122*x323*x434*x221+2*x412*x224*x322*x433*x121-2*x412*x223*x322*x434*x121+2*x432*x124*x322*x221*x413-2*x432*x123*x322*x221*x414-2*x432*x124*x222*x321*x413+2*x432*x123*x222*x321*x414+2*x432*x122*x323*x221*x414-2*x432*x122*x324*x221*x413-2*x432*x122*x223*x321*x414+2*x432*x122*x224*x321*x413-2*x432*x224*x322*x121*x413+2*x432*x222*x324*x121*x413+2*x432*x223*x322*x121*x414-2*x432*x222*x323*x121*x414 : 

FF[3, 3, 2] =  2*x113*x223*x324*x431*x422-2*x113*x223*x324*x421*x432-2*x113*x223*x422*x434*x321+2*x113*x223*x424*x432*x321+2*x113*x224*x322*x431*x423-2*x113*x224*x322*x421*x433+2*x113*x222*x323*x431*x424-2*x113*x222*x323*x421*x434-2*x113*x222*x324*x431*x423+2*x113*x222*x324*x421*x433+2*x113*x222*x423*x434*x321-2*x113*x222*x424*x433*x321+2*x123*x222*x324*x431*x413-2*x123*x222*x324*x411*x433-2*x113*x322*x423*x434*x221+2*x113*x322*x424*x433*x221+2*x113*x323*x422*x434*x221-2*x113*x323*x424*x432*x221-2*x113*x324*x422*x433*x221+2*x113*x324*x423*x432*x221-2*x113*x224*x323*x431*x422+2*x113*x224*x323*x421*x432+2*x113*x224*x422*x433*x321-2*x113*x224*x423*x432*x321-2*x113*x223*x322*x431*x424+2*x113*x223*x322*x421*x434-2*x123*x224*x322*x431*x413+2*x123*x224*x322*x411*x433+2*x133*x222*x321*x413*x424+2*x133*x222*x323*x421*x414-2*x133*x222*x323*x411*x424+2*x133*x221*x322*x414*x423-2*x133*x221*x322*x413*x424-2*x133*x221*x323*x414*x422+2*x133*x221*x323*x412*x424+2*x133*x223*x324*x421*x412-2*x133*x223*x324*x411*x422+2*x133*x221*x324*x413*x422-2*x133*x221*x324*x412*x423-2*x133*x222*x321*x414*x423-2*x133*x223*x322*x421*x414+2*x133*x223*x322*x411*x424+2*x213*x122*x324*x431*x423-2*x213*x122*x324*x421*x433-2*x213*x122*x423*x434*x321+2*x213*x122*x424*x433*x321+2*x213*x123*x322*x431*x424-2*x133*x224*x321*x413*x422+2*x133*x224*x321*x412*x423+2*x133*x224*x322*x421*x413-2*x133*x224*x322*x411*x423-2*x133*x224*x323*x421*x412+2*x133*x224*x323*x411*x422-2*x133*x222*x324*x421*x413+2*x133*x222*x324*x411*x423+2*x133*x223*x321*x414*x422-2*x133*x223*x321*x412*x424+2*x213*x324*x422*x433*x121-2*x213*x324*x423*x432*x121+2*x213*x322*x423*x434*x121-2*x213*x322*x424*x433*x121-2*x213*x124*x422*x433*x321+2*x213*x124*x423*x432*x321-2*x213*x123*x322*x421*x434-2*x213*x123*x324*x431*x422+2*x213*x123*x324*x421*x432+2*x213*x123*x422*x434*x321-2*x213*x123*x424*x432*x321-2*x213*x124*x322*x431*x423+2*x213*x124*x322*x421*x433+2*x213*x124*x323*x431*x422-2*x213*x124*x323*x421*x432-2*x213*x122*x323*x431*x424+2*x213*x122*x323*x421*x434-2*x213*x323*x422*x434*x121+2*x213*x323*x424*x432*x121+2*x223*x124*x322*x431*x413-2*x223*x124*x322*x411*x433-2*x223*x122*x324*x431*x413+2*x223*x122*x324*x411*x433-2*x233*x122*x321*x413*x424-2*x233*x122*x323*x421*x414+2*x233*x122*x323*x411*x424+2*x233*x122*x324*x421*x413-2*x233*x122*x324*x411*x423-2*x233*x123*x321*x414*x422+2*x233*x123*x321*x412*x424+2*x233*x123*x322*x421*x414-2*x233*x121*x322*x414*x423+2*x233*x121*x322*x413*x424+2*x233*x121*x323*x414*x422-2*x233*x121*x323*x412*x424-2*x233*x121*x324*x413*x422+2*x233*x121*x324*x412*x423-2*x233*x124*x322*x421*x413+2*x233*x124*x322*x411*x423+2*x233*x124*x323*x421*x412-2*x233*x124*x323*x411*x422-2*x233*x123*x322*x411*x424-2*x233*x123*x324*x421*x412+2*x233*x123*x324*x411*x422+2*x233*x124*x321*x413*x422-2*x233*x124*x321*x412*x423+2*x233*x122*x321*x414*x423+2*x313*x122*x224*x421*x433+2*x313*x122*x423*x434*x221-2*x313*x123*x222*x431*x424+2*x313*x123*x222*x421*x434+2*x313*x122*x223*x431*x424-2*x313*x122*x223*x421*x434-2*x313*x122*x224*x431*x423+2*x313*x223*x422*x434*x121-2*x313*x223*x424*x432*x121-2*x313*x224*x422*x433*x121+2*x313*x224*x423*x432*x121+2*x313*x222*x424*x433*x121-2*x313*x222*x423*x434*x121+2*x313*x124*x422*x433*x221-2*x313*x124*x423*x432*x221+2*x313*x124*x222*x431*x423-2*x313*x124*x222*x421*x433-2*x313*x124*x223*x431*x422+2*x313*x124*x223*x421*x432+2*x313*x123*x224*x431*x422-2*x313*x123*x224*x421*x432-2*x313*x123*x422*x434*x221+2*x313*x123*x424*x432*x221-2*x313*x122*x424*x433*x221+2*x323*x122*x224*x431*x413-2*x323*x122*x224*x411*x433-2*x323*x124*x222*x431*x413+2*x323*x124*x222*x411*x433-2*x333*x121*x224*x412*x423-2*x333*x122*x221*x414*x423+2*x333*x122*x221*x413*x424+2*x333*x122*x223*x421*x414-2*x333*x121*x223*x414*x422+2*x333*x121*x222*x414*x423-2*x333*x121*x222*x413*x424+2*x333*x122*x224*x411*x423+2*x333*x121*x223*x412*x424+2*x333*x121*x224*x413*x422-2*x413*x124*x223*x432*x321-2*x413*x123*x222*x434*x321+2*x413*x123*x224*x432*x321+2*x413*x123*x322*x434*x221+2*x413*x122*x223*x434*x321-2*x413*x122*x323*x434*x221+2*x333*x124*x223*x411*x422+2*x333*x123*x221*x414*x422-2*x333*x123*x221*x412*x424-2*x333*x123*x222*x421*x414+2*x333*x123*x222*x411*x424+2*x333*x123*x224*x421*x412-2*x333*x123*x224*x411*x422-2*x333*x124*x221*x413*x422+2*x333*x124*x221*x412*x423+2*x333*x124*x222*x421*x413-2*x333*x124*x222*x411*x423-2*x333*x124*x223*x421*x412-2*x333*x122*x223*x411*x424-2*x333*x122*x224*x421*x413-2*x413*x123*x324*x432*x221-2*x413*x224*x323*x432*x121-2*x413*x223*x322*x434*x121+2*x413*x223*x324*x432*x121+2*x413*x124*x323*x432*x221+2*x413*x222*x323*x434*x121+2*x433*x124*x223*x321*x412+2*x433*x123*x222*x321*x414-2*x433*x123*x224*x321*x412+2*x433*x122*x323*x221*x414-2*x433*x122*x223*x321*x414+2*x433*x123*x324*x221*x412-2*x433*x223*x324*x121*x412+2*x433*x223*x322*x121*x414-2*x433*x222*x323*x121*x414-2*x433*x124*x323*x221*x412-2*x433*x123*x322*x221*x414+2*x433*x224*x323*x121*x412 : 

FF[3, 3, 3] =  2*x234*x121*x322*x413*x424+2*x234*x121*x323*x414*x422-2*x234*x121*x323*x412*x424-2*x234*x122*x324*x411*x423-2*x234*x123*x321*x414*x422+2*x234*x123*x321*x412*x424+2*x234*x123*x322*x421*x414-2*x234*x121*x322*x414*x423-2*x234*x124*x323*x411*x422-2*x234*x123*x322*x411*x424-2*x234*x123*x324*x421*x412+2*x234*x123*x324*x411*x422+2*x234*x124*x321*x413*x422-2*x234*x124*x321*x412*x423+2*x234*x122*x321*x414*x423-2*x234*x122*x321*x413*x424-2*x234*x122*x323*x421*x414+2*x234*x122*x323*x411*x424+2*x234*x122*x324*x421*x413-2*x234*x124*x322*x421*x413+2*x234*x124*x322*x411*x423+2*x234*x124*x323*x421*x412+2*x314*x122*x423*x434*x221+2*x314*x123*x424*x432*x221-2*x314*x122*x424*x433*x221-2*x314*x123*x222*x431*x424+2*x314*x123*x222*x421*x434+2*x314*x122*x223*x431*x424-2*x314*x122*x223*x421*x434-2*x314*x122*x224*x431*x423+2*x314*x122*x224*x421*x433-2*x314*x124*x223*x431*x422+2*x314*x124*x223*x421*x432+2*x314*x123*x224*x431*x422-2*x314*x123*x224*x421*x432-2*x314*x123*x422*x434*x221+2*x314*x124*x422*x433*x221-2*x314*x124*x423*x432*x221+2*x314*x124*x222*x431*x423-2*x314*x124*x222*x421*x433+2*x314*x223*x422*x434*x121-2*x314*x223*x424*x432*x121-2*x314*x224*x422*x433*x121+2*x314*x224*x423*x432*x121+2*x314*x222*x424*x433*x121-2*x314*x222*x423*x434*x121-2*x324*x122*x223*x431*x414+2*x324*x122*x223*x411*x434+2*x324*x123*x222*x431*x414-2*x324*x123*x222*x411*x434-2*x334*x121*x222*x413*x424-2*x334*x121*x224*x412*x423-2*x334*x122*x221*x414*x423+2*x334*x122*x221*x413*x424+2*x334*x122*x223*x421*x414-2*x334*x121*x223*x414*x422+2*x334*x121*x222*x414*x423+2*x334*x122*x224*x411*x423+2*x334*x121*x223*x412*x424+2*x334*x121*x224*x413*x422+2*x334*x123*x224*x421*x412-2*x334*x123*x224*x411*x422-2*x334*x124*x221*x413*x422+2*x334*x124*x221*x412*x423+2*x334*x124*x222*x421*x413-2*x334*x124*x222*x411*x423-2*x334*x124*x223*x421*x412-2*x334*x122*x223*x411*x424-2*x334*x122*x224*x421*x413+2*x334*x124*x223*x411*x422+2*x334*x123*x221*x414*x422-2*x334*x123*x221*x412*x424-2*x334*x123*x222*x421*x414+2*x334*x123*x222*x411*x424+2*x414*x123*x224*x432*x321-2*x414*x122*x224*x433*x321-2*x414*x124*x322*x433*x221+2*x414*x122*x324*x433*x221+2*x414*x223*x324*x432*x121+2*x414*x124*x323*x432*x221-2*x414*x222*x324*x433*x121-2*x414*x123*x324*x432*x221+2*x414*x124*x222*x433*x321-2*x414*x124*x223*x432*x321+2*x414*x224*x322*x433*x121-2*x414*x224*x323*x432*x121+2*x434*x122*x224*x321*x413-2*x434*x122*x324*x221*x413-2*x434*x123*x224*x321*x412+2*x434*x123*x324*x221*x412-2*x434*x124*x222*x321*x413+2*x434*x124*x223*x321*x412-2*x434*x124*x323*x221*x412+2*x434*x124*x322*x221*x413-2*x434*x223*x324*x121*x412+2*x434*x222*x324*x121*x413-2*x434*x224*x322*x121*x413+2*x434*x224*x323*x121*x412-2*x114*x224*x323*x431*x422+2*x114*x224*x323*x421*x432+2*x114*x224*x422*x433*x321-2*x114*x224*x423*x432*x321-2*x114*x223*x322*x431*x424+2*x114*x223*x322*x421*x434+2*x114*x223*x324*x431*x422-2*x114*x223*x324*x421*x432-2*x114*x223*x422*x434*x321+2*x114*x223*x424*x432*x321+2*x114*x224*x322*x431*x423-2*x114*x224*x322*x421*x433+2*x114*x222*x323*x431*x424-2*x114*x222*x323*x421*x434-2*x114*x222*x324*x431*x423+2*x114*x222*x324*x421*x433+2*x114*x222*x423*x434*x321-2*x114*x222*x424*x433*x321-2*x114*x322*x423*x434*x221+2*x114*x322*x424*x433*x221+2*x114*x323*x422*x434*x221-2*x114*x323*x424*x432*x221-2*x114*x324*x422*x433*x221+2*x114*x324*x423*x432*x221-2*x124*x222*x323*x431*x414+2*x124*x222*x323*x411*x434+2*x124*x223*x322*x431*x414-2*x124*x223*x322*x411*x434+2*x134*x223*x321*x414*x422-2*x134*x223*x321*x412*x424-2*x134*x223*x322*x421*x414+2*x134*x223*x322*x411*x424+2*x134*x223*x324*x421*x412-2*x134*x223*x324*x411*x422+2*x134*x221*x324*x413*x422-2*x134*x221*x324*x412*x423-2*x134*x222*x321*x414*x423+2*x134*x222*x321*x413*x424+2*x134*x222*x323*x421*x414-2*x134*x222*x323*x411*x424+2*x134*x221*x322*x414*x423-2*x134*x221*x322*x413*x424-2*x134*x221*x323*x414*x422+2*x134*x221*x323*x412*x424-2*x134*x224*x321*x413*x422+2*x134*x224*x321*x412*x423+2*x134*x224*x322*x421*x413-2*x134*x224*x322*x411*x423-2*x134*x224*x323*x421*x412+2*x134*x224*x323*x411*x422-2*x134*x222*x324*x421*x413+2*x134*x222*x324*x411*x423-2*x214*x122*x323*x431*x424+2*x214*x122*x323*x421*x434+2*x214*x122*x324*x431*x423-2*x214*x122*x324*x421*x433-2*x214*x122*x423*x434*x321+2*x214*x122*x424*x433*x321+2*x214*x123*x322*x431*x424+2*x214*x124*x323*x431*x422-2*x214*x124*x323*x421*x432+2*x214*x123*x422*x434*x321-2*x214*x123*x424*x432*x321-2*x214*x124*x322*x431*x423+2*x214*x124*x322*x421*x433-2*x214*x323*x422*x434*x121+2*x214*x323*x424*x432*x121+2*x214*x324*x422*x433*x121-2*x214*x324*x423*x432*x121+2*x214*x322*x423*x434*x121-2*x214*x322*x424*x433*x121-2*x214*x124*x422*x433*x321+2*x214*x124*x423*x432*x321-2*x214*x123*x322*x421*x434-2*x214*x123*x324*x431*x422+2*x214*x123*x324*x421*x432+2*x224*x122*x323*x431*x414-2*x224*x122*x323*x411*x434-2*x224*x123*x322*x431*x414+2*x224*x123*x322*x411*x434-2*x234*x121*x324*x413*x422+2*x234*x121*x324*x412*x423 : 

FF[3, 4, 0] =  -x332*x224*x423*x131*x411+x332*x224*x423*x111*x431-x334*x422*x221*x433*x111-x334*x221*x423*x131*x412+x334*x422*x121*x433*x211-x334*x423*x121*x432*x211+x334*x423*x221*x432*x111+x332*x224*x433*x121*x411-x332*x224*x433*x111*x421-x334*x223*x412*x121*x431+x334*x223*x412*x131*x421+x334*x222*x433*x111*x421-x334*x222*x433*x121*x411-x334*x222*x423*x111*x431+x334*x222*x423*x131*x411+x334*x222*x413*x121*x431-x334*x222*x413*x131*x421-x334*x223*x422*x131*x411+x334*x121*x423*x231*x412-x334*x121*x422*x231*x413-x334*x223*x432*x111*x421+x334*x223*x432*x121*x411+x334*x223*x422*x111*x431-x334*x122*x433*x211*x421-x334*x122*x431*x221*x413-x334*x122*x423*x231*x411+x334*x122*x423*x211*x431+x334*x122*x421*x231*x413+x332*x123*x421*x231*x414+x334*x123*x432*x211*x421+x334*x123*x431*x221*x412+x334*x123*x422*x231*x411-x334*x123*x422*x211*x431-x334*x123*x421*x231*x412+x334*x122*x433*x221*x411+x332*x123*x424*x211*x431-x334*x123*x432*x221*x411-x332*x123*x424*x231*x411-x332*x123*x431*x221*x414+x334*x221*x422*x131*x413-x332*x123*x434*x211*x421+x332*x123*x434*x221*x411-x332*x124*x423*x211*x431-x332*x124*x421*x231*x413+x332*x124*x423*x231*x411+x332*x124*x431*x221*x413+x332*x221*x423*x131*x414-x332*x124*x433*x221*x411+x332*x124*x433*x211*x421-x332*x221*x424*x131*x413-x332*x223*x414*x131*x421-x333*x122*x421*x231*x414+x332*x223*x414*x121*x431-x333*x122*x424*x211*x431+x333*x122*x424*x231*x411+x333*x122*x431*x221*x414-x333*x122*x434*x221*x411+x333*x122*x434*x211*x421+x333*x124*x422*x211*x431+x333*x124*x421*x231*x412+x432*x123*x311*x424*x231+x432*x124*x211*x423*x331-x333*x124*x431*x221*x412-x432*x123*x211*x424*x331-x333*x124*x422*x231*x411-x432*x124*x311*x423*x231-x333*x124*x432*x211*x421+x432*x223*x331*x424*x111-x432*x223*x131*x424*x311+x333*x124*x432*x221*x411+x432*x224*x131*x423*x311-x432*x224*x331*x423*x111-x333*x221*x422*x131*x414+x432*x323*x131*x424*x211-x432*x323*x231*x424*x111+x333*x221*x424*x131*x412+x333*x222*x414*x131*x421+x432*x324*x231*x423*x111-x432*x324*x131*x423*x211+x433*x122*x211*x424*x331-x333*x222*x414*x121*x431-x433*x124*x211*x422*x331+x433*x124*x311*x422*x231-x433*x222*x331*x424*x111+x433*x222*x131*x424*x311-x333*x222*x424*x131*x411+x433*x224*x331*x422*x111-x433*x224*x131*x422*x311+x433*x322*x231*x424*x111-x433*x322*x131*x424*x211-x433*x324*x231*x422*x111+x433*x324*x131*x422*x211-x433*x122*x311*x424*x231+x333*x222*x424*x111*x431+x333*x222*x434*x121*x411+x434*x222*x331*x423*x111-x434*x222*x131*x423*x311-x333*x222*x434*x111*x421-x434*x223*x331*x422*x111+x434*x223*x131*x422*x311-x333*x224*x412*x131*x421+x434*x322*x131*x423*x211-x434*x322*x231*x423*x111-x434*x323*x131*x422*x211+x434*x323*x231*x422*x111-x434*x122*x211*x423*x331+x434*x122*x311*x423*x231+x333*x224*x422*x131*x411+x434*x123*x211*x422*x331+x333*x224*x412*x121*x431-x434*x123*x311*x422*x231-x333*x224*x422*x111*x431-x333*x224*x432*x121*x411+x131*x322*x433*x221*x414+x131*x323*x434*x221*x412+x333*x224*x432*x111*x421-x131*x323*x432*x221*x414-x131*x322*x434*x221*x413-x131*x324*x433*x221*x412+x131*x324*x432*x221*x413-x131*x224*x432*x321*x413-x131*x223*x434*x321*x412+x131*x223*x432*x321*x414+x333*x422*x221*x434*x111+x131*x224*x433*x321*x412-x333*x422*x121*x434*x211-x131*x222*x433*x321*x414+x131*x222*x434*x321*x413+x132*x221*x424*x331*x413-x132*x221*x423*x331*x414+x132*x223*x434*x321*x411-x132*x223*x434*x311*x421-x132*x223*x431*x321*x414-x132*x223*x424*x331*x411+x333*x121*x422*x231*x414+x132*x223*x424*x311*x431+x132*x223*x421*x331*x414+x132*x224*x423*x331*x411-x132*x224*x423*x311*x431-x132*x224*x421*x331*x413+x132*x321*x423*x231*x414-x132*x224*x433*x321*x411+x132*x224*x433*x311*x421+x132*x224*x431*x321*x413-x132*x321*x424*x231*x413+x132*x323*x424*x231*x411-x132*x323*x424*x211*x431-x132*x323*x421*x231*x414-x132*x323*x434*x221*x411+x132*x323*x434*x211*x421+x132*x323*x431*x221*x414-x132*x324*x423*x231*x411+x132*x324*x423*x211*x431+x132*x324*x421*x231*x413+x132*x423*x311*x434*x221+x132*x324*x433*x221*x411-x132*x324*x433*x211*x421-x132*x324*x431*x221*x413+x132*x424*x211*x433*x321-x132*x423*x211*x434*x321-x333*x121*x424*x231*x412-x132*x424*x311*x433*x221-x133*x321*x422*x231*x414+x133*x321*x424*x231*x412-x133*x322*x434*x211*x421-x133*x322*x431*x221*x414-x133*x322*x424*x231*x411+x133*x322*x424*x211*x431+x133*x322*x421*x231*x414+x133*x322*x434*x221*x411-x133*x324*x421*x231*x412+x133*x324*x431*x221*x412+x133*x324*x422*x231*x411-x133*x324*x422*x211*x431-x133*x424*x211*x432*x321+x133*x424*x311*x432*x221+x133*x422*x211*x434*x321-x133*x422*x311*x434*x221-x133*x324*x432*x221*x411+x133*x324*x432*x211*x421+x133*x224*x422*x311*x431+x133*x224*x421*x331*x412-x133*x222*x434*x321*x411+x133*x222*x434*x311*x421+x133*x222*x431*x321*x414+x133*x222*x424*x331*x411-x133*x222*x424*x311*x431-x133*x224*x431*x321*x412-x133*x224*x422*x331*x411-x134*x322*x433*x221*x411+x134*x322*x433*x211*x421+x134*x322*x431*x221*x413+x134*x322*x423*x231*x411-x134*x322*x423*x211*x431-x134*x322*x421*x231*x413-x134*x321*x423*x231*x412+x134*x321*x422*x231*x413+x134*x423*x211*x432*x321-x134*x423*x311*x432*x221-x133*x221*x424*x331*x412+x133*x221*x422*x331*x414-x133*x222*x421*x331*x414+x133*x224*x432*x321*x411-x133*x224*x432*x311*x421-x134*x222*x433*x311*x421-x134*x222*x431*x321*x413-x134*x222*x423*x331*x411+x134*x222*x423*x311*x431+x134*x222*x421*x331*x413-x134*x323*x431*x221*x412-x134*x323*x422*x231*x411+x134*x323*x422*x211*x431+x134*x323*x421*x231*x412-x134*x221*x422*x331*x413-x134*x223*x432*x321*x411+x134*x223*x432*x311*x421+x134*x223*x431*x321*x412+x134*x223*x422*x331*x411-x134*x223*x422*x311*x431-x134*x223*x421*x331*x412+x134*x222*x433*x321*x411-x134*x323*x432*x211*x421+x134*x221*x423*x331*x412+x134*x422*x311*x433*x221-x134*x422*x211*x433*x321+x134*x323*x432*x221*x411-x231*x122*x434*x321*x413+x231*x122*x433*x321*x414-x231*x123*x432*x321*x414-x231*x124*x433*x321*x412+x231*x124*x432*x321*x413-x333*x424*x221*x432*x111+x333*x424*x121*x432*x211+x231*x123*x434*x321*x412+x231*x322*x434*x121*x413-x231*x322*x433*x121*x414-x231*x323*x434*x121*x412+x231*x323*x432*x121*x414+x231*x324*x433*x121*x412-x231*x324*x432*x121*x413+x232*x123*x424*x331*x411-x232*x123*x424*x311*x431-x232*x123*x421*x331*x414-x232*x121*x424*x331*x413+x232*x121*x423*x331*x414+x232*x124*x421*x331*x413-x232*x123*x434*x321*x411+x232*x123*x434*x311*x421+x232*x123*x431*x321*x414-x232*x124*x423*x331*x411+x232*x124*x423*x311*x431-x232*x124*x431*x321*x413-x232*x321*x423*x131*x414+x232*x124*x433*x321*x411-x232*x124*x433*x311*x421+x232*x321*x424*x131*x413-x232*x323*x414*x121*x431+x232*x323*x414*x131*x421-x232*x424*x321*x433*x111+x232*x424*x121*x433*x311-x232*x423*x121*x434*x311+x232*x423*x321*x434*x111+x232*x324*x433*x111*x421-x232*x324*x433*x121*x411-x232*x324*x423*x111*x431+x232*x324*x423*x131*x411+x232*x324*x413*x121*x431-x232*x324*x413*x131*x421-x232*x323*x434*x111*x421+x232*x323*x434*x121*x411+x232*x323*x424*x111*x431-x232*x323*x424*x131*x411-x233*x124*x421*x331*x412+x233*x122*x434*x321*x411-x233*x424*x121*x432*x311+x233*x424*x321*x432*x111+x233*x422*x121*x434*x311-x233*x124*x422*x311*x431-x233*x322*x414*x131*x421-x233*x321*x424*x131*x412+x233*x321*x422*x131*x414-x233*x124*x432*x321*x411+x233*x124*x432*x311*x421+x233*x124*x431*x321*x412+x233*x124*x422*x331*x411+x233*x122*x424*x311*x431+x233*x122*x421*x331*x414+x233*x121*x424*x331*x412-x233*x121*x422*x331*x414+x233*x324*x412*x131*x421+x233*x322*x434*x111*x421-x233*x322*x434*x121*x411-x233*x322*x424*x111*x431+x233*x322*x424*x131*x411+x233*x322*x414*x121*x431-x233*x324*x432*x111*x421+x233*x324*x432*x121*x411+x233*x324*x422*x111*x431-x233*x324*x422*x131*x411-x233*x324*x412*x121*x431-x233*x122*x434*x311*x421-x233*x122*x431*x321*x414-x233*x122*x424*x331*x411-x234*x121*x423*x331*x412+x234*x121*x422*x331*x413-x233*x422*x321*x434*x111+x234*x322*x423*x111*x431-x234*x322*x423*x131*x411-x234*x322*x413*x121*x431+x234*x322*x413*x131*x421-x234*x323*x422*x111*x431+x234*x323*x422*x131*x411+x234*x323*x412*x121*x431-x234*x323*x412*x131*x421-x234*x322*x433*x111*x421+x234*x322*x433*x121*x411-x234*x123*x431*x321*x412-x234*x123*x422*x331*x411+x234*x123*x422*x311*x431+x234*x123*x421*x331*x412-x234*x122*x433*x321*x411+x234*x122*x433*x311*x421+x234*x122*x431*x321*x413+x234*x122*x423*x331*x411-x234*x122*x423*x311*x431-x234*x122*x421*x331*x413+x234*x422*x321*x433*x111-x234*x422*x121*x433*x311+x234*x323*x432*x111*x421-x234*x323*x432*x121*x411+x234*x423*x121*x432*x311-x234*x423*x321*x432*x111+x234*x321*x423*x131*x412-x234*x321*x422*x131*x413+x234*x123*x432*x321*x411-x234*x123*x432*x311*x421+x331*x122*x434*x221*x413-x331*x122*x433*x221*x414+x331*x123*x432*x221*x414-x331*x123*x434*x221*x412+x331*x124*x433*x221*x412-x331*x124*x432*x221*x413+x331*x222*x433*x121*x414-x331*x222*x434*x121*x413+x331*x223*x434*x121*x412-x331*x223*x432*x121*x414+x332*x424*x221*x433*x111+x332*x121*x424*x231*x413-x332*x121*x423*x231*x414+x332*x423*x121*x434*x211-x332*x423*x221*x434*x111-x331*x224*x433*x121*x412+x331*x224*x432*x121*x413-x332*x223*x424*x111*x431+x332*x223*x424*x131*x411-x332*x424*x121*x433*x211-x332*x223*x434*x121*x411+x332*x223*x434*x111*x421+x332*x224*x413*x131*x421-x332*x224*x413*x121*x431 : 

FF[3, 4, 1] =  x122*x234*x323*x431*x412-x122*x234*x323*x411*x432+x122*x332*x424*x231*x413-x122*x331*x224*x412*x433-x122*x332*x423*x231*x414+x122*x331*x224*x413*x432-x122*x332*x223*x411*x434+x122*x332*x224*x411*x433+x122*x332*x223*x431*x414-x122*x332*x224*x431*x413+x412*x232*x324*x423*x131-x412*x232*x323*x424*x131+x412*x233*x122*x434*x321+x412*x232*x123*x424*x331-x412*x232*x124*x423*x331-x412*x234*x122*x433*x321-x412*x233*x322*x434*x121+x412*x234*x322*x433*x121+x412*x334*x122*x433*x221+x412*x332*x223*x424*x131-x412*x332*x123*x424*x231+x412*x332*x124*x423*x231+x412*x333*x222*x434*x121-x412*x333*x122*x434*x221-x412*x334*x222*x433*x121-x412*x332*x224*x423*x131+x232*x122*x433*x321*x414-x232*x122*x434*x321*x413-x232*x133*x321*x414*x422-x232*x322*x433*x121*x414+x232*x322*x434*x121*x413-x232*x133*x324*x421*x412+x232*x133*x321*x412*x424+x232*x134*x321*x413*x422-x232*x133*x322*x411*x424+x232*x133*x324*x411*x422+x232*x134*x323*x421*x412-x232*x134*x323*x411*x422-x232*x134*x322*x421*x413+x232*x134*x322*x411*x423+x232*x133*x322*x421*x414-x232*x134*x321*x412*x423+x232*x333*x124*x421*x412-x232*x333*x121*x412*x424-x232*x334*x121*x413*x422+x232*x333*x122*x411*x424+x232*x333*x121*x414*x422-x232*x333*x124*x411*x422-x232*x334*x122*x411*x423-x232*x334*x123*x421*x412-x232*x333*x122*x421*x414+x232*x334*x123*x411*x422-x132*x234*x321*x413*x422+x132*x234*x321*x412*x423+x132*x233*x324*x421*x412-x132*x233*x324*x411*x422+x132*x233*x321*x414*x422-x132*x233*x321*x412*x424-x132*x233*x322*x421*x414+x132*x233*x322*x411*x424+x232*x334*x121*x412*x423+x232*x334*x122*x421*x413-x132*x234*x323*x421*x412+x132*x234*x323*x411*x422-x122*x334*x223*x431*x412-x132*x333*x221*x414*x422+x132*x333*x221*x412*x424+x132*x333*x222*x421*x414-x132*x333*x222*x411*x424+x122*x334*x223*x411*x432-x132*x333*x224*x421*x412+x132*x333*x224*x411*x422+x132*x234*x322*x421*x413-x132*x234*x322*x411*x423+x132*x334*x221*x413*x422-x132*x334*x221*x412*x423-x132*x334*x222*x421*x413+x132*x334*x222*x411*x423+x132*x334*x223*x421*x412-x132*x334*x223*x411*x422-x132*x222*x433*x321*x414+x132*x222*x434*x321*x413+x132*x322*x433*x221*x414-x132*x322*x434*x221*x413+x122*x333*x224*x431*x412+x422*x132*x231*x324*x413+x422*x132*x331*x223*x414+x422*x232*x131*x323*x414+x422*x232*x124*x331*x413-x422*x132*x231*x323*x414-x422*x132*x331*x224*x413-x422*x232*x131*x324*x413-x422*x232*x123*x331*x414-x212*x133*x324*x431*x422+x212*x133*x324*x421*x432-x422*x332*x131*x223*x414-x422*x332*x413*x124*x231-x212*x132*x323*x431*x424+x212*x132*x323*x421*x434+x212*x132*x324*x431*x423-x212*x132*x324*x421*x433-x212*x132*x423*x434*x321+x212*x132*x424*x433*x321+x212*x134*x323*x431*x422-x212*x134*x323*x421*x432-x212*x134*x422*x433*x321+x212*x134*x423*x432*x321-x212*x134*x322*x431*x423+x212*x134*x322*x421*x433+x212*x133*x422*x434*x321-x212*x133*x424*x432*x321+x422*x332*x414*x123*x231+x212*x133*x322*x431*x424-x212*x133*x322*x421*x434+x422*x332*x131*x224*x413-x212*x333*x422*x434*x121+x212*x333*x424*x432*x121+x212*x332*x123*x431*x424-x212*x332*x123*x421*x434-x212*x332*x124*x431*x423+x212*x332*x124*x421*x433+x212*x332*x423*x434*x121-x212*x332*x424*x433*x121+x212*x334*x122*x431*x423-x212*x334*x122*x421*x433-x212*x334*x123*x431*x422+x212*x334*x123*x421*x432+x312*x132*x223*x431*x424-x312*x132*x224*x431*x423+x212*x334*x422*x433*x121-x212*x334*x423*x432*x121+x212*x432*x124*x423*x331-x212*x432*x123*x424*x331-x212*x333*x122*x431*x424+x212*x333*x122*x421*x434+x212*x333*x124*x431*x422-x212*x333*x124*x421*x432+x212*x434*x322*x423*x131+x212*x434*x123*x422*x331+x312*x233*x124*x421*x432-x312*x233*x124*x431*x422+x312*x133*x222*x421*x434-x312*x233*x122*x421*x434-x312*x132*x424*x433*x221+x312*x133*x224*x431*x422-x312*x133*x224*x421*x432-x312*x133*x222*x431*x424-x212*x433*x322*x424*x131-x212*x433*x124*x422*x331+x212*x433*x122*x424*x331+x212*x433*x324*x422*x131-x212*x432*x324*x423*x131+x212*x432*x323*x424*x131+x312*x134*x222*x431*x423+x312*x133*x424*x432*x221-x312*x134*x222*x421*x433-x312*x133*x422*x434*x221+x312*x134*x422*x433*x221+x312*x134*x223*x421*x432-x312*x132*x223*x421*x434-x312*x134*x223*x431*x422+x312*x132*x423*x434*x221+x312*x132*x224*x421*x433+x312*x232*x424*x433*x121-x312*x232*x423*x434*x121-x122*x333*x224*x411*x432+x312*x233*x122*x431*x424-x312*x232*x124*x421*x433-x212*x434*x122*x423*x331-x212*x434*x323*x422*x131+x312*x232*x123*x421*x434-x312*x232*x123*x431*x424+x312*x232*x124*x431*x423-x312*x134*x423*x432*x221+x312*x432*x123*x424*x231+x312*x234*x423*x432*x121-x312*x233*x424*x432*x121-x312*x234*x422*x433*x121+x312*x233*x422*x434*x121-x312*x234*x122*x431*x423+x312*x234*x123*x431*x422-x312*x432*x124*x423*x231+x312*x234*x122*x421*x433-x312*x234*x123*x421*x432-x412*x132*x223*x424*x331+x312*x434*x122*x423*x231-x312*x434*x123*x422*x231+x312*x434*x223*x422*x131-x312*x434*x222*x423*x131+x312*x433*x124*x422*x231+x312*x433*x222*x424*x131-x312*x433*x122*x424*x231-x312*x433*x224*x422*x131+x312*x432*x224*x423*x131-x312*x432*x223*x424*x131-x122*x231*x324*x413*x432+x122*x231*x324*x412*x433+x122*x231*x323*x414*x432-x412*x132*x324*x423*x231-x122*x232*x324*x411*x433-x122*x232*x323*x431*x414-x122*x231*x323*x412*x434+x122*x232*x324*x431*x413+x122*x232*x323*x411*x434+x122*x232*x423*x331*x414-x432*x134*x222*x321*x413+x432*x134*x322*x221*x413+x432*x133*x222*x321*x414-x432*x133*x322*x221*x414+x412*x132*x224*x423*x331+x412*x132*x323*x424*x231+x432*x233*x322*x121*x414-x432*x233*x122*x321*x414-x322*x132*x223*x431*x414+x432*x234*x122*x321*x413-x432*x234*x322*x121*x413+x322*x133*x224*x411*x432+x322*x131*x223*x414*x432-x322*x133*x224*x431*x412-x322*x131*x223*x412*x434-x322*x131*x224*x413*x432+x322*x131*x224*x412*x433+x432*x333*x122*x221*x414+x322*x132*x423*x231*x414-x432*x334*x122*x221*x413-x322*x132*x424*x231*x413+x322*x132*x223*x411*x434-x322*x132*x224*x411*x433+x322*x132*x224*x431*x413+x322*x134*x223*x431*x412-x322*x134*x223*x411*x432-x432*x333*x222*x121*x414+x322*x231*x124*x413*x432-x322*x232*x423*x131*x414+x322*x232*x424*x131*x413+x322*x231*x123*x412*x434-x322*x231*x123*x414*x432+x432*x334*x222*x121*x413-x322*x231*x124*x412*x433-x322*x232*x123*x411*x434-x322*x232*x413*x124*x431-x122*x232*x424*x331*x413+x322*x232*x124*x411*x433+x322*x232*x414*x123*x431+x322*x234*x123*x411*x432+x322*x233*x412*x124*x431-x322*x233*x124*x411*x432-x322*x234*x412*x123*x431-x222*x132*x423*x331*x414+x222*x131*x323*x412*x434+x222*x131*x324*x413*x432+x222*x132*x424*x331*x413-x222*x131*x324*x412*x433-x222*x131*x323*x414*x432-x222*x132*x324*x431*x413+x222*x132*x324*x411*x433+x222*x132*x323*x431*x414-x222*x132*x323*x411*x434-x222*x133*x324*x411*x432+x222*x133*x324*x431*x412-x222*x134*x323*x431*x412+x222*x134*x323*x411*x432+x222*x331*x123*x414*x432-x222*x331*x123*x412*x434-x222*x331*x124*x413*x432+x222*x331*x124*x412*x433+x222*x332*x423*x131*x414-x222*x332*x414*x123*x431+x222*x332*x413*x124*x431-x222*x332*x124*x411*x433+x222*x332*x123*x411*x434-x222*x332*x424*x131*x413+x222*x333*x124*x411*x432-x222*x333*x412*x124*x431-x222*x334*x123*x411*x432+x222*x334*x412*x123*x431+x412*x133*x322*x434*x221-x122*x233*x324*x431*x412+x122*x233*x324*x411*x432-x332*x122*x433*x221*x414+x332*x122*x434*x221*x413+x332*x222*x433*x121*x414-x332*x222*x434*x121*x413-x332*x133*x221*x412*x424+x332*x133*x221*x414*x422+x332*x133*x224*x421*x412+x332*x133*x222*x411*x424-x332*x133*x222*x421*x414+x332*x134*x221*x412*x423-x332*x134*x221*x413*x422-x332*x133*x224*x411*x422-x332*x134*x222*x411*x423+x332*x134*x223*x411*x422+x332*x134*x222*x421*x413-x332*x134*x223*x421*x412-x112*x233*x324*x421*x432-x112*x332*x223*x431*x424+x112*x233*x424*x432*x321+x112*x233*x324*x431*x422+x112*x234*x322*x431*x423-x112*x233*x422*x434*x321-x112*x232*x424*x433*x321+x112*x233*x322*x421*x434+x112*x232*x323*x431*x424-x112*x233*x322*x431*x424-x412*x133*x222*x434*x321+x112*x232*x324*x421*x433+x112*x232*x423*x434*x321-x112*x232*x323*x421*x434-x112*x232*x324*x431*x423-x112*x332*x423*x434*x221+x112*x332*x424*x433*x221-x112*x234*x322*x421*x433-x112*x234*x323*x431*x422+x112*x234*x323*x421*x432+x112*x234*x422*x433*x321-x112*x234*x423*x432*x321+x112*x332*x223*x421*x434-x122*x331*x223*x414*x432+x332*x233*x121*x412*x424-x332*x233*x121*x414*x422+x112*x333*x222*x431*x424+x112*x334*x223*x431*x422+x112*x332*x224*x431*x423-x112*x332*x224*x421*x433+x332*x233*x122*x421*x414-x332*x233*x124*x421*x412+x332*x234*x123*x421*x412+x332*x234*x122*x411*x423-x112*x433*x324*x422*x231+x112*x433*x322*x424*x231-x112*x433*x222*x424*x331+x112*x433*x224*x422*x331-x112*x432*x224*x423*x331+x112*x432*x223*x424*x331-x332*x234*x123*x411*x422-x332*x234*x122*x421*x413+x112*x432*x324*x423*x231-x112*x432*x323*x424*x231-x332*x234*x121*x412*x423+x332*x234*x121*x413*x422-x112*x334*x422*x433*x221+x112*x334*x423*x432*x221-x112*x333*x222*x421*x434-x112*x333*x224*x431*x422+x112*x333*x224*x421*x432+x112*x333*x422*x434*x221-x112*x333*x424*x432*x221+x112*x334*x222*x421*x433-x332*x233*x122*x411*x424+x332*x233*x124*x411*x422-x112*x334*x223*x421*x432-x112*x334*x222*x431*x423-x112*x434*x322*x423*x231-x112*x434*x223*x422*x331+x112*x434*x222*x423*x331+x112*x434*x323*x422*x231+x122*x331*x223*x412*x434+x412*x134*x222*x433*x321-x412*x134*x322*x433*x221 : 

FF[3, 4, 2] =  -x313*x132*x223*x421*x434-x313*x134*x223*x431*x422-x313*x134*x222*x421*x433-x313*x133*x422*x434*x221+x313*x134*x422*x433*x221+x313*x134*x223*x421*x432+x313*x134*x222*x431*x423+x313*x133*x424*x432*x221-x313*x133*x224*x421*x432-x313*x133*x222*x431*x424-x313*x132*x424*x433*x221+x313*x133*x224*x431*x422+x313*x233*x124*x421*x432-x313*x233*x124*x431*x422+x313*x133*x222*x421*x434-x313*x233*x122*x421*x434+x313*x232*x123*x421*x434-x313*x232*x123*x431*x424+x313*x232*x124*x431*x423-x313*x134*x423*x432*x221+x313*x232*x424*x433*x121-x313*x232*x423*x434*x121+x313*x233*x122*x431*x424-x313*x232*x124*x421*x433+x313*x233*x422*x434*x121-x313*x234*x122*x431*x423-x313*x233*x424*x432*x121-x313*x234*x422*x433*x121+x313*x234*x122*x421*x433-x313*x234*x123*x421*x432+x313*x432*x123*x424*x231+x313*x234*x423*x432*x121+x313*x433*x124*x422*x231+x313*x433*x222*x424*x131-x313*x433*x122*x424*x231-x313*x433*x224*x422*x131+x313*x432*x224*x423*x131-x313*x432*x223*x424*x131+x313*x234*x123*x431*x422-x313*x432*x124*x423*x231+x313*x434*x122*x423*x231-x313*x434*x123*x422*x231+x313*x434*x223*x422*x131-x313*x434*x222*x423*x131-x323*x131*x222*x414*x433+x323*x131*x222*x413*x434-x323*x131*x224*x413*x432+x323*x131*x224*x412*x433-x323*x133*x224*x431*x412-x323*x133*x422*x231*x414+x323*x133*x224*x411*x432-x323*x133*x222*x411*x434-x433*x334*x223*x121*x412+x433*x334*x123*x221*x412-x323*x132*x224*x411*x433+x323*x133*x222*x431*x414+x323*x231*x122*x414*x433+x323*x132*x224*x431*x413+x323*x133*x424*x231*x412-x323*x134*x222*x431*x413+x323*x134*x222*x411*x433+x323*x231*x124*x413*x432-x323*x231*x124*x412*x433-x323*x231*x122*x413*x434-x323*x232*x413*x124*x431+x433*x332*x223*x121*x414-x433*x332*x123*x221*x414-x433*x234*x123*x321*x412-x323*x234*x122*x411*x433+x323*x232*x124*x411*x433+x323*x233*x422*x131*x414+x433*x234*x323*x121*x412-x323*x233*x124*x411*x432-x323*x233*x424*x131*x412+x323*x233*x412*x124*x431-x323*x233*x414*x122*x431+x323*x233*x122*x411*x434-x433*x232*x323*x121*x414+x433*x232*x123*x321*x414+x323*x234*x413*x122*x431+x333*x123*x432*x221*x414-x333*x123*x434*x221*x412-x333*x132*x221*x414*x423+x333*x132*x221*x413*x424+x333*x132*x224*x411*x423-x333*x132*x224*x421*x413+x333*x132*x223*x421*x414-x333*x132*x223*x411*x424-x333*x134*x221*x413*x422-x333*x134*x222*x411*x423+x333*x134*x223*x411*x422+x333*x134*x222*x421*x413-x333*x134*x223*x421*x412+x333*x134*x221*x412*x423-x333*x232*x123*x421*x414+x333*x232*x124*x421*x413-x333*x232*x121*x413*x424+x333*x232*x121*x414*x423+x333*x232*x123*x411*x424-x333*x232*x124*x411*x423-x333*x234*x123*x411*x422-x333*x234*x122*x421*x413-x333*x234*x121*x412*x423+x333*x234*x121*x413*x422+x333*x234*x123*x421*x412+x333*x234*x122*x411*x423-x333*x223*x432*x121*x414+x333*x223*x434*x121*x412+x413*x133*x222*x424*x331-x413*x132*x323*x434*x221+x413*x132*x223*x434*x321+x413*x133*x324*x422*x231-x413*x133*x322*x424*x231-x413*x133*x224*x422*x331-x413*x134*x223*x432*x321-x433*x132*x223*x321*x414-x413*x233*x122*x424*x331+x413*x134*x323*x432*x221+x413*x232*x323*x434*x121-x413*x232*x123*x434*x321+x433*x132*x323*x221*x414-x113*x232*x323*x421*x434-x113*x232*x324*x431*x423+x113*x232*x324*x421*x433+x113*x232*x423*x434*x321+x113*x232*x323*x431*x424-x113*x233*x322*x431*x424-x113*x232*x424*x433*x321+x113*x233*x322*x421*x434+x113*x234*x322*x431*x423+x413*x233*x124*x422*x331-x113*x233*x422*x434*x321+x113*x233*x424*x432*x321+x113*x233*x324*x431*x422+x413*x233*x322*x424*x131-x413*x233*x324*x422*x131-x113*x233*x324*x421*x432-x113*x332*x223*x431*x424-x113*x234*x423*x432*x321+x113*x332*x424*x433*x221+x113*x332*x224*x431*x423-x113*x332*x224*x421*x433-x113*x234*x322*x421*x433-x113*x234*x323*x431*x422-x113*x332*x423*x434*x221+x113*x332*x223*x421*x434+x113*x234*x323*x421*x432+x113*x234*x422*x433*x321+x113*x333*x222*x431*x424+x113*x334*x223*x431*x422-x113*x334*x223*x421*x432+x113*x333*x224*x421*x432+x113*x333*x422*x434*x221-x113*x333*x222*x421*x434-x113*x334*x222*x431*x423-x113*x333*x424*x432*x221+x113*x334*x222*x421*x433+x113*x434*x323*x422*x231-x113*x434*x322*x423*x231-x113*x434*x223*x422*x331-x113*x433*x324*x422*x231+x113*x433*x322*x424*x231+x113*x434*x222*x423*x331+x113*x432*x223*x424*x331-x113*x433*x222*x424*x331+x113*x433*x224*x422*x331+x113*x432*x324*x423*x231-x113*x432*x323*x424*x231-x113*x432*x224*x423*x331-x113*x333*x224*x431*x422-x113*x334*x422*x433*x221+x113*x334*x423*x432*x221+x123*x334*x222*x431*x413-x123*x334*x222*x411*x433+x123*x333*x222*x411*x434+x123*x333*x422*x231*x414-x123*x333*x424*x231*x412-x123*x333*x222*x431*x414-x123*x231*x324*x413*x432+x123*x231*x324*x412*x433-x123*x231*x322*x414*x433+x123*x231*x322*x413*x434+x123*x333*x224*x431*x412-x123*x333*x224*x411*x432+x123*x232*x324*x431*x413-x123*x232*x324*x411*x433-x123*x233*x324*x431*x412+x123*x233*x324*x411*x432+x123*x233*x322*x431*x414-x123*x233*x322*x411*x434-x123*x233*x422*x331*x414+x123*x233*x424*x331*x412-x123*x234*x322*x431*x413+x123*x234*x322*x411*x433+x123*x331*x224*x413*x432+x123*x331*x222*x414*x433-x123*x331*x222*x413*x434-x123*x331*x224*x412*x433+x123*x332*x224*x411*x433-x123*x332*x224*x431*x413-x413*x234*x323*x432*x121+x413*x234*x123*x432*x321-x433*x134*x323*x221*x412+x413*x332*x123*x434*x221+x413*x333*x224*x422*x131-x413*x332*x223*x434*x121-x413*x333*x222*x424*x131-x413*x333*x124*x422*x231-x133*x232*x321*x414*x423+x133*x232*x321*x413*x424-x133*x232*x324*x421*x413+x413*x333*x122*x424*x231+x133*x232*x324*x411*x423+x133*x232*x323*x421*x414-x133*x232*x323*x411*x424+x133*x234*x323*x411*x422+x133*x234*x322*x421*x413-x133*x234*x322*x411*x423-x133*x234*x321*x413*x422+x133*x234*x321*x412*x423-x133*x234*x323*x421*x412+x433*x134*x223*x321*x412+x133*x332*x223*x411*x424+x133*x332*x221*x414*x423-x133*x332*x221*x413*x424+x133*x332*x224*x421*x413-x133*x332*x224*x411*x423-x133*x332*x223*x421*x414-x413*x334*x123*x432*x221+x133*x334*x223*x421*x412-x133*x334*x223*x411*x422-x133*x334*x222*x421*x413+x133*x334*x222*x411*x423+x133*x334*x221*x413*x422-x133*x334*x221*x412*x423+x413*x334*x223*x432*x121-x133*x323*x432*x221*x414+x133*x223*x432*x321*x414-x133*x223*x434*x321*x412+x133*x323*x434*x221*x412-x213*x132*x423*x434*x321+x213*x132*x424*x433*x321+x213*x132*x324*x431*x423-x213*x132*x324*x421*x433-x213*x132*x323*x431*x424+x213*x132*x323*x421*x434+x213*x134*x423*x432*x321+x213*x134*x323*x431*x422-x213*x134*x323*x421*x432-x213*x134*x322*x431*x423+x213*x134*x322*x421*x433-x213*x134*x422*x433*x321-x213*x133*x322*x421*x434+x213*x133*x422*x434*x321-x213*x133*x424*x432*x321-x213*x133*x324*x431*x422+x213*x133*x324*x421*x432+x213*x133*x322*x431*x424-x213*x333*x124*x421*x432-x213*x333*x122*x431*x424+x213*x333*x122*x421*x434-x213*x333*x422*x434*x121+x213*x333*x424*x432*x121+x213*x333*x124*x431*x422+x213*x332*x124*x421*x433+x213*x332*x123*x431*x424-x213*x332*x123*x421*x434+x213*x332*x423*x434*x121-x213*x332*x424*x433*x121-x213*x332*x124*x431*x423-x213*x334*x423*x432*x121-x213*x334*x123*x431*x422+x213*x334*x123*x421*x432+x213*x432*x124*x423*x331-x213*x432*x123*x424*x331+x213*x334*x422*x433*x121+x213*x432*x323*x424*x131+x213*x433*x122*x424*x331+x213*x433*x324*x422*x131+x213*x334*x122*x431*x423-x213*x334*x122*x421*x433-x213*x432*x324*x423*x131+x213*x434*x123*x422*x331-x213*x434*x122*x423*x331-x213*x434*x323*x422*x131-x213*x433*x322*x424*x131-x213*x433*x124*x422*x331+x213*x434*x322*x423*x131-x223*x131*x324*x412*x433+x223*x131*x324*x413*x432+x223*x131*x322*x414*x433-x223*x131*x322*x413*x434-x223*x132*x324*x431*x413+x223*x132*x324*x411*x433+x223*x134*x322*x431*x413-x223*x134*x322*x411*x433+x223*x133*x324*x431*x412-x223*x133*x424*x331*x412-x223*x133*x322*x431*x414-x223*x133*x324*x411*x432+x223*x133*x322*x411*x434+x223*x133*x422*x331*x414-x223*x331*x124*x413*x432+x223*x331*x124*x412*x433+x313*x132*x223*x431*x424-x313*x132*x224*x431*x423+x223*x332*x413*x124*x431-x223*x331*x122*x414*x433+x223*x331*x122*x413*x434-x223*x333*x422*x131*x414+x223*x333*x414*x122*x431-x223*x333*x412*x124*x431+x223*x333*x424*x131*x412+x223*x333*x124*x411*x432-x223*x333*x122*x411*x434-x223*x332*x124*x411*x433+x313*x132*x423*x434*x221+x313*x132*x224*x421*x433+x223*x334*x122*x411*x433-x223*x334*x413*x122*x431-x233*x123*x432*x321*x414+x233*x132*x321*x414*x423+x233*x123*x434*x321*x412+x423*x133*x331*x224*x412-x233*x132*x324*x411*x423+x233*x132*x323*x411*x424+x233*x132*x324*x421*x413-x233*x132*x321*x413*x424-x233*x132*x323*x421*x414-x423*x133*x331*x222*x414-x423*x133*x231*x324*x412+x233*x134*x321*x413*x422+x423*x133*x231*x322*x414-x233*x134*x321*x412*x423-x233*x134*x322*x421*x413+x233*x134*x322*x411*x423+x233*x134*x323*x421*x412-x233*x134*x323*x411*x422-x233*x332*x121*x414*x423-x233*x332*x123*x411*x424-x233*x332*x124*x421*x413+x233*x332*x121*x413*x424-x233*x334*x121*x413*x422+x233*x332*x123*x421*x414+x233*x332*x124*x411*x423-x423*x233*x124*x331*x412+x423*x233*x131*x324*x412-x423*x233*x131*x322*x414+x423*x233*x122*x331*x414+x233*x334*x123*x411*x422-x233*x334*x122*x411*x423-x233*x334*x123*x421*x412+x233*x334*x121*x412*x423+x233*x334*x122*x421*x413+x233*x323*x432*x121*x414-x233*x323*x434*x121*x412+x423*x333*x412*x124*x231-x423*x333*x414*x122*x231-x423*x333*x131*x224*x412+x423*x333*x131*x222*x414 : 

FF[3, 4, 3] =  x424*x134*x331*x222*x413+x424*x134*x231*x323*x412-x424*x134*x231*x322*x413-x424*x134*x331*x223*x412+x234*x124*x432*x321*x413-x234*x124*x433*x321*x412+x424*x234*x331*x123*x412-x424*x234*x331*x122*x413-x424*x234*x131*x323*x412+x424*x234*x131*x322*x413-x424*x334*x231*x123*x412+x424*x334*x231*x122*x413+x424*x334*x131*x223*x412-x424*x334*x131*x222*x413+x234*x132*x321*x414*x423-x234*x332*x121*x414*x423-x234*x133*x324*x421*x412+x234*x133*x321*x412*x424+x234*x133*x322*x421*x414+x234*x133*x324*x411*x422-x234*x133*x322*x411*x424+x234*x132*x324*x421*x413-x234*x132*x321*x413*x424-x234*x132*x323*x421*x414-x234*x132*x324*x411*x423-x234*x133*x321*x414*x422+x234*x132*x323*x411*x424-x234*x332*x123*x411*x424-x234*x332*x124*x421*x413+x234*x332*x121*x413*x424+x434*x132*x224*x321*x413-x414*x233*x124*x432*x321-x234*x333*x124*x411*x422+x234*x333*x122*x411*x424+x234*x332*x123*x421*x414+x234*x332*x124*x411*x423+x234*x333*x121*x414*x422+x234*x333*x124*x421*x412-x234*x333*x121*x412*x424-x234*x333*x122*x421*x414-x434*x132*x324*x221*x413-x234*x324*x432*x121*x413+x234*x324*x433*x121*x412-x434*x233*x324*x121*x412+x434*x133*x324*x221*x412-x434*x133*x224*x321*x412-x434*x232*x124*x321*x413+x434*x232*x324*x121*x413+x434*x233*x124*x321*x412+x434*x333*x224*x121*x412-x434*x332*x224*x121*x413-x434*x333*x124*x221*x412+x434*x332*x124*x221*x413+x314*x132*x223*x431*x424-x314*x132*x224*x431*x423+x314*x132*x423*x434*x221+x314*x132*x224*x421*x433-x314*x132*x223*x421*x434-x314*x134*x223*x431*x422+x314*x134*x422*x433*x221+x314*x134*x223*x421*x432-x314*x134*x222*x421*x433-x314*x133*x422*x434*x221+x314*x134*x222*x431*x423+x314*x133*x424*x432*x221-x314*x133*x224*x421*x432-x314*x133*x222*x431*x424-x314*x132*x424*x433*x221+x314*x133*x224*x431*x422+x314*x133*x222*x421*x434-x314*x233*x122*x421*x434+x414*x233*x324*x432*x121+x414*x234*x122*x423*x331-x314*x232*x124*x421*x433+x314*x232*x424*x433*x121-x314*x232*x423*x434*x121-x414*x234*x123*x422*x331-x414*x234*x322*x423*x131+x314*x233*x124*x421*x432-x314*x233*x124*x431*x422+x314*x233*x122*x431*x424+x314*x232*x124*x431*x423-x314*x134*x423*x432*x221+x314*x232*x123*x421*x434-x314*x232*x123*x431*x424+x314*x233*x422*x434*x121-x314*x234*x122*x431*x423-x314*x233*x424*x432*x121-x314*x234*x422*x433*x121+x314*x432*x123*x424*x231+x314*x234*x123*x431*x422-x314*x432*x124*x423*x231+x314*x432*x224*x423*x131+x314*x234*x423*x432*x121+x314*x234*x122*x421*x433-x314*x234*x123*x421*x432-x314*x432*x223*x424*x131-x314*x433*x122*x424*x231-x314*x433*x224*x422*x131+x314*x433*x124*x422*x231+x314*x433*x222*x424*x131+x314*x434*x223*x422*x131-x314*x434*x222*x423*x131+x314*x434*x122*x423*x231-x314*x434*x123*x422*x231+x414*x234*x323*x422*x131-x324*x131*x222*x414*x433-x324*x132*x223*x431*x414+x324*x131*x223*x414*x432+x324*x131*x222*x413*x434-x324*x131*x223*x412*x434-x324*x133*x222*x411*x434+x324*x132*x223*x411*x434+x324*x133*x222*x431*x414-x324*x134*x223*x411*x432-x324*x134*x423*x231*x412+x324*x231*x122*x414*x433+x324*x134*x422*x231*x413-x324*x134*x222*x431*x413+x324*x134*x223*x431*x412+x324*x134*x222*x411*x433-x324*x231*x122*x413*x434+x324*x231*x123*x412*x434-x324*x231*x123*x414*x432+x324*x232*x414*x123*x431-x324*x232*x123*x411*x434-x324*x234*x122*x411*x433-x414*x332*x124*x433*x221-x324*x233*x414*x122*x431+x324*x234*x123*x411*x432+x324*x233*x122*x411*x434+x324*x234*x423*x131*x412-x324*x234*x422*x131*x413+x324*x234*x413*x122*x431-x324*x234*x412*x123*x431-x334*x124*x432*x221*x413+x334*x124*x433*x221*x412-x414*x334*x122*x423*x231+x334*x132*x223*x421*x414-x334*x132*x223*x411*x424+x334*x132*x221*x413*x424-x334*x132*x221*x414*x423+x334*x132*x224*x411*x423-x334*x132*x224*x421*x413-x114*x232*x424*x433*x321+x114*x233*x322*x421*x434+x114*x234*x322*x431*x423+x114*x232*x423*x434*x321+x114*x232*x323*x431*x424-x114*x233*x322*x431*x424-x114*x232*x323*x421*x434-x114*x232*x324*x431*x423+x114*x232*x324*x421*x433-x334*x133*x221*x412*x424+x334*x133*x222*x411*x424-x334*x133*x222*x421*x414+x334*x133*x221*x414*x422+x334*x133*x224*x421*x412-x114*x233*x422*x434*x321+x114*x233*x424*x432*x321+x114*x233*x324*x431*x422-x114*x233*x324*x421*x432-x114*x332*x223*x431*x424-x114*x234*x423*x432*x321-x334*x133*x224*x411*x422-x114*x234*x322*x421*x433-x114*x234*x323*x431*x422-x114*x332*x423*x434*x221+x114*x332*x223*x421*x434+x114*x234*x323*x421*x432+x114*x234*x422*x433*x321+x114*x332*x424*x433*x221+x114*x332*x224*x431*x423-x114*x332*x224*x421*x433+x114*x333*x222*x431*x424+x114*x334*x223*x431*x422-x114*x334*x223*x421*x432+x114*x333*x224*x421*x432+x114*x333*x422*x434*x221-x114*x333*x222*x421*x434-x114*x334*x222*x431*x423-x114*x333*x424*x432*x221+x114*x334*x222*x421*x433-x414*x333*x224*x432*x121-x114*x333*x224*x431*x422-x114*x334*x422*x433*x221+x114*x334*x423*x432*x221-x114*x433*x324*x422*x231+x114*x433*x322*x424*x231+x114*x434*x222*x423*x331+x114*x432*x223*x424*x331-x114*x433*x222*x424*x331+x114*x433*x224*x422*x331+x114*x432*x324*x423*x231-x114*x432*x323*x424*x231-x114*x432*x224*x423*x331-x334*x232*x121*x413*x424+x114*x434*x323*x422*x231-x114*x434*x322*x423*x231-x114*x434*x223*x422*x331+x414*x333*x124*x432*x221+x334*x232*x121*x414*x423-x334*x232*x123*x421*x414+x334*x232*x124*x421*x413+x334*x232*x123*x411*x424-x334*x232*x124*x411*x423+x334*x233*x121*x412*x424+x124*x333*x222*x411*x434-x124*x334*x422*x231*x413+x124*x334*x423*x231*x412-x124*x333*x222*x431*x414-x124*x231*x323*x412*x434+x124*x231*x323*x414*x432-x124*x231*x322*x414*x433+x124*x231*x322*x413*x434-x334*x233*x121*x414*x422+x334*x233*x122*x421*x414-x334*x233*x124*x421*x412+x124*x334*x223*x411*x432+x124*x334*x222*x431*x413-x124*x334*x222*x411*x433-x124*x334*x223*x431*x412-x124*x232*x323*x431*x414+x124*x232*x323*x411*x434+x124*x233*x322*x431*x414-x334*x233*x122*x411*x424+x334*x233*x124*x411*x422-x124*x234*x423*x331*x412-x124*x331*x223*x414*x432+x124*x331*x223*x412*x434+x124*x234*x422*x331*x413-x124*x233*x322*x411*x434+x124*x234*x323*x431*x412-x124*x234*x323*x411*x432+x124*x331*x222*x414*x433-x124*x331*x222*x413*x434-x124*x234*x322*x431*x413+x124*x234*x322*x411*x433+x334*x224*x432*x121*x413-x334*x224*x433*x121*x412+x124*x332*x223*x431*x414-x124*x332*x223*x411*x434-x134*x232*x321*x414*x423+x134*x232*x321*x413*x424-x134*x232*x324*x421*x413-x134*x233*x321*x412*x424+x134*x233*x324*x421*x412-x134*x233*x324*x411*x422-x134*x233*x322*x421*x414+x134*x233*x322*x411*x424+x134*x233*x321*x414*x422+x134*x232*x324*x411*x423+x134*x232*x323*x421*x414-x134*x232*x323*x411*x424+x134*x332*x224*x421*x413-x134*x332*x224*x411*x423-x134*x332*x223*x421*x414-x134*x333*x224*x421*x412+x134*x333*x224*x411*x422+x134*x333*x222*x421*x414+x134*x332*x223*x411*x424+x134*x332*x221*x414*x423-x134*x332*x221*x413*x424-x134*x333*x222*x411*x424-x134*x333*x221*x414*x422+x134*x333*x221*x412*x424-x134*x224*x432*x321*x413+x134*x324*x432*x221*x413-x134*x324*x433*x221*x412+x134*x224*x433*x321*x412+x414*x332*x224*x433*x121-x214*x132*x423*x434*x321+x214*x132*x424*x433*x321+x214*x132*x324*x431*x423-x214*x132*x324*x421*x433-x214*x132*x323*x431*x424+x214*x132*x323*x421*x434+x414*x334*x123*x422*x231+x414*x334*x222*x423*x131-x214*x133*x324*x431*x422+x214*x133*x324*x421*x432+x214*x133*x322*x431*x424-x214*x134*x322*x431*x423+x214*x134*x322*x421*x433-x214*x134*x422*x433*x321-x214*x133*x322*x421*x434+x214*x133*x422*x434*x321-x214*x133*x424*x432*x321+x214*x134*x423*x432*x321+x214*x134*x323*x431*x422-x214*x134*x323*x421*x432+x214*x332*x423*x434*x121-x214*x332*x424*x433*x121-x214*x332*x124*x431*x423-x214*x334*x423*x432*x121-x214*x334*x123*x431*x422+x214*x334*x123*x421*x432+x214*x432*x124*x423*x331-x214*x432*x123*x424*x331+x214*x334*x422*x433*x121-x214*x333*x124*x421*x432-x214*x333*x122*x431*x424+x214*x333*x122*x421*x434-x214*x333*x422*x434*x121+x214*x333*x424*x432*x121+x214*x333*x124*x431*x422+x214*x332*x124*x421*x433+x214*x332*x123*x431*x424-x214*x332*x123*x421*x434-x214*x433*x322*x424*x131-x214*x433*x124*x422*x331+x214*x434*x322*x423*x131+x214*x432*x323*x424*x131+x214*x433*x122*x424*x331+x214*x433*x324*x422*x131+x214*x334*x122*x431*x423-x214*x334*x122*x421*x433-x214*x432*x324*x423*x131+x214*x434*x123*x422*x331-x214*x434*x122*x423*x331-x214*x434*x323*x422*x131-x414*x334*x223*x422*x131+x224*x132*x323*x431*x414-x224*x132*x323*x411*x434+x414*x132*x324*x433*x221-x224*x131*x322*x413*x434-x224*x131*x323*x414*x432+x224*x131*x323*x412*x434+x224*x131*x322*x414*x433+x224*x331*x123*x414*x432-x224*x134*x323*x431*x412+x224*x134*x323*x411*x432+x224*x134*x423*x331*x412+x224*x134*x322*x431*x413-x224*x134*x322*x411*x433-x224*x134*x422*x331*x413-x414*x132*x224*x433*x321-x224*x133*x322*x431*x414+x224*x133*x322*x411*x434-x224*x332*x414*x123*x431-x224*x331*x123*x412*x434-x224*x331*x122*x414*x433+x224*x331*x122*x413*x434+x224*x332*x123*x411*x434-x224*x333*x122*x411*x434+x414*x133*x224*x432*x321+x414*x134*x223*x422*x331+x414*x134*x322*x423*x231+x224*x333*x414*x122*x431-x414*x133*x324*x432*x221-x414*x134*x222*x423*x331-x414*x134*x323*x422*x231-x414*x232*x324*x433*x121+x224*x334*x422*x131*x413-x224*x334*x123*x411*x432+x224*x334*x122*x411*x433-x224*x334*x423*x131*x412-x224*x334*x413*x122*x431+x224*x334*x412*x123*x431+x414*x232*x124*x433*x321 : 

FF[3, 5, 0] =  2*x234*x332*x423*x111*x431+2*x234*x332*x433*x121*x411-2*x234*x332*x433*x111*x421-2*x234*x333*x412*x131*x421+2*x234*x333*x412*x121*x431+2*x234*x333*x422*x131*x411-2*x234*x333*x422*x111*x431-2*x234*x333*x432*x121*x411+2*x134*x332*x423*x231*x411+2*x134*x332*x433*x211*x421-2*x134*x332*x433*x221*x411+2*x134*x333*x421*x231*x412+2*x234*x333*x432*x111*x421-2*x234*x432*x331*x423*x111+2*x234*x432*x131*x423*x311+2*x234*x433*x331*x422*x111-2*x231*x332*x433*x121*x414+2*x231*x332*x434*x121*x413+2*x134*x333*x432*x221*x411-2*x134*x333*x422*x231*x411+2*x134*x432*x211*x423*x331-2*x134*x432*x311*x423*x231+2*x134*x332*x431*x221*x413+2*x134*x333*x422*x211*x431-2*x134*x333*x431*x221*x412-2*x134*x333*x432*x211*x421+2*x231*x334*x433*x121*x412+2*x231*x333*x432*x121*x414-2*x231*x333*x434*x121*x412-2*x231*x334*x432*x121*x413+2*x332*x434*x131*x423*x211-2*x332*x434*x231*x423*x111-2*x134*x433*x211*x422*x331+2*x134*x433*x311*x422*x231+2*x332*x433*x231*x424*x111-2*x332*x433*x131*x424*x211-2*x131*x232*x433*x321*x414-2*x131*x333*x432*x221*x414+2*x131*x333*x434*x221*x412+2*x131*x232*x434*x321*x413-2*x131*x334*x433*x221*x412-2*x131*x233*x434*x321*x412+2*x131*x233*x432*x321*x414+2*x131*x334*x432*x221*x413-2*x333*x432*x231*x424*x111+2*x333*x432*x131*x424*x211-2*x333*x434*x131*x422*x211+2*x333*x434*x231*x422*x111+2*x131*x332*x433*x221*x414-2*x131*x234*x432*x321*x413+2*x131*x234*x433*x321*x412-2*x131*x332*x434*x221*x413-2*x334*x432*x131*x423*x211+2*x334*x432*x231*x423*x111+2*x334*x433*x131*x422*x211-2*x334*x433*x231*x422*x111+2*x132*x234*x433*x311*x421-2*x132*x234*x433*x321*x411+2*x132*x234*x431*x321*x413+2*x132*x231*x433*x321*x414-2*x132*x233*x424*x331*x411+2*x132*x234*x423*x331*x411+2*x132*x233*x424*x311*x431+2*x132*x233*x421*x331*x414-2*x132*x231*x434*x321*x413-2*x132*x333*x424*x211*x431+2*x132*x333*x424*x231*x411+2*x132*x331*x434*x221*x413-2*x132*x234*x423*x311*x431-2*x132*x233*x434*x311*x421-2*x132*x333*x421*x231*x414-2*x132*x233*x431*x321*x414+2*x132*x233*x434*x321*x411-2*x132*x234*x421*x331*x413-2*x132*x331*x433*x221*x414+2*x132*x333*x431*x221*x414-2*x132*x333*x434*x221*x411-2*x132*x334*x423*x231*x411-2*x132*x334*x433*x211*x421+2*x132*x334*x433*x221*x411+2*x132*x334*x421*x231*x413+2*x132*x334*x423*x211*x431+2*x132*x333*x434*x211*x421-2*x132*x334*x431*x221*x413-2*x132*x433*x311*x424*x231+2*x132*x433*x211*x424*x331+2*x132*x434*x311*x423*x231-2*x132*x434*x211*x423*x331+2*x232*x331*x433*x121*x414-2*x232*x331*x434*x121*x413+2*x232*x333*x414*x131*x421-2*x232*x333*x414*x121*x431-2*x232*x333*x424*x131*x411+2*x232*x333*x424*x111*x431+2*x232*x333*x434*x121*x411-2*x232*x333*x434*x111*x421-2*x232*x334*x413*x131*x421+2*x232*x334*x433*x111*x421+2*x232*x433*x131*x424*x311-2*x232*x433*x331*x424*x111+2*x232*x434*x331*x423*x111-2*x232*x434*x131*x423*x311+2*x232*x334*x413*x121*x431+2*x232*x334*x423*x131*x411-2*x232*x334*x423*x111*x431-2*x232*x334*x433*x121*x411-2*x234*x433*x131*x422*x311-2*x133*x232*x424*x311*x431+2*x133*x232*x431*x321*x414+2*x133*x232*x434*x311*x421+2*x133*x231*x434*x321*x412-2*x133*x232*x421*x331*x414-2*x133*x231*x432*x321*x414-2*x133*x232*x434*x321*x411+2*x133*x232*x424*x331*x411+2*x133*x234*x421*x331*x412+2*x133*x332*x421*x231*x414+2*x133*x331*x432*x221*x414+2*x133*x332*x424*x211*x431+2*x133*x234*x422*x311*x431+2*x133*x234*x432*x321*x411-2*x133*x331*x434*x221*x412-2*x133*x234*x422*x331*x411-2*x133*x234*x431*x321*x412-2*x133*x234*x432*x311*x421-2*x133*x332*x431*x221*x414-2*x133*x332*x434*x211*x421+2*x133*x332*x434*x221*x411+2*x133*x334*x422*x231*x411+2*x133*x334*x431*x221*x412+2*x133*x334*x432*x211*x421-2*x133*x332*x424*x231*x411-2*x133*x334*x432*x221*x411-2*x133*x334*x421*x231*x412+2*x133*x434*x211*x422*x331-2*x133*x434*x311*x422*x231-2*x133*x334*x422*x211*x431+2*x133*x432*x311*x424*x231-2*x133*x432*x211*x424*x331-2*x233*x332*x414*x131*x421+2*x233*x332*x414*x121*x431-2*x233*x332*x434*x121*x411+2*x233*x332*x434*x111*x421+2*x233*x334*x412*x131*x421-2*x233*x334*x412*x121*x431+2*x233*x332*x424*x131*x411-2*x233*x331*x432*x121*x414+2*x233*x331*x434*x121*x412-2*x233*x332*x424*x111*x431-2*x233*x432*x131*x424*x311+2*x233*x432*x331*x424*x111-2*x233*x434*x331*x422*x111+2*x233*x434*x131*x422*x311-2*x233*x334*x422*x131*x411+2*x233*x334*x422*x111*x431+2*x233*x334*x432*x121*x411-2*x233*x334*x432*x111*x421+2*x234*x331*x432*x121*x413+2*x134*x231*x432*x321*x413-2*x134*x231*x433*x321*x412+2*x134*x232*x421*x331*x413-2*x234*x331*x433*x121*x412+2*x234*x332*x413*x131*x421-2*x234*x332*x413*x121*x431-2*x234*x332*x423*x131*x411+2*x134*x232*x423*x311*x431-2*x134*x232*x423*x331*x411-2*x134*x232*x433*x311*x421+2*x134*x232*x433*x321*x411-2*x134*x233*x421*x331*x412-2*x134*x232*x431*x321*x413-2*x134*x233*x432*x321*x411+2*x134*x233*x422*x331*x411-2*x134*x331*x432*x221*x413-2*x134*x233*x422*x311*x431+2*x134*x233*x431*x321*x412+2*x134*x233*x432*x311*x421+2*x134*x331*x433*x221*x412-2*x134*x332*x421*x231*x413-2*x134*x332*x423*x211*x431 : 

FF[3, 5, 1] =  -2*x322*x133*x231*x414*x432+2*x322*x133*x231*x412*x434+2*x322*x133*x232*x431*x414-2*x322*x133*x232*x411*x434-2*x322*x133*x234*x431*x412+2*x322*x133*x234*x411*x432+2*x322*x132*x231*x414*x433-2*x322*x132*x231*x413*x434-2*x322*x132*x233*x431*x414+2*x322*x132*x233*x411*x434+2*x322*x132*x234*x431*x413-2*x322*x132*x234*x411*x433-2*x212*x134*x433*x422*x331-2*x212*x332*x433*x424*x131+2*x212*x332*x434*x423*x131+2*x212*x333*x432*x424*x131-2*x212*x333*x434*x422*x131-2*x212*x134*x332*x431*x423+2*x212*x134*x332*x421*x433+2*x212*x134*x333*x431*x422-2*x212*x134*x333*x421*x432+2*x212*x134*x432*x423*x331-2*x212*x132*x334*x421*x433+2*x212*x132*x433*x424*x331-2*x212*x132*x434*x423*x331+2*x212*x133*x332*x431*x424-2*x212*x133*x332*x421*x434-2*x212*x334*x432*x423*x131-2*x212*x132*x333*x431*x424+2*x212*x334*x433*x422*x131+2*x212*x132*x333*x421*x434+2*x212*x132*x334*x431*x423-2*x212*x133*x334*x431*x422+2*x212*x133*x334*x421*x432-2*x212*x133*x432*x424*x331+2*x212*x133*x434*x422*x331-2*x322*x131*x232*x414*x433+2*x322*x131*x232*x413*x434+2*x322*x131*x233*x414*x432-2*x322*x131*x233*x412*x434-2*x322*x131*x234*x413*x432+2*x322*x131*x234*x412*x433+2*x322*x134*x231*x413*x432-2*x322*x134*x231*x412*x433-2*x322*x134*x232*x431*x413+2*x322*x134*x232*x411*x433+2*x322*x134*x233*x431*x412-2*x322*x134*x233*x411*x432+2*x112*x232*x333*x431*x424-2*x112*x232*x333*x421*x434-2*x112*x232*x334*x431*x423+2*x112*x232*x334*x421*x433-2*x112*x232*x433*x424*x331+2*x112*x232*x434*x423*x331-2*x112*x233*x332*x431*x424+2*x112*x233*x332*x421*x434+2*x112*x233*x334*x431*x422-2*x112*x233*x334*x421*x432+2*x112*x233*x432*x424*x331+2*x112*x234*x332*x431*x423-2*x112*x234*x332*x421*x433-2*x112*x234*x333*x431*x422-2*x112*x233*x434*x422*x331+2*x112*x234*x333*x421*x432+2*x112*x234*x433*x422*x331-2*x112*x234*x432*x423*x331+2*x112*x332*x433*x424*x231-2*x112*x332*x434*x423*x231-2*x112*x333*x432*x424*x231+2*x112*x333*x434*x422*x231+2*x112*x334*x432*x423*x231-2*x112*x334*x433*x422*x231+2*x232*x134*x333*x421*x412-2*x232*x134*x333*x411*x422-2*x232*x133*x334*x421*x412+2*x232*x133*x334*x411*x422-2*x312*x132*x233*x421*x434-2*x312*x132*x234*x431*x423+2*x312*x132*x234*x421*x433-2*x312*x132*x433*x424*x231+2*x312*x132*x434*x423*x231-2*x312*x233*x432*x424*x131+2*x312*x233*x434*x422*x131+2*x312*x234*x432*x423*x131-2*x312*x234*x433*x422*x131+2*x312*x132*x233*x431*x424+2*x332*x133*x234*x421*x412-2*x332*x134*x233*x421*x412+2*x332*x134*x233*x411*x422-2*x332*x133*x234*x411*x422-2*x312*x133*x232*x431*x424+2*x312*x133*x232*x421*x434+2*x312*x133*x234*x431*x422-2*x312*x133*x234*x421*x432+2*x312*x133*x432*x424*x231-2*x312*x133*x434*x422*x231+2*x312*x134*x232*x431*x423-2*x312*x134*x232*x421*x433-2*x312*x134*x233*x431*x422+2*x312*x134*x233*x421*x432-2*x312*x134*x432*x423*x231+2*x312*x134*x433*x422*x231+2*x312*x232*x433*x424*x131-2*x312*x232*x434*x423*x131+2*x222*x131*x332*x414*x433-2*x222*x131*x332*x413*x434-2*x222*x131*x333*x414*x432+2*x222*x131*x333*x412*x434+2*x222*x131*x334*x413*x432-2*x222*x131*x334*x412*x433-2*x222*x132*x331*x414*x433+2*x222*x132*x331*x413*x434+2*x222*x132*x333*x431*x414-2*x222*x132*x333*x411*x434-2*x222*x132*x334*x431*x413+2*x222*x132*x334*x411*x433+2*x222*x133*x331*x414*x432-2*x222*x133*x331*x412*x434-2*x222*x133*x332*x431*x414+2*x222*x133*x332*x411*x434+2*x222*x133*x334*x431*x412-2*x222*x133*x334*x411*x432-2*x222*x134*x331*x413*x432+2*x222*x134*x331*x412*x433+2*x222*x134*x332*x431*x413-2*x222*x134*x332*x411*x433-2*x222*x134*x333*x431*x412+2*x222*x134*x333*x411*x432+2*x422*x132*x233*x331*x414-2*x422*x132*x234*x331*x413-2*x422*x132*x333*x231*x414+2*x422*x132*x334*x231*x413-2*x422*x133*x232*x331*x414-2*x122*x232*x331*x413*x434-2*x122*x232*x333*x431*x414+2*x122*x232*x333*x411*x434+2*x122*x232*x334*x431*x413-2*x122*x231*x333*x412*x434-2*x122*x231*x332*x414*x433+2*x122*x231*x332*x413*x434+2*x122*x231*x333*x414*x432+2*x122*x231*x334*x412*x433+2*x122*x232*x331*x414*x433-2*x122*x233*x332*x411*x434-2*x122*x233*x334*x431*x412+2*x122*x233*x334*x411*x432+2*x122*x234*x331*x413*x432-2*x122*x234*x331*x412*x433-2*x122*x231*x334*x413*x432-2*x122*x232*x334*x411*x433-2*x122*x233*x331*x414*x432+2*x122*x233*x331*x412*x434+2*x122*x233*x332*x431*x414-2*x412*x132*x334*x423*x231+2*x412*x133*x232*x424*x331-2*x412*x132*x233*x424*x331+2*x412*x132*x234*x423*x331+2*x412*x132*x333*x424*x231-2*x412*x133*x332*x424*x231-2*x412*x134*x232*x423*x331-2*x122*x234*x332*x431*x413+2*x122*x234*x332*x411*x433+2*x122*x234*x333*x431*x412-2*x122*x234*x333*x411*x432+2*x412*x134*x332*x423*x231-2*x412*x232*x333*x424*x131+2*x412*x232*x334*x423*x131+2*x412*x233*x332*x424*x131-2*x412*x234*x332*x423*x131+2*x422*x133*x332*x231*x414+2*x422*x134*x232*x331*x413-2*x422*x134*x332*x231*x413+2*x422*x232*x333*x131*x414-2*x422*x232*x334*x131*x413-2*x422*x233*x332*x131*x414+2*x422*x234*x332*x131*x413+2*x132*x233*x334*x421*x412-2*x132*x233*x334*x411*x422-2*x132*x234*x333*x421*x412+2*x132*x234*x333*x411*x422 : 

FF[3, 5, 2] =  -2*x313*x233*x432*x424*x131+2*x313*x233*x434*x422*x131+2*x313*x234*x432*x423*x131-2*x313*x234*x433*x422*x131+2*x313*x132*x233*x431*x424-2*x313*x132*x233*x421*x434-2*x313*x132*x234*x431*x423+2*x313*x132*x234*x421*x433-2*x313*x132*x433*x424*x231+2*x313*x132*x434*x423*x231-2*x313*x133*x232*x431*x424+2*x313*x133*x232*x421*x434+2*x313*x133*x234*x431*x422-2*x313*x133*x234*x421*x432+2*x313*x133*x432*x424*x231-2*x313*x133*x434*x422*x231+2*x313*x134*x232*x431*x423-2*x313*x134*x232*x421*x433-2*x313*x134*x233*x431*x422+2*x313*x134*x233*x421*x432-2*x313*x134*x432*x423*x231-2*x113*x233*x332*x431*x424+2*x113*x233*x332*x421*x434+2*x113*x233*x334*x431*x422-2*x113*x233*x334*x421*x432+2*x113*x233*x432*x424*x331+2*x113*x234*x332*x431*x423+2*x113*x232*x333*x431*x424-2*x113*x232*x333*x421*x434-2*x113*x232*x334*x431*x423+2*x113*x232*x334*x421*x433-2*x113*x232*x433*x424*x331+2*x113*x232*x434*x423*x331+2*x313*x134*x433*x422*x231+2*x313*x232*x433*x424*x131-2*x313*x232*x434*x423*x131-2*x113*x234*x332*x421*x433-2*x113*x234*x333*x431*x422-2*x113*x233*x434*x422*x331+2*x113*x234*x333*x421*x432+2*x113*x234*x433*x422*x331-2*x113*x234*x432*x423*x331+2*x113*x332*x433*x424*x231-2*x113*x332*x434*x423*x231-2*x113*x333*x432*x424*x231+2*x113*x333*x434*x422*x231+2*x113*x334*x432*x423*x231-2*x113*x334*x433*x422*x231-2*x323*x131*x232*x414*x433+2*x323*x131*x232*x413*x434+2*x323*x131*x233*x414*x432-2*x323*x131*x233*x412*x434-2*x323*x131*x234*x413*x432+2*x323*x131*x234*x412*x433+2*x323*x132*x231*x414*x433-2*x123*x231*x332*x414*x433+2*x123*x231*x332*x413*x434+2*x123*x231*x333*x414*x432+2*x123*x231*x334*x412*x433+2*x123*x232*x331*x414*x433-2*x123*x232*x331*x413*x434-2*x323*x132*x231*x413*x434-2*x323*x132*x233*x431*x414+2*x323*x132*x233*x411*x434+2*x323*x132*x234*x431*x413-2*x323*x132*x234*x411*x433-2*x323*x133*x231*x414*x432+2*x323*x133*x231*x412*x434+2*x323*x134*x232*x411*x433+2*x323*x134*x233*x431*x412-2*x323*x134*x233*x411*x432+2*x323*x133*x232*x431*x414-2*x323*x133*x232*x411*x434-2*x323*x133*x234*x431*x412+2*x323*x133*x234*x411*x432+2*x323*x134*x231*x413*x432-2*x323*x134*x231*x412*x433-2*x323*x134*x232*x431*x413+2*x123*x234*x331*x413*x432-2*x123*x234*x331*x412*x433-2*x123*x234*x332*x431*x413+2*x123*x234*x332*x411*x433+2*x123*x234*x333*x431*x412-2*x123*x234*x333*x411*x432-2*x123*x233*x331*x414*x432+2*x123*x233*x331*x412*x434+2*x123*x233*x332*x431*x414-2*x123*x233*x332*x411*x434-2*x123*x233*x334*x431*x412+2*x123*x233*x334*x411*x432-2*x123*x232*x333*x431*x414+2*x123*x232*x333*x411*x434+2*x123*x232*x334*x431*x413-2*x123*x231*x333*x412*x434-2*x123*x231*x334*x413*x432-2*x123*x232*x334*x411*x433-2*x333*x132*x234*x421*x413+2*x333*x132*x234*x411*x423+2*x333*x134*x232*x421*x413-2*x333*x134*x232*x411*x423-2*x413*x132*x233*x424*x331+2*x413*x132*x333*x424*x231-2*x133*x232*x334*x421*x413+2*x133*x232*x334*x411*x423+2*x413*x133*x232*x424*x331-2*x413*x133*x234*x422*x331-2*x413*x133*x332*x424*x231+2*x413*x133*x334*x422*x231+2*x413*x134*x233*x422*x331+2*x233*x132*x334*x421*x413-2*x233*x132*x334*x411*x423+2*x133*x234*x332*x421*x413-2*x133*x234*x332*x411*x423-2*x413*x134*x333*x422*x231-2*x413*x232*x333*x424*x131-2*x233*x134*x332*x421*x413+2*x233*x134*x332*x411*x423+2*x413*x233*x332*x424*x131-2*x413*x233*x334*x422*x131+2*x413*x234*x333*x422*x131-2*x213*x134*x332*x431*x423+2*x213*x134*x332*x421*x433+2*x213*x134*x333*x431*x422-2*x213*x134*x333*x421*x432+2*x213*x134*x432*x423*x331-2*x213*x134*x433*x422*x331-2*x213*x332*x433*x424*x131+2*x213*x332*x434*x423*x131+2*x213*x333*x432*x424*x131-2*x213*x333*x434*x422*x131-2*x213*x334*x432*x423*x131-2*x213*x132*x333*x431*x424+2*x213*x334*x433*x422*x131+2*x213*x132*x333*x421*x434+2*x213*x132*x334*x431*x423-2*x213*x132*x334*x421*x433+2*x213*x132*x433*x424*x331-2*x213*x132*x434*x423*x331+2*x423*x132*x233*x331*x414-2*x423*x132*x333*x231*x414+2*x213*x133*x332*x431*x424-2*x213*x133*x332*x421*x434-2*x213*x133*x334*x431*x422+2*x213*x133*x334*x421*x432-2*x213*x133*x432*x424*x331+2*x213*x133*x434*x422*x331-2*x423*x133*x232*x331*x414+2*x423*x133*x234*x331*x412+2*x423*x133*x332*x231*x414+2*x423*x134*x333*x231*x412+2*x423*x232*x333*x131*x414-2*x423*x133*x334*x231*x412-2*x423*x134*x233*x331*x412-2*x423*x233*x332*x131*x414+2*x423*x233*x334*x131*x412-2*x423*x234*x333*x131*x412+2*x223*x131*x332*x414*x433-2*x223*x131*x332*x413*x434-2*x223*x131*x333*x414*x432+2*x223*x131*x333*x412*x434+2*x223*x131*x334*x413*x432-2*x223*x131*x334*x412*x433-2*x223*x132*x331*x414*x433+2*x223*x132*x331*x413*x434+2*x223*x132*x333*x431*x414-2*x223*x132*x333*x411*x434-2*x223*x132*x334*x431*x413+2*x223*x132*x334*x411*x433+2*x223*x133*x331*x414*x432-2*x223*x133*x331*x412*x434-2*x223*x133*x332*x431*x414+2*x223*x133*x332*x411*x434+2*x223*x133*x334*x431*x412-2*x223*x133*x334*x411*x432-2*x223*x134*x331*x413*x432+2*x223*x134*x331*x412*x433+2*x223*x134*x332*x431*x413-2*x223*x134*x332*x411*x433-2*x223*x134*x333*x431*x412+2*x223*x134*x333*x411*x432 : 

FF[3, 5, 3] =  2*x414*x132*x234*x423*x331-2*x414*x132*x334*x423*x231-2*x414*x133*x234*x422*x331+2*x414*x133*x334*x422*x231-2*x414*x134*x232*x423*x331+2*x414*x134*x233*x422*x331+2*x414*x134*x332*x423*x231-2*x414*x134*x333*x422*x231+2*x414*x232*x334*x423*x131-2*x414*x233*x334*x422*x131-2*x414*x234*x332*x423*x131+2*x414*x234*x333*x422*x131-2*x424*x132*x234*x331*x413+2*x424*x132*x334*x231*x413+2*x324*x134*x232*x411*x433+2*x324*x134*x233*x431*x412-2*x324*x134*x233*x411*x432+2*x424*x133*x234*x331*x412-2*x424*x133*x334*x231*x412-2*x424*x232*x334*x131*x413+2*x424*x233*x334*x131*x412+2*x424*x134*x232*x331*x413-2*x424*x134*x233*x331*x412-2*x424*x134*x332*x231*x413+2*x424*x134*x333*x231*x412+2*x424*x234*x332*x131*x413-2*x424*x234*x333*x131*x412+2*x134*x232*x333*x421*x414-2*x134*x232*x333*x411*x424-2*x134*x233*x332*x421*x414+2*x134*x233*x332*x411*x424-2*x214*x134*x332*x431*x423+2*x214*x134*x332*x421*x433+2*x214*x134*x333*x431*x422-2*x214*x134*x333*x421*x432+2*x214*x134*x432*x423*x331-2*x214*x134*x433*x422*x331-2*x214*x332*x433*x424*x131+2*x214*x332*x434*x423*x131+2*x214*x333*x432*x424*x131-2*x214*x333*x434*x422*x131-2*x214*x334*x432*x423*x131-2*x214*x132*x333*x431*x424+2*x214*x334*x433*x422*x131+2*x214*x132*x333*x421*x434+2*x214*x132*x334*x431*x423-2*x214*x132*x334*x421*x433+2*x214*x132*x433*x424*x331-2*x214*x132*x434*x423*x331+2*x214*x133*x332*x431*x424-2*x214*x133*x332*x421*x434-2*x214*x133*x334*x431*x422+2*x334*x132*x233*x421*x414-2*x334*x132*x233*x411*x424+2*x214*x133*x334*x421*x432-2*x214*x133*x432*x424*x331+2*x214*x133*x434*x422*x331-2*x334*x133*x232*x421*x414+2*x334*x133*x232*x411*x424+2*x224*x132*x331*x413*x434+2*x224*x132*x333*x431*x414-2*x224*x132*x333*x411*x434-2*x224*x132*x334*x431*x413+2*x224*x132*x334*x411*x433+2*x224*x133*x331*x414*x432-2*x224*x133*x331*x412*x434+2*x224*x131*x332*x414*x433-2*x224*x131*x332*x413*x434-2*x224*x131*x333*x414*x432+2*x224*x131*x333*x412*x434+2*x224*x131*x334*x413*x432-2*x224*x131*x334*x412*x433-2*x224*x132*x331*x414*x433-2*x224*x133*x332*x431*x414+2*x224*x133*x332*x411*x434+2*x224*x133*x334*x431*x412-2*x224*x133*x334*x411*x432-2*x224*x134*x331*x413*x432+2*x224*x134*x331*x412*x433+2*x224*x134*x332*x431*x413-2*x224*x134*x332*x411*x433-2*x224*x134*x333*x431*x412+2*x224*x134*x333*x411*x432-2*x234*x132*x333*x421*x414+2*x234*x132*x333*x411*x424+2*x234*x133*x332*x421*x414-2*x234*x133*x332*x411*x424-2*x314*x233*x432*x424*x131+2*x314*x233*x434*x422*x131+2*x314*x234*x432*x423*x131-2*x314*x234*x433*x422*x131+2*x314*x132*x233*x431*x424-2*x314*x132*x233*x421*x434-2*x314*x132*x234*x431*x423+2*x114*x232*x333*x431*x424-2*x114*x232*x333*x421*x434-2*x114*x232*x334*x431*x423+2*x114*x232*x334*x421*x433-2*x114*x232*x433*x424*x331+2*x114*x232*x434*x423*x331-2*x114*x233*x332*x431*x424+2*x114*x233*x332*x421*x434+2*x114*x234*x433*x422*x331-2*x114*x234*x432*x423*x331+2*x114*x332*x433*x424*x231-2*x114*x332*x434*x423*x231-2*x114*x333*x432*x424*x231+2*x114*x333*x434*x422*x231+2*x114*x334*x432*x423*x231-2*x114*x334*x433*x422*x231+2*x114*x233*x334*x431*x422-2*x114*x233*x334*x421*x432+2*x114*x233*x432*x424*x331+2*x114*x234*x332*x431*x423-2*x114*x234*x332*x421*x433-2*x114*x234*x333*x431*x422-2*x114*x233*x434*x422*x331+2*x114*x234*x333*x421*x432+2*x314*x132*x234*x421*x433-2*x314*x132*x433*x424*x231+2*x314*x132*x434*x423*x231-2*x314*x133*x232*x431*x424+2*x314*x133*x232*x421*x434+2*x314*x133*x234*x431*x422-2*x314*x133*x234*x421*x432+2*x314*x133*x432*x424*x231-2*x314*x133*x434*x422*x231+2*x314*x134*x232*x431*x423-2*x314*x134*x232*x421*x433-2*x314*x134*x233*x431*x422+2*x314*x134*x233*x421*x432-2*x314*x134*x432*x423*x231+2*x314*x134*x433*x422*x231+2*x314*x232*x433*x424*x131-2*x314*x232*x434*x423*x131-2*x124*x231*x332*x414*x433+2*x124*x231*x332*x413*x434+2*x124*x231*x333*x414*x432+2*x124*x231*x334*x412*x433+2*x124*x232*x331*x414*x433-2*x124*x232*x331*x413*x434-2*x124*x232*x333*x431*x414+2*x124*x232*x333*x411*x434+2*x124*x232*x334*x431*x413-2*x124*x231*x333*x412*x434-2*x124*x231*x334*x413*x432-2*x124*x232*x334*x411*x433-2*x124*x233*x331*x414*x432+2*x124*x233*x331*x412*x434+2*x124*x233*x332*x431*x414-2*x124*x233*x332*x411*x434-2*x324*x131*x232*x414*x433+2*x324*x131*x232*x413*x434+2*x324*x131*x233*x414*x432-2*x324*x131*x233*x412*x434-2*x324*x131*x234*x413*x432+2*x324*x131*x234*x412*x433+2*x324*x132*x231*x414*x433-2*x324*x132*x231*x413*x434-2*x324*x132*x233*x431*x414+2*x324*x132*x233*x411*x434+2*x324*x132*x234*x431*x413-2*x324*x132*x234*x411*x433-2*x324*x133*x231*x414*x432+2*x324*x133*x231*x412*x434-2*x124*x233*x334*x431*x412+2*x124*x233*x334*x411*x432+2*x124*x234*x331*x413*x432-2*x124*x234*x331*x412*x433-2*x124*x234*x332*x431*x413+2*x124*x234*x332*x411*x433+2*x124*x234*x333*x431*x412-2*x124*x234*x333*x411*x432+2*x324*x133*x232*x431*x414-2*x324*x133*x232*x411*x434-2*x324*x133*x234*x431*x412+2*x324*x133*x234*x411*x432+2*x324*x134*x231*x413*x432-2*x324*x134*x231*x412*x433-2*x324*x134*x232*x431*x413 : 



==> anc/deg_6_salmon.txt <==
FF0 = Z203*Z010^2*Z121*Z102*Z220-Z200*Z100*Z223*Z110*Z011*Z022+Z120*Z203*Z210*Z001*Z112*Z020-Z220*Z110*Z023*Z011*Z202*Z100-Z000*Z110*Z203*Z221*Z012*Z120+Z120*Z000^2*Z223*Z211*Z112-Z010*Z123*Z100*Z200*Z021*Z212+Z010*Z120*Z100*Z211*Z203*Z022+Z120*Z000*Z223*Z111*Z012*Z200-Z010*Z020*Z103*Z201*Z122*Z210+Z220*Z200*Z003*Z011*Z122*Z110+Z100*Z203*Z010*Z121*Z022*Z210+Z020*Z120*Z010*Z102*Z211*Z203+Z210^2*Z123*Z001*Z022*Z100+Z210*Z100*Z123*Z021*Z202*Z010+Z210*Z020*Z013*Z102*Z201*Z120-Z010*Z200*Z020*Z101*Z213*Z122+Z100*Z200*Z223*Z111*Z022*Z010+Z210^2*Z123*Z002*Z101*Z020-Z120*Z200*Z021*Z213*Z102*Z010-Z000*Z120*Z223*Z200*Z011*Z112+Z110^2*Z020*Z003*Z221*Z202-Z210*Z120*Z223*Z102*Z001*Z010-Z120*Z200*Z023*Z112*Z001*Z210+Z213*Z000*Z110*Z201*Z022*Z120+Z223*Z100*Z110*Z201*Z022*Z010+Z010^2*Z123*Z200*Z221*Z102+Z110*Z210*Z023*Z001*Z222*Z100+Z213*Z220*Z120*Z011*Z002*Z100+Z000*Z220*Z013*Z111*Z122*Z200+Z110*Z203*Z210*Z000*Z021*Z122+Z100*Z010*Z223*Z201*Z112*Z020-Z020^2*Z100*Z113*Z211*Z202+Z220*Z110*Z010*Z003*Z121*Z202-Z200*Z020*Z103*Z011*Z122*Z210+Z110*Z123*Z220*Z001*Z012*Z200+Z110*Z023*Z220*Z201*Z102*Z010+Z203*Z010^2*Z120*Z101*Z222-Z020*Z200*Z103*Z012*Z221*Z110-Z203*Z020*Z120*Z211*Z112*Z000-Z020*Z120*Z213*Z201*Z002*Z110-Z000*Z220*Z210*Z021*Z113*Z102+Z010*Z100*Z003*Z211*Z122*Z220-Z000*Z210*Z103*Z121*Z012*Z220-Z010*Z200*Z223*Z101*Z022*Z110+Z100*Z010*Z020*Z221*Z113*Z202+Z120*Z213*Z000*Z221*Z012*Z100+Z100*Z000*Z120*Z211*Z013*Z222-Z210^2*Z020*Z123*Z001*Z102+Z103*Z120*Z020*Z011*Z202*Z210-Z220*Z210*Z023*Z112*Z000*Z101+Z110*Z220*Z020*Z001*Z103*Z212-Z020*Z210^2*Z103*Z121*Z002+Z000^2*Z220*Z113*Z122*Z211+Z220^2*Z103*Z011*Z002*Z110+Z000*Z110*Z013*Z121*Z222*Z200+Z103*Z020*Z210*Z121*Z202*Z010+Z210*Z120*Z223*Z012*Z001*Z100+Z010^2*Z220*Z123*Z101*Z202+Z213*Z020^2*Z111*Z202*Z100+Z223*Z100*Z020*Z001*Z212*Z110-Z013*Z120^2*Z201*Z002*Z210-Z120^2*Z213*Z201*Z012*Z000+Z010^2*Z100*Z223*Z121*Z202-Z100*Z220*Z010*Z202*Z021*Z113-Z210*Z220*Z003*Z012*Z101*Z120-Z003*Z010*Z120*Z211*Z222*Z100-Z010*Z000*Z223*Z111*Z122*Z200+Z210*Z220*Z100*Z011*Z123*Z002+Z003*Z110^2*Z220*Z201*Z022+Z200*Z110*Z213*Z021*Z002*Z120+Z010*Z210*Z103*Z121*Z002*Z220+Z203*Z000*Z210*Z121*Z112*Z020+Z010^2*Z223*Z122*Z101*Z200+Z210*Z010*Z123*Z101*Z222*Z000+Z020^2*Z103*Z211*Z202*Z110-Z213*Z100*Z220*Z021*Z112*Z000+Z023*Z120*Z210*Z201*Z112*Z000+Z120^2*Z210*Z003*Z201*Z012+Z100*Z010*Z223*Z211*Z002*Z120-Z103*Z010*Z200*Z021*Z222*Z110+Z110*Z010*Z203*Z221*Z102*Z020-Z020*Z200*Z000*Z211*Z113*Z122-Z223*Z120*Z000^2*Z111*Z212+Z110*Z203*Z120*Z001*Z012*Z220-Z000*Z010*Z123*Z211*Z222*Z100-Z120*Z220*Z203*Z011*Z002*Z110+Z210*Z110*Z103*Z001*Z022*Z220-Z110*Z200*Z013*Z101*Z222*Z020-Z110*Z020*Z203*Z001*Z212*Z120-Z020*Z210*Z003*Z201*Z112*Z120-Z210*Z100^2*Z021*Z012*Z223+Z103*Z000*Z020*Z111*Z222*Z210+Z010*Z120*Z213*Z001*Z222*Z100-Z203*Z020*Z100*Z011*Z222*Z110-Z020*Z120*Z003*Z211*Z202*Z110-Z210*Z220*Z103*Z112*Z001*Z020-Z200*Z000*Z123*Z112*Z221*Z010+Z220^2*Z000*Z013*Z101*Z112+Z110*Z220^2*Z013*Z001*Z102-Z223*Z000*Z210*Z021*Z102*Z110-Z000*Z200*Z023*Z122*Z111*Z210+Z000*Z010*Z203*Z221*Z112*Z120+Z010*Z120*Z000*Z103*Z211*Z222-Z020*Z210*Z203*Z111*Z002*Z120-Z020^2*Z203*Z111*Z212*Z100+Z110*Z220*Z020*Z201*Z103*Z012-Z020*Z110*Z220*Z102*Z201*Z013+Z013*Z200*Z100*Z121*Z022*Z210-Z200*Z100*Z213*Z022*Z121*Z010-Z103*Z020*Z200*Z011*Z212*Z120-Z123*Z110*Z000^2*Z221*Z212-Z000*Z120*Z113*Z021*Z212*Z200-Z003*Z210*Z100*Z221*Z122*Z010+Z200*Z020*Z113*Z221*Z012*Z100+Z010*Z000*Z223*Z111*Z202*Z120+Z113*Z020*Z210*Z221*Z102*Z000-Z210*Z120^2*Z203*Z001*Z012-Z210*Z110*Z123*Z201*Z002*Z020-Z120*Z210*Z223*Z011*Z002*Z100+Z010*Z023*Z100*Z221*Z202*Z110-Z100*Z020*Z113*Z001*Z212*Z220+Z020*Z200*Z013*Z101*Z122*Z210+Z003*Z020*Z220*Z111*Z212*Z100-Z213*Z020*Z100*Z111*Z002*Z220+Z220*Z010*Z113*Z201*Z022*Z100+Z200*Z020*Z123*Z011*Z102*Z210-Z020*Z000*Z123*Z201*Z112*Z210+Z100*Z220*Z110*Z011*Z022*Z203-Z003*Z200*Z120*Z221*Z112*Z010-Z100*Z000*Z013*Z121*Z222*Z210+Z023*Z210*Z110*Z221*Z102*Z000-Z003*Z120*Z100*Z011*Z212*Z220-Z100*Z210*Z113*Z001*Z022*Z220+Z100*Z200*Z023*Z011*Z122*Z210+Z013*Z210*Z020*Z121*Z202*Z100-Z023*Z200*Z110^2*Z001*Z222-Z100*Z220*Z013*Z111*Z022*Z200-Z123*Z020*Z110*Z211*Z202*Z000-Z210*Z020^2*Z203*Z101*Z112+Z100*Z020*Z010*Z201*Z213*Z122+Z010^2*Z103*Z201*Z122*Z220-Z110*Z020*Z003*Z221*Z102*Z210+Z123*Z000*Z200*Z021*Z212*Z110+Z010*Z110*Z103*Z201*Z222*Z020-Z010*Z020*Z203*Z221*Z112*Z100-Z203*Z120^2*Z211*Z002*Z010+Z210^2*Z100*Z023*Z121*Z002-Z200*Z020*Z103*Z212*Z121*Z010+Z210^2*Z023*Z101*Z122*Z000+Z220*Z000*Z113*Z121*Z202*Z010+Z223*Z020*Z100*Z111*Z212*Z000-Z110*Z010*Z103*Z201*Z022*Z220+Z220*Z100*Z113*Z011*Z022*Z200-Z010*Z000*Z123*Z221*Z102*Z210-Z200^2*Z010*Z123*Z111*Z022+Z200*Z010*Z003*Z112*Z121*Z220-Z003*Z010*Z120*Z210*Z222*Z101-Z200^2*Z110*Z013*Z121*Z022+Z210*Z000*Z100*Z023*Z222*Z111-Z003*Z220*Z210*Z010*Z121*Z102+Z013*Z210*Z100^2*Z222*Z021+Z221*Z000^2*Z113*Z212*Z120+Z210*Z000*Z221*Z103*Z122*Z010-Z223*Z100*Z000*Z010*Z121*Z212+Z113*Z200*Z010*Z020*Z222*Z101+Z210*Z010*Z021*Z203*Z102*Z120+Z210*Z000*Z203*Z111*Z022*Z120+Z120*Z210*Z021*Z003*Z112*Z200-Z000*Z110*Z121*Z203*Z022*Z210-Z220*Z023*Z100*Z201*Z112*Z010-Z113*Z000*Z220^2*Z101*Z012-Z203*Z120*Z010*Z001*Z112*Z220+Z010*Z220*Z111*Z103*Z202*Z020+Z020*Z200^2*Z123*Z111*Z012-Z010*Z113*Z100*Z200*Z221*Z022-Z003*Z220^2*Z101*Z112*Z010+Z200*Z210*Z001*Z113*Z022*Z120-Z010*Z220*Z123*Z001*Z202*Z110+Z110*Z220*Z203*Z102*Z011*Z020-Z120^2*Z001*Z013*Z212*Z200+Z120*Z101*Z200*Z013*Z212*Z020+Z100*Z210*Z120*Z011*Z222*Z003-Z100^2*Z023*Z211*Z012*Z220-Z200*Z011*Z210*Z023*Z102*Z120-Z210*Z020*Z111*Z123*Z002*Z200-Z220*Z010*Z203*Z111*Z022*Z100+Z203*Z110^2*Z220*Z021*Z002+Z000*Z101*Z020*Z113*Z212*Z220+Z100*Z020^2*Z113*Z201*Z212+Z110*Z200^2*Z123*Z011*Z022+Z000*Z021*Z210^2*Z123*Z102+Z210*Z000*Z110*Z201*Z123*Z022+Z010*Z000*Z123*Z221*Z212*Z100-Z100*Z210*Z123*Z201*Z022*Z010-Z010^2*Z200*Z221*Z103*Z122+Z220*Z120*Z013*Z001*Z112*Z200-Z220*Z120*Z003*Z211*Z102*Z010-Z020*Z210*Z203*Z121*Z012*Z100-Z103*Z200*Z120*Z211*Z022*Z010+Z020*Z000*Z213*Z111*Z122*Z200-Z223*Z100*Z020*Z211*Z112*Z000+Z220*Z120*Z203*Z010*Z111*Z002+Z000^2*Z210*Z113*Z121*Z222+Z100*Z123*Z210*Z021*Z012*Z200-Z000*Z110*Z103*Z212*Z021*Z220-Z103*Z020^2*Z200*Z211*Z112-Z013*Z220*Z000*Z101*Z212*Z120+Z100*Z010*Z203*Z112*Z021*Z220+Z120*Z010*Z110*Z221*Z203*Z002+Z223*Z120*Z110*Z010*Z202*Z001+Z220*Z103*Z000*Z020*Z211*Z112+Z210*Z110*Z020*Z101*Z003*Z222+Z220*Z100^2*Z013*Z211*Z022-Z100*Z120*Z203*Z211*Z012*Z020-Z000^2*Z220*Z123*Z211*Z112+Z123*Z010*Z100*Z001*Z212*Z220+Z200*Z220*Z023*Z011*Z102*Z110-Z223*Z010*Z110*Z021*Z202*Z100+Z210*Z220*Z023*Z002*Z101*Z110+Z100^2*Z010*Z023*Z211*Z222-Z220^2*Z110*Z001*Z103*Z012+Z120*Z000^2*Z213*Z222*Z111+Z103*Z110*Z000*Z021*Z222*Z210-Z200*Z113*Z120*Z221*Z012*Z000+Z120*Z000*Z013*Z221*Z202*Z110-Z000*Z110*Z213*Z221*Z102*Z020-Z003*Z100*Z210*Z021*Z112*Z220+Z013*Z200*Z120^2*Z211*Z002-Z110*Z220*Z023*Z001*Z102*Z210-Z100^2*Z020*Z013*Z211*Z222-Z113*Z010*Z220^2*Z001*Z102-Z020^2*Z210*Z103*Z111*Z202-Z100*Z000*Z123*Z221*Z012*Z210-Z203*Z010*Z020*Z211*Z122*Z100+Z220*Z210*Z003*Z121*Z012*Z100+Z200*Z220*Z113*Z101*Z012*Z020+Z200^2*Z023*Z111*Z122*Z010+Z213*Z120^2*Z010*Z201*Z002+Z100*Z113*Z220^2*Z001*Z012-Z100*Z220^2*Z113*Z002*Z011-Z113*Z210*Z000*Z121*Z202*Z020+Z020*Z100*Z203*Z011*Z122*Z210+Z220^2*Z010*Z103*Z001*Z112-Z013*Z210*Z020*Z121*Z102*Z200-Z010*Z020*Z103*Z202*Z221*Z110-Z110*Z200*Z223*Z122*Z001*Z010-Z100^2*Z020*Z223*Z011*Z212+Z100^2*Z213*Z221*Z022*Z010+Z110*Z013*Z120*Z201*Z002*Z220-Z210*Z020*Z013*Z202*Z101*Z120+Z100*Z220*Z000*Z213*Z111*Z022-Z110*Z200*Z210*Z001*Z123*Z022-Z210*Z000*Z113*Z101*Z222*Z020+Z220*Z000*Z120*Z211*Z013*Z102+Z200*Z020^2*Z213*Z101*Z112+Z010*Z020*Z223*Z111*Z102*Z200-Z110*Z010*Z000*Z221*Z203*Z122+Z213*Z100^2*Z011*Z222*Z020+Z213*Z220*Z000*Z011*Z122*Z100-Z120*Z220*Z203*Z111*Z012*Z000+Z110*Z200*Z013*Z121*Z002*Z220-Z110*Z200*Z123*Z011*Z222*Z000-Z113*Z020^2*Z210*Z201*Z102-Z210*Z110*Z203*Z001*Z122*Z020+Z010*Z100*Z220*Z213*Z121*Z002-Z120^2*Z213*Z202*Z001*Z010+Z100*Z020*Z120*Z011*Z203*Z212+Z200^2*Z110*Z013*Z021*Z122+Z210*Z120*Z023*Z002*Z111*Z200+Z010^2*Z123*Z201*Z222*Z100-Z110*Z220*Z013*Z022*Z100*Z201+Z100*Z120*Z013*Z200*Z021*Z212+Z213*Z000^2*Z110*Z122*Z221+Z200*Z020*Z123*Z110*Z211*Z002-Z110*Z020^2*Z202*Z213*Z101-Z103*Z000*Z210*Z010*Z222*Z121+Z210*Z220*Z003*Z011*Z102*Z120+Z120*Z220*Z010*Z001*Z202*Z113+Z000*Z110*Z223*Z211*Z022*Z100-Z210*Z010*Z203*Z100*Z021*Z122-Z020*Z120*Z000*Z111*Z202*Z213+Z210*Z000*Z223*Z112*Z101*Z020+Z113*Z000*Z020*Z210*Z122*Z201-Z123*Z020*Z100*Z201*Z212*Z010-Z013*Z020*Z200^2*Z111*Z122-Z000*Z200*Z010*Z222*Z113*Z121-Z213*Z000*Z100*Z111*Z222*Z020-Z123*Z100*Z210*Z001*Z012*Z220-Z110*Z003*Z200*Z010*Z121*Z222-Z120*Z010*Z021*Z103*Z202*Z210+Z100*Z120*Z213*Z200*Z011*Z022-Z220*Z000*Z011*Z113*Z120*Z202+Z010*Z120*Z223*Z001*Z112*Z200-Z000^2*Z123*Z210*Z111*Z222+Z010*Z213*Z220*Z001*Z102*Z120+Z200*Z010*Z123*Z110*Z001*Z222+Z100*Z120*Z213*Z020*Z201*Z012+Z023*Z110*Z200*Z120*Z212*Z001+Z213*Z200*Z000*Z120*Z112*Z021-Z103*Z000*Z120*Z210*Z011*Z222+Z220*Z200*Z013*Z022*Z101*Z110-Z210*Z000*Z023*Z201*Z122*Z110-Z000^2*Z223*Z121*Z112*Z210-Z213*Z000^2*Z220*Z111*Z122-Z020*Z120*Z003*Z111*Z200*Z212-Z120^2*Z013*Z211*Z202*Z000+Z113*Z020*Z220*Z011*Z202*Z100-Z223*Z110*Z100*Z020*Z002*Z211-Z220*Z210*Z103*Z010*Z001*Z122+Z000*Z013*Z210*Z101*Z222*Z120-Z210^2*Z000*Z121*Z102*Z023-Z200*Z220*Z001*Z123*Z112*Z010+Z020*Z200*Z011*Z213*Z102*Z120-Z120*Z013*Z220*Z112*Z000*Z201+Z120*Z010*Z220*Z003*Z101*Z212-Z213*Z100*Z020^2*Z201*Z112+Z210*Z121*Z020*Z203*Z002*Z110-Z020*Z210*Z201*Z013*Z122*Z100+Z220*Z000^2*Z213*Z121*Z112-Z123*Z100*Z010^2*Z202*Z221+Z203*Z020*Z120*Z000*Z212*Z111+Z103*Z220*Z000*Z210*Z011*Z122+Z120*Z003*Z010*Z100*Z221*Z212+Z010*Z200*Z023*Z102*Z121*Z210-Z200*Z210*Z113*Z021*Z002*Z120-Z110*Z010*Z120*Z223*Z201*Z002-Z200*Z110*Z003*Z011*Z222*Z120-Z000*Z120*Z213*Z011*Z102*Z220-Z003*Z100*Z210*Z111*Z222*Z020-Z003*Z120*Z210^2*Z021*Z102+Z100*Z223*Z200*Z021*Z012*Z110-Z000^2*Z213*Z221*Z112*Z120-Z013*Z220*Z200*Z001*Z122*Z110+Z123*Z220*Z110*Z011*Z202*Z000+Z100*Z020*Z003*Z221*Z112*Z210-Z000*Z223*Z100*Z011*Z122*Z210+Z223*Z000*Z010*Z101*Z212*Z120+Z110*Z120*Z200*Z022*Z211*Z003-Z010^2*Z123*Z101*Z222*Z200+Z223*Z100*Z000*Z211*Z122*Z010-Z100*Z120*Z010*Z202*Z023*Z211-Z223*Z210*Z020*Z001*Z112*Z100-Z013*Z120*Z220*Z001*Z202*Z110+Z020*Z120*Z213*Z112*Z201*Z000-Z110*Z000*Z103*Z211*Z222*Z020+Z000*Z110^2*Z023*Z222*Z201-Z020*Z200*Z213*Z121*Z112*Z000+Z120*Z010*Z103*Z001*Z222*Z210+Z213*Z010*Z100*Z021*Z122*Z200+Z000*Z200*Z123*Z211*Z112*Z020-Z210*Z010*Z203*Z101*Z022*Z120-Z200^2*Z120*Z022*Z011*Z113-Z220*Z010*Z123*Z002*Z101*Z210-Z210^2*Z100*Z003*Z121*Z022+Z003*Z220*Z020*Z101*Z112*Z210-Z220*Z120*Z213*Z001*Z012*Z100-Z110*Z120*Z220*Z003*Z201*Z012+Z200*Z020*Z103*Z221*Z112*Z010+Z210*Z100*Z003*Z022*Z111*Z220+Z220*Z210*Z103*Z001*Z012*Z120-Z213*Z000^2*Z121*Z222*Z110-Z110*Z020*Z223*Z101*Z002*Z210+Z210*Z200*Z103*Z021*Z122*Z010+Z023*Z120*Z210*Z101*Z202*Z010-Z000*Z100*Z223*Z212*Z021*Z110+Z113*Z220*Z000*Z121*Z012*Z200+Z000^2*Z123*Z211*Z222*Z110+Z020*Z220*Z010*Z101*Z203*Z112-Z020*Z100*Z013*Z111*Z202*Z220+Z110*Z000*Z023*Z221*Z212*Z100-Z200*Z220*Z000*Z111*Z012*Z123+Z013*Z120*Z000*Z221*Z112*Z200-Z020*Z000*Z103*Z221*Z112*Z210-Z200*Z020*Z013*Z211*Z102*Z120-Z000*Z110*Z123*Z202*Z021*Z210-Z000*Z120*Z213*Z202*Z021*Z110-Z123*Z000*Z110*Z211*Z022*Z200+Z010*Z103*Z220*Z111*Z022*Z200+Z110*Z210*Z200*Z002*Z123*Z021+Z200*Z100*Z023*Z221*Z112*Z010-Z010*Z023*Z200^2*Z121*Z112-Z200*Z010*Z023*Z101*Z212*Z120-Z000*Z110^2*Z203*Z222*Z021+Z220*Z020*Z100*Z211*Z113*Z002-Z120*Z000*Z110*Z212*Z023*Z201+Z210*Z120*Z023*Z002*Z201*Z110+Z220*Z023*Z200*Z111*Z012*Z100-Z003*Z220*Z020*Z101*Z212*Z110-Z220^2*Z100*Z013*Z001*Z112-Z110*Z010*Z003*Z201*Z122*Z220-Z110*Z120*Z213*Z001*Z022*Z200+Z000*Z120*Z113*Z021*Z202*Z210-Z120^2*Z200*Z003*Z211*Z012+Z010*Z000*Z103*Z121*Z212*Z220-Z210*Z120^2*Z003*Z011*Z202+Z210*Z223*Z000*Z101*Z022*Z110+Z223*Z110^2*Z201*Z002*Z020-Z103*Z110*Z220*Z021*Z002*Z210-Z103*Z020*Z220*Z201*Z112*Z010-Z110*Z000*Z213*Z200*Z021*Z122-Z213*Z110*Z000*Z101*Z022*Z220+Z120*Z111*Z000*Z023*Z200*Z212+Z200*Z010*Z101*Z123*Z022*Z210-Z001*Z120*Z210*Z013*Z222*Z100-Z120*Z100*Z010*Z223*Z001*Z212-Z213*Z100*Z120*Z000*Z011*Z222+Z011*Z000*Z120*Z223*Z212*Z100-Z113*Z000*Z220*Z010*Z122*Z201-Z210*Z110*Z221*Z103*Z022*Z000+Z200*Z020*Z103*Z120*Z211*Z012-Z213*Z100*Z220*Z110*Z002*Z021-Z100*Z020*Z123*Z210*Z011*Z202-Z023*Z200*Z100*Z211*Z122*Z010+Z020^2*Z201*Z210*Z103*Z112+Z120*Z210*Z013*Z200*Z021*Z102+Z110*Z220*Z021*Z003*Z212*Z100-Z123*Z100*Z210*Z200*Z022*Z011-Z110*Z200*Z013*Z021*Z222*Z100+Z120*Z010*Z003*Z220*Z201*Z112+Z010*Z110*Z201*Z223*Z122*Z000+Z123*Z110*Z000*Z201*Z212*Z020-Z120^2*Z000*Z011*Z212*Z203+Z120^2*Z211*Z000*Z203*Z012-Z100*Z213*Z110*Z000*Z221*Z022-Z010*Z210*Z223*Z101*Z122*Z000-Z220*Z200*Z013*Z102*Z021*Z110-Z010*Z000*Z220*Z122*Z103*Z211+Z100*Z000*Z213*Z010*Z121*Z222-Z200*Z101*Z220*Z113*Z022*Z010+Z120*Z203*Z100*Z021*Z012*Z210+Z200*Z213*Z120^2*Z012*Z001-Z210*Z200*Z003*Z111*Z022*Z120+Z020*Z100*Z013*Z201*Z112*Z220-Z120*Z100*Z020*Z212*Z201*Z013-Z120*Z210*Z013*Z022*Z200*Z101-Z220^2*Z103*Z011*Z112*Z000+Z210*Z000^2*Z223*Z111*Z122+Z100*Z003*Z110*Z221*Z022*Z210-Z100*Z120*Z203*Z022*Z011*Z210+Z120*Z100*Z023*Z212*Z201*Z010-Z010*Z120*Z203*Z021*Z212*Z100-Z003*Z220*Z120*Z111*Z202*Z010-Z020^2*Z200*Z113*Z212*Z101-Z120*Z000*Z203*Z211*Z022*Z110-Z110*Z003*Z120*Z201*Z022*Z210+Z113*Z200^2*Z121*Z022*Z010+Z200*Z100*Z110*Z221*Z013*Z022-Z200*Z100*Z023*Z011*Z212*Z120+Z000*Z200*Z210*Z022*Z111*Z123+Z220*Z010*Z123*Z112*Z201*Z000+Z103*Z110*Z000*Z221*Z212*Z020-Z020*Z120*Z103*Z211*Z202*Z010+Z020*Z220*Z100*Z213*Z112*Z001+Z000*Z120^2*Z013*Z201*Z212-Z213*Z020*Z100*Z121*Z202*Z010-Z113*Z200*Z000*Z011*Z122*Z220+Z120*Z200*Z113*Z211*Z022*Z000-Z120*Z210*Z003*Z012*Z221*Z100+Z013*Z200^2*Z111*Z022*Z120+Z220*Z013*Z210*Z101*Z002*Z120+Z003*Z220^2*Z101*Z012*Z110+Z000*Z210*Z120*Z011*Z223*Z102-Z003*Z210*Z100*Z011*Z122*Z220-Z110^2*Z020*Z203*Z221*Z002-Z023*Z110*Z000*Z121*Z212*Z200+Z003*Z010*Z210*Z221*Z102*Z120+Z010*Z213*Z100*Z021*Z202*Z120+Z020*Z120*Z010*Z101*Z213*Z202+Z200*Z020*Z213*Z122*Z001*Z110+Z010^2*Z103*Z121*Z222*Z200+Z010*Z200*Z120*Z222*Z111*Z003+Z023*Z200*Z100*Z011*Z222*Z110+Z210^2*Z000*Z022*Z121*Z103+Z010*Z200*Z113*Z102*Z021*Z220-Z210^2*Z000*Z101*Z022*Z123+Z200*Z020^2*Z103*Z212*Z111-Z210*Z120*Z013*Z221*Z102*Z000+Z203*Z110^2*Z001*Z222*Z020-Z113*Z210*Z020*Z221*Z002*Z100-Z010*Z213*Z100^2*Z021*Z222+Z000*Z220*Z123*Z211*Z012*Z100-Z010*Z020*Z113*Z201*Z222*Z100+Z210*Z020*Z123*Z001*Z202*Z110-Z000^2*Z113*Z221*Z122*Z210-Z100*Z120*Z223*Z012*Z211*Z000-Z020*Z220*Z003*Z211*Z112*Z100-Z103*Z000*Z120*Z211*Z012*Z220+Z223*Z010*Z020*Z101*Z202*Z110-Z200*Z220*Z103*Z112*Z021*Z010+Z023*Z210*Z000*Z111*Z102*Z220+Z010*Z200*Z103*Z022*Z221*Z110+Z123*Z000*Z110*Z221*Z012*Z200-Z000*Z200*Z013*Z111*Z222*Z120-Z023*Z000*Z210*Z101*Z222*Z110+Z110*Z010*Z223*Z102*Z021*Z200-Z220*Z200*Z113*Z012*Z001*Z120+Z100*Z210*Z013*Z221*Z002*Z120-Z223*Z010*Z100^2*Z211*Z022+Z020*Z210^2*Z003*Z102*Z121-Z123*Z010*Z000*Z111*Z202*Z220-Z200*Z210*Z123*Z101*Z012*Z020+Z210*Z200*Z113*Z021*Z122*Z000-Z123*Z000*Z110*Z201*Z012*Z220-Z220*Z023*Z110*Z211*Z102*Z000-Z100*Z000*Z013*Z122*Z211*Z220+Z000*Z110^2*Z203*Z221*Z022-Z200*Z213*Z110*Z121*Z002*Z020+Z200*Z110*Z023*Z222*Z101*Z010-Z020^2*Z110*Z203*Z211*Z102+Z103*Z220*Z120*Z011*Z212*Z000+Z010*Z100*Z003*Z121*Z222*Z210-Z120*Z010*Z203*Z001*Z222*Z110+Z113*Z210*Z020^2*Z101*Z202+Z110*Z210*Z223*Z021*Z002*Z100+Z003*Z220^2*Z010*Z111*Z102+Z223*Z100^2*Z210*Z011*Z022+Z113*Z000*Z120*Z201*Z222*Z010+Z123*Z010*Z020*Z202*Z100*Z211-Z223*Z110^2*Z020*Z001*Z202-Z200*Z020^2*Z213*Z111*Z102-Z103*Z210*Z200*Z121*Z022*Z010+Z000*Z120*Z103*Z221*Z012*Z210+Z010*Z023*Z210*Z201*Z122*Z100+Z213*Z100^2*Z220*Z021*Z012-Z120*Z013*Z200^2*Z021*Z112-Z220*Z110^2*Z023*Z201*Z002-Z020*Z200*Z013*Z221*Z112*Z100-Z013*Z100*Z220*Z210*Z002*Z121-Z003*Z010*Z120*Z110*Z202*Z221-Z220*Z100*Z010*Z003*Z121*Z212-Z223*Z110*Z000^2*Z211*Z122+Z220*Z203*Z020*Z111*Z012*Z100-Z100*Z220*Z213*Z122*Z001*Z010+Z010^2*Z201*Z120*Z102*Z223-Z013*Z110*Z000*Z201*Z222*Z120+Z220*Z000^2*Z123*Z111*Z212-Z120*Z000*Z210*Z223*Z012*Z101+Z000*Z200*Z211*Z023*Z122*Z110+Z020*Z210*Z201*Z123*Z102*Z010-Z110*Z010*Z023*Z201*Z222*Z100+Z013*Z020*Z220*Z101*Z202*Z110-Z200^2*Z113*Z122*Z021*Z010-Z113*Z010*Z120*Z002*Z201*Z220-Z013*Z100*Z120*Z211*Z002*Z220+Z123*Z000*Z210*Z100*Z011*Z222-Z023*Z010*Z110*Z101*Z202*Z220+Z110*Z120*Z001*Z213*Z020*Z202+Z213*Z000*Z120*Z220*Z012*Z101+Z213*Z000*Z220*Z110*Z102*Z021+Z023*Z010*Z200*Z101*Z112*Z220+Z100*Z010*Z210*Z223*Z001*Z122-Z120*Z210*Z103*Z200*Z021*Z012-Z210^2*Z100*Z123*Z021*Z002-Z013*Z210*Z100*Z021*Z202*Z120-Z020*Z210*Z123*Z101*Z202*Z010+Z010*Z220*Z210*Z102*Z123*Z001+Z020*Z210^2*Z103*Z122*Z001-Z010^2*Z223*Z200*Z121*Z102+Z220*Z113*Z000*Z201*Z120*Z012+Z023*Z220*Z100*Z110*Z012*Z201-Z020*Z220*Z213*Z001*Z102*Z110-Z020*Z210^2*Z003*Z101*Z122+Z123*Z000*Z010*Z211*Z102*Z220-Z003*Z120^2*Z201*Z212*Z010+Z200^2*Z023*Z120*Z011*Z112+Z013*Z220*Z100*Z210*Z122*Z001+Z110*Z020*Z203*Z012*Z221*Z100+Z020*Z000*Z203*Z211*Z122*Z110-Z213*Z220*Z010*Z101*Z002*Z120+Z100*Z010^2*Z203*Z221*Z122+Z020*Z200*Z110*Z121*Z003*Z212-Z020*Z103*Z210*Z201*Z012*Z120+Z103*Z210*Z200*Z011*Z022*Z120-Z120*Z000*Z013*Z221*Z212*Z100-Z020*Z213*Z000*Z101*Z112*Z220-Z110*Z100*Z013*Z221*Z202*Z020+Z100*Z120*Z013*Z211*Z202*Z020-Z200*Z211*Z100*Z123*Z012*Z020-Z103*Z010^2*Z220*Z121*Z202-Z223*Z010*Z000*Z201*Z112*Z120-Z020*Z200*Z100*Z011*Z213*Z122+Z200^2*Z013*Z121*Z112*Z020-Z100^2*Z220*Z021*Z013*Z212+Z220*Z120*Z211*Z003*Z012*Z100+Z200*Z101*Z020*Z223*Z012*Z110+Z020^2*Z200*Z211*Z113*Z102+Z100*Z110*Z203*Z222*Z021*Z010+Z200*Z020*Z100*Z012*Z213*Z121-Z023*Z110*Z100*Z221*Z012*Z200-Z013*Z120*Z210*Z001*Z102*Z220-Z220*Z000*Z010*Z121*Z213*Z102+Z110*Z223*Z000*Z011*Z122*Z200-Z123*Z210*Z200*Z021*Z112*Z000+Z100*Z220*Z110*Z021*Z013*Z202+Z111*Z010*Z100*Z203*Z222*Z020-Z220*Z010*Z200*Z102*Z023*Z111+Z000*Z011*Z220*Z123*Z112*Z200-Z120*Z010*Z220*Z103*Z001*Z212+Z120*Z210*Z020*Z113*Z201*Z002+Z013*Z000*Z210*Z121*Z102*Z220+Z210*Z120^2*Z001*Z013*Z202+Z220*Z020*Z110*Z211*Z102*Z003-Z000*Z020*Z200*Z111*Z212*Z123-Z120*Z220*Z111*Z013*Z002*Z200-Z210*Z010*Z223*Z121*Z002*Z100-Z000*Z220*Z010*Z121*Z203*Z112+Z113*Z200^2*Z120*Z021*Z012-Z010*Z110*Z203*Z121*Z002*Z220-Z100*Z200*Z013*Z021*Z122*Z210-Z020*Z203*Z010*Z111*Z102*Z220-Z023*Z220*Z000*Z111*Z212*Z100+Z010*Z200*Z110*Z121*Z223*Z002-Z220*Z003*Z120*Z011*Z112*Z200+Z110^2*Z000*Z223*Z021*Z202-Z010*Z000*Z120*Z103*Z221*Z212-Z200*Z020*Z213*Z001*Z112*Z120+Z220*Z120*Z203*Z011*Z112*Z000+Z220^2*Z000*Z111*Z103*Z012+Z020*Z110*Z210*Z001*Z102*Z223+Z200*Z110*Z023*Z001*Z122*Z210+Z110^2*Z003*Z021*Z222*Z200-Z110*Z020*Z010*Z101*Z222*Z203+Z100*Z210*Z000*Z221*Z113*Z022-Z010*Z200*Z023*Z122*Z101*Z210+Z000*Z210*Z110*Z121*Z023*Z202-Z220*Z200*Z020*Z011*Z102*Z113+Z120*Z110*Z020*Z211*Z203*Z002+Z200*Z210*Z003*Z022*Z121*Z110+Z100*Z200*Z123*Z211*Z022*Z010-Z010^2*Z123*Z201*Z102*Z220-Z200*Z020*Z211*Z113*Z002*Z120-Z010*Z220*Z123*Z211*Z002*Z100-Z100*Z020*Z013*Z121*Z212*Z200-Z200^2*Z020*Z113*Z121*Z012+Z100*Z110*Z223*Z011*Z202*Z020+Z200*Z020*Z210*Z113*Z121*Z002-Z100*Z210*Z023*Z111*Z002*Z220+Z223*Z120*Z110*Z011*Z002*Z200+Z020*Z003*Z100*Z211*Z222*Z110-Z013*Z200*Z220*Z101*Z112*Z020+Z210^2*Z100*Z003*Z021*Z122+Z113*Z000*Z220^2*Z011*Z102+Z221*Z200*Z110*Z003*Z012*Z120-Z220^2*Z013*Z111*Z102*Z000+Z010^2*Z103*Z202*Z221*Z120-Z200^2*Z110*Z011*Z023*Z122-Z023*Z120*Z200*Z211*Z002*Z110-Z100*Z220^2*Z003*Z111*Z012+Z220*Z210*Z113*Z022*Z101*Z000-Z113*Z020*Z000*Z201*Z212*Z120+Z200*Z020*Z113*Z001*Z212*Z120+Z210*Z020*Z003*Z202*Z111*Z120-Z220*Z000^2*Z113*Z212*Z121+Z022*Z110^2*Z001*Z200*Z223-Z110*Z220*Z200*Z121*Z003*Z012+Z010*Z122*Z000*Z221*Z200*Z113+Z200*Z020*Z103*Z121*Z012*Z210-Z010^2*Z100*Z203*Z121*Z222-Z100^2*Z023*Z011*Z222*Z210-Z120*Z020*Z213*Z011*Z202*Z100+Z213*Z220*Z020*Z111*Z102*Z000-Z100^2*Z013*Z221*Z022*Z210+Z210^2*Z023*Z001*Z102*Z120-Z000*Z203*Z110*Z011*Z122*Z220-Z000*Z100*Z023*Z211*Z222*Z110-Z023*Z210*Z100*Z221*Z002*Z110-Z020*Z110^2*Z003*Z201*Z222-Z103*Z020^2*Z110*Z201*Z212+Z200^2*Z123*Z112*Z021*Z010+Z023*Z200*Z210*Z121*Z112*Z000+Z001*Z220*Z110^2*Z202*Z023+Z203*Z020*Z120*Z101*Z012*Z210+Z123*Z000*Z020*Z111*Z202*Z210+Z003*Z110*Z010*Z221*Z122*Z200-Z103*Z210^2*Z120*Z001*Z022-Z020*Z110*Z003*Z121*Z202*Z210-Z220*Z020*Z113*Z101*Z002*Z210-Z220*Z110^2*Z003*Z021*Z202-Z103*Z220*Z110*Z211*Z002*Z020-Z013*Z100*Z120*Z211*Z022*Z200+Z013*Z100^2*Z020*Z212*Z221+Z210*Z223*Z100*Z021*Z112*Z000-Z223*Z110^2*Z000*Z201*Z022+Z210*Z020*Z110*Z221*Z103*Z002-Z000*Z200*Z023*Z211*Z112*Z120+Z020*Z100*Z213*Z221*Z002*Z110+Z110*Z220*Z000*Z211*Z103*Z022-Z210*Z223*Z100*Z000*Z111*Z022+Z120*Z200*Z000*Z011*Z113*Z222+Z210*Z110*Z120*Z001*Z203*Z022-Z023*Z100^2*Z010*Z221*Z212-Z213*Z010*Z100*Z120*Z022*Z201+Z200*Z020*Z210*Z123*Z001*Z112+Z113*Z200*Z120*Z011*Z002*Z220+Z100*Z221*Z010*Z002*Z210*Z123+Z200*Z000*Z123*Z222*Z111*Z010-Z113*Z100*Z020*Z221*Z212*Z000-Z200*Z110*Z123*Z001*Z212*Z020+Z200^2*Z020*Z113*Z122*Z011-Z110^2*Z223*Z021*Z200*Z002-Z000*Z100*Z113*Z222*Z021*Z210-Z213*Z110*Z020*Z001*Z222*Z100+Z020^2*Z110*Z213*Z201*Z102+Z100*Z120*Z013*Z001*Z212*Z220-Z100*Z203*Z110*Z021*Z012*Z220+Z220*Z110*Z213*Z101*Z002*Z020+Z120^2*Z203*Z011*Z002*Z210+Z223*Z100^2*Z020*Z211*Z012-Z223*Z100*Z020*Z010*Z202*Z111+Z120*Z200*Z023*Z211*Z012*Z100+Z210*Z001*Z220*Z113*Z102*Z020+Z010*Z200*Z223*Z121*Z112*Z000+Z020^2*Z203*Z112*Z211*Z100+Z200*Z220*Z013*Z111*Z102*Z020-Z203*Z210*Z000*Z021*Z112*Z120-Z113*Z200*Z100*Z021*Z012*Z220+Z110*Z100*Z220*Z002*Z211*Z023-Z000*Z120*Z023*Z111*Z202*Z210-Z000*Z110*Z013*Z122*Z221*Z200-Z223*Z120*Z000*Z010*Z102*Z211+Z020*Z120*Z113*Z202*Z211*Z000+Z213*Z220*Z100*Z110*Z022*Z001+Z120*Z110*Z013*Z222*Z001*Z200+Z003*Z120*Z010*Z201*Z222*Z110-Z113*Z000^2*Z120*Z211*Z222-Z000*Z203*Z020*Z210*Z111*Z122+Z220*Z120*Z103*Z211*Z002*Z010-Z200*Z110*Z220*Z101*Z012*Z023+Z203*Z110*Z000*Z120*Z212*Z021+Z200*Z023*Z100*Z121*Z212*Z010-Z020*Z200^2*Z123*Z011*Z112-Z210*Z020*Z003*Z200*Z121*Z112+Z213*Z010*Z120*Z221*Z102*Z000-Z210*Z203*Z010*Z020*Z121*Z102-Z110*Z221*Z200*Z023*Z102*Z010-Z000*Z220*Z011*Z123*Z212*Z100+Z100*Z000*Z021*Z213*Z222*Z110+Z100*Z010*Z220*Z111*Z023*Z202-Z120*Z011*Z000*Z223*Z202*Z110+Z000*Z013*Z100*Z220*Z121*Z212-Z100^2*Z220*Z213*Z011*Z022-Z200*Z111*Z020*Z223*Z100*Z012+Z010*Z110*Z121*Z203*Z222*Z000+Z010*Z000*Z202*Z110*Z123*Z221+Z010*Z211*Z120^2*Z003*Z202+Z210*Z110*Z003*Z020*Z201*Z122-Z110*Z003*Z200*Z020*Z211*Z122-Z223*Z110*Z010*Z201*Z102*Z020-Z213*Z220*Z000*Z100*Z012*Z121+Z103*Z120*Z010*Z210*Z022*Z201-Z100*Z110*Z001*Z023*Z212*Z220+Z110^2*Z200*Z023*Z221*Z002+Z000*Z010*Z220*Z111*Z203*Z122+Z020*Z103*Z120*Z010*Z201*Z212+Z003*Z120*Z200*Z220*Z012*Z111+Z223*Z200*Z020*Z100*Z112*Z011-Z120*Z210*Z020*Z113*Z001*Z202-Z003*Z210*Z110*Z200*Z122*Z021+Z203*Z010*Z020*Z100*Z212*Z121+Z220*Z100^2*Z023*Z011*Z212-Z210*Z220*Z000*Z122*Z013*Z101+Z110*Z223*Z000*Z120*Z201*Z012-Z100*Z110*Z021*Z003*Z210*Z222-Z000*Z200*Z113*Z210*Z121*Z022-Z000*Z100*Z113*Z022*Z220*Z211-Z103*Z020*Z210*Z110*Z222*Z001+Z210^2*Z120*Z103*Z021*Z002-Z120*Z210*Z023*Z202*Z001*Z110-Z213*Z000*Z010*Z120*Z222*Z101-Z010*Z220*Z113*Z121*Z002*Z200+Z010*Z020*Z203*Z122*Z101*Z210+Z010*Z200*Z113*Z120*Z221*Z002-Z120*Z110*Z003*Z200*Z021*Z212-Z010*Z000*Z110*Z223*Z121*Z202-Z010*Z100*Z023*Z202*Z121*Z210-Z101*Z020*Z010*Z203*Z212*Z120+Z220*Z020*Z103*Z011*Z112*Z200-Z100*Z210*Z200*Z121*Z023*Z012-Z220^2*Z010*Z002*Z111*Z103-Z220*Z110*Z103*Z011*Z022*Z200+Z223*Z120*Z010*Z101*Z002*Z210+Z103*Z220*Z200*Z110*Z012*Z021+Z020*Z000*Z213*Z222*Z101*Z110-Z210*Z120*Z020*Z102*Z011*Z203+Z220*Z010*Z001*Z113*Z122*Z200-Z020*Z120*Z213*Z201*Z102*Z010-Z000*Z223*Z200*Z110*Z121*Z012-Z220^2*Z110*Z003*Z011*Z102+Z223*Z110*Z020*Z102*Z000*Z211+Z213*Z000*Z010*Z220*Z122*Z101-Z000*Z220*Z103*Z111*Z022*Z210+Z003*Z200*Z120*Z211*Z112*Z020+Z200*Z120^2*Z011*Z003*Z212+Z020*Z213*Z120*Z111*Z002*Z200+Z210*Z000*Z100*Z122*Z221*Z013-Z103*Z000*Z020*Z111*Z212*Z220-Z200*Z220*Z123*Z011*Z002*Z110-Z000*Z120*Z203*Z222*Z111*Z010-Z010*Z000*Z123*Z201*Z222*Z110-Z120*Z200^2*Z023*Z012*Z111-Z110*Z200*Z223*Z011*Z102*Z020+Z200*Z213*Z120*Z101*Z022*Z010-Z113*Z120*Z010*Z001*Z222*Z200-Z113*Z220*Z020*Z211*Z102*Z000-Z103*Z000*Z210^2*Z021*Z122-Z103*Z010^2*Z120*Z201*Z222-Z213*Z110*Z020*Z201*Z122*Z000+Z110*Z000*Z213*Z022*Z121*Z200-Z110*Z100*Z203*Z022*Z221*Z010+Z210*Z020^2*Z203*Z111*Z102-Z020*Z110*Z220*Z011*Z103*Z202-Z120*Z000*Z213*Z111*Z022*Z200+Z100^2*Z210*Z012*Z023*Z221-Z023*Z110*Z210*Z121*Z002*Z200+Z120*Z200*Z023*Z211*Z102*Z010-Z210*Z220*Z011*Z120*Z103*Z002+Z103*Z010*Z110*Z021*Z202*Z220+Z003*Z220^2*Z100*Z011*Z112+Z000*Z023*Z120*Z211*Z202*Z110-Z220*Z020*Z203*Z011*Z112*Z100+Z123*Z210*Z000^2*Z221*Z112-Z220*Z010^2*Z203*Z101*Z122+Z220*Z100*Z013*Z021*Z112*Z200+Z023*Z220*Z000*Z101*Z212*Z110-Z100*Z200*Z120*Z021*Z213*Z012-Z010^2*Z100*Z223*Z122*Z201-Z210*Z120*Z023*Z010*Z201*Z102-Z010^2*Z223*Z120*Z101*Z202+Z000*Z100*Z113*Z211*Z222*Z020-Z220*Z110*Z013*Z202*Z121*Z000-Z000*Z210*Z020*Z102*Z223*Z111+Z110*Z203*Z020^2*Z101*Z212-Z003*Z200*Z110^2*Z221*Z022+Z110*Z000*Z013*Z201*Z122*Z220-Z100*Z010*Z123*Z001*Z222*Z210+Z213*Z110*Z020*Z202*Z000*Z121-Z113*Z020*Z010*Z202*Z101*Z220+Z010*Z110*Z203*Z022*Z101*Z220-Z200*Z210*Z113*Z001*Z122*Z020-Z120*Z213*Z100*Z010*Z221*Z002+Z123*Z010*Z200*Z020*Z212*Z101-Z220*Z110^2*Z001*Z203*Z022-Z210*Z110*Z100*Z223*Z001*Z022+Z200*Z010*Z123*Z111*Z002*Z220-Z023*Z210^2*Z001*Z122*Z100-Z110*Z120*Z210*Z021*Z203*Z002-Z100*Z120*Z023*Z201*Z012*Z210+Z200*Z020*Z013*Z221*Z102*Z110+Z120*Z210^2*Z003*Z101*Z022-Z213*Z100^2*Z020*Z012*Z221-Z123*Z010*Z200*Z221*Z002*Z110+Z210*Z103*Z220*Z021*Z112*Z000-Z113*Z200*Z100*Z020*Z011*Z222-Z000*Z203*Z020*Z121*Z212*Z110+Z020*Z013*Z110*Z201*Z222*Z100-Z100*Z220*Z113*Z201*Z012*Z020+Z100*Z020*Z223*Z111*Z002*Z210-Z100*Z010*Z213*Z221*Z122*Z000+Z110*Z220*Z203*Z122*Z001*Z010+Z120*Z101*Z200*Z023*Z012*Z210+Z220^2*Z100*Z111*Z013*Z002-Z120^2*Z213*Z011*Z002*Z200+Z120*Z003*Z210*Z021*Z202*Z110-Z200*Z220*Z103*Z111*Z012*Z020+Z010*Z120^2*Z001*Z212*Z203-Z020*Z100*Z201*Z223*Z012*Z110+Z023*Z210*Z100*Z120*Z202*Z011+Z110*Z201*Z010*Z123*Z002*Z220+Z120*Z200*Z103*Z021*Z212*Z010-Z020*Z010*Z103*Z111*Z222*Z200-Z123*Z200*Z210*Z021*Z102*Z010+Z020*Z113*Z010*Z201*Z102*Z220+Z220*Z210*Z100*Z002*Z113*Z021-Z010*Z000*Z113*Z221*Z202*Z120-Z020*Z213*Z200*Z101*Z012*Z120+Z123*Z220*Z210*Z101*Z012*Z000+Z110*Z120*Z003*Z011*Z202*Z220+Z100*Z020*Z200*Z013*Z211*Z122+Z220*Z000*Z023*Z211*Z112*Z100-Z020*Z010*Z200*Z211*Z123*Z102+Z123*Z200*Z100*Z011*Z212*Z020+Z110*Z120*Z020*Z201*Z212*Z003-Z120*Z023*Z210^2*Z101*Z002-Z220*Z210*Z123*Z011*Z102*Z000-Z120*Z200*Z013*Z221*Z002*Z110-Z123*Z220*Z010*Z101*Z212*Z000-Z003*Z220*Z210*Z111*Z102*Z020+Z020*Z103*Z110*Z011*Z222*Z200+Z110*Z200^2*Z023*Z121*Z012-Z010^2*Z120*Z102*Z203*Z221+Z100*Z113*Z000*Z021*Z212*Z220+Z220*Z210*Z023*Z001*Z112*Z100+Z210*Z223*Z000*Z010*Z121*Z102-Z020*Z223*Z110*Z101*Z212*Z000-Z223*Z200*Z010*Z101*Z112*Z020-Z200*Z010*Z223*Z021*Z112*Z100-Z123*Z200^2*Z110*Z021*Z012+Z100*Z020*Z000*Z221*Z213*Z112+Z213*Z010*Z020*Z121*Z102*Z200+Z120*Z110*Z203*Z222*Z011*Z000-Z023*Z220*Z100*Z011*Z112*Z200-Z220*Z110*Z203*Z012*Z101*Z020-Z103*Z010*Z210*Z221*Z002*Z120-Z200*Z000*Z013*Z121*Z112*Z220+Z223*Z000*Z100*Z121*Z012*Z210-Z110^2*Z023*Z202*Z221*Z000+Z003*Z020*Z210*Z111*Z122*Z200-Z110*Z220*Z003*Z101*Z022*Z210-Z010*Z113*Z200*Z221*Z102*Z020+Z210*Z010*Z220*Z101*Z003*Z122+Z020*Z100*Z113*Z001*Z222*Z210-Z110*Z120*Z223*Z001*Z012*Z200+Z010*Z103*Z020*Z211*Z122*Z200-Z010*Z200*Z023*Z111*Z222*Z100-Z020*Z003*Z100*Z221*Z212*Z110+Z123*Z100*Z210*Z201*Z012*Z020+Z200*Z121*Z020*Z212*Z000*Z113+Z223*Z110*Z000^2*Z121*Z212+Z210*Z110*Z003*Z021*Z102*Z220+Z200*Z100*Z013*Z111*Z222*Z020-Z200*Z010*Z223*Z111*Z002*Z120+Z000*Z110*Z203*Z012*Z121*Z220-Z003*Z220*Z100*Z211*Z022*Z110+Z013*Z220*Z000*Z111*Z202*Z120+Z000*Z120^2*Z213*Z011*Z202-Z220*Z200*Z003*Z111*Z122*Z010-Z013*Z220^2*Z110*Z101*Z002+Z220^2*Z010*Z113*Z101*Z002-Z023*Z000*Z210*Z221*Z112*Z100+Z100^2*Z010*Z223*Z212*Z021+Z220*Z210*Z103*Z111*Z002*Z020-Z203*Z110*Z010*Z021*Z102*Z220+Z200*Z100*Z113*Z222*Z021*Z010+Z100*Z210*Z013*Z201*Z022*Z120-Z000*Z120*Z210*Z201*Z113*Z022;

FF1 = -Z101*Z120*Z210*Z003*Z012*Z221-Z101*Z010*Z213*Z100*Z021*Z222+Z101*Z210*Z000*Z221*Z113*Z022+Z101*Z200*Z123*Z211*Z022*Z010-Z101*Z010*Z220*Z123*Z211*Z002+Z101*Z020*Z003*Z211*Z222*Z110-Z101*Z100*Z023*Z011*Z222*Z210+Z021*Z100*Z020*Z113*Z201*Z212-Z021*Z103*Z020*Z200*Z211*Z112+Z021*Z220*Z103*Z000*Z211*Z112+Z021*Z113*Z000*Z210*Z122*Z201-Z021*Z123*Z100*Z201*Z212*Z010-Z021*Z120*Z003*Z111*Z200*Z212-Z101*Z003*Z010*Z120*Z211*Z222+Z101*Z010*Z223*Z211*Z002*Z120-Z101*Z210*Z100*Z021*Z012*Z223-Z001*Z200*Z010*Z222*Z113*Z121-Z001*Z213*Z100*Z111*Z222*Z020-Z001*Z000*Z123*Z210*Z111*Z222-Z001*Z200*Z023*Z211*Z112*Z120+Z001*Z110*Z220*Z211*Z103*Z022-Z001*Z210*Z223*Z100*Z111*Z022+Z021*Z020*Z103*Z211*Z202*Z110+Z001*Z103*Z110*Z221*Z212*Z020+Z001*Z120*Z200*Z113*Z211*Z022-Z001*Z210*Z120*Z013*Z221*Z102-Z001*Z000*Z113*Z221*Z122*Z210-Z001*Z200*Z123*Z112*Z221*Z010-Z001*Z100*Z013*Z121*Z222*Z210-Z001*Z010*Z123*Z211*Z222*Z100-Z001*Z010*Z220*Z122*Z103*Z211+Z001*Z100*Z213*Z010*Z121*Z222+Z001*Z210*Z000*Z223*Z111*Z122+Z101*Z120*Z003*Z010*Z221*Z212+Z101*Z020*Z003*Z221*Z112*Z210-Z021*Z210*Z203*Z111*Z002*Z120-Z021*Z020*Z203*Z111*Z212*Z100+Z021*Z110*Z220*Z201*Z103*Z012-Z021*Z110*Z220*Z102*Z201*Z013+Z021*Z113*Z200*Z010*Z222*Z101+Z021*Z010*Z220*Z111*Z103*Z202+Z021*Z120*Z101*Z200*Z013*Z212+Z021*Z000*Z101*Z113*Z212*Z220+Z021*Z020*Z110*Z213*Z201*Z102-Z001*Z100*Z010*Z213*Z221*Z122+Z001*Z220*Z023*Z211*Z112*Z100+Z011*Z213*Z000*Z220*Z122*Z101-Z011*Z000*Z123*Z201*Z222*Z110+Z011*Z200*Z213*Z120*Z101*Z022-Z011*Z103*Z010*Z120*Z201*Z222-Z011*Z200*Z020*Z101*Z213*Z122-Z121*Z200*Z020*Z013*Z211*Z102-Z121*Z000*Z110*Z212*Z023*Z201-Z121*Z120*Z200*Z003*Z211*Z012-Z121*Z210*Z120*Z003*Z011*Z202+Z121*Z200*Z020*Z103*Z211*Z012-Z011*Z220*Z010*Z203*Z101*Z122-Z011*Z010*Z100*Z223*Z122*Z201-Z011*Z210*Z120*Z023*Z201*Z102-Z011*Z010*Z223*Z120*Z101*Z202+Z011*Z110*Z203*Z022*Z101*Z220+Z011*Z203*Z010*Z121*Z102*Z220+Z111*Z210*Z120*Z023*Z002*Z201+Z201*Z113*Z200*Z120*Z021*Z012+Z101*Z223*Z100*Z020*Z211*Z012+Z101*Z120*Z200*Z023*Z211*Z012+Z021*Z103*Z120*Z010*Z201*Z212+Z121*Z000*Z120*Z013*Z201*Z212+Z111*Z010*Z023*Z100*Z221*Z202-Z021*Z223*Z100*Z010*Z202*Z111+Z021*Z020*Z203*Z112*Z211*Z100+Z021*Z213*Z220*Z111*Z102*Z000-Z021*Z103*Z020*Z110*Z201*Z212+Z021*Z203*Z120*Z101*Z012*Z210-Z021*Z103*Z220*Z110*Z211*Z002+Z001*Z200*Z123*Z222*Z111*Z010-Z001*Z113*Z100*Z020*Z221*Z212+Z001*Z010*Z200*Z223*Z121*Z112-Z001*Z113*Z000*Z120*Z211*Z222+Z001*Z113*Z020*Z210*Z221*Z102-Z001*Z223*Z100*Z020*Z211*Z112-Z001*Z020*Z200*Z211*Z113*Z122+Z001*Z010*Z123*Z221*Z212*Z100-Z121*Z013*Z120*Z201*Z002*Z210-Z121*Z120*Z213*Z201*Z012*Z000+Z121*Z120*Z210*Z003*Z201*Z012+Z121*Z010*Z211*Z120*Z003*Z202-Z211*Z003*Z120*Z210*Z021*Z102-Z211*Z023*Z210*Z001*Z122*Z100+Z211*Z120*Z210*Z003*Z101*Z022-Z101*Z100*Z020*Z013*Z211*Z222-Z101*Z100*Z020*Z223*Z011*Z212+Z101*Z100*Z213*Z221*Z022*Z010+Z101*Z213*Z100*Z011*Z222*Z020+Z121*Z010*Z100*Z211*Z203*Z022-Z121*Z103*Z000*Z211*Z012*Z220-Z111*Z023*Z210*Z100*Z221*Z002-Z111*Z020*Z110*Z003*Z201*Z222+Z111*Z001*Z220*Z110*Z202*Z023-Z111*Z220*Z110*Z003*Z021*Z202-Z111*Z223*Z110*Z000*Z201*Z022+Z111*Z210*Z020*Z221*Z103*Z002-Z211*Z210*Z100*Z003*Z121*Z022-Z111*Z020*Z200*Z103*Z012*Z221+Z111*Z003*Z110*Z220*Z201*Z022-Z111*Z110*Z223*Z021*Z200*Z002-Z121*Z120*Z000*Z011*Z212*Z203+Z121*Z000*Z120*Z213*Z011*Z202+Z121*Z100*Z210*Z013*Z201*Z022-Z121*Z000*Z210*Z201*Z113*Z022-Z121*Z210*Z120*Z203*Z001*Z012+Z011*Z200*Z020*Z103*Z221*Z112-Z011*Z113*Z000*Z220*Z122*Z201+Z011*Z110*Z201*Z223*Z122*Z000-Z011*Z210*Z223*Z101*Z122*Z000-Z011*Z110*Z020*Z101*Z222*Z203+Z201*Z110*Z200*Z023*Z121*Z012-Z201*Z123*Z200*Z110*Z021*Z012+Z121*Z013*Z200*Z120*Z211*Z002+Z121*Z213*Z120*Z010*Z201*Z002+Z121*Z110*Z013*Z201*Z002*Z220+Z121*Z220*Z000*Z211*Z013*Z102-Z121*Z113*Z010*Z002*Z201*Z220-Z121*Z013*Z100*Z211*Z002*Z220-Z011*Z200*Z223*Z101*Z022*Z110+Z011*Z100*Z020*Z221*Z113*Z202+Z011*Z103*Z020*Z210*Z121*Z202+Z011*Z010*Z100*Z223*Z121*Z202+Z011*Z010*Z223*Z122*Z101*Z200+Z011*Z210*Z123*Z101*Z222*Z000+Z211*Z000*Z021*Z210*Z123*Z102-Z011*Z220*Z023*Z100*Z201*Z112+Z011*Z123*Z200*Z020*Z212*Z101-Z011*Z123*Z200*Z221*Z002*Z110+Z211*Z210*Z123*Z001*Z022*Z100+Z211*Z210*Z123*Z002*Z101*Z020-Z211*Z210*Z020*Z123*Z001*Z102+Z121*Z220*Z113*Z000*Z201*Z012-Z121*Z003*Z120*Z201*Z212*Z010+Z121*Z200*Z120*Z011*Z003*Z212+Z011*Z110*Z203*Z221*Z102*Z020+Z011*Z000*Z203*Z221*Z112*Z120-Z011*Z003*Z210*Z100*Z221*Z122+Z011*Z220*Z113*Z201*Z022*Z100-Z011*Z003*Z200*Z120*Z221*Z112+Z101*Z110*Z000*Z023*Z221*Z212+Z101*Z200*Z023*Z221*Z112*Z010-Z101*Z100*Z220*Z021*Z013*Z212+Z201*Z110*Z200*Z123*Z011*Z022-Z201*Z200*Z010*Z123*Z111*Z022-Z201*Z200*Z110*Z013*Z121*Z022+Z011*Z010*Z123*Z200*Z221*Z102-Z011*Z020*Z103*Z201*Z122*Z210+Z011*Z200*Z110*Z023*Z222*Z101+Z011*Z100*Z003*Z121*Z222*Z210+Z011*Z113*Z000*Z120*Z201*Z222-Z121*Z120*Z001*Z013*Z212*Z200-Z121*Z220*Z003*Z211*Z102*Z010-Z121*Z103*Z200*Z211*Z022*Z010+Z121*Z023*Z210*Z201*Z112*Z000+Z121*Z110*Z200*Z022*Z211*Z003-Z121*Z100*Z010*Z202*Z023*Z211-Z121*Z110*Z220*Z003*Z201*Z012+Z111*Z023*Z220*Z100*Z012*Z201+Z111*Z020*Z203*Z012*Z221*Z100-Z111*Z100*Z013*Z221*Z202*Z020+Z111*Z203*Z110*Z220*Z021*Z002-Z021*Z110*Z200*Z013*Z101*Z222+Z021*Z103*Z000*Z111*Z222*Z210-Z021*Z000*Z210*Z102*Z223*Z111+Z021*Z110*Z203*Z020*Z101*Z212+Z101*Z000*Z110*Z223*Z211*Z022-Z101*Z223*Z110*Z020*Z002*Z211+Z111*Z210*Z000*Z201*Z123*Z022+Z111*Z120*Z010*Z221*Z203*Z002-Z111*Z210*Z123*Z201*Z002*Z020+Z111*Z023*Z210*Z221*Z102*Z000-Z111*Z023*Z200*Z110*Z001*Z222-Z111*Z020*Z003*Z221*Z102*Z210+Z001*Z123*Z110*Z221*Z012*Z200-Z001*Z123*Z010*Z111*Z202*Z220+Z001*Z210*Z100*Z023*Z222*Z111-Z001*Z010*Z223*Z111*Z122*Z200-Z001*Z220*Z023*Z110*Z211*Z102+Z001*Z220*Z113*Z121*Z202*Z010+Z001*Z203*Z210*Z121*Z112*Z020+Z001*Z010*Z223*Z111*Z202*Z120+Z001*Z000*Z220*Z113*Z122*Z211+Z001*Z100*Z020*Z221*Z213*Z112+Z001*Z223*Z100*Z121*Z012*Z210+Z001*Z200*Z121*Z020*Z212*Z113+Z001*Z223*Z110*Z000*Z121*Z212+Z001*Z110*Z203*Z012*Z121*Z220-Z101*Z023*Z110*Z221*Z012*Z200-Z001*Z120*Z023*Z111*Z202*Z210-Z001*Z110*Z013*Z122*Z221*Z200-Z001*Z223*Z120*Z010*Z102*Z211-Z001*Z203*Z020*Z210*Z111*Z122+Z001*Z213*Z010*Z120*Z221*Z102+Z001*Z210*Z100*Z122*Z221*Z013-Z001*Z120*Z203*Z222*Z111*Z010+Z201*Z020*Z200*Z123*Z111*Z012+Z201*Z200*Z023*Z111*Z122*Z010+Z201*Z200*Z110*Z013*Z021*Z122+Z001*Z120*Z103*Z221*Z012*Z210-Z001*Z223*Z110*Z000*Z211*Z122-Z001*Z000*Z213*Z221*Z112*Z120+Z001*Z223*Z100*Z211*Z122*Z010-Z121*Z020*Z210*Z003*Z201*Z112-Z121*Z020*Z003*Z211*Z202*Z110+Z121*Z100*Z013*Z211*Z202*Z020-Z111*Z120*Z200*Z013*Z221*Z002+Z111*Z110*Z000*Z223*Z021*Z202+Z111*Z110*Z003*Z021*Z222*Z200-Z201*Z120*Z013*Z200*Z021*Z112-Z201*Z200*Z113*Z122*Z021*Z010+Z201*Z200*Z023*Z120*Z011*Z112-Z021*Z213*Z100*Z020*Z201*Z112-Z021*Z100*Z220*Z113*Z201*Z012+Z021*Z100*Z223*Z111*Z002*Z210-Z021*Z010*Z103*Z111*Z222*Z200+Z021*Z113*Z010*Z201*Z102*Z220-Z021*Z213*Z200*Z101*Z012*Z120-Z021*Z010*Z200*Z211*Z123*Z102-Z021*Z101*Z010*Z203*Z212*Z120+Z021*Z000*Z213*Z222*Z101*Z110-Z021*Z120*Z213*Z201*Z102*Z010+Z111*Z223*Z100*Z201*Z022*Z010+Z111*Z221*Z200*Z003*Z012*Z120+Z111*Z022*Z110*Z001*Z200*Z223-Z001*Z120*Z213*Z111*Z022*Z200+Z001*Z000*Z210*Z113*Z121*Z222+Z001*Z020*Z213*Z111*Z122*Z200+Z101*Z220*Z100*Z013*Z211*Z022+Z101*Z100*Z010*Z023*Z211*Z222+Z121*Z100*Z213*Z020*Z201*Z012-Z121*Z013*Z220*Z112*Z000*Z201-Z021*Z020*Z210*Z103*Z111*Z202-Z021*Z203*Z010*Z211*Z122*Z100-Z021*Z210*Z013*Z202*Z101*Z120-Z021*Z210*Z000*Z113*Z101*Z222+Z021*Z013*Z220*Z101*Z202*Z110-Z001*Z000*Z220*Z123*Z211*Z112+Z001*Z120*Z000*Z213*Z222*Z111-Z001*Z200*Z113*Z120*Z221*Z012-Z001*Z110*Z213*Z221*Z102*Z020-Z001*Z100*Z123*Z221*Z012*Z210+Z001*Z010*Z120*Z103*Z211*Z222-Z001*Z123*Z110*Z000*Z221*Z212+Z111*Z003*Z120*Z010*Z201*Z222-Z111*Z223*Z110*Z020*Z001*Z202-Z111*Z220*Z110*Z023*Z201*Z002-Z111*Z003*Z010*Z120*Z202*Z221-Z111*Z013*Z000*Z201*Z222*Z120-Z111*Z010*Z023*Z201*Z222*Z100+Z211*Z210*Z000*Z022*Z121*Z103-Z211*Z210*Z000*Z101*Z022*Z123-Z111*Z110*Z023*Z202*Z221*Z000-Z111*Z220*Z013*Z022*Z100*Z201+Z111*Z000*Z110*Z023*Z222*Z201-Z011*Z220*Z100*Z003*Z121*Z212+Z011*Z010*Z201*Z120*Z102*Z223+Z011*Z020*Z210*Z201*Z123*Z102-Z011*Z023*Z110*Z101*Z202*Z220+Z021*Z000*Z203*Z211*Z122*Z110-Z021*Z103*Z210*Z201*Z012*Z120-Z021*Z213*Z000*Z101*Z112*Z220+Z021*Z220*Z110*Z211*Z102*Z003-Z021*Z203*Z010*Z111*Z102*Z220+Z211*Z210*Z100*Z023*Z121*Z002+Z211*Z210*Z120*Z103*Z021*Z002-Z021*Z113*Z010*Z202*Z101*Z220+Z021*Z120*Z010*Z101*Z213*Z202+Z021*Z200*Z020*Z103*Z212*Z111+Z001*Z100*Z113*Z211*Z222*Z020-Z001*Z220*Z110*Z013*Z202*Z121+Z001*Z213*Z110*Z020*Z202*Z121-Z001*Z203*Z020*Z121*Z212*Z110+Z001*Z221*Z000*Z113*Z212*Z120-Z001*Z000*Z223*Z121*Z112*Z210-Z001*Z213*Z000*Z220*Z111*Z122+Z001*Z220*Z000*Z213*Z121*Z112+Z001*Z123*Z210*Z000*Z221*Z112-Z021*Z220*Z003*Z211*Z112*Z100+Z021*Z020*Z201*Z210*Z103*Z112+Z021*Z123*Z110*Z000*Z201*Z212+Z021*Z100*Z013*Z201*Z112*Z220-Z021*Z020*Z200*Z113*Z212*Z101-Z021*Z120*Z103*Z211*Z202*Z010-Z111*Z210*Z000*Z023*Z201*Z122-Z111*Z010*Z120*Z223*Z201*Z002-Z111*Z000*Z203*Z221*Z012*Z120+Z021*Z213*Z020*Z111*Z202*Z100+Z011*Z023*Z210*Z201*Z122*Z100-Z011*Z110*Z000*Z221*Z203*Z122+Z011*Z100*Z220*Z213*Z121*Z002+Z011*Z010*Z123*Z201*Z222*Z100-Z011*Z103*Z000*Z210*Z222*Z121-Z011*Z110*Z003*Z200*Z121*Z222-Z211*Z120*Z023*Z210*Z101*Z002-Z201*Z120*Z200*Z023*Z012*Z111-Z101*Z020*Z003*Z221*Z212*Z110-Z101*Z023*Z200*Z211*Z122*Z010-Z101*Z213*Z110*Z000*Z221*Z022-Z011*Z123*Z100*Z010*Z202*Z221-Z011*Z010*Z123*Z101*Z222*Z200-Z011*Z020*Z210*Z123*Z101*Z202-Z011*Z010*Z223*Z200*Z121*Z102+Z021*Z010*Z103*Z211*Z122*Z200+Z021*Z123*Z100*Z210*Z201*Z012-Z021*Z020*Z110*Z203*Z211*Z102+Z021*Z113*Z210*Z020*Z101*Z202+Z021*Z123*Z010*Z202*Z100*Z211-Z021*Z200*Z020*Z213*Z111*Z102-Z001*Z113*Z210*Z121*Z202*Z020+Z001*Z100*Z220*Z213*Z111*Z022+Z001*Z213*Z000*Z110*Z122*Z221-Z001*Z110*Z103*Z211*Z222*Z020-Z001*Z020*Z200*Z213*Z121*Z112+Z001*Z200*Z123*Z211*Z112*Z020+Z121*Z220*Z211*Z003*Z012*Z100+Z121*Z210*Z020*Z113*Z201*Z002+Z121*Z210*Z120*Z001*Z013*Z202+Z121*Z200*Z023*Z211*Z102*Z010+Z121*Z000*Z023*Z211*Z202*Z110+Z211*Z020*Z210*Z003*Z102*Z121-Z201*Z020*Z200*Z123*Z011*Z112+Z021*Z120*Z113*Z202*Z211*Z000-Z021*Z110*Z003*Z200*Z211*Z122+Z021*Z210*Z020*Z203*Z111*Z102+Z011*Z100*Z010*Z203*Z221*Z122-Z011*Z103*Z010*Z220*Z121*Z202-Z011*Z223*Z000*Z201*Z112*Z120-Z011*Z210*Z203*Z020*Z121*Z102+Z011*Z110*Z121*Z203*Z222*Z000+Z011*Z000*Z202*Z110*Z123*Z221-Z011*Z223*Z110*Z201*Z102*Z020-Z221*Z220*Z010*Z002*Z111*Z103-Z221*Z220*Z110*Z003*Z011*Z102+Z221*Z003*Z220*Z101*Z012*Z110-Z101*Z223*Z010*Z100*Z211*Z022+Z101*Z213*Z100*Z220*Z021*Z012-Z101*Z020*Z200*Z013*Z221*Z112+Z101*Z110*Z220*Z002*Z211*Z023-Z001*Z213*Z000*Z121*Z222*Z110+Z001*Z000*Z123*Z211*Z222*Z110+Z001*Z120*Z000*Z223*Z211*Z112+Z001*Z220*Z000*Z123*Z111*Z212+Z001*Z200*Z211*Z023*Z122*Z110+Z001*Z123*Z010*Z211*Z102*Z220+Z011*Z010*Z103*Z202*Z221*Z120-Z011*Z010*Z100*Z203*Z121*Z222+Z011*Z003*Z110*Z221*Z122*Z200+Z021*Z100*Z010*Z201*Z213*Z122-Z111*Z100*Z203*Z022*Z221*Z010-Z111*Z003*Z200*Z110*Z221*Z022+Z111*Z000*Z013*Z201*Z122*Z220-Z111*Z220*Z110*Z001*Z203*Z022-Z221*Z013*Z220*Z110*Z101*Z002+Z221*Z220*Z010*Z113*Z101*Z002+Z221*Z003*Z220*Z100*Z011*Z112-Z211*Z210*Z100*Z123*Z021*Z002-Z101*Z100*Z220*Z213*Z011*Z022-Z101*Z003*Z220*Z211*Z022*Z110-Z101*Z023*Z000*Z210*Z221*Z112+Z101*Z100*Z010*Z223*Z212*Z021+Z011*Z220*Z123*Z112*Z201*Z000-Z011*Z213*Z020*Z100*Z121*Z202+Z011*Z003*Z210*Z221*Z102*Z120+Z011*Z010*Z103*Z121*Z222*Z200-Z011*Z000*Z113*Z221*Z202*Z120-Z011*Z123*Z220*Z101*Z212*Z000-Z011*Z010*Z120*Z102*Z203*Z221+Z011*Z210*Z223*Z000*Z121*Z102+Z221*Z003*Z220*Z010*Z111*Z102+Z201*Z113*Z200*Z121*Z022*Z010+Z201*Z013*Z200*Z111*Z022*Z120-Z201*Z200*Z110*Z011*Z023*Z122+Z101*Z220*Z100*Z023*Z011*Z212+Z101*Z100*Z210*Z012*Z023*Z221+Z221*Z220*Z103*Z011*Z002*Z110+Z221*Z220*Z100*Z111*Z013*Z002+Z111*Z120*Z000*Z013*Z221*Z202+Z211*Z210*Z023*Z101*Z122*Z000-Z121*Z100*Z023*Z201*Z012*Z210+Z001*Z110*Z013*Z121*Z222*Z200+Z001*Z013*Z100*Z220*Z121*Z212-Z001*Z213*Z220*Z100*Z012*Z121+Z001*Z010*Z220*Z111*Z203*Z122-Z201*Z013*Z020*Z200*Z111*Z122-Z111*Z003*Z120*Z201*Z022*Z210-Z111*Z110*Z020*Z203*Z221*Z002+Z111*Z203*Z110*Z001*Z222*Z020+Z111*Z010*Z200*Z103*Z022*Z221+Z011*Z103*Z120*Z210*Z022*Z201-Z011*Z220*Z000*Z121*Z213*Z102-Z011*Z210*Z223*Z121*Z002*Z100-Z011*Z110*Z203*Z121*Z002*Z220+Z011*Z200*Z110*Z121*Z223*Z002-Z011*Z010*Z123*Z201*Z102*Z220-Z021*Z210*Z201*Z013*Z122*Z100+Z021*Z203*Z120*Z000*Z212*Z111-Z021*Z003*Z100*Z210*Z111*Z222+Z021*Z120*Z213*Z112*Z201*Z000+Z021*Z220*Z010*Z101*Z203*Z112-Z021*Z200*Z211*Z113*Z002*Z120+Z021*Z003*Z220*Z111*Z212*Z100-Z021*Z213*Z100*Z111*Z002*Z220-Z021*Z000*Z123*Z201*Z112*Z210-Z021*Z123*Z110*Z211*Z202*Z000-Z021*Z210*Z020*Z203*Z101*Z112+Z221*Z220*Z000*Z013*Z101*Z112+Z221*Z110*Z220*Z013*Z001*Z102-Z221*Z220*Z110*Z001*Z103*Z012-Z221*Z113*Z010*Z220*Z001*Z102-Z221*Z113*Z000*Z220*Z101*Z012-Z221*Z003*Z220*Z101*Z112*Z010-Z021*Z223*Z110*Z101*Z212*Z000-Z021*Z223*Z200*Z010*Z101*Z112-Z021*Z220*Z110*Z203*Z012*Z101+Z021*Z120*Z010*Z102*Z211*Z203+Z021*Z210*Z013*Z102*Z201*Z120-Z021*Z020*Z100*Z113*Z211*Z202-Z111*Z123*Z000*Z201*Z012*Z220+Z111*Z000*Z110*Z203*Z221*Z022+Z111*Z110*Z200*Z023*Z221*Z002+Z111*Z223*Z000*Z120*Z201*Z012+Z221*Z220*Z000*Z111*Z103*Z012+Z011*Z203*Z020*Z100*Z212*Z121-Z011*Z213*Z000*Z120*Z222*Z101+Z011*Z020*Z203*Z122*Z101*Z210+Z011*Z200*Z113*Z120*Z221*Z002-Z011*Z000*Z110*Z223*Z121*Z202+Z011*Z023*Z120*Z210*Z101*Z202+Z201*Z200*Z013*Z121*Z112*Z020+Z221*Z113*Z000*Z220*Z011*Z102-Z221*Z220*Z013*Z111*Z102*Z000-Z221*Z100*Z220*Z003*Z111*Z012+Z221*Z100*Z113*Z220*Z001*Z012-Z221*Z100*Z220*Z113*Z002*Z011+Z221*Z220*Z010*Z103*Z001*Z112+Z201*Z200*Z123*Z112*Z021*Z010+Z201*Z200*Z020*Z113*Z122*Z011+Z121*Z110*Z020*Z211*Z203*Z002-Z121*Z023*Z200*Z211*Z002*Z110-Z201*Z200*Z020*Z113*Z121*Z012-Z101*Z120*Z213*Z010*Z221*Z002-Z101*Z213*Z100*Z020*Z012*Z221+Z101*Z013*Z210*Z100*Z222*Z021-Z101*Z010*Z113*Z200*Z221*Z022+Z021*Z220*Z100*Z211*Z113*Z002-Z021*Z103*Z220*Z201*Z112*Z010+Z021*Z200*Z020*Z213*Z101*Z112+Z021*Z010*Z223*Z111*Z102*Z200-Z021*Z113*Z020*Z210*Z201*Z102+Z021*Z200*Z123*Z110*Z211*Z002-Z021*Z110*Z020*Z202*Z213*Z101-Z021*Z120*Z000*Z111*Z202*Z213-Z221*Z220*Z100*Z013*Z001*Z112-Z221*Z220*Z103*Z011*Z112*Z000-Z001*Z020*Z200*Z111*Z212*Z123+Z001*Z223*Z020*Z100*Z111*Z212-Z201*Z200*Z120*Z022*Z011*Z113-Z201*Z010*Z023*Z200*Z121*Z112+Z101*Z200*Z020*Z113*Z221*Z012-Z101*Z100*Z013*Z221*Z022*Z210-Z101*Z000*Z023*Z211*Z222*Z110-Z101*Z120*Z000*Z013*Z221*Z212-Z101*Z200*Z211*Z123*Z012*Z020+Z101*Z200*Z110*Z221*Z013*Z022-Z111*Z210*Z221*Z103*Z022*Z000+Z001*Z013*Z120*Z221*Z112*Z200-Z001*Z020*Z103*Z221*Z112*Z210-Z001*Z123*Z110*Z211*Z022*Z200-Z101*Z100*Z023*Z211*Z012*Z220+Z101*Z020*Z200*Z013*Z211*Z122+Z011*Z100*Z223*Z201*Z112*Z020+Z011*Z220*Z110*Z003*Z121*Z202+Z011*Z110*Z023*Z220*Z201*Z102+Z011*Z203*Z010*Z120*Z101*Z222+Z011*Z010*Z220*Z123*Z101*Z202+Z011*Z100*Z221*Z002*Z210*Z123-Z021*Z203*Z120*Z211*Z112*Z000+Z021*Z003*Z200*Z120*Z211*Z112+Z021*Z213*Z120*Z111*Z002*Z200-Z021*Z103*Z000*Z111*Z212*Z220-Z021*Z113*Z220*Z211*Z102*Z000-Z021*Z213*Z110*Z201*Z122*Z000-Z121*Z203*Z120*Z211*Z002*Z010+Z121*Z120*Z203*Z011*Z002*Z210-Z101*Z013*Z120*Z211*Z022*Z200+Z101*Z013*Z100*Z020*Z212*Z221+Z101*Z020*Z213*Z221*Z002*Z110-Z101*Z023*Z100*Z010*Z221*Z212-Z101*Z113*Z210*Z020*Z221*Z002+Z101*Z000*Z220*Z123*Z211*Z012-Z101*Z120*Z223*Z012*Z211*Z000+Z101*Z210*Z013*Z221*Z002*Z120+Z011*Z010*Z103*Z201*Z122*Z220+Z011*Z110*Z103*Z201*Z222*Z020-Z011*Z020*Z203*Z221*Z112*Z100-Z011*Z200*Z020*Z103*Z212*Z121-Z011*Z110*Z103*Z201*Z022*Z220-Z011*Z000*Z123*Z221*Z102*Z210+Z011*Z210*Z000*Z221*Z103*Z122+Z121*Z220*Z103*Z211*Z002*Z010+Z121*Z010*Z003*Z220*Z201*Z112+Z121*Z120*Z211*Z000*Z203*Z012+Z121*Z200*Z213*Z120*Z012*Z001-Z121*Z100*Z020*Z212*Z201*Z013+Z121*Z100*Z023*Z212*Z201*Z010-Z121*Z000*Z203*Z211*Z022*Z110-Z121*Z020*Z213*Z201*Z002*Z110-Z211*Z020*Z210*Z103*Z121*Z002+Z011*Z213*Z020*Z121*Z102*Z200-Z011*Z103*Z210*Z221*Z002*Z120-Z011*Z100*Z210*Z123*Z201*Z022-Z011*Z010*Z200*Z221*Z103*Z122-Z101*Z000*Z013*Z122*Z211*Z220+Z101*Z223*Z100*Z210*Z011*Z022+Z101*Z010*Z003*Z211*Z122*Z220+Z101*Z120*Z213*Z000*Z221*Z012+Z101*Z000*Z120*Z211*Z013*Z222-Z001*Z220*Z010*Z121*Z203*Z112-Z001*Z023*Z220*Z111*Z212*Z100-Z001*Z010*Z120*Z103*Z221*Z212-Z001*Z220*Z000*Z113*Z212*Z121-Z001*Z223*Z100*Z010*Z121*Z212+Z021*Z200*Z101*Z223*Z012*Z110+Z021*Z020*Z200*Z211*Z113*Z102+Z021*Z111*Z010*Z100*Z203*Z222+Z121*Z213*Z000*Z110*Z201*Z022-Z121*Z120*Z213*Z011*Z002*Z200+Z121*Z010*Z120*Z001*Z212*Z203+Z121*Z110*Z020*Z201*Z212*Z003-Z011*Z020*Z113*Z201*Z222*Z100+Z011*Z223*Z020*Z101*Z202*Z110-Z011*Z113*Z200*Z221*Z102*Z020-Z121*Z213*Z010*Z100*Z022*Z201-Z111*Z221*Z200*Z023*Z102*Z010+Z111*Z210*Z003*Z020*Z201*Z122+Z111*Z110*Z020*Z003*Z221*Z202+Z021*Z210*Z000*Z223*Z112*Z101-Z021*Z113*Z000*Z201*Z212*Z120+Z021*Z210*Z003*Z202*Z111*Z120-Z211*Z103*Z000*Z210*Z021*Z122-Z121*Z120*Z213*Z202*Z001*Z010-Z121*Z120*Z013*Z211*Z202*Z000-Z121*Z100*Z203*Z211*Z012*Z020+Z211*Z020*Z210*Z103*Z122*Z001-Z211*Z020*Z210*Z003*Z101*Z122+Z211*Z210*Z100*Z003*Z021*Z122+Z211*Z210*Z023*Z001*Z102*Z120-Z211*Z103*Z210*Z120*Z001*Z022-Z211*Z210*Z000*Z121*Z102*Z023-Z111*Z010*Z003*Z201*Z122*Z220+Z111*Z223*Z110*Z201*Z002*Z020+Z111*Z200*Z020*Z013*Z221*Z102+Z111*Z020*Z013*Z201*Z222*Z100-Z111*Z020*Z100*Z201*Z223*Z012+Z111*Z201*Z010*Z123*Z002*Z220-Z001*Z223*Z120*Z000*Z111*Z212+Z001*Z210*Z203*Z111*Z022*Z120-Z001*Z100*Z113*Z022*Z220*Z211-Z001*Z223*Z200*Z110*Z121*Z012+Z001*Z223*Z110*Z020*Z102*Z211-Z011*Z200*Z023*Z101*Z212*Z120+Z011*Z000*Z103*Z121*Z212*Z220+Z011*Z223*Z000*Z101*Z212*Z120-Z011*Z210*Z203*Z101*Z022*Z120+Z111*Z100*Z003*Z221*Z022*Z210-Z111*Z000*Z110*Z203*Z222*Z021+Z001*Z010*Z122*Z221*Z200*Z113+Z001*Z123*Z020*Z111*Z202*Z210+Z001*Z120*Z111*Z023*Z200*Z212-Z011*Z020*Z103*Z202*Z221*Z110;

FF2 = Z012*Z110*Z220*Z203*Z122*Z001-Z012*Z020*Z103*Z111*Z222*Z200-Z102*Z120*Z000*Z013*Z221*Z212-Z102*Z200*Z023*Z011*Z212*Z120-Z202*Z200*Z020*Z113*Z121*Z012-Z012*Z210*Z203*Z020*Z121*Z102-Z012*Z110*Z221*Z200*Z023*Z102+Z012*Z100*Z220*Z111*Z023*Z202+Z012*Z110*Z121*Z203*Z222*Z000+Z012*Z000*Z202*Z110*Z123*Z221-Z012*Z223*Z110*Z201*Z102*Z020-Z012*Z220*Z000*Z121*Z213*Z102+Z012*Z111*Z100*Z203*Z222*Z020-Z002*Z113*Z000*Z120*Z211*Z222-Z022*Z200*Z013*Z211*Z102*Z120-Z022*Z003*Z220*Z101*Z212*Z110-Z022*Z103*Z220*Z201*Z112*Z010+Z022*Z200*Z020*Z213*Z101*Z112+Z022*Z010*Z223*Z111*Z102*Z200-Z022*Z113*Z020*Z210*Z201*Z102-Z022*Z110*Z020*Z202*Z213*Z101-Z022*Z120*Z000*Z111*Z202*Z213+Z022*Z210*Z000*Z223*Z112*Z101+Z122*Z023*Z210*Z100*Z202*Z011+Z112*Z110*Z000*Z223*Z021*Z202+Z112*Z110*Z003*Z021*Z222*Z200+Z112*Z000*Z210*Z121*Z023*Z202+Z112*Z120*Z203*Z222*Z011*Z000-Z112*Z110*Z023*Z202*Z221*Z000-Z102*Z010*Z213*Z100*Z021*Z222-Z102*Z020*Z013*Z121*Z212*Z200+Z102*Z020*Z003*Z211*Z222*Z110-Z102*Z100*Z023*Z011*Z222*Z210-Z112*Z013*Z000*Z201*Z222*Z120-Z012*Z210*Z120*Z023*Z201*Z102+Z002*Z123*Z210*Z100*Z011*Z222+Z202*Z113*Z200*Z121*Z022*Z010-Z012*Z010*Z123*Z201*Z102*Z220+Z012*Z020*Z203*Z122*Z101*Z210-Z012*Z000*Z110*Z223*Z121*Z202-Z012*Z100*Z023*Z202*Z121*Z210+Z012*Z023*Z120*Z210*Z101*Z202+Z112*Z020*Z103*Z011*Z222*Z200+Z022*Z203*Z010*Z100*Z212*Z121-Z002*Z110*Z103*Z211*Z222*Z020+Z022*Z200*Z103*Z221*Z112*Z010-Z022*Z210*Z120*Z102*Z011*Z203+Z212*Z210*Z100*Z003*Z021*Z122+Z212*Z020*Z210*Z103*Z122*Z001-Z212*Z020*Z210*Z003*Z101*Z122-Z222*Z013*Z220*Z110*Z101*Z002+Z222*Z220*Z010*Z113*Z101*Z002+Z222*Z003*Z220*Z100*Z011*Z112-Z002*Z000*Z213*Z221*Z112*Z120-Z002*Z223*Z100*Z011*Z122*Z210+Z002*Z223*Z010*Z101*Z212*Z120+Z002*Z223*Z100*Z211*Z122*Z010+Z002*Z213*Z200*Z120*Z112*Z021-Z002*Z103*Z120*Z210*Z011*Z222-Z002*Z000*Z223*Z121*Z112*Z210-Z002*Z213*Z000*Z220*Z111*Z122+Z002*Z013*Z210*Z101*Z222*Z120+Z222*Z003*Z220*Z010*Z111*Z102-Z122*Z000*Z213*Z202*Z021*Z110-Z122*Z200*Z010*Z023*Z101*Z212-Z122*Z000*Z110*Z212*Z023*Z201-Z122*Z120*Z200*Z003*Z211*Z012+Z122*Z000*Z113*Z021*Z202*Z210-Z122*Z210*Z120*Z003*Z011*Z202-Z122*Z120*Z000*Z011*Z212*Z203-Z012*Z100*Z220*Z213*Z122*Z001+Z012*Z010*Z201*Z120*Z102*Z223+Z012*Z020*Z210*Z201*Z123*Z102-Z012*Z023*Z110*Z101*Z202*Z220+Z122*Z120*Z210*Z003*Z201*Z012+Z122*Z203*Z110*Z000*Z212*Z021+Z122*Z010*Z211*Z120*Z003*Z202-Z122*Z210*Z020*Z113*Z001*Z202+Z122*Z000*Z120*Z013*Z201*Z212+Z002*Z220*Z010*Z123*Z112*Z201+Z002*Z103*Z110*Z221*Z212*Z020-Z002*Z023*Z110*Z121*Z212*Z200-Z002*Z000*Z113*Z221*Z122*Z210+Z122*Z013*Z220*Z000*Z111*Z202+Z122*Z000*Z120*Z213*Z011*Z202-Z122*Z103*Z020*Z200*Z011*Z212-Z122*Z210*Z120*Z203*Z001*Z012-Z122*Z003*Z100*Z011*Z212*Z220-Z122*Z203*Z120*Z211*Z002*Z010+Z012*Z200*Z123*Z110*Z001*Z222+Z022*Z113*Z210*Z221*Z102*Z000-Z022*Z100*Z113*Z001*Z212*Z220+Z212*Z210*Z023*Z001*Z102*Z120-Z212*Z103*Z210*Z120*Z001*Z022-Z212*Z210*Z000*Z121*Z102*Z023+Z002*Z010*Z103*Z121*Z212*Z220-Z002*Z023*Z220*Z111*Z212*Z100-Z002*Z010*Z120*Z103*Z221*Z212-Z202*Z120*Z200*Z023*Z012*Z111+Z202*Z013*Z200*Z111*Z022*Z120-Z202*Z200*Z110*Z011*Z023*Z122+Z202*Z200*Z123*Z112*Z021*Z010+Z202*Z200*Z020*Z113*Z122*Z011+Z122*Z010*Z213*Z100*Z021*Z202+Z122*Z103*Z220*Z011*Z212*Z000+Z012*Z200*Z120*Z222*Z111*Z003-Z012*Z020*Z113*Z201*Z222*Z100+Z012*Z223*Z020*Z101*Z202*Z110-Z022*Z113*Z000*Z201*Z212*Z120+Z022*Z200*Z113*Z001*Z212*Z120-Z022*Z010*Z203*Z221*Z112*Z100+Z022*Z010*Z220*Z111*Z103*Z202+Z022*Z110*Z220*Z203*Z102*Z011+Z022*Z000*Z101*Z113*Z212*Z220-Z222*Z220*Z103*Z011*Z112*Z000+Z012*Z010*Z103*Z121*Z222*Z200-Z012*Z000*Z113*Z221*Z202*Z120-Z012*Z020*Z200*Z211*Z123*Z102-Z012*Z010*Z120*Z102*Z203*Z221+Z012*Z210*Z223*Z000*Z121*Z102+Z012*Z213*Z020*Z121*Z102*Z200-Z012*Z010*Z200*Z221*Z103*Z122-Z002*Z200*Z013*Z111*Z222*Z120-Z002*Z010*Z223*Z111*Z122*Z200-Z002*Z100*Z013*Z122*Z211*Z220-Z002*Z223*Z110*Z000*Z211*Z122-Z212*Z210*Z100*Z003*Z121*Z022+Z002*Z220*Z000*Z213*Z121*Z112+Z002*Z123*Z210*Z000*Z221*Z112+Z002*Z023*Z220*Z101*Z212*Z110+Z002*Z100*Z113*Z211*Z222*Z020+Z002*Z110*Z013*Z201*Z122*Z220+Z002*Z103*Z020*Z111*Z222*Z210+Z002*Z023*Z120*Z210*Z201*Z112+Z002*Z221*Z000*Z113*Z212*Z120-Z202*Z020*Z200*Z123*Z011*Z112+Z022*Z003*Z200*Z120*Z211*Z112-Z022*Z103*Z000*Z111*Z212*Z220-Z022*Z110*Z200*Z223*Z011*Z102-Z022*Z113*Z220*Z211*Z102*Z000-Z022*Z110*Z220*Z011*Z103*Z202-Z022*Z101*Z010*Z203*Z212*Z120+Z002*Z010*Z122*Z221*Z200*Z113-Z002*Z203*Z110*Z011*Z122*Z220+Z002*Z210*Z223*Z100*Z021*Z112+Z002*Z120*Z111*Z023*Z200*Z212+Z122*Z013*Z200*Z120*Z211*Z002+Z122*Z213*Z120*Z010*Z201*Z002+Z122*Z110*Z001*Z213*Z020*Z202-Z122*Z013*Z210*Z100*Z021*Z202-Z122*Z003*Z120*Z201*Z212*Z010-Z212*Z003*Z120*Z210*Z021*Z102-Z212*Z023*Z210*Z001*Z122*Z100+Z212*Z120*Z210*Z003*Z101*Z022+Z012*Z110*Z223*Z102*Z021*Z200+Z012*Z103*Z020*Z211*Z122*Z200-Z012*Z203*Z110*Z021*Z102*Z220-Z012*Z203*Z020*Z211*Z122*Z100-Z012*Z020*Z103*Z202*Z221*Z110-Z012*Z110*Z200*Z223*Z122*Z001+Z012*Z010*Z123*Z200*Z221*Z102-Z012*Z020*Z103*Z201*Z122*Z210+Z012*Z210*Z100*Z123*Z021*Z202-Z012*Z123*Z000*Z111*Z202*Z220+Z012*Z100*Z003*Z121*Z222*Z210+Z012*Z113*Z000*Z120*Z201*Z222+Z022*Z110*Z203*Z020*Z101*Z212+Z202*Z113*Z200*Z120*Z021*Z012+Z022*Z020*Z200*Z211*Z113*Z102+Z022*Z020*Z103*Z211*Z202*Z110-Z022*Z210*Z003*Z201*Z112*Z120-Z022*Z000*Z210*Z102*Z223*Z111-Z022*Z120*Z213*Z201*Z102*Z010+Z022*Z103*Z120*Z011*Z202*Z210+Z022*Z110*Z220*Z001*Z103*Z212+Z022*Z213*Z020*Z111*Z202*Z100+Z202*Z110*Z200*Z123*Z011*Z022+Z222*Z220*Z100*Z111*Z013*Z002+Z212*Z020*Z210*Z003*Z102*Z121+Z102*Z220*Z100*Z013*Z211*Z022+Z102*Z123*Z010*Z001*Z212*Z220+Z102*Z100*Z010*Z023*Z211*Z222+Z102*Z223*Z020*Z001*Z212*Z110-Z102*Z003*Z010*Z120*Z211*Z222-Z102*Z210*Z100*Z021*Z012*Z223+Z212*Z210*Z000*Z022*Z121*Z103-Z212*Z210*Z000*Z101*Z022*Z123+Z012*Z100*Z210*Z223*Z001*Z122+Z002*Z000*Z220*Z113*Z122*Z211+Z002*Z100*Z020*Z221*Z213*Z112+Z002*Z200*Z121*Z020*Z212*Z113+Z002*Z223*Z110*Z000*Z121*Z212+Z002*Z113*Z020*Z210*Z122*Z201-Z002*Z200*Z010*Z222*Z113*Z121-Z012*Z110*Z000*Z221*Z203*Z122+Z012*Z010*Z123*Z201*Z222*Z100-Z012*Z103*Z000*Z210*Z222*Z121-Z012*Z110*Z003*Z200*Z121*Z222-Z012*Z120*Z021*Z103*Z202*Z210-Z002*Z113*Z220*Z010*Z122*Z201-Z002*Z100*Z010*Z213*Z221*Z122+Z002*Z220*Z023*Z211*Z112*Z100-Z002*Z123*Z220*Z010*Z101*Z212+Z002*Z100*Z113*Z021*Z212*Z220-Z002*Z020*Z223*Z110*Z101*Z212+Z002*Z203*Z210*Z121*Z112*Z020-Z002*Z213*Z100*Z111*Z222*Z020-Z002*Z000*Z123*Z210*Z111*Z222-Z002*Z200*Z023*Z211*Z112*Z120+Z002*Z120*Z200*Z011*Z113*Z222+Z002*Z200*Z123*Z222*Z111*Z010-Z002*Z113*Z100*Z020*Z221*Z212+Z002*Z010*Z200*Z223*Z121*Z112-Z002*Z023*Z210*Z221*Z112*Z100-Z122*Z120*Z001*Z013*Z212*Z200+Z122*Z101*Z200*Z013*Z212*Z020+Z022*Z213*Z110*Z202*Z000*Z121-Z022*Z113*Z010*Z202*Z101*Z220+Z022*Z123*Z010*Z200*Z212*Z101+Z022*Z200*Z013*Z221*Z102*Z110-Z022*Z000*Z203*Z121*Z212*Z110-Z022*Z213*Z100*Z121*Z202*Z010+Z022*Z120*Z010*Z101*Z213*Z202+Z022*Z200*Z020*Z103*Z212*Z111-Z022*Z220*Z003*Z211*Z112*Z100+Z222*Z220*Z000*Z013*Z101*Z112+Z222*Z110*Z220*Z013*Z001*Z102-Z002*Z210*Z113*Z101*Z222*Z020+Z002*Z213*Z220*Z011*Z122*Z100-Z002*Z110*Z200*Z123*Z011*Z222+Z002*Z213*Z000*Z110*Z122*Z221-Z002*Z020*Z200*Z213*Z121*Z112+Z002*Z200*Z123*Z211*Z112*Z020-Z002*Z213*Z000*Z121*Z222*Z110-Z002*Z223*Z100*Z020*Z211*Z112-Z002*Z020*Z200*Z211*Z113*Z122+Z002*Z010*Z123*Z221*Z212*Z100+Z002*Z123*Z200*Z021*Z212*Z110+Z002*Z010*Z203*Z221*Z112*Z120-Z002*Z203*Z210*Z021*Z112*Z120-Z002*Z110*Z013*Z122*Z221*Z200-Z002*Z203*Z020*Z210*Z111*Z122+Z002*Z210*Z100*Z122*Z221*Z013+Z212*Z000*Z021*Z210*Z123*Z102-Z212*Z210*Z100*Z123*Z021*Z002+Z212*Z210*Z023*Z101*Z122*Z000-Z022*Z210*Z013*Z202*Z101*Z120+Z022*Z013*Z220*Z101*Z202*Z110+Z022*Z200*Z110*Z121*Z003*Z212-Z022*Z213*Z000*Z101*Z112*Z220+Z022*Z120*Z203*Z210*Z001*Z112+Z012*Z000*Z223*Z111*Z202*Z120+Z012*Z100*Z020*Z201*Z213*Z122+Z012*Z010*Z103*Z201*Z122*Z220+Z012*Z110*Z103*Z201*Z222*Z020+Z012*Z220*Z000*Z113*Z121*Z202-Z012*Z000*Z123*Z221*Z102*Z210-Z012*Z003*Z120*Z210*Z222*Z101-Z012*Z110*Z003*Z201*Z122*Z220+Z012*Z120*Z103*Z001*Z222*Z210-Z012*Z123*Z100*Z010*Z202*Z221-Z012*Z010*Z123*Z101*Z222*Z200-Z012*Z020*Z210*Z123*Z101*Z202-Z012*Z010*Z223*Z200*Z121*Z102+Z012*Z123*Z000*Z211*Z102*Z220+Z012*Z100*Z010*Z203*Z221*Z122-Z012*Z103*Z010*Z220*Z121*Z202+Z012*Z213*Z120*Z221*Z102*Z000-Z112*Z120*Z011*Z000*Z223*Z202-Z112*Z220*Z023*Z011*Z202*Z100+Z112*Z110*Z020*Z003*Z221*Z202+Z112*Z210*Z023*Z001*Z222*Z100+Z022*Z100*Z020*Z113*Z201*Z212-Z022*Z103*Z020*Z200*Z211*Z112+Z022*Z220*Z103*Z000*Z211*Z112-Z022*Z000*Z110*Z213*Z221*Z102-Z022*Z123*Z100*Z201*Z212*Z010-Z022*Z120*Z003*Z111*Z200*Z212+Z022*Z113*Z220*Z011*Z202*Z100+Z022*Z200*Z011*Z213*Z102*Z120+Z102*Z200*Z013*Z111*Z222*Z020+Z102*Z100*Z010*Z223*Z212*Z021+Z102*Z200*Z113*Z222*Z021*Z010+Z102*Z220*Z100*Z023*Z011*Z212+Z102*Z100*Z210*Z012*Z023*Z221-Z122*Z120*Z213*Z011*Z002*Z200+Z122*Z010*Z120*Z001*Z212*Z203+Z122*Z200*Z103*Z021*Z212*Z010+Z112*Z220*Z010*Z003*Z121*Z202+Z112*Z100*Z223*Z011*Z202*Z020+Z112*Z022*Z110*Z001*Z200*Z223-Z112*Z020*Z110*Z003*Z201*Z222+Z112*Z001*Z220*Z110*Z202*Z023+Z222*Z220*Z000*Z111*Z103*Z012+Z012*Z210*Z000*Z221*Z103*Z122+Z012*Z120*Z200*Z023*Z211*Z102+Z012*Z103*Z110*Z021*Z202*Z220-Z012*Z220*Z010*Z203*Z101*Z122-Z012*Z010*Z100*Z223*Z122*Z201-Z012*Z010*Z223*Z120*Z101*Z202-Z012*Z100*Z123*Z001*Z222*Z210+Z012*Z203*Z010*Z121*Z102*Z220+Z012*Z113*Z200*Z020*Z222*Z101+Z012*Z210*Z021*Z203*Z102*Z120+Z212*Z210*Z100*Z023*Z121*Z002+Z212*Z210*Z120*Z103*Z021*Z002-Z002*Z220*Z010*Z121*Z203*Z112-Z112*Z020*Z003*Z121*Z202*Z210-Z112*Z220*Z110*Z003*Z021*Z202-Z112*Z223*Z110*Z000*Z201*Z022+Z112*Z003*Z110*Z220*Z201*Z022-Z002*Z213*Z110*Z020*Z201*Z122+Z002*Z000*Z210*Z113*Z121*Z222+Z002*Z020*Z213*Z111*Z122*Z200-Z222*Z220*Z010*Z002*Z111*Z103-Z222*Z220*Z110*Z003*Z011*Z102+Z222*Z003*Z220*Z101*Z012*Z110-Z102*Z023*Z100*Z010*Z221*Z212+Z102*Z023*Z200*Z011*Z222*Z110+Z102*Z223*Z100*Z210*Z011*Z022+Z012*Z110*Z201*Z223*Z122*Z000-Z012*Z210*Z223*Z101*Z122*Z000-Z012*Z000*Z220*Z122*Z103*Z211-Z012*Z110*Z020*Z101*Z222*Z203+Z012*Z010*Z103*Z202*Z221*Z120-Z012*Z010*Z100*Z203*Z121*Z222+Z012*Z003*Z110*Z221*Z122*Z200-Z102*Z100*Z013*Z221*Z022*Z210-Z102*Z000*Z023*Z211*Z222*Z110+Z102*Z013*Z100*Z020*Z212*Z221-Z122*Z110*Z003*Z200*Z021*Z212+Z122*Z200*Z120*Z011*Z003*Z212+Z122*Z023*Z110*Z200*Z212*Z001+Z102*Z010*Z120*Z213*Z001*Z222-Z002*Z200*Z123*Z112*Z221*Z010-Z002*Z100*Z013*Z121*Z222*Z210-Z002*Z010*Z123*Z211*Z222*Z100+Z002*Z100*Z213*Z010*Z121*Z222+Z002*Z210*Z000*Z223*Z111*Z122-Z002*Z000*Z220*Z123*Z211*Z112+Z102*Z000*Z120*Z211*Z013*Z222+Z002*Z010*Z120*Z103*Z211*Z222-Z002*Z220*Z000*Z113*Z212*Z121-Z002*Z223*Z100*Z010*Z121*Z212-Z002*Z213*Z100*Z220*Z021*Z112-Z002*Z223*Z120*Z000*Z111*Z212-Z002*Z213*Z010*Z120*Z222*Z101+Z002*Z020*Z213*Z222*Z101*Z110+Z222*Z220*Z103*Z011*Z002*Z110-Z222*Z220*Z110*Z001*Z103*Z012+Z002*Z120*Z000*Z213*Z222*Z111-Z002*Z020*Z123*Z201*Z112*Z210-Z002*Z123*Z110*Z000*Z221*Z212+Z002*Z110*Z013*Z121*Z222*Z200-Z002*Z110*Z103*Z212*Z021*Z220-Z022*Z020*Z110*Z203*Z211*Z102+Z022*Z113*Z210*Z020*Z101*Z202+Z022*Z123*Z010*Z202*Z100*Z211-Z022*Z200*Z020*Z213*Z111*Z102-Z022*Z020*Z203*Z111*Z212*Z100-Z022*Z110*Z220*Z102*Z201*Z013-Z022*Z100*Z123*Z210*Z011*Z202+Z022*Z020*Z201*Z210*Z103*Z112+Z022*Z123*Z110*Z000*Z201*Z212-Z022*Z020*Z200*Z113*Z212*Z101-Z022*Z120*Z103*Z211*Z202*Z010+Z022*Z220*Z100*Z213*Z112*Z001+Z212*Z210*Z123*Z001*Z022*Z100+Z212*Z210*Z123*Z002*Z101*Z020-Z212*Z210*Z020*Z123*Z001*Z102-Z212*Z120*Z023*Z210*Z101*Z002-Z202*Z200*Z120*Z022*Z011*Z113-Z202*Z010*Z023*Z200*Z121*Z112+Z202*Z110*Z200*Z023*Z121*Z012-Z102*Z213*Z100*Z020*Z012*Z221+Z102*Z210*Z000*Z023*Z222*Z111+Z102*Z013*Z210*Z100*Z222*Z021-Z102*Z010*Z123*Z200*Z021*Z212-Z102*Z000*Z113*Z222*Z021*Z210-Z102*Z213*Z110*Z020*Z001*Z222+Z102*Z223*Z100*Z020*Z211*Z012-Z102*Z100*Z020*Z013*Z211*Z222+Z202*Z200*Z013*Z121*Z112*Z020-Z202*Z120*Z013*Z200*Z021*Z112-Z202*Z200*Z113*Z122*Z021*Z010+Z202*Z200*Z023*Z120*Z011*Z112-Z022*Z200*Z103*Z212*Z121*Z010+Z002*Z000*Z123*Z211*Z222*Z110+Z002*Z120*Z000*Z223*Z211*Z112+Z002*Z220*Z000*Z123*Z111*Z212+Z002*Z020*Z203*Z211*Z122*Z110+Z102*Z210*Z120*Z011*Z222*Z003-Z102*Z100*Z023*Z211*Z012*Z220-Z102*Z113*Z200*Z020*Z011*Z222-Z102*Z100*Z020*Z223*Z011*Z212+Z102*Z100*Z213*Z221*Z022*Z010+Z102*Z213*Z100*Z011*Z222*Z020+Z102*Z120*Z013*Z200*Z021*Z212-Z022*Z213*Z100*Z020*Z201*Z112+Z022*Z113*Z010*Z201*Z102*Z220-Z022*Z020*Z210*Z103*Z111*Z202-Z022*Z113*Z210*Z000*Z121*Z202+Z122*Z100*Z013*Z001*Z212*Z220+Z122*Z120*Z203*Z011*Z002*Z210-Z122*Z000*Z023*Z111*Z202*Z210+Z122*Z120*Z211*Z000*Z203*Z012-Z202*Z200*Z010*Z123*Z111*Z022-Z202*Z200*Z110*Z013*Z121*Z022+Z202*Z020*Z200*Z123*Z111*Z012+Z202*Z200*Z023*Z111*Z122*Z010-Z202*Z123*Z200*Z110*Z021*Z012+Z102*Z120*Z003*Z010*Z221*Z212-Z102*Z003*Z210*Z111*Z222*Z020+Z122*Z110*Z003*Z011*Z202*Z220+Z122*Z110*Z020*Z201*Z212*Z003+Z122*Z210*Z020*Z003*Z202*Z111-Z122*Z020*Z213*Z011*Z202*Z100-Z112*Z010*Z023*Z201*Z222*Z100-Z112*Z200*Z013*Z101*Z222*Z020-Z112*Z203*Z020*Z100*Z011*Z222-Z112*Z103*Z010*Z200*Z021*Z222-Z112*Z110*Z223*Z021*Z200*Z002+Z112*Z120*Z013*Z222*Z001*Z200+Z112*Z003*Z120*Z010*Z201*Z222-Z112*Z120*Z010*Z203*Z001*Z222-Z112*Z223*Z110*Z020*Z001*Z202-Z112*Z220*Z110*Z023*Z201*Z002-Z112*Z003*Z010*Z120*Z202*Z221+Z112*Z203*Z110*Z001*Z222*Z020+Z112*Z210*Z020*Z123*Z001*Z202-Z112*Z023*Z000*Z210*Z101*Z222+Z112*Z000*Z110*Z203*Z221*Z022+Z112*Z200*Z023*Z222*Z101*Z010+Z112*Z110*Z200*Z023*Z221*Z002-Z112*Z223*Z010*Z021*Z202*Z100+Z112*Z103*Z000*Z021*Z222*Z210+Z112*Z120*Z000*Z013*Z221*Z202-Z112*Z110*Z020*Z203*Z221*Z002+Z112*Z223*Z120*Z010*Z202*Z001+Z112*Z210*Z020*Z101*Z003*Z222+Z112*Z010*Z023*Z100*Z221*Z202-Z112*Z023*Z200*Z110*Z001*Z222-Z112*Z100*Z013*Z221*Z202*Z020+Z112*Z100*Z203*Z222*Z021*Z010-Z112*Z010*Z220*Z123*Z001*Z202+Z112*Z203*Z110*Z220*Z021*Z002-Z022*Z200*Z110*Z123*Z001*Z212+Z022*Z020*Z110*Z213*Z201*Z102+Z022*Z020*Z203*Z112*Z211*Z100+Z022*Z213*Z220*Z111*Z102*Z000-Z022*Z103*Z020*Z110*Z201*Z212+Z022*Z123*Z000*Z111*Z202*Z210-Z112*Z100*Z021*Z003*Z210*Z222-Z112*Z103*Z020*Z210*Z222*Z001-Z112*Z120*Z210*Z023*Z202*Z001-Z112*Z000*Z110*Z203*Z222*Z021-Z112*Z220*Z110*Z001*Z203*Z022-Z112*Z000*Z123*Z202*Z021*Z210+Z002*Z010*Z220*Z111*Z203*Z122-Z112*Z220*Z013*Z202*Z121*Z000-Z112*Z003*Z200*Z110*Z221*Z022-Z102*Z000*Z223*Z212*Z021*Z110+Z102*Z110*Z000*Z023*Z221*Z212-Z102*Z001*Z120*Z210*Z013*Z222-Z102*Z120*Z010*Z223*Z001*Z212-Z102*Z213*Z120*Z000*Z011*Z222+Z102*Z011*Z000*Z120*Z223*Z212+Z112*Z000*Z110*Z023*Z222*Z201-Z112*Z200*Z003*Z011*Z222*Z120+Z112*Z123*Z220*Z011*Z202*Z000-Z122*Z100*Z010*Z202*Z023*Z211-Z122*Z013*Z220*Z001*Z202*Z110+Z112*Z223*Z110*Z201*Z002*Z020+Z112*Z020*Z013*Z201*Z222*Z100+Z112*Z120*Z003*Z210*Z021*Z202+Z112*Z100*Z220*Z021*Z013*Z202+Z012*Z213*Z000*Z220*Z122*Z101-Z012*Z000*Z120*Z203*Z222*Z111-Z012*Z000*Z123*Z201*Z222*Z110-Z012*Z113*Z120*Z001*Z222*Z200-Z012*Z103*Z010*Z120*Z201*Z222-Z012*Z200*Z020*Z101*Z213*Z122-Z012*Z120*Z200*Z021*Z213*Z102+Z022*Z203*Z120*Z000*Z212*Z111+Z022*Z100*Z003*Z221*Z112*Z210-Z022*Z223*Z210*Z001*Z112*Z100+Z022*Z120*Z213*Z112*Z201*Z000+Z022*Z220*Z010*Z101*Z203*Z112-Z022*Z100*Z013*Z111*Z202*Z220-Z022*Z000*Z103*Z221*Z112*Z210-Z122*Z110*Z020*Z203*Z001*Z212-Z122*Z020*Z003*Z211*Z202*Z110+Z122*Z100*Z013*Z211*Z202*Z020-Z122*Z010*Z220*Z103*Z001*Z212+Z022*Z120*Z113*Z202*Z211*Z000+Z022*Z103*Z120*Z010*Z201*Z212+Z022*Z210*Z020*Z203*Z111*Z102-Z212*Z020*Z210*Z103*Z121*Z002-Z102*Z100*Z220*Z021*Z013*Z212+Z102*Z123*Z200*Z011*Z212*Z020+Z102*Z020*Z113*Z001*Z222*Z210-Z022*Z223*Z200*Z010*Z101*Z112-Z022*Z010*Z113*Z200*Z221*Z102+Z022*Z120*Z010*Z102*Z211*Z203+Z022*Z210*Z013*Z102*Z201*Z120+Z022*Z100*Z010*Z223*Z201*Z112-Z022*Z020*Z100*Z113*Z211*Z202-Z022*Z203*Z120*Z211*Z112*Z000+Z022*Z223*Z110*Z102*Z000*Z211+Z122*Z210*Z120*Z001*Z013*Z202+Z122*Z000*Z023*Z211*Z202*Z110-Z002*Z223*Z010*Z201*Z112*Z120+Z002*Z110*Z223*Z011*Z122*Z200-Z002*Z020*Z200*Z111*Z212*Z123+Z002*Z223*Z020*Z100*Z111*Z212-Z002*Z120*Z113*Z021*Z212*Z200-Z222*Z113*Z010*Z220*Z001*Z102-Z222*Z113*Z000*Z220*Z101*Z012-Z222*Z003*Z220*Z101*Z112*Z010+Z222*Z113*Z000*Z220*Z011*Z102-Z222*Z220*Z013*Z111*Z102*Z000-Z222*Z100*Z220*Z003*Z111*Z012+Z222*Z100*Z113*Z220*Z001*Z012+Z012*Z110*Z023*Z220*Z201*Z102+Z012*Z203*Z010*Z120*Z101*Z222+Z012*Z010*Z220*Z123*Z101*Z202-Z012*Z223*Z100*Z020*Z202*Z111-Z012*Z223*Z120*Z000*Z102*Z211+Z012*Z100*Z003*Z211*Z122*Z220+Z012*Z100*Z020*Z221*Z113*Z202+Z012*Z103*Z020*Z210*Z121*Z202+Z122*Z010*Z220*Z003*Z101*Z212+Z012*Z010*Z100*Z223*Z121*Z202-Z012*Z100*Z220*Z202*Z021*Z113+Z012*Z010*Z223*Z122*Z101*Z200+Z012*Z210*Z123*Z101*Z222*Z000+Z012*Z110*Z203*Z221*Z102*Z020-Z012*Z003*Z210*Z100*Z221*Z122-Z122*Z120*Z213*Z202*Z001*Z010+Z122*Z100*Z020*Z011*Z203*Z212+Z122*Z220*Z010*Z001*Z202*Z113-Z122*Z220*Z000*Z011*Z113*Z202-Z122*Z120*Z013*Z211*Z202*Z000-Z122*Z013*Z220*Z000*Z101*Z212+Z122*Z200*Z213*Z120*Z012*Z001-Z122*Z100*Z020*Z212*Z201*Z013+Z122*Z100*Z023*Z212*Z201*Z010-Z122*Z010*Z203*Z021*Z212*Z100-Z122*Z003*Z220*Z111*Z202*Z010-Z122*Z013*Z120*Z201*Z002*Z210-Z122*Z120*Z213*Z201*Z012*Z000-Z102*Z220*Z010*Z003*Z121*Z212+Z102*Z200*Z023*Z121*Z212*Z010-Z102*Z000*Z220*Z011*Z123*Z212+Z102*Z000*Z021*Z213*Z222*Z110+Z102*Z000*Z013*Z220*Z121*Z212-Z102*Z100*Z220*Z213*Z011*Z022-Z102*Z110*Z001*Z023*Z212*Z220-Z212*Z103*Z000*Z210*Z021*Z122-Z102*Z010*Z200*Z023*Z111*Z222-Z102*Z020*Z003*Z221*Z212*Z110+Z102*Z110*Z220*Z021*Z003*Z212-Z102*Z110*Z200*Z013*Z021*Z222-Z102*Z223*Z010*Z100*Z211*Z022+Z102*Z213*Z100*Z220*Z021*Z012+Z202*Z200*Z110*Z013*Z021*Z122-Z202*Z013*Z020*Z200*Z111*Z122-Z022*Z203*Z010*Z111*Z102*Z220-Z022*Z200*Z213*Z001*Z112*Z120+Z022*Z003*Z220*Z111*Z212*Z100+Z022*Z013*Z210*Z121*Z202*Z100-Z022*Z123*Z110*Z211*Z202*Z000-Z022*Z210*Z020*Z203*Z101*Z112-Z222*Z100*Z220*Z113*Z002*Z011+Z222*Z220*Z010*Z103*Z001*Z112-Z222*Z220*Z100*Z013*Z001*Z112;

FF3 = -Z003*Z020*Z200*Z213*Z121*Z112+Z003*Z200*Z123*Z211*Z112*Z020-Z003*Z213*Z000*Z121*Z222*Z110+Z003*Z000*Z123*Z211*Z222*Z110+Z003*Z120*Z000*Z223*Z211*Z112+Z003*Z220*Z000*Z123*Z111*Z212-Z003*Z120*Z210*Z223*Z012*Z101+Z003*Z123*Z210*Z100*Z011*Z222+Z003*Z213*Z220*Z110*Z102*Z021-Z113*Z210*Z203*Z001*Z122*Z020+Z113*Z000*Z110*Z023*Z222*Z201+Z113*Z210*Z121*Z020*Z203*Z002-Z113*Z010*Z120*Z223*Z201*Z002-Z103*Z120*Z223*Z012*Z211*Z000+Z103*Z223*Z100*Z210*Z011*Z022+Z103*Z200*Z223*Z111*Z022*Z010+Z103*Z120*Z213*Z000*Z221*Z012+Z013*Z203*Z010*Z120*Z101*Z222+Z013*Z010*Z220*Z123*Z101*Z202+Z013*Z100*Z221*Z002*Z210*Z123-Z013*Z223*Z100*Z020*Z202*Z111+Z013*Z103*Z020*Z210*Z121*Z202+Z013*Z010*Z100*Z223*Z121*Z202-Z123*Z120*Z213*Z202*Z001*Z010+Z123*Z100*Z020*Z011*Z203*Z212-Z123*Z120*Z013*Z211*Z202*Z000-Z123*Z100*Z203*Z211*Z012*Z020+Z123*Z013*Z200*Z120*Z211*Z002+Z123*Z213*Z120*Z010*Z201*Z002-Z023*Z110*Z220*Z011*Z103*Z202-Z013*Z000*Z220*Z121*Z203*Z112-Z113*Z110*Z023*Z202*Z221*Z000+Z013*Z110*Z201*Z123*Z002*Z220-Z023*Z101*Z010*Z203*Z212*Z120+Z103*Z000*Z021*Z213*Z222*Z110+Z113*Z210*Z223*Z021*Z002*Z100+Z003*Z020*Z213*Z222*Z101*Z110-Z103*Z100*Z023*Z011*Z222*Z210+Z113*Z010*Z223*Z102*Z021*Z200+Z113*Z000*Z110*Z203*Z221*Z022+Z113*Z110*Z200*Z023*Z221*Z002+Z113*Z223*Z000*Z120*Z201*Z012-Z113*Z220*Z110*Z001*Z203*Z022-Z023*Z010*Z113*Z200*Z221*Z102+Z023*Z120*Z010*Z102*Z211*Z203-Z023*Z010*Z200*Z101*Z213*Z122-Z023*Z020*Z100*Z113*Z211*Z202-Z023*Z200*Z103*Z012*Z221*Z110-Z023*Z203*Z120*Z211*Z112*Z000+Z023*Z213*Z120*Z111*Z002*Z200-Z023*Z103*Z000*Z111*Z212*Z220-Z023*Z113*Z220*Z211*Z102*Z000-Z023*Z213*Z110*Z201*Z122*Z000-Z023*Z220*Z203*Z011*Z112*Z100-Z203*Z013*Z020*Z200*Z111*Z122-Z203*Z200*Z020*Z113*Z121*Z012+Z023*Z020*Z110*Z213*Z201*Z102+Z023*Z220*Z110*Z213*Z101*Z002+Z023*Z020*Z203*Z112*Z211*Z100+Z023*Z213*Z220*Z111*Z102*Z000-Z023*Z103*Z020*Z110*Z201*Z212+Z023*Z203*Z120*Z101*Z012*Z210+Z013*Z120*Z200*Z103*Z021*Z212+Z013*Z010*Z201*Z120*Z102*Z223+Z013*Z020*Z210*Z201*Z123*Z102+Z013*Z100*Z210*Z223*Z001*Z122-Z023*Z113*Z000*Z201*Z212*Z120+Z023*Z200*Z113*Z001*Z212*Z120+Z023*Z113*Z200*Z010*Z222*Z101+Z023*Z010*Z220*Z111*Z103*Z202+Z023*Z110*Z220*Z203*Z102*Z011+Z023*Z000*Z101*Z113*Z212*Z220-Z203*Z010*Z023*Z200*Z121*Z112+Z203*Z110*Z200*Z023*Z121*Z012-Z203*Z123*Z200*Z110*Z021*Z012-Z203*Z200*Z120*Z022*Z011*Z113+Z203*Z013*Z200*Z111*Z022*Z120-Z203*Z200*Z110*Z011*Z023*Z122+Z203*Z200*Z123*Z112*Z021*Z010+Z203*Z200*Z020*Z113*Z122*Z011+Z203*Z113*Z200*Z121*Z022*Z010+Z203*Z113*Z200*Z120*Z021*Z012-Z123*Z220*Z203*Z111*Z012*Z000+Z123*Z110*Z001*Z213*Z020*Z202+Z123*Z213*Z000*Z220*Z012*Z101-Z123*Z003*Z120*Z201*Z212*Z010-Z203*Z120*Z013*Z200*Z021*Z112-Z203*Z200*Z113*Z122*Z021*Z010+Z203*Z200*Z023*Z120*Z011*Z112+Z203*Z200*Z013*Z121*Z112*Z020-Z003*Z000*Z220*Z123*Z211*Z112-Z023*Z200*Z213*Z110*Z121*Z002-Z023*Z020*Z110*Z203*Z211*Z102+Z023*Z113*Z210*Z020*Z101*Z202-Z023*Z200*Z020*Z213*Z111*Z102+Z023*Z220*Z203*Z111*Z012*Z100-Z023*Z020*Z203*Z111*Z212*Z100+Z023*Z110*Z220*Z201*Z103*Z012-Z023*Z103*Z200*Z011*Z212*Z120+Z023*Z113*Z210*Z221*Z102*Z000-Z103*Z010*Z213*Z100*Z021*Z222-Z023*Z113*Z210*Z221*Z002*Z100-Z023*Z120*Z210*Z113*Z001*Z202+Z023*Z203*Z010*Z100*Z212*Z121-Z023*Z210*Z120*Z102*Z011*Z203-Z023*Z120*Z213*Z201*Z102*Z010+Z023*Z100*Z010*Z221*Z113*Z202+Z023*Z103*Z120*Z011*Z202*Z210+Z023*Z213*Z020*Z111*Z202*Z100-Z113*Z000*Z203*Z221*Z012*Z120-Z113*Z200*Z223*Z011*Z102*Z020-Z113*Z100*Z203*Z022*Z221*Z010-Z113*Z003*Z200*Z110*Z221*Z022+Z013*Z200*Z110*Z121*Z223*Z002-Z013*Z010*Z123*Z201*Z102*Z220+Z013*Z020*Z203*Z122*Z101*Z210-Z013*Z000*Z110*Z223*Z121*Z202+Z013*Z010*Z103*Z121*Z222*Z200-Z013*Z020*Z200*Z211*Z123*Z102-Z013*Z123*Z220*Z101*Z212*Z000-Z013*Z010*Z120*Z102*Z203*Z221+Z013*Z210*Z223*Z000*Z121*Z102-Z013*Z223*Z200*Z101*Z112*Z020-Z013*Z010*Z200*Z221*Z103*Z122-Z213*Z103*Z000*Z210*Z021*Z122+Z023*Z020*Z200*Z211*Z113*Z102-Z003*Z010*Z223*Z111*Z122*Z200-Z003*Z123*Z110*Z201*Z012*Z220+Z003*Z113*Z120*Z201*Z222*Z010-Z003*Z223*Z110*Z000*Z211*Z122-Z003*Z000*Z213*Z221*Z112*Z120+Z003*Z123*Z220*Z110*Z011*Z202-Z003*Z223*Z100*Z011*Z122*Z210+Z003*Z223*Z010*Z101*Z212*Z120+Z213*Z210*Z023*Z101*Z122*Z000+Z213*Z020*Z210*Z003*Z102*Z121-Z213*Z210*Z100*Z123*Z021*Z002+Z213*Z210*Z000*Z022*Z121*Z103-Z213*Z210*Z000*Z101*Z022*Z123-Z003*Z223*Z120*Z010*Z102*Z211+Z003*Z213*Z010*Z120*Z221*Z102-Z003*Z220*Z011*Z123*Z212*Z100+Z003*Z110*Z213*Z022*Z121*Z200-Z003*Z120*Z213*Z111*Z022*Z200+Z003*Z000*Z210*Z113*Z121*Z222+Z023*Z203*Z000*Z210*Z121*Z112+Z023*Z120*Z210*Z113*Z201*Z002+Z023*Z020*Z103*Z211*Z202*Z110+Z023*Z103*Z000*Z111*Z222*Z210-Z213*Z210*Z020*Z123*Z001*Z102-Z213*Z120*Z023*Z210*Z101*Z002-Z213*Z023*Z210*Z001*Z122*Z100+Z213*Z120*Z210*Z003*Z101*Z022+Z213*Z210*Z123*Z001*Z022*Z100+Z213*Z210*Z123*Z002*Z101*Z020+Z213*Z210*Z023*Z001*Z102*Z120-Z213*Z103*Z210*Z120*Z001*Z022-Z213*Z210*Z000*Z121*Z102*Z023-Z213*Z003*Z120*Z210*Z021*Z102+Z213*Z210*Z100*Z003*Z021*Z122+Z213*Z020*Z210*Z103*Z122*Z001-Z213*Z020*Z210*Z003*Z101*Z122+Z123*Z200*Z120*Z011*Z003*Z212+Z123*Z200*Z213*Z101*Z022*Z010+Z123*Z010*Z213*Z220*Z001*Z102+Z123*Z100*Z213*Z020*Z201*Z012+Z123*Z020*Z200*Z011*Z213*Z102+Z123*Z220*Z203*Z011*Z112*Z000-Z213*Z020*Z210*Z103*Z121*Z002-Z023*Z220*Z213*Z001*Z102*Z110+Z023*Z000*Z203*Z211*Z122*Z110-Z023*Z103*Z210*Z201*Z012*Z120-Z023*Z213*Z000*Z101*Z112*Z220-Z023*Z203*Z010*Z111*Z102*Z220-Z023*Z200*Z213*Z001*Z112*Z120-Z023*Z200*Z211*Z113*Z002*Z120-Z203*Z120*Z200*Z023*Z012*Z111-Z213*Z210*Z100*Z003*Z121*Z022-Z003*Z220*Z010*Z121*Z213*Z102+Z003*Z110*Z223*Z011*Z122*Z200-Z003*Z020*Z200*Z111*Z212*Z123+Z003*Z223*Z020*Z100*Z111*Z212-Z003*Z120*Z113*Z021*Z212*Z200+Z123*Z110*Z020*Z211*Z203*Z002-Z123*Z200*Z021*Z213*Z102*Z010+Z123*Z213*Z000*Z110*Z201*Z022+Z123*Z213*Z220*Z011*Z002*Z100-Z123*Z120*Z213*Z011*Z002*Z200+Z123*Z010*Z120*Z001*Z212*Z203+Z213*Z210*Z120*Z103*Z021*Z002+Z213*Z000*Z021*Z210*Z123*Z102+Z213*Z210*Z100*Z023*Z121*Z002-Z123*Z020*Z213*Z200*Z101*Z012-Z123*Z020*Z213*Z011*Z202*Z100-Z123*Z213*Z010*Z100*Z022*Z201+Z123*Z203*Z210*Z001*Z112*Z020-Z103*Z120*Z010*Z223*Z001*Z212-Z103*Z213*Z120*Z000*Z011*Z222+Z103*Z011*Z000*Z120*Z223*Z212-Z103*Z213*Z220*Z110*Z002*Z021-Z103*Z020*Z200*Z011*Z213*Z122-Z103*Z100*Z220*Z021*Z013*Z212+Z103*Z200*Z020*Z012*Z213*Z121-Z113*Z210*Z100*Z223*Z001*Z022-Z113*Z120*Z210*Z021*Z203*Z002-Z113*Z020*Z223*Z101*Z002*Z210+Z203*Z110*Z200*Z123*Z011*Z022+Z223*Z003*Z220*Z010*Z111*Z102-Z223*Z013*Z220*Z110*Z101*Z002+Z223*Z220*Z010*Z113*Z101*Z002+Z013*Z010*Z223*Z122*Z101*Z200+Z013*Z210*Z123*Z101*Z222*Z000-Z013*Z103*Z200*Z021*Z222*Z110+Z013*Z110*Z203*Z221*Z102*Z020+Z013*Z000*Z203*Z221*Z112*Z120+Z013*Z120*Z000*Z103*Z211*Z222+Z013*Z000*Z223*Z111*Z202*Z120-Z223*Z220*Z110*Z003*Z011*Z102+Z223*Z003*Z220*Z101*Z012*Z110-Z223*Z220*Z010*Z002*Z111*Z103-Z113*Z110*Z020*Z203*Z221*Z002+Z113*Z203*Z110*Z001*Z222*Z020-Z113*Z000*Z110*Z203*Z222*Z021+Z113*Z210*Z223*Z000*Z101*Z022+Z113*Z223*Z110*Z201*Z002*Z020+Z113*Z220*Z203*Z122*Z001*Z010-Z223*Z220*Z110*Z001*Z103*Z012-Z223*Z113*Z010*Z220*Z001*Z102-Z223*Z113*Z000*Z220*Z101*Z012-Z223*Z003*Z220*Z101*Z112*Z010+Z223*Z220*Z103*Z011*Z002*Z110+Z223*Z003*Z220*Z100*Z011*Z112+Z223*Z220*Z100*Z111*Z013*Z002+Z223*Z220*Z000*Z013*Z101*Z112+Z223*Z110*Z220*Z013*Z001*Z102+Z223*Z100*Z113*Z220*Z001*Z012-Z223*Z100*Z220*Z113*Z002*Z011+Z223*Z220*Z010*Z103*Z001*Z112+Z223*Z220*Z000*Z111*Z103*Z012+Z223*Z113*Z000*Z220*Z011*Z102-Z223*Z100*Z220*Z003*Z111*Z012+Z023*Z120*Z113*Z202*Z211*Z000-Z023*Z000*Z203*Z210*Z111*Z122+Z023*Z103*Z120*Z010*Z201*Z212+Z023*Z210*Z020*Z203*Z111*Z102+Z023*Z103*Z110*Z011*Z222*Z200+Z023*Z213*Z010*Z121*Z102*Z200-Z023*Z220*Z110*Z203*Z012*Z101+Z013*Z123*Z000*Z211*Z102*Z220-Z013*Z020*Z210*Z123*Z101*Z202+Z003*Z100*Z213*Z010*Z121*Z222+Z123*Z010*Z213*Z100*Z021*Z202+Z123*Z010*Z100*Z211*Z203*Z022+Z023*Z100*Z020*Z113*Z201*Z212-Z023*Z210*Z203*Z121*Z012*Z100-Z023*Z103*Z020*Z200*Z211*Z112+Z023*Z220*Z103*Z000*Z211*Z112-Z023*Z213*Z100*Z020*Z201*Z112+Z003*Z223*Z100*Z211*Z122*Z010+Z003*Z213*Z200*Z120*Z112*Z021-Z003*Z000*Z223*Z121*Z112*Z210-Z003*Z213*Z000*Z220*Z111*Z122+Z003*Z220*Z000*Z213*Z121*Z112+Z003*Z123*Z210*Z000*Z221*Z112+Z003*Z100*Z113*Z211*Z222*Z020-Z003*Z210*Z020*Z102*Z223*Z111-Z223*Z220*Z100*Z013*Z001*Z112-Z223*Z220*Z103*Z011*Z112*Z000-Z113*Z020*Z100*Z201*Z223*Z012-Z113*Z010*Z203*Z121*Z002*Z220+Z113*Z110*Z000*Z223*Z021*Z202+Z113*Z020*Z210*Z001*Z102*Z223+Z113*Z110*Z003*Z021*Z222*Z200+Z113*Z120*Z203*Z222*Z011*Z000-Z123*Z110*Z213*Z001*Z022*Z200-Z123*Z210*Z120*Z003*Z011*Z202-Z123*Z120*Z000*Z011*Z212*Z203+Z123*Z000*Z120*Z213*Z011*Z202+Z013*Z000*Z220*Z111*Z203*Z122-Z103*Z200*Z223*Z110*Z011*Z022-Z013*Z103*Z200*Z120*Z211*Z022+Z013*Z100*Z203*Z112*Z021*Z220+Z013*Z123*Z100*Z001*Z212*Z220+Z013*Z223*Z020*Z101*Z202*Z110+Z013*Z200*Z103*Z022*Z221*Z110+Z013*Z103*Z020*Z211*Z122*Z200-Z013*Z200*Z223*Z111*Z002*Z120-Z113*Z120*Z223*Z001*Z012*Z200+Z113*Z000*Z203*Z012*Z121*Z220+Z023*Z110*Z203*Z020*Z101*Z212+Z013*Z000*Z103*Z121*Z212*Z220-Z013*Z210*Z203*Z101*Z022*Z120+Z013*Z110*Z201*Z223*Z122*Z000-Z013*Z210*Z223*Z101*Z122*Z000-Z103*Z200*Z120*Z021*Z213*Z012-Z103*Z120*Z213*Z010*Z221*Z002-Z123*Z000*Z213*Z011*Z102*Z220-Z123*Z220*Z213*Z001*Z012*Z100-Z123*Z000*Z213*Z202*Z021*Z110-Z123*Z120*Z200*Z003*Z211*Z012-Z013*Z000*Z220*Z122*Z103*Z211-Z013*Z000*Z120*Z103*Z221*Z212-Z013*Z110*Z020*Z101*Z222*Z203-Z013*Z220*Z123*Z211*Z002*Z100+Z013*Z010*Z103*Z202*Z221*Z120-Z013*Z010*Z100*Z203*Z121*Z222-Z103*Z200*Z010*Z223*Z021*Z112-Z103*Z213*Z110*Z000*Z221*Z022+Z003*Z120*Z113*Z021*Z202*Z210+Z003*Z100*Z210*Z221*Z113*Z022-Z003*Z220*Z000*Z113*Z212*Z121-Z003*Z223*Z100*Z010*Z121*Z212-Z003*Z213*Z100*Z220*Z021*Z112-Z003*Z223*Z120*Z000*Z111*Z212-Z103*Z223*Z010*Z100*Z211*Z022+Z103*Z213*Z100*Z220*Z021*Z012-Z103*Z220*Z213*Z122*Z001*Z010+Z103*Z213*Z220*Z110*Z022*Z001-Z103*Z100*Z220*Z213*Z011*Z022-Z113*Z120*Z011*Z000*Z223*Z202+Z113*Z110*Z020*Z003*Z221*Z202+Z113*Z223*Z100*Z201*Z022*Z010+Z113*Z203*Z210*Z000*Z021*Z122-Z023*Z213*Z100*Z111*Z002*Z220-Z023*Z210*Z020*Z203*Z101*Z112+Z023*Z100*Z010*Z201*Z213*Z122+Z023*Z203*Z120*Z000*Z212*Z111+Z023*Z120*Z213*Z112*Z201*Z000-Z023*Z110*Z000*Z103*Z211*Z222+Z113*Z100*Z223*Z011*Z202*Z020+Z113*Z223*Z120*Z011*Z002*Z200+Z113*Z022*Z110*Z001*Z200*Z223-Z113*Z000*Z203*Z011*Z122*Z220-Z113*Z020*Z110*Z003*Z201*Z222+Z113*Z001*Z220*Z110*Z202*Z023-Z113*Z220*Z110*Z003*Z021*Z202-Z113*Z223*Z110*Z000*Z201*Z022+Z013*Z210*Z021*Z203*Z102*Z120-Z103*Z213*Z100*Z020*Z012*Z221+Z103*Z013*Z210*Z100*Z222*Z021-Z103*Z100*Z023*Z211*Z012*Z220+Z103*Z020*Z223*Z111*Z002*Z210-Z013*Z103*Z000*Z210*Z222*Z121-Z113*Z203*Z020*Z100*Z011*Z222-Z003*Z123*Z020*Z110*Z211*Z202-Z003*Z120*Z223*Z200*Z011*Z112+Z003*Z221*Z000*Z113*Z212*Z120-Z003*Z113*Z210*Z121*Z202*Z020+Z003*Z100*Z220*Z213*Z111*Z022-Z003*Z110*Z200*Z123*Z011*Z222+Z003*Z213*Z000*Z110*Z122*Z221-Z023*Z100*Z113*Z001*Z212*Z220+Z013*Z223*Z120*Z101*Z002*Z210-Z013*Z000*Z120*Z203*Z222*Z111-Z013*Z000*Z123*Z201*Z222*Z110-Z013*Z103*Z010*Z120*Z201*Z222-Z013*Z210*Z120*Z223*Z102*Z001+Z013*Z100*Z223*Z201*Z112*Z020-Z203*Z200*Z010*Z123*Z111*Z022-Z203*Z200*Z110*Z013*Z121*Z022+Z203*Z020*Z200*Z123*Z111*Z012+Z203*Z200*Z023*Z111*Z122*Z010+Z203*Z200*Z110*Z013*Z021*Z122+Z003*Z120*Z223*Z111*Z012*Z200+Z003*Z020*Z213*Z111*Z122*Z200-Z003*Z200*Z123*Z112*Z221*Z010-Z003*Z010*Z123*Z211*Z222*Z100+Z003*Z123*Z110*Z201*Z212*Z020+Z013*Z010*Z103*Z201*Z122*Z220+Z013*Z110*Z103*Z201*Z222*Z020-Z013*Z020*Z203*Z221*Z112*Z100-Z013*Z200*Z020*Z103*Z212*Z121-Z013*Z110*Z103*Z201*Z022*Z220-Z013*Z000*Z123*Z221*Z102*Z210+Z013*Z210*Z000*Z221*Z103*Z122+Z013*Z103*Z110*Z021*Z202*Z220-Z013*Z220*Z010*Z203*Z101*Z122-Z013*Z010*Z100*Z223*Z122*Z201-Z103*Z200*Z213*Z022*Z121*Z010-Z103*Z120*Z210*Z223*Z011*Z002-Z103*Z100*Z013*Z221*Z022*Z210+Z103*Z013*Z100*Z020*Z212*Z221+Z103*Z210*Z223*Z021*Z112*Z000+Z103*Z020*Z213*Z221*Z002*Z110-Z103*Z210*Z223*Z000*Z111*Z022-Z103*Z023*Z100*Z010*Z221*Z212+Z103*Z220*Z100*Z013*Z211*Z022+Z103*Z100*Z010*Z023*Z211*Z222+Z103*Z210*Z120*Z223*Z012*Z001+Z103*Z223*Z020*Z001*Z212*Z110+Z103*Z010*Z223*Z211*Z002*Z120-Z103*Z210*Z100*Z021*Z012*Z223+Z103*Z010*Z120*Z213*Z001*Z222-Z013*Z203*Z110*Z021*Z102*Z220-Z013*Z020*Z103*Z202*Z221*Z110-Z013*Z110*Z200*Z223*Z122*Z001+Z013*Z020*Z223*Z111*Z102*Z200+Z013*Z010*Z123*Z200*Z221*Z102-Z013*Z020*Z103*Z201*Z122*Z210+Z013*Z100*Z203*Z121*Z022*Z210-Z123*Z210*Z120*Z203*Z001*Z012-Z123*Z203*Z120*Z211*Z002*Z010+Z123*Z210*Z000*Z203*Z111*Z022+Z123*Z120*Z203*Z011*Z002*Z210-Z123*Z203*Z210*Z000*Z021*Z112-Z003*Z100*Z113*Z022*Z220*Z211-Z003*Z213*Z010*Z120*Z222*Z101-Z003*Z223*Z200*Z110*Z121*Z012+Z003*Z223*Z110*Z020*Z102*Z211+Z003*Z213*Z010*Z220*Z122*Z101+Z003*Z010*Z122*Z221*Z200*Z113+Z003*Z123*Z020*Z111*Z202*Z210-Z123*Z203*Z010*Z001*Z112*Z220-Z123*Z120*Z001*Z013*Z212*Z200+Z123*Z220*Z203*Z010*Z111*Z002+Z123*Z110*Z203*Z001*Z012*Z220-Z123*Z220*Z203*Z011*Z002*Z110-Z123*Z110*Z020*Z203*Z001*Z212-Z123*Z020*Z210*Z203*Z111*Z002-Z123*Z213*Z220*Z010*Z101*Z002+Z013*Z123*Z020*Z202*Z100*Z211-Z013*Z110*Z000*Z221*Z203*Z122+Z013*Z010*Z123*Z201*Z222*Z100-Z013*Z210*Z203*Z100*Z021*Z122-Z013*Z123*Z020*Z100*Z201*Z212+Z123*Z210*Z120*Z001*Z013*Z202-Z023*Z010*Z113*Z201*Z222*Z100+Z023*Z200*Z103*Z120*Z211*Z012+Z023*Z020*Z201*Z210*Z103*Z112-Z023*Z020*Z200*Z113*Z212*Z101+Z023*Z103*Z110*Z000*Z221*Z212-Z023*Z120*Z103*Z211*Z202*Z010+Z023*Z220*Z100*Z213*Z112*Z001+Z023*Z100*Z113*Z001*Z222*Z210-Z013*Z120*Z021*Z103*Z202*Z210+Z013*Z120*Z223*Z001*Z112*Z200+Z013*Z200*Z123*Z110*Z001*Z222-Z013*Z123*Z100*Z010*Z202*Z221-Z013*Z010*Z123*Z101*Z222*Z200-Z013*Z010*Z223*Z200*Z121*Z102+Z013*Z100*Z010*Z203*Z221*Z122-Z013*Z103*Z010*Z220*Z121*Z202-Z003*Z110*Z213*Z200*Z021*Z122-Z003*Z213*Z110*Z101*Z022*Z220-Z003*Z113*Z220*Z010*Z122*Z201-Z003*Z100*Z010*Z213*Z221*Z122-Z003*Z010*Z113*Z221*Z202*Z120+Z003*Z100*Z113*Z021*Z212*Z220-Z003*Z020*Z223*Z110*Z101*Z212+Z003*Z220*Z113*Z121*Z202*Z010+Z113*Z210*Z120*Z001*Z203*Z022-Z113*Z010*Z200*Z223*Z101*Z022+Z113*Z003*Z110*Z220*Z201*Z022-Z113*Z110*Z223*Z021*Z200*Z002-Z113*Z100*Z203*Z021*Z012*Z220-Z113*Z120*Z010*Z203*Z001*Z222-Z113*Z223*Z110*Z020*Z001*Z202-Z113*Z220*Z110*Z023*Z201*Z002-Z223*Z220*Z013*Z111*Z102*Z000+Z003*Z000*Z220*Z113*Z122*Z211+Z003*Z100*Z020*Z221*Z213*Z112+Z003*Z223*Z100*Z121*Z012*Z210+Z003*Z200*Z121*Z020*Z212*Z113+Z003*Z223*Z110*Z000*Z121*Z212+Z003*Z210*Z223*Z112*Z101*Z020+Z003*Z113*Z020*Z210*Z122*Z201-Z003*Z200*Z010*Z222*Z113*Z121-Z003*Z213*Z100*Z111*Z222*Z020+Z023*Z200*Z103*Z221*Z112*Z010+Z023*Z220*Z010*Z101*Z203*Z112-Z023*Z000*Z103*Z221*Z112*Z210+Z023*Z220*Z100*Z211*Z113*Z002-Z023*Z103*Z220*Z201*Z112*Z010+Z023*Z200*Z020*Z213*Z101*Z112-Z023*Z113*Z020*Z210*Z201*Z102-Z023*Z110*Z020*Z202*Z213*Z101-Z023*Z120*Z000*Z111*Z202*Z213-Z013*Z010*Z223*Z120*Z101*Z202-Z013*Z100*Z123*Z001*Z222*Z210+Z013*Z110*Z203*Z022*Z101*Z220+Z013*Z203*Z010*Z121*Z102*Z220-Z013*Z220*Z123*Z001*Z202*Z110-Z013*Z220*Z203*Z111*Z022*Z100+Z013*Z123*Z200*Z020*Z212*Z101-Z013*Z123*Z200*Z221*Z002*Z110-Z023*Z010*Z103*Z111*Z222*Z200+Z023*Z113*Z010*Z201*Z102*Z220-Z023*Z020*Z210*Z103*Z111*Z202-Z023*Z203*Z010*Z211*Z122*Z100+Z023*Z100*Z203*Z011*Z122*Z210-Z023*Z210*Z000*Z113*Z101*Z222-Z103*Z213*Z110*Z020*Z001*Z222+Z103*Z223*Z100*Z020*Z211*Z012-Z103*Z100*Z020*Z013*Z211*Z222-Z113*Z223*Z000*Z210*Z021*Z102+Z113*Z020*Z203*Z012*Z221*Z100+Z113*Z200*Z101*Z020*Z223*Z012+Z113*Z100*Z203*Z222*Z021*Z010-Z113*Z000*Z121*Z203*Z022*Z210+Z003*Z220*Z010*Z123*Z112*Z201+Z003*Z120*Z200*Z113*Z211*Z022+Z003*Z210*Z120*Z011*Z223*Z102+Z003*Z220*Z123*Z211*Z012*Z100-Z003*Z000*Z113*Z221*Z122*Z210+Z003*Z123*Z110*Z221*Z012*Z200-Z003*Z123*Z010*Z111*Z202*Z220-Z103*Z100*Z020*Z223*Z011*Z212+Z103*Z100*Z213*Z221*Z022*Z010+Z103*Z213*Z100*Z011*Z222*Z020+Z103*Z213*Z220*Z000*Z011*Z122+Z103*Z010*Z220*Z213*Z121*Z002+Z103*Z000*Z110*Z223*Z211*Z022+Z103*Z120*Z213*Z200*Z011*Z022-Z103*Z200*Z111*Z020*Z223*Z012-Z103*Z213*Z220*Z000*Z012*Z121+Z103*Z100*Z010*Z223*Z212*Z021+Z103*Z223*Z200*Z020*Z112*Z011+Z103*Z220*Z100*Z023*Z011*Z212+Z103*Z100*Z210*Z012*Z023*Z221+Z023*Z213*Z110*Z202*Z000*Z121-Z023*Z113*Z010*Z202*Z101*Z220-Z023*Z000*Z203*Z121*Z212*Z110-Z023*Z213*Z100*Z121*Z202*Z010+Z023*Z120*Z010*Z101*Z213*Z202+Z023*Z200*Z213*Z122*Z001*Z110+Z023*Z200*Z020*Z103*Z212*Z111+Z003*Z210*Z000*Z223*Z111*Z122+Z003*Z120*Z000*Z213*Z222*Z111-Z003*Z110*Z213*Z221*Z102*Z020-Z003*Z100*Z123*Z221*Z012*Z210-Z003*Z020*Z123*Z201*Z112*Z210-Z003*Z123*Z110*Z000*Z221*Z212-Z103*Z223*Z110*Z020*Z002*Z211+Z103*Z223*Z200*Z021*Z012*Z110-Z103*Z223*Z210*Z020*Z001*Z112+Z103*Z213*Z010*Z021*Z122*Z200-Z103*Z000*Z223*Z212*Z021*Z110+Z113*Z203*Z110*Z220*Z021*Z002+Z113*Z120*Z010*Z221*Z203*Z002+Z113*Z223*Z120*Z010*Z202*Z001+Z113*Z100*Z220*Z011*Z022*Z203-Z113*Z023*Z200*Z110*Z001*Z222-Z113*Z223*Z010*Z021*Z202*Z100+Z123*Z120*Z211*Z000*Z203*Z012+Z123*Z203*Z100*Z021*Z012*Z210+Z123*Z200*Z213*Z120*Z012*Z001-Z123*Z100*Z203*Z022*Z011*Z210-Z123*Z010*Z203*Z021*Z212*Z100-Z123*Z000*Z203*Z211*Z022*Z110-Z123*Z020*Z213*Z201*Z002*Z110-Z123*Z013*Z120*Z201*Z002*Z210-Z123*Z120*Z213*Z201*Z012*Z000+Z123*Z200*Z110*Z213*Z021*Z002+Z123*Z120*Z210*Z003*Z201*Z012+Z123*Z203*Z110*Z000*Z212*Z021+Z123*Z010*Z211*Z120*Z003*Z202+Z123*Z000*Z120*Z013*Z201*Z212-Z013*Z223*Z000*Z201*Z112*Z120-Z013*Z210*Z203*Z020*Z121*Z102+Z013*Z110*Z121*Z203*Z222*Z000+Z013*Z000*Z202*Z110*Z123*Z221-Z013*Z223*Z110*Z201*Z102*Z020+Z013*Z103*Z120*Z210*Z022*Z201+Z013*Z111*Z100*Z203*Z222*Z020-Z013*Z210*Z223*Z121*Z002*Z100-Z003*Z000*Z123*Z210*Z111*Z222+Z003*Z200*Z123*Z222*Z111*Z010-Z003*Z113*Z100*Z020*Z221*Z212-Z003*Z100*Z113*Z222*Z021*Z210+Z003*Z010*Z200*Z223*Z121*Z112-Z003*Z113*Z000*Z120*Z211*Z222-Z003*Z120*Z210*Z201*Z113*Z022-Z003*Z223*Z100*Z020*Z211*Z112-Z003*Z020*Z200*Z211*Z113*Z122+Z003*Z010*Z123*Z221*Z212*Z100-Z203*Z020*Z200*Z123*Z011*Z112;

FF4 = Z101*Z011*Z003*Z121*Z222*Z210-Z101*Z121*Z023*Z201*Z012*Z210+Z021*Z001*Z103*Z110*Z221*Z212-Z201*Z011*Z123*Z221*Z002*Z110-Z101*Z001*Z113*Z020*Z221*Z212-Z021*Z011*Z203*Z221*Z112*Z100+Z101*Z011*Z220*Z213*Z121*Z002-Z121*Z001*Z210*Z013*Z221*Z102-Z221*Z021*Z213*Z000*Z101*Z112-Z101*Z001*Z213*Z220*Z012*Z121+Z101*Z121*Z210*Z013*Z201*Z022-Z121*Z101*Z210*Z003*Z012*Z221+Z211*Z001*Z203*Z111*Z022*Z120-Z121*Z011*Z210*Z023*Z201*Z102+Z021*Z011*Z103*Z210*Z121*Z202-Z111*Z011*Z000*Z223*Z121*Z202+Z211*Z111*Z120*Z023*Z002*Z201+Z221*Z121*Z113*Z000*Z201*Z012-Z011*Z001*Z220*Z121*Z203*Z112+Z001*Z021*Z123*Z110*Z201*Z212-Z001^2*Z123*Z110*Z221*Z212+Z221*Z011*Z000*Z103*Z121*Z212-Z111*Z001*Z223*Z200*Z121*Z012+Z011*Z101*Z223*Z211*Z002*Z120+Z101*Z111*Z020*Z203*Z012*Z221+Z001*Z011*Z202*Z110*Z123*Z221-Z021*Z121*Z200*Z013*Z211*Z102-Z021*Z001*Z113*Z210*Z121*Z202-Z001^2*Z220*Z123*Z211*Z112-Z101*Z111*Z220*Z013*Z022*Z201+Z001^2*Z123*Z211*Z222*Z110+Z211*Z111*Z023*Z221*Z102*Z000+Z021*Z001*Z213*Z111*Z122*Z200+Z221*Z001*Z100*Z213*Z111*Z022+Z011*Z021*Z120*Z101*Z213*Z202-Z011*Z021*Z123*Z100*Z201*Z212-Z001^2*Z213*Z121*Z222*Z110+Z001^2*Z220*Z123*Z111*Z212-Z101*Z021*Z220*Z113*Z201*Z012-Z001^2*Z113*Z120*Z211*Z222+Z011*Z021*Z103*Z120*Z201*Z212-Z001^2*Z123*Z210*Z111*Z222+Z001^2*Z210*Z223*Z111*Z122-Z001*Z021*Z113*Z201*Z212*Z120+Z121*Z021*Z113*Z202*Z211*Z000-Z001*Z111*Z123*Z201*Z012*Z220+Z021*Z001*Z200*Z123*Z211*Z112-Z101^2*Z023*Z011*Z222*Z210+Z221*Z121*Z010*Z003*Z201*Z112+Z001^2*Z120*Z213*Z222*Z111-Z211*Z001*Z223*Z100*Z111*Z022-Z111*Z101*Z213*Z000*Z221*Z022+Z001*Z121*Z213*Z110*Z201*Z022-Z101^2*Z020*Z013*Z211*Z222-Z021*Z011*Z113*Z200*Z221*Z102+Z211*Z011*Z020*Z201*Z123*Z102-Z011^2*Z100*Z223*Z122*Z201-Z011^2*Z223*Z120*Z101*Z202+Z011^2*Z203*Z121*Z102*Z220+Z011^2*Z100*Z223*Z121*Z202+Z011^2*Z223*Z122*Z101*Z200+Z011^2*Z123*Z200*Z221*Z102+Z011^2*Z201*Z120*Z102*Z223+Z011^2*Z123*Z201*Z222*Z100-Z011^2*Z123*Z100*Z202*Z221-Z011^2*Z123*Z101*Z222*Z200-Z011^2*Z223*Z200*Z121*Z102-Z001*Z101*Z120*Z223*Z012*Z211+Z001*Z101*Z210*Z221*Z113*Z022-Z011^2*Z103*Z120*Z201*Z222-Z011^2*Z220*Z203*Z101*Z122-Z001*Z021*Z223*Z110*Z101*Z212+Z001*Z111*Z223*Z120*Z201*Z012-Z001*Z011*Z213*Z120*Z222*Z101-Z001*Z011*Z110*Z223*Z121*Z202-Z001*Z021*Z120*Z111*Z202*Z213-Z001*Z101*Z023*Z211*Z222*Z110-Z001*Z101*Z120*Z013*Z221*Z212-Z001*Z111*Z210*Z221*Z103*Z022-Z001*Z021*Z203*Z120*Z211*Z112-Z001*Z021*Z103*Z111*Z212*Z220-Z001*Z021*Z113*Z220*Z211*Z102-Z001*Z021*Z213*Z110*Z201*Z122+Z001*Z101*Z220*Z123*Z211*Z012+Z001*Z021*Z213*Z222*Z101*Z110-Z001*Z121*Z013*Z220*Z112*Z201-Z001*Z021*Z210*Z113*Z101*Z222-Z001*Z011*Z123*Z221*Z102*Z210+Z001*Z011*Z210*Z221*Z103*Z122-Z001*Z121*Z203*Z211*Z022*Z110-Z001*Z101*Z013*Z122*Z211*Z220+Z001*Z101*Z120*Z213*Z221*Z012+Z001*Z101*Z120*Z211*Z013*Z222+Z001*Z021*Z210*Z223*Z112*Z101+Z001*Z011*Z103*Z121*Z212*Z220+Z001*Z011*Z223*Z101*Z212*Z120+Z001*Z021*Z203*Z211*Z122*Z110-Z001*Z021*Z213*Z101*Z112*Z220-Z001*Z111*Z210*Z023*Z201*Z122-Z001*Z111*Z203*Z221*Z012*Z120-Z001*Z011*Z110*Z221*Z203*Z122-Z001*Z011*Z103*Z210*Z222*Z121-Z001*Z101*Z213*Z110*Z221*Z022+Z001*Z121*Z220*Z211*Z013*Z102+Z001*Z011*Z210*Z123*Z101*Z222+Z001*Z121*Z220*Z113*Z201*Z012+Z001*Z011*Z203*Z221*Z112*Z120+Z001*Z101*Z110*Z023*Z221*Z212+Z001*Z011*Z113*Z120*Z201*Z222+Z001*Z121*Z023*Z210*Z201*Z112+Z001*Z021*Z103*Z111*Z222*Z210-Z001*Z021*Z210*Z102*Z223*Z111+Z001*Z101*Z110*Z223*Z211*Z022+Z001*Z111*Z210*Z201*Z123*Z022+Z001*Z111*Z023*Z210*Z221*Z102+Z001*Z011*Z110*Z121*Z203*Z222+Z001*Z111*Z013*Z201*Z122*Z220-Z001*Z101*Z023*Z210*Z221*Z112+Z001*Z011*Z220*Z123*Z112*Z201-Z001*Z011*Z113*Z221*Z202*Z120-Z001*Z011*Z123*Z220*Z101*Z212+Z001*Z011*Z210*Z223*Z121*Z102+Z001*Z111*Z120*Z013*Z221*Z202-Z001*Z011*Z220*Z121*Z213*Z102+Z001*Z021*Z203*Z120*Z212*Z111+Z001*Z021*Z120*Z213*Z112*Z201-Z001*Z021*Z123*Z201*Z112*Z210-Z001*Z021*Z123*Z110*Z211*Z202-Z001*Z111*Z013*Z201*Z222*Z120+Z001^2*Z210*Z113*Z121*Z222-Z001^2*Z220*Z113*Z212*Z121-Z001^2*Z223*Z120*Z111*Z212+Z001*Z021*Z220*Z103*Z211*Z112+Z001*Z021*Z113*Z210*Z122*Z201+Z001*Z021*Z101*Z113*Z212*Z220+Z001*Z011*Z213*Z220*Z122*Z101-Z001*Z011*Z123*Z201*Z222*Z110-Z001*Z121*Z110*Z212*Z023*Z201+Z001*Z021*Z213*Z220*Z111*Z102-Z001*Z121*Z103*Z211*Z012*Z220-Z001*Z121*Z210*Z201*Z113*Z022-Z001*Z011*Z113*Z220*Z122*Z201+Z001*Z011*Z110*Z201*Z223*Z122-Z001*Z011*Z210*Z223*Z101*Z122+Z001*Z121*Z023*Z211*Z202*Z110+Z001*Z021*Z120*Z113*Z202*Z211-Z001*Z011*Z223*Z201*Z112*Z120+Z001^2*Z220*Z113*Z122*Z211+Z001^2*Z223*Z110*Z121*Z212-Z001^2*Z223*Z110*Z211*Z122-Z001^2*Z213*Z221*Z112*Z120+Z001^2*Z221*Z113*Z212*Z120-Z001^2*Z223*Z121*Z112*Z210-Z001^2*Z213*Z220*Z111*Z122+Z001^2*Z220*Z213*Z121*Z112+Z001^2*Z123*Z210*Z221*Z112+Z001^2*Z213*Z110*Z122*Z221+Z111*Z001*Z223*Z020*Z102*Z211-Z011*Z001*Z120*Z203*Z222*Z111+Z011*Z001*Z223*Z100*Z211*Z122-Z011*Z021*Z103*Z111*Z222*Z200+Z011*Z021*Z113*Z201*Z102*Z220-Z011*Z021*Z200*Z211*Z123*Z102-Z011*Z021*Z101*Z203*Z212*Z120-Z011*Z021*Z120*Z213*Z201*Z102+Z011*Z111*Z223*Z100*Z201*Z022-Z011*Z021*Z203*Z211*Z122*Z100+Z011*Z001*Z120*Z103*Z211*Z222+Z011*Z111*Z003*Z120*Z201*Z222+Z011*Z111*Z023*Z100*Z221*Z202-Z011*Z021*Z223*Z100*Z202*Z111+Z011*Z001*Z200*Z123*Z222*Z111+Z011*Z001*Z200*Z223*Z121*Z112+Z011*Z001*Z123*Z221*Z212*Z100-Z011^2*Z123*Z201*Z102*Z220-Z011*Z101*Z003*Z120*Z211*Z222-Z011*Z001*Z220*Z122*Z103*Z211-Z011*Z001*Z200*Z123*Z112*Z221-Z011*Z001*Z123*Z211*Z222*Z100+Z011*Z001*Z100*Z213*Z121*Z222+Z011*Z101*Z120*Z003*Z221*Z212+Z011*Z021*Z113*Z200*Z222*Z101+Z011*Z021*Z220*Z111*Z103*Z202-Z011*Z001*Z100*Z213*Z221*Z122-Z011*Z121*Z100*Z202*Z023*Z211+Z011*Z111*Z120*Z221*Z203*Z002-Z011*Z001*Z123*Z111*Z202*Z220-Z011*Z001*Z223*Z111*Z122*Z200+Z011*Z001*Z220*Z113*Z121*Z202+Z011*Z001*Z223*Z111*Z202*Z120-Z011*Z001*Z223*Z120*Z102*Z211+Z011*Z001*Z213*Z120*Z221*Z102+Z011^2*Z100*Z203*Z221*Z122-Z011^2*Z103*Z220*Z121*Z202+Z011^2*Z103*Z202*Z221*Z120+Z011^2*Z203*Z120*Z101*Z222+Z011^2*Z220*Z123*Z101*Z202+Z011^2*Z103*Z201*Z122*Z220-Z011^2*Z200*Z221*Z103*Z122-Z011^2*Z100*Z203*Z121*Z222+Z011^2*Z103*Z121*Z222*Z200-Z011^2*Z120*Z102*Z203*Z221+Z021*Z101*Z200*Z113*Z221*Z012-Z021*Z101*Z200*Z211*Z123*Z012-Z021*Z001*Z103*Z221*Z112*Z210+Z021*Z101*Z200*Z013*Z211*Z122+Z021*Z011*Z100*Z223*Z201*Z112+Z021*Z101*Z003*Z211*Z222*Z110+Z021*Z101*Z003*Z221*Z112*Z210+Z021*Z111*Z210*Z003*Z201*Z122-Z021*Z121*Z100*Z203*Z211*Z012+Z021*Z111*Z200*Z013*Z221*Z102+Z021*Z011*Z203*Z100*Z212*Z121+Z021*Z011*Z203*Z122*Z101*Z210+Z021*Z121*Z110*Z211*Z203*Z002-Z021*Z001*Z200*Z111*Z212*Z123+Z021*Z001*Z223*Z100*Z111*Z212-Z101^2*Z010*Z213*Z021*Z222-Z021*Z011*Z210*Z203*Z121*Z102-Z021*Z011*Z223*Z110*Z201*Z102-Z021*Z101*Z200*Z013*Z221*Z112-Z021*Z011*Z213*Z100*Z121*Z202+Z021*Z111*Z013*Z201*Z222*Z100-Z021*Z111*Z100*Z201*Z223*Z012+Z021*Z001*Z223*Z110*Z102*Z211+Z021*Z001*Z123*Z111*Z202*Z210-Z021*Z011*Z103*Z202*Z221*Z110+Z021*Z101*Z213*Z221*Z002*Z110-Z021*Z101*Z113*Z210*Z221*Z002+Z021*Z011*Z110*Z103*Z201*Z222-Z021*Z011*Z200*Z103*Z212*Z121-Z021*Z121*Z100*Z212*Z201*Z013-Z021*Z121*Z213*Z201*Z002*Z110+Z021*Z011*Z213*Z121*Z102*Z200+Z021*Z121*Z110*Z201*Z212*Z003-Z021*Z011*Z113*Z201*Z222*Z100+Z021*Z011*Z223*Z101*Z202*Z110+Z021*Z011*Z123*Z200*Z212*Z101+Z021*Z011*Z110*Z203*Z221*Z102-Z021*Z011*Z103*Z201*Z122*Z210+Z021*Z111*Z203*Z012*Z221*Z100+Z021*Z001*Z213*Z110*Z202*Z121-Z021*Z001*Z203*Z121*Z212*Z110-Z021*Z101*Z003*Z221*Z212*Z110-Z021*Z011*Z210*Z123*Z101*Z202-Z021*Z001*Z110*Z103*Z211*Z222-Z021*Z001*Z200*Z213*Z121*Z112+Z021*Z121*Z210*Z113*Z201*Z002-Z021*Z121*Z210*Z003*Z201*Z112-Z021*Z121*Z003*Z211*Z202*Z110+Z021*Z121*Z100*Z013*Z211*Z202+Z021*Z121*Z100*Z213*Z201*Z012-Z021*Z001*Z110*Z213*Z221*Z102+Z021*Z011*Z210*Z201*Z123*Z102+Z021*Z001*Z100*Z113*Z211*Z222-Z021*Z001*Z113*Z100*Z221*Z212+Z021*Z001*Z113*Z210*Z221*Z102-Z021*Z001*Z223*Z100*Z211*Z112-Z021*Z001*Z200*Z211*Z113*Z122+Z021*Z111*Z210*Z221*Z103*Z002-Z021*Z111*Z200*Z103*Z012*Z221+Z021*Z011*Z200*Z103*Z221*Z112-Z021*Z011*Z110*Z101*Z222*Z203+Z021*Z011*Z100*Z221*Z113*Z202+Z021^2*Z200*Z211*Z113*Z102-Z021^2*Z210*Z203*Z101*Z112-Z021^2*Z100*Z113*Z211*Z202+Z021^2*Z200*Z213*Z101*Z112-Z021^2*Z113*Z210*Z201*Z102-Z021^2*Z110*Z202*Z213*Z101-Z021*Z001*Z213*Z100*Z111*Z222-Z021*Z011*Z200*Z101*Z213*Z122+Z021*Z121*Z200*Z103*Z211*Z012-Z021*Z111*Z100*Z013*Z221*Z202-Z021*Z101*Z223*Z110*Z002*Z211-Z021*Z111*Z210*Z123*Z201*Z002-Z021*Z111*Z003*Z221*Z102*Z210+Z021*Z001*Z203*Z210*Z121*Z112+Z021*Z001*Z100*Z221*Z213*Z112+Z021*Z001*Z200*Z121*Z212*Z113-Z021*Z001*Z203*Z210*Z111*Z122+Z021^2*Z201*Z210*Z103*Z112-Z021^2*Z200*Z113*Z212*Z101+Z021^2*Z213*Z111*Z202*Z100-Z021^2*Z110*Z203*Z211*Z102+Z021^2*Z113*Z210*Z101*Z202-Z021^2*Z200*Z213*Z111*Z102+Z021^2*Z210*Z203*Z111*Z102+Z021^2*Z200*Z103*Z212*Z111+Z021^2*Z203*Z112*Z211*Z100-Z021^2*Z103*Z110*Z201*Z212+Z021^2*Z103*Z211*Z202*Z110+Z021^2*Z110*Z203*Z101*Z212-Z021^2*Z213*Z100*Z201*Z112-Z021^2*Z210*Z103*Z111*Z202+Z011*Z001*Z220*Z111*Z203*Z122+Z011*Z111*Z200*Z103*Z022*Z221+Z011*Z021*Z220*Z101*Z203*Z112-Z011*Z021*Z223*Z200*Z101*Z112+Z011*Z021*Z120*Z102*Z211*Z203-Z011*Z101*Z120*Z213*Z221*Z002-Z011*Z101*Z113*Z200*Z221*Z022-Z011*Z021*Z103*Z220*Z201*Z112-Z011*Z001*Z200*Z222*Z113*Z121-Z011*Z101*Z220*Z123*Z211*Z002+Z021^2*Z100*Z113*Z201*Z212-Z021^2*Z103*Z200*Z211*Z112-Z021^2*Z203*Z111*Z212*Z100+Z021^2*Z110*Z213*Z201*Z102+Z011*Z101*Z200*Z123*Z211*Z022+Z011*Z001*Z122*Z221*Z200*Z113+Z011*Z021*Z223*Z111*Z102*Z200+Z011*Z121*Z220*Z103*Z211*Z002+Z011*Z121*Z003*Z220*Z201*Z112+Z011*Z121*Z100*Z023*Z212*Z201+Z011*Z101*Z003*Z211*Z122*Z220-Z011*Z001*Z120*Z103*Z221*Z212-Z011*Z001*Z223*Z100*Z121*Z212+Z011*Z021*Z111*Z100*Z203*Z222-Z011*Z121*Z213*Z100*Z022*Z201-Z011*Z111*Z221*Z200*Z023*Z102-Z011*Z111*Z003*Z201*Z122*Z220+Z011*Z111*Z201*Z123*Z002*Z220+Z011*Z021*Z100*Z201*Z213*Z122-Z011*Z111*Z100*Z203*Z022*Z221+Z011*Z121*Z100*Z211*Z203*Z022-Z011*Z121*Z113*Z002*Z201*Z220+Z011*Z101*Z200*Z023*Z221*Z112-Z011*Z121*Z220*Z003*Z211*Z102-Z011*Z121*Z103*Z200*Z211*Z022-Z011*Z111*Z003*Z120*Z202*Z221-Z011*Z111*Z023*Z201*Z222*Z100-Z011*Z021*Z203*Z111*Z102*Z220-Z011*Z021*Z113*Z202*Z101*Z220-Z011*Z021*Z120*Z103*Z211*Z202-Z011*Z111*Z120*Z223*Z201*Z002-Z011*Z101*Z023*Z200*Z211*Z122+Z011*Z021*Z103*Z211*Z122*Z200+Z011*Z021*Z123*Z202*Z100*Z211+Z011*Z121*Z200*Z023*Z211*Z102+Z011*Z001*Z123*Z211*Z102*Z220-Z101^2*Z020*Z223*Z011*Z212+Z101^2*Z213*Z221*Z022*Z010+Z101^2*Z213*Z011*Z222*Z020+Z001^2*Z120*Z223*Z211*Z112-Z101^2*Z220*Z021*Z013*Z212-Z101^2*Z210*Z021*Z012*Z223+Z101^2*Z223*Z020*Z211*Z012+Z101^2*Z220*Z023*Z011*Z212+Z101^2*Z210*Z012*Z023*Z221-Z101*Z021*Z123*Z201*Z212*Z010-Z101*Z001*Z213*Z111*Z222*Z020-Z101*Z001*Z210*Z223*Z111*Z022-Z101*Z001*Z013*Z121*Z222*Z210-Z101*Z001*Z010*Z123*Z211*Z222+Z101*Z001*Z213*Z010*Z121*Z222-Z101*Z001*Z010*Z213*Z221*Z122+Z101*Z001*Z220*Z023*Z211*Z112+Z101*Z111*Z010*Z023*Z221*Z202-Z101*Z021*Z223*Z010*Z202*Z111+Z101*Z001*Z013*Z220*Z121*Z212+Z101^2*Z223*Z210*Z011*Z022-Z101*Z001*Z223*Z020*Z211*Z112+Z101*Z001*Z010*Z123*Z221*Z212+Z101*Z121*Z010*Z211*Z203*Z022-Z101*Z111*Z023*Z210*Z221*Z002-Z101*Z121*Z013*Z211*Z002*Z220+Z101*Z011*Z020*Z221*Z113*Z202-Z101*Z011*Z220*Z023*Z201*Z112-Z101*Z011*Z003*Z210*Z221*Z122+Z101*Z011*Z220*Z113*Z201*Z022-Z101*Z121*Z010*Z202*Z023*Z211+Z101*Z111*Z023*Z220*Z012*Z201-Z211*Z111*Z023*Z100*Z221*Z002-Z101^2*Z213*Z020*Z012*Z221+Z101^2*Z013*Z210*Z222*Z021-Z101^2*Z013*Z221*Z022*Z210-Z101^2*Z223*Z010*Z211*Z022+Z101^2*Z213*Z220*Z021*Z012-Z101^2*Z220*Z213*Z011*Z022+Z101^2*Z010*Z223*Z212*Z021+Z101^2*Z220*Z013*Z211*Z022+Z101^2*Z010*Z023*Z211*Z222-Z101^2*Z023*Z211*Z012*Z220+Z101^2*Z013*Z020*Z212*Z221-Z101^2*Z023*Z010*Z221*Z212+Z101*Z111*Z020*Z013*Z201*Z222-Z101*Z111*Z020*Z201*Z223*Z012-Z101*Z001*Z113*Z022*Z220*Z211+Z101*Z111*Z003*Z221*Z022*Z210+Z101*Z111*Z223*Z201*Z022*Z010+Z101*Z121*Z213*Z020*Z201*Z012-Z101*Z021*Z203*Z010*Z211*Z122-Z101*Z001*Z123*Z221*Z012*Z210-Z101*Z111*Z010*Z023*Z201*Z222-Z101*Z011*Z220*Z003*Z121*Z212+Z101*Z001*Z113*Z211*Z222*Z020+Z101*Z011*Z223*Z201*Z112*Z020+Z101*Z011*Z221*Z002*Z210*Z123-Z101*Z011*Z020*Z203*Z221*Z112-Z101*Z121*Z020*Z212*Z201*Z013+Z101*Z121*Z023*Z212*Z201*Z010-Z101*Z011*Z210*Z123*Z201*Z022-Z101*Z001*Z023*Z220*Z111*Z212-Z101*Z001*Z223*Z010*Z121*Z212+Z101*Z021*Z111*Z010*Z203*Z222-Z101*Z011*Z020*Z113*Z201*Z222-Z101*Z121*Z213*Z010*Z022*Z201-Z101*Z121*Z203*Z211*Z012*Z020+Z101*Z001*Z220*Z213*Z111*Z022+Z101*Z121*Z220*Z211*Z003*Z012+Z101*Z021*Z010*Z201*Z213*Z122-Z101*Z111*Z203*Z022*Z221*Z010-Z101*Z011*Z213*Z020*Z121*Z202-Z101*Z111*Z013*Z221*Z202*Z020+Z101*Z001*Z210*Z023*Z222*Z111+Z101*Z001*Z020*Z221*Z213*Z112+Z101*Z001*Z223*Z121*Z012*Z210+Z101*Z001*Z210*Z122*Z221*Z013+Z101*Z001*Z223*Z211*Z122*Z010+Z101*Z121*Z013*Z211*Z202*Z020+Z101*Z021*Z223*Z111*Z002*Z210+Z111^2*Z203*Z220*Z021*Z002-Z101*Z011*Z210*Z223*Z121*Z002-Z101*Z021*Z210*Z201*Z013*Z122-Z101*Z021*Z003*Z210*Z111*Z222+Z101*Z021*Z003*Z220*Z111*Z212-Z101*Z021*Z213*Z111*Z002*Z220+Z101*Z011*Z203*Z020*Z212*Z121+Z101*Z021*Z220*Z211*Z113*Z002+Z101*Z001*Z223*Z020*Z111*Z212-Z101*Z021*Z220*Z003*Z211*Z112+Z101*Z021*Z013*Z201*Z112*Z220+Z101*Z011*Z023*Z210*Z201*Z122+Z101*Z021*Z123*Z210*Z201*Z012+Z101*Z021*Z123*Z010*Z202*Z211-Z121*Z021*Z213*Z200*Z101*Z012-Z121*Z021*Z101*Z010*Z203*Z212-Z121*Z021*Z213*Z201*Z102*Z010+Z121*Z111*Z221*Z200*Z003*Z012-Z121*Z001*Z213*Z111*Z022*Z200-Z121*Z021*Z210*Z013*Z202*Z101-Z121*Z001*Z200*Z113*Z221*Z012+Z121*Z001*Z010*Z103*Z211*Z222+Z121*Z111*Z003*Z010*Z201*Z222-Z121*Z111*Z003*Z010*Z202*Z221-Z121*Z111*Z013*Z000*Z201*Z222-Z121*Z021*Z103*Z210*Z201*Z012+Z121*Z021*Z010*Z101*Z213*Z202-Z121*Z021*Z103*Z211*Z202*Z010-Z121*Z111*Z010*Z223*Z201*Z002+Z201^2*Z110*Z123*Z011*Z022-Z121*Z111*Z000*Z203*Z221*Z012-Z121*Z011*Z223*Z000*Z201*Z112+Z121*Z011*Z003*Z210*Z221*Z102-Z121*Z011*Z000*Z113*Z221*Z202+Z121*Z111*Z000*Z013*Z221*Z202-Z121*Z111*Z003*Z201*Z022*Z210+Z121*Z011*Z103*Z210*Z022*Z201+Z121*Z021*Z203*Z000*Z212*Z111+Z121*Z021*Z213*Z112*Z201*Z000-Z121*Z021*Z200*Z211*Z113*Z002+Z121*Z021*Z010*Z102*Z211*Z203+Z121*Z021*Z210*Z013*Z102*Z201+Z121*Z111*Z223*Z000*Z201*Z012-Z121*Z011*Z213*Z000*Z222*Z101-Z121*Z111*Z200*Z013*Z221*Z002-Z121*Z011*Z200*Z023*Z101*Z212+Z121*Z011*Z223*Z000*Z101*Z212-Z121*Z011*Z210*Z203*Z101*Z022+Z121*Z001*Z111*Z023*Z200*Z212+Z121*Z011*Z200*Z113*Z221*Z002+Z121*Z011*Z023*Z210*Z101*Z202-Z121*Z101*Z213*Z010*Z221*Z002-Z121*Z021*Z000*Z111*Z202*Z213-Z121*Z101*Z000*Z013*Z221*Z212+Z121*Z001*Z013*Z221*Z112*Z200-Z121*Z021*Z203*Z211*Z112*Z000+Z121*Z021*Z003*Z200*Z211*Z112+Z121*Z021*Z213*Z111*Z002*Z200-Z121*Z101*Z013*Z211*Z022*Z200-Z121*Z101*Z223*Z012*Z211*Z000+Z121*Z101*Z210*Z013*Z221*Z002-Z121*Z011*Z103*Z210*Z221*Z002+Z121*Z101*Z213*Z000*Z221*Z012+Z121*Z101*Z000*Z211*Z013*Z222-Z121*Z001*Z010*Z103*Z221*Z212-Z201^2*Z010*Z123*Z111*Z022-Z121^2*Z200*Z003*Z211*Z012-Z121^2*Z210*Z003*Z011*Z202+Z121^2*Z000*Z013*Z201*Z212-Z121^2*Z013*Z201*Z002*Z210-Z121^2*Z213*Z201*Z012*Z000+Z121^2*Z210*Z003*Z201*Z012-Z121*Z101*Z003*Z010*Z211*Z222-Z121*Z021*Z003*Z111*Z200*Z212+Z121*Z101*Z010*Z223*Z211*Z002+Z121*Z101*Z003*Z010*Z221*Z212-Z121*Z021*Z210*Z203*Z111*Z002+Z121*Z021*Z101*Z200*Z013*Z212+Z121*Z001*Z200*Z113*Z211*Z022-Z121*Z021*Z113*Z000*Z201*Z212+Z121*Z021*Z210*Z003*Z202*Z111+Z121*Z001*Z210*Z203*Z111*Z022+Z121^2*Z210*Z001*Z013*Z202+Z121^2*Z010*Z211*Z003*Z202-Z121^2*Z000*Z011*Z212*Z203+Z121^2*Z000*Z213*Z011*Z202-Z121^2*Z210*Z203*Z001*Z012+Z121^2*Z013*Z200*Z211*Z002+Z121^2*Z213*Z010*Z201*Z002-Z121^2*Z003*Z201*Z212*Z010+Z121^2*Z200*Z011*Z003*Z212-Z121^2*Z001*Z013*Z212*Z200-Z121^2*Z013*Z211*Z202*Z000-Z121^2*Z203*Z211*Z002*Z010+Z121^2*Z203*Z011*Z002*Z210+Z121^2*Z211*Z000*Z203*Z012+Z121^2*Z200*Z213*Z012*Z001+Z111*Z001*Z200*Z211*Z023*Z122+Z111*Z011*Z003*Z221*Z122*Z200-Z111*Z101*Z003*Z220*Z211*Z022+Z111*Z011*Z023*Z220*Z201*Z102-Z111*Z021*Z213*Z201*Z122*Z000+Z111*Z101*Z020*Z213*Z221*Z002+Z111*Z011*Z103*Z201*Z222*Z020-Z111*Z011*Z103*Z201*Z022*Z220-Z111*Z121*Z000*Z203*Z211*Z022-Z111*Z121*Z020*Z213*Z201*Z002+Z111*Z021*Z200*Z101*Z223*Z012+Z111*Z121*Z213*Z000*Z201*Z022+Z111*Z121*Z020*Z201*Z212*Z003+Z111*Z011*Z223*Z020*Z101*Z202-Z111*Z011*Z020*Z103*Z202*Z221-Z121^2*Z213*Z011*Z002*Z200+Z111*Z021*Z200*Z123*Z211*Z002-Z111*Z101*Z000*Z023*Z211*Z222+Z111*Z101*Z200*Z221*Z013*Z022-Z111*Z001*Z123*Z211*Z022*Z200+Z111*Z011*Z220*Z003*Z121*Z202-Z111*Z101*Z020*Z003*Z221*Z212-Z111*Z001*Z103*Z211*Z222*Z020+Z111*Z121*Z000*Z023*Z211*Z202-Z111*Z021*Z003*Z200*Z211*Z122+Z111*Z011*Z121*Z203*Z222*Z000+Z111*Z011*Z000*Z202*Z123*Z221-Z111*Z011*Z223*Z201*Z102*Z020+Z111*Z101*Z220*Z002*Z211*Z023+Z121^2*Z010*Z001*Z212*Z203-Z111*Z011*Z023*Z101*Z202*Z220+Z111*Z021*Z000*Z203*Z211*Z122+Z111*Z021*Z220*Z211*Z102*Z003-Z111*Z001*Z220*Z013*Z202*Z121+Z111*Z001*Z213*Z020*Z202*Z121-Z111*Z001*Z203*Z020*Z121*Z212+Z111*Z021*Z123*Z000*Z201*Z212-Z111*Z011*Z000*Z221*Z203*Z122-Z111*Z011*Z003*Z200*Z121*Z222+Z111*Z001*Z013*Z121*Z222*Z200-Z111*Z011*Z203*Z121*Z002*Z220+Z111*Z011*Z200*Z121*Z223*Z002-Z111*Z021*Z123*Z211*Z202*Z000-Z111*Z021*Z223*Z101*Z212*Z000-Z111*Z021*Z220*Z203*Z012*Z101+Z111*Z121*Z020*Z211*Z203*Z002-Z111*Z121*Z023*Z200*Z211*Z002+Z111*Z001*Z203*Z012*Z121*Z220-Z111*Z101*Z023*Z221*Z012*Z200-Z111*Z001*Z013*Z122*Z221*Z200-Z111*Z021*Z220*Z102*Z201*Z013-Z111*Z011*Z000*Z123*Z201*Z222-Z111*Z121*Z000*Z212*Z023*Z201+Z111*Z011*Z203*Z022*Z101*Z220-Z111*Z021*Z103*Z220*Z211*Z002+Z111*Z011*Z201*Z223*Z122*Z000-Z111*Z011*Z020*Z101*Z222*Z203+Z111*Z121*Z013*Z201*Z002*Z220-Z111*Z121*Z020*Z003*Z211*Z202+Z111*Z021*Z000*Z213*Z222*Z101+Z111*Z021*Z013*Z220*Z101*Z202-Z111*Z001*Z213*Z221*Z102*Z020-Z121^2*Z213*Z202*Z001*Z010+Z111^2*Z020*Z003*Z221*Z202+Z111^2*Z223*Z201*Z002*Z020-Z111^2*Z000*Z203*Z222*Z021+Z111*Z001*Z220*Z211*Z103*Z022+Z111*Z001*Z103*Z221*Z212*Z020+Z111*Z021*Z220*Z201*Z103*Z012+Z111*Z101*Z020*Z003*Z211*Z222-Z111*Z011*Z200*Z223*Z101*Z022-Z111*Z011*Z123*Z200*Z221*Z002+Z111*Z011*Z203*Z221*Z102*Z020+Z111*Z101*Z000*Z023*Z221*Z212+Z111*Z011*Z200*Z023*Z222*Z101+Z111*Z121*Z200*Z022*Z211*Z003-Z111*Z121*Z220*Z003*Z201*Z012-Z111*Z021*Z200*Z013*Z101*Z222+Z111*Z101*Z000*Z223*Z211*Z022-Z111*Z101*Z223*Z020*Z002*Z211+Z111*Z001*Z123*Z221*Z012*Z200-Z111*Z001*Z220*Z023*Z211*Z102-Z111^2*Z003*Z200*Z221*Z022-Z111^2*Z220*Z001*Z203*Z022-Z111^2*Z023*Z200*Z001*Z222-Z111^2*Z020*Z003*Z201*Z222+Z111^2*Z001*Z220*Z202*Z023-Z111^2*Z220*Z003*Z021*Z202-Z111^2*Z223*Z000*Z201*Z022+Z111^2*Z003*Z220*Z201*Z022-Z111^2*Z223*Z021*Z200*Z002+Z111^2*Z000*Z223*Z021*Z202+Z111^2*Z003*Z021*Z222*Z200+Z111^2*Z022*Z001*Z200*Z223-Z111^2*Z223*Z020*Z001*Z202-Z111^2*Z220*Z023*Z201*Z002-Z111^2*Z023*Z202*Z221*Z000+Z111^2*Z000*Z023*Z222*Z201-Z111^2*Z020*Z203*Z221*Z002+Z111^2*Z203*Z001*Z222*Z020+Z111^2*Z000*Z203*Z221*Z022+Z111^2*Z200*Z023*Z221*Z002+Z211*Z021*Z000*Z223*Z112*Z101+Z211*Z021*Z003*Z202*Z111*Z120-Z211*Z011*Z203*Z101*Z022*Z120+Z211*Z111*Z100*Z003*Z221*Z022+Z211*Z001*Z123*Z020*Z111*Z202+Z221^2*Z003*Z010*Z111*Z102+Z221^2*Z103*Z011*Z002*Z110+Z221^2*Z100*Z111*Z013*Z002-Z211*Z111*Z020*Z003*Z221*Z102+Z211*Z001*Z100*Z023*Z222*Z111+Z211*Z001*Z203*Z121*Z112*Z020+Z211*Z001*Z223*Z100*Z121*Z012+Z211*Z101*Z020*Z003*Z221*Z112-Z211*Z021*Z203*Z111*Z002*Z120-Z211*Z011*Z120*Z023*Z201*Z102+Z211*Z021*Z203*Z120*Z101*Z012+Z211*Z001*Z113*Z020*Z221*Z102+Z211*Z111*Z020*Z221*Z103*Z002+Z211*Z121*Z100*Z013*Z201*Z022-Z211*Z001*Z100*Z123*Z221*Z012-Z211*Z021*Z103*Z201*Z012*Z120-Z211*Z111*Z000*Z023*Z201*Z122+Z211*Z011*Z023*Z201*Z122*Z100-Z211*Z121*Z000*Z201*Z113*Z022-Z211*Z011*Z223*Z101*Z122*Z000+Z211*Z011*Z103*Z020*Z121*Z202+Z211*Z011*Z123*Z101*Z222*Z000-Z211*Z011*Z003*Z100*Z221*Z122-Z211*Z011*Z020*Z103*Z201*Z122+Z211*Z011*Z100*Z003*Z121*Z222+Z211*Z121*Z023*Z201*Z112*Z000+Z211*Z021*Z103*Z000*Z111*Z222-Z211*Z021*Z000*Z102*Z223*Z111+Z211*Z111*Z000*Z201*Z123*Z022-Z211*Z111*Z123*Z201*Z002*Z020-Z211*Z011*Z203*Z020*Z121*Z102-Z211*Z101*Z023*Z000*Z221*Z112+Z211*Z011*Z003*Z221*Z102*Z120+Z211*Z011*Z223*Z000*Z121*Z102-Z211*Z121*Z100*Z023*Z201*Z012-Z211*Z111*Z003*Z120*Z201*Z022+Z211*Z011*Z103*Z120*Z022*Z201-Z211*Z011*Z223*Z121*Z002*Z100-Z211*Z021*Z201*Z013*Z122*Z100-Z211*Z001*Z120*Z023*Z111*Z202-Z211*Z001*Z203*Z020*Z111*Z122+Z211*Z001*Z100*Z122*Z221*Z013+Z211*Z001*Z120*Z103*Z221*Z012-Z211*Z121*Z020*Z003*Z201*Z112+Z211*Z021*Z100*Z223*Z111*Z002-Z211*Z021*Z013*Z202*Z101*Z120-Z211*Z021*Z000*Z113*Z101*Z222+Z211*Z011*Z023*Z120*Z101*Z202-Z211*Z111*Z221*Z103*Z022*Z000-Z211*Z001*Z020*Z103*Z221*Z112+Z211*Z011*Z100*Z221*Z002*Z123-Z211*Z101*Z113*Z020*Z221*Z002+Z211*Z101*Z013*Z221*Z002*Z120-Z211*Z011*Z000*Z123*Z221*Z102+Z211*Z011*Z000*Z221*Z103*Z122-Z211*Z011*Z103*Z221*Z002*Z120-Z211*Z011*Z100*Z123*Z201*Z022+Z211*Z111*Z003*Z020*Z201*Z122-Z211*Z011*Z103*Z000*Z222*Z121-Z211*Z011*Z020*Z123*Z101*Z202+Z211*Z021*Z123*Z100*Z201*Z012-Z211*Z001*Z113*Z121*Z202*Z020+Z211*Z121*Z020*Z113*Z201*Z002-Z211^2*Z103*Z000*Z021*Z122+Z211^2*Z020*Z103*Z122*Z001-Z211^2*Z020*Z003*Z101*Z122+Z211^2*Z100*Z003*Z021*Z122+Z211^2*Z023*Z001*Z102*Z120-Z211^2*Z103*Z120*Z001*Z022-Z211^2*Z000*Z121*Z102*Z023+Z211*Z021*Z113*Z000*Z122*Z201-Z211*Z101*Z120*Z003*Z012*Z221+Z211*Z101*Z000*Z221*Z113*Z022-Z211*Z001*Z120*Z013*Z221*Z102-Z211*Z001*Z100*Z013*Z121*Z222-Z211*Z021*Z003*Z100*Z111*Z222-Z211*Z021*Z000*Z123*Z201*Z112+Z211*Z021*Z013*Z102*Z201*Z120+Z211*Z011*Z020*Z203*Z122*Z101+Z211^2*Z000*Z021*Z123*Z102+Z211^2*Z123*Z001*Z022*Z100+Z211^2*Z123*Z002*Z101*Z020-Z211^2*Z020*Z123*Z001*Z102-Z211^2*Z003*Z120*Z021*Z102-Z211^2*Z023*Z001*Z122*Z100+Z211^2*Z120*Z003*Z101*Z022-Z211^2*Z100*Z003*Z121*Z022-Z211^2*Z020*Z103*Z121*Z002-Z211^2*Z120*Z023*Z101*Z002+Z211^2*Z020*Z003*Z102*Z121-Z211^2*Z100*Z123*Z021*Z002+Z211^2*Z023*Z101*Z122*Z000+Z211^2*Z000*Z022*Z121*Z103-Z211^2*Z000*Z101*Z022*Z123+Z211^2*Z100*Z023*Z121*Z002+Z211^2*Z120*Z103*Z021*Z002-Z201*Z101*Z023*Z211*Z122*Z010-Z201*Z001*Z010*Z222*Z113*Z121+Z201*Z011*Z003*Z110*Z221*Z122+Z201*Z001*Z110*Z013*Z121*Z222+Z201*Z111*Z010*Z103*Z022*Z221+Z201*Z011*Z110*Z121*Z223*Z002-Z201*Z021*Z211*Z113*Z002*Z120-Z201*Z021*Z223*Z010*Z101*Z112-Z201*Z111*Z120*Z013*Z221*Z002-Z201*Z021*Z010*Z103*Z111*Z222-Z201*Z021*Z213*Z101*Z012*Z120-Z201*Z021*Z010*Z211*Z123*Z102+Z201*Z111*Z221*Z003*Z012*Z120-Z201*Z001*Z120*Z213*Z111*Z022+Z201*Z001*Z020*Z213*Z111*Z122-Z201*Z001*Z113*Z120*Z221*Z012-Z201*Z011*Z110*Z003*Z121*Z222-Z201*Z101*Z010*Z113*Z221*Z022+Z201*Z021*Z010*Z223*Z111*Z102+Z201*Z021*Z123*Z110*Z211*Z002-Z201*Z001*Z020*Z111*Z212*Z123+Z201*Z101*Z020*Z113*Z221*Z012-Z201*Z101*Z211*Z123*Z012*Z020+Z201*Z101*Z110*Z221*Z013*Z022+Z201*Z001*Z013*Z120*Z221*Z112-Z201*Z001*Z123*Z110*Z211*Z022+Z201*Z101*Z020*Z013*Z211*Z122+Z201*Z021*Z003*Z120*Z211*Z112+Z201*Z021*Z213*Z120*Z111*Z002-Z201*Z101*Z013*Z120*Z211*Z022+Z201*Z021*Z010*Z103*Z211*Z122-Z201*Z001*Z020*Z213*Z121*Z112+Z201*Z001*Z123*Z211*Z112*Z020+Z201*Z121*Z023*Z211*Z102*Z010-Z201*Z021*Z110*Z003*Z211*Z122-Z201*Z101*Z020*Z013*Z221*Z112+Z201*Z001*Z211*Z023*Z122*Z110-Z201*Z111*Z020*Z103*Z012*Z221+Z201*Z011*Z020*Z103*Z221*Z112-Z201*Z011*Z223*Z101*Z022*Z110+Z201*Z101*Z123*Z211*Z022*Z010-Z201*Z011*Z020*Z103*Z212*Z121+Z201*Z011*Z213*Z020*Z121*Z102+Z201*Z021*Z101*Z223*Z012*Z110-Z201*Z011*Z113*Z221*Z102*Z020-Z201*Z111*Z221*Z023*Z102*Z010+Z201*Z111*Z020*Z013*Z221*Z102-Z201*Z001*Z223*Z110*Z121*Z012-Z201*Z011*Z023*Z101*Z212*Z120+Z201*Z001*Z010*Z122*Z221*Z113+Z201*Z001*Z120*Z111*Z023*Z212+Z201*Z011*Z113*Z120*Z221*Z002-Z201*Z121*Z023*Z211*Z002*Z110-Z201*Z011*Z003*Z120*Z221*Z112+Z201*Z101*Z023*Z221*Z112*Z010+Z201*Z011*Z110*Z023*Z222*Z101-Z201*Z121*Z103*Z211*Z022*Z010+Z201*Z121*Z110*Z022*Z211*Z003-Z201*Z021*Z110*Z013*Z101*Z222+Z201*Z001*Z123*Z110*Z221*Z012-Z201*Z001*Z010*Z223*Z111*Z122+Z201*Z001*Z121*Z020*Z212*Z113-Z201*Z101*Z023*Z110*Z221*Z012-Z201*Z001*Z110*Z013*Z122*Z221-Z201*Z011*Z020*Z101*Z213*Z122-Z201*Z121*Z020*Z013*Z211*Z102+Z201*Z121*Z020*Z103*Z211*Z012+Z201*Z101*Z120*Z023*Z211*Z012+Z201*Z001*Z123*Z222*Z111*Z010+Z201*Z001*Z010*Z223*Z121*Z112-Z201*Z001*Z020*Z211*Z113*Z122+Z201^2*Z113*Z121*Z022*Z010+Z201^2*Z013*Z111*Z022*Z120-Z201^2*Z110*Z011*Z023*Z122-Z201^2*Z013*Z020*Z111*Z122+Z201^2*Z023*Z111*Z122*Z010+Z201^2*Z110*Z013*Z021*Z122-Z201^2*Z120*Z013*Z021*Z112-Z201^2*Z113*Z122*Z021*Z010+Z201^2*Z023*Z120*Z011*Z112-Z201^2*Z120*Z023*Z012*Z111-Z201*Z021*Z120*Z003*Z111*Z212-Z201*Z001*Z023*Z211*Z112*Z120+Z201*Z001*Z120*Z113*Z211*Z022-Z201*Z001*Z123*Z112*Z221*Z010+Z201*Z021*Z113*Z010*Z222*Z101+Z201*Z021*Z120*Z101*Z013*Z212+Z201*Z011*Z213*Z120*Z101*Z022+Z201*Z011*Z123*Z020*Z212*Z101+Z201^2*Z020*Z123*Z111*Z012+Z201^2*Z113*Z120*Z021*Z012+Z201^2*Z110*Z023*Z121*Z012-Z201^2*Z123*Z110*Z021*Z012+Z201^2*Z013*Z121*Z112*Z020+Z201^2*Z123*Z112*Z021*Z010+Z201^2*Z020*Z113*Z122*Z011-Z201^2*Z020*Z113*Z121*Z012-Z201^2*Z120*Z022*Z011*Z113-Z201^2*Z010*Z023*Z121*Z112-Z201^2*Z020*Z123*Z011*Z112-Z121*Z001*Z200*Z023*Z211*Z112-Z201^2*Z110*Z013*Z121*Z022+Z121*Z011*Z000*Z203*Z221*Z112-Z121*Z011*Z003*Z200*Z221*Z112+Z121*Z011*Z113*Z000*Z201*Z222+Z121*Z111*Z010*Z221*Z203*Z002+Z121*Z001*Z010*Z223*Z111*Z202-Z121*Z001*Z023*Z111*Z202*Z210-Z121*Z001*Z223*Z010*Z102*Z211+Z121*Z001*Z213*Z010*Z221*Z102-Z121*Z001*Z203*Z222*Z111*Z010+Z121*Z001*Z103*Z221*Z012*Z210+Z121*Z011*Z200*Z213*Z101*Z022+Z121*Z111*Z210*Z023*Z002*Z201+Z121*Z101*Z200*Z023*Z211*Z012+Z121*Z021*Z103*Z010*Z201*Z212+Z121*Z021*Z203*Z101*Z012*Z210+Z221*Z001*Z123*Z010*Z211*Z102+Z221*Z111*Z000*Z013*Z201*Z122-Z221*Z021*Z113*Z211*Z102*Z000+Z221*Z101*Z000*Z123*Z211*Z012-Z221*Z011*Z110*Z103*Z201*Z022+Z221*Z121*Z103*Z211*Z002*Z010-Z221*Z101*Z000*Z013*Z122*Z211+Z221*Z101*Z010*Z003*Z211*Z122-Z221*Z001*Z010*Z121*Z203*Z112-Z221*Z001*Z023*Z111*Z212*Z100-Z221*Z111*Z010*Z003*Z201*Z122+Z221*Z111*Z201*Z010*Z123*Z002-Z221*Z001*Z100*Z113*Z022*Z211+Z221*Z021*Z010*Z101*Z203*Z112+Z221*Z021*Z003*Z111*Z212*Z100-Z221*Z021*Z213*Z100*Z111*Z002+Z221*Z021*Z110*Z211*Z102*Z003-Z221*Z021*Z203*Z010*Z111*Z102-Z221*Z021*Z113*Z010*Z202*Z101-Z221*Z001*Z110*Z013*Z202*Z121-Z221*Z021*Z003*Z211*Z112*Z100+Z221*Z021*Z100*Z013*Z201*Z112+Z221*Z011*Z100*Z213*Z121*Z002+Z221*Z121*Z211*Z003*Z012*Z100+Z221*Z101*Z110*Z002*Z211*Z023-Z221*Z121*Z103*Z000*Z211*Z012-Z221*Z011*Z113*Z000*Z122*Z201+Z221*Z121*Z110*Z013*Z201*Z002+Z221*Z121*Z000*Z211*Z013*Z102-Z221*Z121*Z113*Z010*Z002*Z201-Z221*Z121*Z013*Z100*Z211*Z002-Z221*Z011*Z023*Z100*Z201*Z112+Z221*Z021*Z000*Z101*Z113*Z212-Z221*Z101*Z003*Z211*Z022*Z110+Z221*Z011*Z123*Z112*Z201*Z000-Z221*Z011*Z123*Z101*Z212*Z000+Z221*Z001*Z013*Z100*Z121*Z212-Z221*Z001*Z213*Z100*Z012*Z121+Z221*Z001*Z010*Z111*Z203*Z122-Z221*Z011*Z000*Z121*Z213*Z102-Z221*Z011*Z110*Z203*Z121*Z002-Z221*Z121*Z003*Z211*Z102*Z010-Z221*Z121*Z110*Z003*Z201*Z012+Z221*Z111*Z023*Z100*Z012*Z201-Z221*Z001*Z123*Z010*Z111*Z202-Z221*Z001*Z023*Z110*Z211*Z102+Z221*Z001*Z113*Z121*Z202*Z010+Z221*Z001*Z110*Z203*Z012*Z121-Z221*Z021*Z100*Z113*Z201*Z012+Z221*Z021*Z113*Z010*Z201*Z102-Z221*Z121*Z013*Z112*Z000*Z201+Z221*Z021*Z013*Z101*Z202*Z110-Z221*Z111*Z013*Z022*Z100*Z201-Z221*Z011*Z100*Z003*Z121*Z212-Z221*Z011*Z023*Z110*Z101*Z202+Z221*Z021*Z213*Z111*Z102*Z000-Z221*Z021*Z103*Z110*Z211*Z002-Z221^2*Z110*Z001*Z103*Z012-Z221^2*Z113*Z010*Z001*Z102-Z221^2*Z113*Z000*Z101*Z012-Z221^2*Z003*Z101*Z112*Z010+Z221^2*Z000*Z111*Z103*Z012+Z221^2*Z113*Z000*Z011*Z102-Z221^2*Z013*Z111*Z102*Z000-Z221^2*Z100*Z003*Z111*Z012+Z221^2*Z100*Z113*Z001*Z012-Z221^2*Z100*Z113*Z002*Z011+Z221^2*Z010*Z103*Z001*Z112-Z221^2*Z100*Z013*Z001*Z112-Z221^2*Z103*Z011*Z112*Z000+Z221*Z001*Z110*Z211*Z103*Z022-Z221*Z001*Z010*Z122*Z103*Z211-Z221*Z101*Z010*Z123*Z211*Z002+Z221*Z021*Z010*Z111*Z103*Z202+Z221*Z021*Z110*Z201*Z103*Z012-Z221*Z021*Z110*Z102*Z201*Z013+Z221*Z011*Z113*Z201*Z022*Z100+Z221^2*Z000*Z013*Z101*Z112+Z221^2*Z110*Z013*Z001*Z102-Z221^2*Z010*Z002*Z111*Z103-Z221^2*Z110*Z003*Z011*Z102+Z221^2*Z003*Z101*Z012*Z110-Z221^2*Z013*Z110*Z101*Z002+Z221^2*Z010*Z113*Z101*Z002+Z221^2*Z003*Z100*Z011*Z112-Z001^2*Z113*Z221*Z122*Z210-Z221*Z021*Z110*Z203*Z012*Z101-Z221*Z111*Z123*Z000*Z201*Z012+Z221*Z021*Z100*Z211*Z113*Z002-Z221*Z021*Z103*Z201*Z112*Z010+Z221*Z011*Z110*Z003*Z121*Z202+Z221*Z011*Z110*Z023*Z201*Z102-Z221*Z021*Z103*Z000*Z111*Z212+Z221*Z021*Z103*Z000*Z211*Z112+Z221*Z001*Z023*Z211*Z112*Z100+Z221*Z011*Z213*Z000*Z122*Z101+Z221*Z011*Z110*Z203*Z022*Z101;

FF5 = -Z002*Z021*Z213*Z101*Z112*Z220+Z212*Z211*Z100*Z023*Z121*Z002+Z212*Z211*Z120*Z103*Z021*Z002-Z212*Z111*Z000*Z023*Z201*Z122+Z212*Z011*Z023*Z201*Z122*Z100-Z212*Z121*Z000*Z201*Z113*Z022+Z212*Z211*Z000*Z021*Z123*Z102+Z212*Z211*Z123*Z001*Z022*Z100+Z212*Z211*Z123*Z002*Z101*Z020-Z212*Z211*Z020*Z123*Z001*Z102-Z212*Z011*Z003*Z100*Z221*Z122-Z212*Z011*Z020*Z103*Z201*Z122-Z212*Z021*Z000*Z102*Z223*Z111+Z212*Z011*Z003*Z221*Z102*Z120+Z212*Z011*Z223*Z000*Z121*Z102+Z212*Z211*Z023*Z101*Z122*Z000-Z212*Z111*Z003*Z120*Z201*Z022+Z212*Z011*Z103*Z120*Z022*Z201-Z212*Z011*Z223*Z121*Z002*Z100-Z212*Z021*Z201*Z013*Z122*Z100-Z212*Z001*Z203*Z020*Z111*Z122+Z212*Z001*Z100*Z122*Z221*Z013+Z212*Z021*Z100*Z223*Z111*Z002+Z212*Z211*Z000*Z022*Z121*Z103-Z212*Z211*Z000*Z101*Z022*Z123+Z212*Z011*Z020*Z201*Z123*Z102-Z212*Z101*Z113*Z020*Z221*Z002-Z212*Z011*Z000*Z123*Z221*Z102+Z212*Z011*Z000*Z221*Z103*Z122-Z212*Z211*Z020*Z103*Z121*Z002-Z212*Z011*Z100*Z123*Z201*Z022+Z212*Z111*Z003*Z020*Z201*Z122-Z212*Z211*Z120*Z023*Z101*Z002+Z212*Z121*Z020*Z113*Z201*Z002+Z212*Z211*Z020*Z003*Z102*Z121-Z212*Z211*Z100*Z123*Z021*Z002+Z212*Z101*Z000*Z221*Z113*Z022-Z212*Z001*Z120*Z013*Z221*Z102+Z212*Z021*Z013*Z102*Z201*Z120+Z212*Z011*Z020*Z203*Z122*Z101-Z212*Z111*Z221*Z103*Z022*Z000+Z212*Z011*Z100*Z221*Z002*Z123-Z202*Z001*Z023*Z211*Z112*Z120+Z202*Z001*Z120*Z113*Z211*Z022-Z202*Z001*Z123*Z112*Z221*Z010+Z202*Z011*Z213*Z120*Z101*Z022+Z202*Z101*Z023*Z221*Z112*Z010+Z202*Z201*Z110*Z123*Z011*Z022-Z202*Z201*Z010*Z123*Z111*Z022-Z202*Z201*Z110*Z013*Z121*Z022-Z202*Z121*Z103*Z211*Z022*Z010-Z222*Z221*Z110*Z003*Z011*Z102+Z012*Z021*Z123*Z202*Z100*Z211-Z002*Z011*Z110*Z221*Z203*Z122+Z022*Z021*Z201*Z210*Z103*Z112+Z012*Z011*Z103*Z201*Z122*Z220-Z022*Z021*Z110*Z202*Z213*Z101-Z102*Z101*Z023*Z211*Z012*Z220-Z112*Z121*Z000*Z203*Z211*Z022+Z122*Z101*Z210*Z013*Z221*Z002-Z012*Z101*Z003*Z120*Z211*Z222-Z012*Z001*Z220*Z122*Z103*Z211-Z012*Z001*Z123*Z211*Z222*Z100+Z012*Z021*Z113*Z200*Z222*Z101+Z012*Z021*Z220*Z111*Z103*Z202-Z012*Z001*Z100*Z213*Z221*Z122-Z012*Z011*Z103*Z120*Z201*Z222-Z012*Z011*Z220*Z203*Z101*Z122-Z012*Z121*Z100*Z202*Z023*Z211-Z012*Z001*Z123*Z111*Z202*Z220-Z012*Z001*Z223*Z111*Z122*Z200+Z012*Z001*Z220*Z113*Z121*Z202+Z012*Z001*Z223*Z111*Z202*Z120-Z012*Z001*Z223*Z120*Z102*Z211+Z012*Z001*Z213*Z120*Z221*Z102-Z012*Z001*Z120*Z203*Z222*Z111+Z212*Z111*Z000*Z201*Z123*Z022-Z212*Z111*Z123*Z201*Z002*Z020+Z212*Z111*Z023*Z221*Z102*Z000-Z212*Z111*Z020*Z003*Z221*Z102-Z212*Z011*Z120*Z023*Z201*Z102-Z212*Z211*Z003*Z120*Z021*Z102-Z212*Z211*Z023*Z001*Z122*Z100+Z212*Z211*Z120*Z003*Z101*Z022-Z212*Z111*Z023*Z100*Z221*Z002-Z212*Z211*Z100*Z003*Z121*Z022+Z202*Z001*Z123*Z110*Z221*Z012-Z202*Z101*Z023*Z110*Z221*Z012-Z202*Z001*Z110*Z013*Z122*Z221+Z202*Z201*Z020*Z123*Z111*Z012-Z202*Z011*Z020*Z101*Z213*Z122+Z202*Z121*Z020*Z103*Z211*Z012+Z202*Z201*Z113*Z120*Z021*Z012+Z202*Z101*Z120*Z023*Z211*Z012+Z202*Z001*Z010*Z223*Z121*Z112-Z202*Z001*Z020*Z211*Z113*Z122-Z202*Z111*Z020*Z103*Z012*Z221+Z202*Z201*Z110*Z023*Z121*Z012-Z202*Z201*Z123*Z110*Z021*Z012-Z122*Z001*Z010*Z103*Z221*Z212-Z212*Z211*Z103*Z000*Z021*Z122+Z212*Z211*Z020*Z103*Z122*Z001-Z212*Z211*Z020*Z003*Z101*Z122+Z212*Z211*Z100*Z003*Z021*Z122+Z212*Z211*Z023*Z001*Z102*Z120-Z212*Z211*Z103*Z120*Z001*Z022-Z212*Z211*Z000*Z121*Z102*Z023+Z212*Z001*Z203*Z111*Z022*Z120-Z212*Z011*Z203*Z101*Z022*Z120+Z212*Z111*Z100*Z003*Z221*Z022+Z212*Z111*Z020*Z221*Z103*Z002-Z112*Z121*Z020*Z003*Z211*Z202+Z112*Z111*Z000*Z223*Z021*Z202+Z112*Z111*Z003*Z021*Z222*Z200+Z112*Z111*Z022*Z001*Z200*Z223+Z112*Z021*Z013*Z220*Z101*Z202-Z112*Z111*Z223*Z020*Z001*Z202-Z112*Z111*Z220*Z023*Z201*Z002-Z112*Z111*Z023*Z202*Z221*Z000+Z112*Z111*Z000*Z023*Z222*Z201-Z112*Z011*Z023*Z101*Z202*Z220-Z112*Z001*Z220*Z013*Z202*Z121-Z112*Z011*Z003*Z200*Z121*Z222+Z112*Z001*Z013*Z121*Z222*Z200-Z102*Z101*Z010*Z213*Z021*Z222-Z102*Z101*Z023*Z011*Z222*Z210+Z102*Z001*Z010*Z123*Z221*Z212-Z102*Z101*Z020*Z013*Z211*Z222-Z102*Z101*Z020*Z223*Z011*Z212+Z102*Z101*Z213*Z221*Z022*Z010+Z102*Z101*Z213*Z011*Z222*Z020+Z102*Z121*Z010*Z211*Z203*Z022+Z102*Z121*Z210*Z013*Z201*Z022+Z102*Z011*Z220*Z113*Z201*Z022-Z102*Z101*Z220*Z021*Z013*Z212-Z022*Z021*Z203*Z111*Z212*Z100-Z122*Z111*Z200*Z013*Z221*Z002-Z122*Z021*Z213*Z200*Z101*Z012-Z122*Z021*Z101*Z010*Z203*Z212+Z122*Z111*Z221*Z200*Z003*Z012-Z122*Z021*Z210*Z013*Z202*Z101-Z122*Z111*Z003*Z010*Z202*Z221-Z122*Z021*Z103*Z210*Z201*Z012+Z122*Z021*Z010*Z101*Z213*Z202+Z202*Z101*Z110*Z221*Z013*Z022-Z122*Z121*Z200*Z003*Z211*Z012+Z012*Z011*Z100*Z203*Z221*Z122+Z222*Z021*Z213*Z111*Z102*Z000-Z222*Z021*Z103*Z110*Z211*Z002-Z222*Z121*Z103*Z000*Z211*Z012+Z222*Z121*Z110*Z013*Z201*Z002+Z222*Z121*Z000*Z211*Z013*Z102-Z222*Z121*Z113*Z010*Z002*Z201-Z222*Z121*Z013*Z100*Z211*Z002-Z222*Z011*Z023*Z100*Z201*Z112-Z222*Z221*Z013*Z110*Z101*Z002+Z222*Z221*Z010*Z113*Z101*Z002+Z222*Z221*Z003*Z100*Z011*Z112+Z102*Z011*Z003*Z121*Z222*Z210+Z102*Z111*Z023*Z220*Z012*Z201-Z102*Z021*Z123*Z201*Z212*Z010-Z102*Z101*Z210*Z021*Z012*Z223-Z102*Z001*Z213*Z111*Z222*Z020-Z102*Z001*Z210*Z223*Z111*Z022-Z102*Z001*Z013*Z121*Z222*Z210+Z102*Z001*Z213*Z010*Z121*Z222+Z102*Z101*Z223*Z020*Z211*Z012+Z102*Z101*Z220*Z023*Z011*Z212+Z102*Z101*Z210*Z012*Z023*Z221-Z102*Z121*Z023*Z201*Z012*Z210-Z112*Z111*Z020*Z203*Z221*Z002+Z112*Z111*Z203*Z001*Z222*Z020-Z112*Z011*Z203*Z121*Z002*Z220+Z112*Z011*Z200*Z121*Z223*Z002-Z112*Z021*Z123*Z211*Z202*Z000+Z112*Z111*Z000*Z203*Z221*Z022+Z112*Z111*Z200*Z023*Z221*Z002+Z112*Z121*Z020*Z211*Z203*Z002-Z112*Z121*Z023*Z200*Z211*Z002+Z112*Z021*Z200*Z123*Z211*Z002-Z112*Z101*Z000*Z023*Z211*Z222+Z112*Z011*Z220*Z003*Z121*Z202-Z112*Z101*Z213*Z000*Z221*Z022+Z202*Z101*Z123*Z211*Z022*Z010+Z202*Z021*Z101*Z223*Z012*Z110-Z202*Z001*Z223*Z110*Z121*Z012+Z202*Z001*Z010*Z122*Z221*Z113+Z202*Z201*Z013*Z121*Z112*Z020-Z012*Z011*Z223*Z120*Z101*Z202+Z012*Z001*Z223*Z100*Z211*Z122-Z012*Z021*Z103*Z111*Z222*Z200-Z012*Z021*Z200*Z211*Z123*Z102-Z012*Z021*Z120*Z213*Z201*Z102-Z012*Z021*Z203*Z211*Z122*Z100+Z012*Z001*Z120*Z103*Z211*Z222+Z012*Z111*Z003*Z120*Z201*Z222-Z012*Z011*Z100*Z223*Z122*Z201+Z012*Z011*Z203*Z121*Z102*Z220+Z012*Z111*Z023*Z100*Z221*Z202-Z012*Z021*Z223*Z100*Z202*Z111+Z012*Z001*Z200*Z123*Z222*Z111-Z112*Z001*Z103*Z211*Z222*Z020+Z112*Z121*Z000*Z023*Z211*Z202+Z112*Z011*Z121*Z203*Z222*Z000+Z112*Z011*Z000*Z202*Z123*Z221+Z112*Z101*Z220*Z002*Z211*Z023-Z112*Z111*Z003*Z200*Z221*Z022-Z112*Z111*Z220*Z001*Z203*Z022-Z112*Z101*Z003*Z220*Z211*Z022+Z102*Z001*Z013*Z220*Z121*Z212-Z102*Z001*Z213*Z220*Z012*Z121-Z102*Z021*Z003*Z210*Z111*Z222+Z102*Z021*Z003*Z220*Z111*Z212-Z102*Z101*Z213*Z020*Z012*Z221+Z102*Z101*Z013*Z210*Z222*Z021+Z102*Z001*Z223*Z020*Z111*Z212-Z102*Z101*Z013*Z221*Z022*Z210+Z222*Z221*Z003*Z010*Z111*Z102+Z222*Z221*Z103*Z011*Z002*Z110+Z222*Z221*Z100*Z111*Z013*Z002-Z222*Z011*Z000*Z121*Z213*Z102+Z222*Z021*Z010*Z101*Z203*Z112-Z222*Z021*Z213*Z100*Z111*Z002+Z222*Z221*Z000*Z013*Z101*Z112+Z222*Z221*Z110*Z013*Z001*Z102+Z222*Z021*Z110*Z211*Z102*Z003-Z222*Z021*Z003*Z211*Z112*Z100+Z022*Z021*Z200*Z213*Z101*Z112-Z022*Z001*Z200*Z111*Z212*Z123-Z022*Z001*Z103*Z221*Z112*Z210+Z022*Z011*Z100*Z223*Z201*Z112+Z022*Z101*Z003*Z221*Z112*Z210-Z122*Z111*Z010*Z223*Z201*Z002+Z122*Z121*Z010*Z211*Z003*Z202-Z122*Z121*Z000*Z011*Z212*Z203+Z122*Z121*Z000*Z213*Z011*Z202-Z122*Z121*Z210*Z203*Z001*Z012+Z122*Z121*Z013*Z200*Z211*Z002+Z122*Z121*Z213*Z010*Z201*Z002-Z122*Z121*Z003*Z201*Z212*Z010+Z122*Z121*Z200*Z011*Z003*Z212-Z122*Z121*Z001*Z013*Z212*Z200+Z122*Z111*Z010*Z221*Z203*Z002-Z122*Z001*Z023*Z111*Z202*Z210+Z122*Z001*Z103*Z221*Z012*Z210+Z222*Z021*Z100*Z013*Z201*Z112+Z222*Z011*Z100*Z213*Z121*Z002+Z222*Z121*Z211*Z003*Z012*Z100-Z222*Z221*Z010*Z002*Z111*Z103-Z222*Z021*Z113*Z211*Z102*Z000+Z222*Z101*Z000*Z123*Z211*Z012+Z222*Z121*Z103*Z211*Z002*Z010+Z222*Z121*Z010*Z003*Z201*Z112+Z202*Z201*Z020*Z113*Z122*Z011-Z002*Z001*Z123*Z210*Z111*Z222+Z012*Z011*Z100*Z223*Z121*Z202+Z012*Z011*Z223*Z122*Z101*Z200+Z012*Z011*Z123*Z200*Z221*Z102+Z012*Z011*Z201*Z120*Z102*Z223-Z012*Z021*Z203*Z111*Z102*Z220-Z012*Z021*Z113*Z202*Z101*Z220-Z012*Z021*Z120*Z103*Z211*Z202+Z012*Z011*Z123*Z201*Z222*Z100+Z122*Z121*Z210*Z003*Z201*Z012-Z122*Z121*Z210*Z003*Z011*Z202+Z122*Z021*Z103*Z010*Z201*Z212+Z122*Z121*Z000*Z013*Z201*Z212+Z122*Z021*Z203*Z101*Z012*Z210-Z122*Z121*Z013*Z201*Z002*Z210-Z122*Z121*Z213*Z201*Z012*Z000+Z112*Z101*Z020*Z213*Z221*Z002+Z112*Z011*Z103*Z201*Z222*Z020-Z112*Z011*Z103*Z201*Z022*Z220-Z112*Z121*Z020*Z213*Z201*Z002+Z112*Z121*Z213*Z000*Z201*Z022+Z112*Z111*Z020*Z003*Z221*Z202+Z112*Z111*Z223*Z201*Z002*Z020-Z112*Z111*Z000*Z203*Z222*Z021-Z012*Z011*Z123*Z100*Z202*Z221-Z012*Z011*Z223*Z200*Z121*Z102+Z012*Z021*Z103*Z211*Z122*Z200+Z012*Z121*Z200*Z023*Z211*Z102-Z012*Z011*Z103*Z220*Z121*Z202+Z012*Z001*Z123*Z211*Z102*Z220+Z012*Z011*Z103*Z202*Z221*Z120+Z012*Z021*Z223*Z111*Z102*Z200+Z012*Z011*Z203*Z120*Z101*Z222+Z102*Z021*Z123*Z210*Z201*Z012+Z102*Z001*Z220*Z213*Z111*Z022-Z102*Z101*Z223*Z010*Z211*Z022+Z102*Z101*Z213*Z220*Z021*Z012-Z102*Z111*Z203*Z022*Z221*Z010-Z102*Z101*Z220*Z213*Z011*Z022+Z102*Z101*Z010*Z223*Z212*Z021+Z102*Z111*Z020*Z203*Z012*Z221+Z102*Z001*Z210*Z023*Z222*Z111+Z012*Z011*Z220*Z123*Z101*Z202-Z012*Z011*Z200*Z221*Z103*Z122+Z012*Z101*Z003*Z211*Z122*Z220+Z012*Z021*Z111*Z100*Z203*Z222-Z012*Z111*Z221*Z200*Z023*Z102-Z012*Z111*Z003*Z201*Z122*Z220-Z012*Z011*Z100*Z203*Z121*Z222+Z012*Z021*Z100*Z201*Z213*Z122+Z112*Z011*Z223*Z020*Z101*Z202-Z202*Z201*Z020*Z113*Z121*Z012-Z202*Z101*Z010*Z113*Z221*Z022-Z202*Z201*Z120*Z022*Z011*Z113-Z202*Z201*Z010*Z023*Z121*Z112+Z202*Z101*Z020*Z113*Z221*Z012-Z202*Z101*Z211*Z123*Z012*Z020+Z202*Z001*Z013*Z120*Z221*Z112-Z202*Z001*Z123*Z110*Z211*Z022+Z202*Z101*Z020*Z013*Z211*Z122+Z202*Z021*Z003*Z120*Z211*Z112-Z202*Z101*Z013*Z120*Z211*Z022+Z202*Z001*Z123*Z211*Z112*Z020+Z112*Z001*Z220*Z211*Z103*Z022+Z112*Z101*Z020*Z003*Z211*Z222-Z112*Z011*Z200*Z223*Z101*Z022-Z112*Z011*Z123*Z200*Z221*Z002+Z112*Z011*Z200*Z023*Z222*Z101+Z112*Z121*Z200*Z022*Z211*Z003+Z112*Z111*Z203*Z220*Z021*Z002-Z112*Z021*Z200*Z013*Z101*Z222+Z112*Z101*Z000*Z223*Z211*Z022-Z112*Z101*Z223*Z020*Z002*Z211-Z112*Z111*Z023*Z200*Z001*Z222-Z222*Z001*Z010*Z121*Z203*Z112+Z222*Z111*Z201*Z010*Z123*Z002-Z222*Z221*Z110*Z001*Z103*Z012-Z222*Z221*Z113*Z010*Z001*Z102-Z222*Z221*Z113*Z000*Z101*Z012-Z222*Z221*Z003*Z101*Z112*Z010-Z222*Z021*Z110*Z203*Z012*Z101-Z222*Z111*Z123*Z000*Z201*Z012+Z222*Z221*Z000*Z111*Z103*Z012+Z222*Z221*Z113*Z000*Z011*Z102-Z222*Z221*Z013*Z111*Z102*Z000-Z222*Z221*Z100*Z003*Z111*Z012+Z222*Z221*Z100*Z113*Z001*Z012-Z222*Z221*Z100*Z113*Z002*Z011+Z222*Z221*Z010*Z103*Z001*Z112+Z222*Z021*Z100*Z211*Z113*Z002-Z222*Z021*Z103*Z201*Z112*Z010-Z222*Z221*Z100*Z013*Z001*Z112-Z222*Z221*Z103*Z011*Z112*Z000+Z222*Z221*Z003*Z101*Z012*Z110+Z202*Z201*Z123*Z112*Z021*Z010+Z012*Z011*Z103*Z121*Z222*Z200-Z012*Z011*Z120*Z102*Z203*Z221+Z012*Z001*Z220*Z111*Z203*Z122-Z012*Z011*Z123*Z201*Z102*Z220+Z012*Z021*Z120*Z102*Z211*Z203-Z012*Z001*Z200*Z222*Z113*Z121-Z202*Z011*Z003*Z120*Z221*Z112+Z112*Z011*Z203*Z022*Z101*Z220-Z112*Z111*Z020*Z003*Z201*Z222+Z112*Z111*Z001*Z220*Z202*Z023-Z112*Z111*Z220*Z003*Z021*Z202-Z112*Z111*Z223*Z000*Z201*Z022+Z112*Z111*Z003*Z220*Z201*Z022-Z112*Z111*Z223*Z021*Z200*Z002-Z112*Z011*Z020*Z101*Z222*Z203+Z002*Z021*Z113*Z210*Z122*Z201-Z002*Z001*Z113*Z221*Z122*Z210+Z002*Z001*Z210*Z223*Z111*Z122+Z002*Z021*Z101*Z113*Z212*Z220+Z002*Z011*Z213*Z220*Z122*Z101-Z002*Z011*Z123*Z201*Z222*Z110-Z002*Z121*Z110*Z212*Z023*Z201-Z002*Z001*Z113*Z120*Z211*Z222-Z002*Z011*Z113*Z220*Z122*Z201+Z002*Z011*Z110*Z201*Z223*Z122-Z002*Z011*Z210*Z223*Z101*Z122-Z022*Z021*Z113*Z210*Z201*Z102-Z002*Z011*Z223*Z201*Z112*Z120-Z002*Z001*Z213*Z121*Z222*Z110+Z002*Z001*Z123*Z211*Z222*Z110+Z002*Z001*Z120*Z223*Z211*Z112+Z002*Z001*Z220*Z123*Z111*Z212+Z002*Z111*Z013*Z201*Z122*Z220-Z002*Z101*Z023*Z210*Z221*Z112+Z002*Z011*Z220*Z123*Z112*Z201-Z002*Z011*Z123*Z220*Z101*Z212+Z002*Z021*Z120*Z213*Z112*Z201-Z002*Z021*Z123*Z201*Z112*Z210-Z002*Z001*Z220*Z123*Z211*Z112+Z222*Z011*Z110*Z023*Z201*Z102+Z222*Z021*Z103*Z000*Z211*Z112+Z222*Z001*Z023*Z211*Z112*Z100-Z202*Z201*Z020*Z123*Z011*Z112-Z202*Z021*Z110*Z003*Z211*Z122-Z202*Z101*Z020*Z013*Z221*Z112+Z202*Z001*Z211*Z023*Z122*Z110+Z202*Z011*Z003*Z110*Z221*Z122+Z202*Z201*Z113*Z121*Z022*Z010+Z202*Z201*Z013*Z111*Z022*Z120-Z202*Z201*Z110*Z011*Z023*Z122-Z202*Z201*Z013*Z020*Z111*Z122+Z202*Z111*Z010*Z103*Z022*Z221-Z202*Z021*Z223*Z010*Z101*Z112+Z202*Z201*Z023*Z111*Z122*Z010+Z202*Z201*Z110*Z013*Z021*Z122-Z202*Z201*Z120*Z013*Z021*Z112-Z202*Z201*Z113*Z122*Z021*Z010+Z202*Z201*Z023*Z120*Z011*Z112+Z102*Z001*Z223*Z121*Z012*Z210+Z102*Z111*Z223*Z201*Z022*Z010+Z102*Z101*Z220*Z013*Z211*Z022+Z102*Z101*Z010*Z023*Z211*Z222+Z102*Z121*Z213*Z020*Z201*Z012-Z102*Z001*Z123*Z221*Z012*Z210-Z102*Z111*Z010*Z023*Z201*Z222-Z102*Z111*Z220*Z013*Z022*Z201-Z102*Z011*Z220*Z003*Z121*Z212+Z102*Z001*Z113*Z211*Z222*Z020+Z102*Z101*Z013*Z020*Z212*Z221-Z212*Z011*Z103*Z221*Z002*Z120+Z002*Z001*Z120*Z213*Z222*Z111-Z002*Z001*Z123*Z110*Z221*Z212-Z002*Z111*Z013*Z201*Z222*Z120+Z002*Z021*Z203*Z211*Z122*Z110+Z002*Z001*Z221*Z113*Z212*Z120-Z002*Z001*Z223*Z121*Z112*Z210-Z002*Z001*Z213*Z220*Z111*Z122+Z002*Z001*Z220*Z213*Z121*Z112+Z002*Z001*Z123*Z210*Z221*Z112+Z002*Z021*Z123*Z110*Z201*Z212-Z002*Z011*Z103*Z210*Z222*Z121+Z002*Z001*Z213*Z110*Z122*Z221-Z122*Z101*Z210*Z003*Z012*Z221-Z122*Z021*Z003*Z111*Z200*Z212+Z122*Z101*Z010*Z223*Z211*Z002+Z122*Z101*Z003*Z010*Z221*Z212-Z122*Z021*Z210*Z203*Z111*Z002+Z122*Z021*Z101*Z200*Z013*Z212-Z122*Z121*Z213*Z011*Z002*Z200+Z122*Z121*Z010*Z001*Z212*Z203+Z122*Z021*Z210*Z003*Z202*Z111-Z122*Z121*Z213*Z202*Z001*Z010-Z122*Z121*Z013*Z211*Z202*Z000-Z122*Z011*Z200*Z023*Z101*Z212+Z122*Z001*Z111*Z023*Z200*Z212+Z022*Z021*Z100*Z113*Z201*Z212+Z022*Z001*Z103*Z110*Z221*Z212-Z022*Z021*Z103*Z200*Z211*Z112+Z022*Z021*Z110*Z213*Z201*Z102-Z022*Z121*Z200*Z013*Z211*Z102+Z022*Z021*Z103*Z211*Z202*Z110-Z022*Z111*Z100*Z013*Z221*Z202+Z022*Z021*Z110*Z203*Z101*Z212+Z022*Z001*Z203*Z210*Z121*Z112+Z022*Z001*Z100*Z221*Z213*Z112+Z022*Z001*Z200*Z121*Z212*Z113-Z022*Z121*Z210*Z003*Z201*Z112+Z022*Z011*Z200*Z103*Z221*Z112+Z022*Z011*Z100*Z221*Z113*Z202+Z022*Z011*Z103*Z210*Z121*Z202+Z022*Z011*Z123*Z200*Z212*Z101+Z022*Z011*Z110*Z203*Z221*Z102+Z022*Z001*Z213*Z110*Z202*Z121-Z022*Z001*Z203*Z121*Z212*Z110-Z022*Z021*Z200*Z113*Z212*Z101+Z022*Z021*Z213*Z111*Z202*Z100-Z022*Z101*Z003*Z221*Z212*Z110-Z022*Z011*Z210*Z123*Z101*Z202-Z022*Z021*Z110*Z203*Z211*Z102+Z022*Z021*Z113*Z210*Z101*Z202-Z022*Z021*Z200*Z213*Z111*Z102-Z022*Z001*Z113*Z210*Z121*Z202-Z112*Z011*Z000*Z223*Z121*Z202+Z022*Z121*Z100*Z013*Z211*Z202-Z022*Z021*Z213*Z100*Z201*Z112-Z022*Z021*Z210*Z103*Z111*Z202-Z022*Z001*Z110*Z213*Z221*Z102+Z022*Z021*Z200*Z103*Z212*Z111+Z022*Z021*Z203*Z112*Z211*Z100-Z022*Z021*Z103*Z110*Z201*Z212-Z022*Z001*Z113*Z100*Z221*Z212+Z022*Z001*Z113*Z210*Z221*Z102-Z022*Z001*Z223*Z100*Z211*Z112+Z212*Z111*Z120*Z023*Z002*Z201+Z002*Z011*Z210*Z123*Z101*Z222+Z002*Z011*Z203*Z221*Z112*Z120+Z002*Z101*Z110*Z023*Z221*Z212+Z002*Z011*Z113*Z120*Z201*Z222+Z002*Z121*Z023*Z210*Z201*Z112+Z002*Z021*Z103*Z111*Z222*Z210+Z002*Z001*Z220*Z113*Z122*Z211+Z002*Z001*Z223*Z110*Z121*Z212-Z002*Z001*Z223*Z110*Z211*Z122-Z002*Z001*Z213*Z221*Z112*Z120+Z002*Z021*Z213*Z222*Z101*Z110+Z002*Z001*Z210*Z113*Z121*Z222-Z002*Z021*Z210*Z113*Z101*Z222-Z022*Z001*Z200*Z213*Z121*Z112+Z022*Z021*Z210*Z203*Z111*Z102-Z022*Z011*Z210*Z203*Z121*Z102-Z022*Z011*Z223*Z110*Z201*Z102-Z022*Z011*Z213*Z100*Z121*Z202+Z022*Z001*Z223*Z110*Z102*Z211+Z022*Z001*Z123*Z111*Z202*Z210-Z022*Z011*Z103*Z202*Z221*Z110-Z022*Z011*Z203*Z221*Z112*Z100-Z022*Z011*Z200*Z103*Z212*Z121-Z102*Z101*Z023*Z010*Z221*Z212-Z102*Z121*Z020*Z212*Z201*Z013+Z102*Z121*Z023*Z212*Z201*Z010+Z102*Z101*Z223*Z210*Z011*Z022-Z102*Z001*Z023*Z220*Z111*Z212-Z102*Z001*Z223*Z010*Z121*Z212-Z102*Z011*Z020*Z113*Z201*Z222-Z102*Z121*Z213*Z010*Z022*Z201-Z102*Z121*Z203*Z211*Z012*Z020+Z102*Z111*Z020*Z013*Z201*Z222-Z102*Z111*Z020*Z201*Z223*Z012-Z102*Z001*Z113*Z022*Z220*Z211+Z122*Z011*Z200*Z113*Z221*Z002+Z122*Z011*Z023*Z210*Z101*Z202-Z122*Z101*Z213*Z010*Z221*Z002-Z122*Z021*Z000*Z111*Z202*Z213-Z122*Z101*Z000*Z013*Z221*Z212+Z122*Z021*Z213*Z111*Z002*Z200-Z122*Z121*Z203*Z211*Z002*Z010+Z122*Z121*Z203*Z011*Z002*Z210-Z122*Z101*Z223*Z012*Z211*Z000+Z122*Z121*Z211*Z000*Z203*Z012+Z122*Z121*Z200*Z213*Z012*Z001+Z122*Z101*Z213*Z000*Z221*Z012-Z202*Z001*Z120*Z213*Z111*Z022+Z202*Z001*Z020*Z213*Z111*Z122-Z202*Z001*Z113*Z120*Z221*Z012-Z202*Z201*Z120*Z023*Z012*Z111-Z202*Z101*Z023*Z211*Z122*Z010-Z002*Z011*Z213*Z120*Z222*Z101-Z002*Z021*Z203*Z120*Z211*Z112-Z002*Z021*Z103*Z111*Z212*Z220-Z002*Z021*Z213*Z110*Z201*Z122-Z002*Z101*Z013*Z122*Z211*Z220+Z002*Z101*Z120*Z211*Z013*Z222-Z002*Z001*Z220*Z113*Z212*Z121+Z002*Z021*Z210*Z223*Z112*Z101-Z002*Z021*Z113*Z201*Z212*Z120-Z002*Z001*Z223*Z120*Z111*Z212+Z002*Z011*Z103*Z121*Z212*Z220+Z002*Z011*Z223*Z101*Z212*Z120-Z002*Z021*Z223*Z110*Z101*Z212+Z022*Z011*Z213*Z121*Z102*Z200+Z022*Z021*Z200*Z211*Z113*Z102+Z022*Z121*Z110*Z201*Z212*Z003-Z022*Z011*Z113*Z200*Z221*Z102+Z022*Z111*Z200*Z013*Z221*Z102-Z022*Z021*Z210*Z203*Z101*Z112-Z022*Z021*Z100*Z113*Z211*Z202+Z022*Z011*Z203*Z100*Z212*Z121-Z122*Z111*Z000*Z203*Z221*Z012+Z122*Z121*Z210*Z001*Z013*Z202+Z122*Z021*Z113*Z202*Z211*Z000-Z122*Z011*Z000*Z113*Z221*Z202+Z122*Z111*Z000*Z013*Z221*Z202+Z122*Z021*Z203*Z000*Z212*Z111-Z122*Z021*Z200*Z211*Z113*Z002+Z122*Z111*Z223*Z000*Z201*Z012-Z012*Z011*Z123*Z101*Z222*Z200-Z222*Z101*Z010*Z123*Z211*Z002+Z222*Z021*Z110*Z201*Z103*Z012-Z222*Z021*Z110*Z102*Z201*Z013+Z222*Z121*Z113*Z000*Z201*Z012-Z222*Z121*Z003*Z211*Z102*Z010-Z222*Z121*Z110*Z003*Z201*Z012-Z222*Z001*Z023*Z110*Z211*Z102+Z222*Z001*Z110*Z203*Z012*Z121-Z222*Z021*Z100*Z113*Z201*Z012+Z222*Z021*Z113*Z010*Z201*Z102-Z222*Z121*Z013*Z112*Z000*Z201;

FF6 = -Z212*Z012*Z000*Z123*Z221*Z102-Z002*Z022*Z103*Z111*Z212*Z220+Z212*Z022*Z103*Z120*Z011*Z202+Z122*Z022*Z010*Z101*Z213*Z202+Z122*Z002*Z010*Z203*Z221*Z112-Z122*Z002*Z203*Z210*Z021*Z112-Z122*Z022*Z210*Z013*Z202*Z101+Z122*Z022*Z203*Z210*Z001*Z112+Z122*Z012*Z000*Z223*Z111*Z202-Z122*Z012*Z003*Z210*Z222*Z101+Z122*Z012*Z213*Z221*Z102*Z000-Z122*Z112*Z011*Z000*Z223*Z202-Z122*Z022*Z003*Z111*Z200*Z212+Z122*Z022*Z200*Z011*Z213*Z102+Z122*Z012*Z200*Z023*Z211*Z102+Z122*Z012*Z210*Z021*Z203*Z102+Z122*Z102*Z010*Z213*Z001*Z222+Z122*Z102*Z000*Z211*Z013*Z222+Z122*Z002*Z010*Z103*Z211*Z222+Z012*Z002*Z203*Z221*Z112*Z120-Z202*Z012*Z113*Z120*Z001*Z222+Z122*Z022*Z103*Z011*Z202*Z210-Z212*Z012*Z020*Z123*Z101*Z202+Z012*Z122*Z220*Z003*Z101*Z212+Z022^2*Z110*Z203*Z101*Z212+Z022^2*Z200*Z211*Z113*Z102+Z022^2*Z103*Z211*Z202*Z110+Z022^2*Z213*Z111*Z202*Z100+Z022^2*Z200*Z103*Z212*Z111-Z022^2*Z200*Z213*Z111*Z102-Z022^2*Z203*Z111*Z212*Z100+Z022^2*Z201*Z210*Z103*Z112-Z022^2*Z200*Z113*Z212*Z101-Z022^2*Z213*Z100*Z201*Z112-Z022^2*Z210*Z103*Z111*Z202+Z022^2*Z110*Z213*Z201*Z102+Z022^2*Z203*Z112*Z211*Z100-Z022^2*Z103*Z110*Z201*Z212+Z022^2*Z210*Z203*Z111*Z102-Z022^2*Z100*Z113*Z211*Z202-Z012*Z002*Z213*Z120*Z222*Z101-Z012*Z102*Z200*Z023*Z111*Z222-Z202*Z112*Z013*Z101*Z222*Z020-Z112*Z012*Z223*Z201*Z102*Z020-Z112*Z102*Z000*Z023*Z211*Z222-Z222*Z012*Z100*Z213*Z122*Z001+Z102*Z012*Z003*Z211*Z122*Z220+Z012*Z122*Z213*Z100*Z021*Z202+Z112*Z012*Z103*Z021*Z202*Z220-Z102*Z002*Z223*Z020*Z211*Z112+Z112^2*Z022*Z001*Z200*Z223-Z112^2*Z020*Z003*Z201*Z222+Z112^2*Z001*Z220*Z202*Z023-Z112^2*Z220*Z003*Z021*Z202-Z112^2*Z223*Z000*Z201*Z022+Z112^2*Z003*Z220*Z201*Z022-Z002*Z122*Z213*Z202*Z021*Z110-Z002*Z022*Z113*Z210*Z121*Z202-Z222*Z002*Z123*Z010*Z101*Z212+Z202*Z012*Z120*Z222*Z111*Z003+Z012*Z002*Z200*Z223*Z121*Z112-Z212*Z012*Z120*Z021*Z103*Z202-Z222*Z022*Z100*Z013*Z111*Z202-Z002*Z012*Z220*Z121*Z213*Z102-Z212*Z022*Z120*Z102*Z011*Z203-Z212*Z012*Z203*Z020*Z121*Z102+Z212*Z002*Z113*Z020*Z122*Z201-Z212*Z012*Z103*Z000*Z222*Z121+Z212*Z002*Z203*Z121*Z112*Z020-Z212*Z002*Z023*Z221*Z112*Z100-Z212*Z002*Z113*Z101*Z222*Z020-Z212*Z002*Z203*Z021*Z112*Z120-Z212*Z002*Z203*Z020*Z111*Z122+Z212*Z002*Z100*Z122*Z221*Z013+Z212*Z022*Z120*Z203*Z001*Z112-Z212*Z012*Z003*Z120*Z222*Z101+Z212*Z012*Z120*Z103*Z001*Z222+Z212*Z112*Z023*Z001*Z222*Z100+Z022*Z122*Z110*Z201*Z212*Z003+Z022*Z122*Z210*Z003*Z202*Z111-Z022*Z122*Z213*Z011*Z202*Z100-Z022*Z112*Z200*Z013*Z101*Z222-Z022*Z112*Z203*Z100*Z011*Z222+Z022*Z112*Z210*Z123*Z001*Z202+Z022*Z112*Z210*Z101*Z003*Z222-Z022*Z112*Z100*Z013*Z221*Z202+Z022*Z112*Z013*Z201*Z222*Z100-Z022*Z012*Z200*Z101*Z213*Z122-Z022*Z122*Z110*Z203*Z001*Z212-Z022*Z122*Z003*Z211*Z202*Z110+Z022*Z122*Z100*Z013*Z211*Z202+Z222*Z012*Z110*Z023*Z201*Z102-Z002*Z022*Z120*Z111*Z202*Z213+Z002*Z022*Z210*Z223*Z112*Z101+Z002*Z112*Z120*Z203*Z222*Z011-Z002*Z112*Z013*Z201*Z222*Z120-Z002*Z012*Z110*Z223*Z121*Z202-Z002*Z122*Z110*Z212*Z023*Z201+Z002*Z122*Z113*Z021*Z202*Z210+Z002*Z122*Z203*Z110*Z212*Z021+Z002*Z122*Z013*Z220*Z111*Z202+Z002*Z022*Z113*Z210*Z221*Z102+Z002*Z122*Z103*Z220*Z011*Z212-Z002*Z022*Z113*Z201*Z212*Z120+Z002*Z022*Z101*Z113*Z212*Z220+Z012^2*Z103*Z201*Z122*Z220+Z002^2*Z210*Z113*Z121*Z222+Z002^2*Z210*Z223*Z111*Z122-Z002^2*Z220*Z123*Z211*Z112-Z002^2*Z113*Z120*Z211*Z222-Z012*Z002*Z223*Z201*Z112*Z120-Z212*Z022*Z113*Z000*Z121*Z202+Z212*Z022*Z000*Z223*Z112*Z101-Z212*Z122*Z000*Z023*Z111*Z202-Z212*Z102*Z003*Z111*Z222*Z020+Z212*Z122*Z020*Z003*Z202*Z111+Z212*Z112*Z020*Z123*Z001*Z202-Z212*Z112*Z023*Z000*Z101*Z222+Z212*Z112*Z103*Z000*Z021*Z222+Z212*Z112*Z020*Z101*Z003*Z222+Z212*Z022*Z123*Z000*Z111*Z202-Z212*Z112*Z100*Z021*Z003*Z222-Z212*Z112*Z103*Z020*Z222*Z001-Z212*Z112*Z120*Z023*Z202*Z001-Z212*Z112*Z000*Z123*Z202*Z021-Z212*Z102*Z001*Z120*Z013*Z222+Z212*Z112*Z120*Z003*Z021*Z202+Z212*Z022*Z100*Z003*Z221*Z112-Z212*Z022*Z000*Z103*Z221*Z112+Z212*Z102*Z020*Z113*Z001*Z222+Z212*Z022*Z013*Z102*Z201*Z120+Z222^2*Z000*Z111*Z103*Z012-Z222^2*Z010*Z002*Z111*Z103-Z222^2*Z110*Z003*Z011*Z102+Z222^2*Z003*Z101*Z012*Z110+Z222^2*Z103*Z011*Z002*Z110-Z222^2*Z110*Z001*Z103*Z012+Z222^2*Z010*Z113*Z101*Z002+Z222^2*Z003*Z010*Z111*Z102+Z222*Z122*Z010*Z003*Z101*Z212-Z222*Z012*Z100*Z202*Z021*Z113+Z222*Z122*Z010*Z001*Z202*Z113-Z222*Z122*Z000*Z011*Z113*Z202-Z222*Z122*Z013*Z000*Z101*Z212-Z222*Z122*Z003*Z111*Z202*Z010-Z222*Z102*Z010*Z003*Z121*Z212-Z222*Z102*Z000*Z011*Z123*Z212+Z222*Z102*Z000*Z013*Z121*Z212-Z222*Z102*Z110*Z001*Z023*Z212+Z222*Z102*Z110*Z021*Z003*Z212-Z222*Z022*Z203*Z010*Z111*Z102+Z222*Z022*Z003*Z111*Z212*Z100-Z012*Z102*Z120*Z223*Z001*Z212-Z012*Z122*Z100*Z202*Z023*Z211+Z012*Z022*Z220*Z101*Z203*Z112-Z012*Z122*Z220*Z103*Z001*Z212+Z012*Z022*Z103*Z120*Z201*Z212-Z012*Z022*Z223*Z200*Z101*Z112-Z012*Z022*Z113*Z200*Z221*Z102+Z012*Z022*Z120*Z102*Z211*Z203+Z012*Z022*Z100*Z223*Z201*Z112-Z012*Z002*Z220*Z121*Z203*Z112+Z012*Z102*Z120*Z213*Z001*Z222-Z012*Z002*Z200*Z123*Z112*Z221-Z012*Z002*Z123*Z211*Z222*Z100+Z012*Z002*Z100*Z213*Z121*Z222+Z012*Z002*Z120*Z103*Z211*Z222-Z012*Z002*Z223*Z100*Z121*Z212+Z012*Z022*Z123*Z202*Z100*Z211-Z012*Z022*Z120*Z103*Z211*Z202+Z022^2*Z200*Z213*Z101*Z112-Z202*Z012*Z020*Z101*Z213*Z122+Z012^2*Z201*Z120*Z102*Z223+Z012*Z022*Z223*Z111*Z102*Z200+Z012*Z002*Z223*Z100*Z211*Z122+Z012*Z022*Z200*Z103*Z221*Z112+Z012*Z002*Z223*Z101*Z212*Z120-Z012*Z002*Z100*Z213*Z221*Z122-Z012*Z002*Z123*Z220*Z101*Z212+Z012*Z002*Z200*Z123*Z222*Z111-Z012*Z022*Z113*Z202*Z101*Z220+Z012*Z022*Z123*Z200*Z212*Z101-Z012*Z022*Z213*Z100*Z121*Z202+Z012*Z022*Z120*Z101*Z213*Z202+Z012*Z002*Z123*Z221*Z212*Z100-Z012*Z022*Z123*Z100*Z201*Z212+Z012*Z102*Z200*Z113*Z222*Z021+Z012*Z122*Z200*Z103*Z021*Z212-Z022^2*Z110*Z202*Z213*Z101+Z102*Z112*Z223*Z011*Z202*Z020-Z102^2*Z023*Z010*Z221*Z212-Z102*Z122*Z010*Z203*Z021*Z212+Z112*Z002*Z013*Z201*Z122*Z220-Z212^2*Z120*Z023*Z101*Z002-Z022^2*Z210*Z203*Z101*Z112+Z022*Z012*Z111*Z100*Z203*Z222-Z022*Z012*Z223*Z110*Z201*Z102-Z022*Z012*Z210*Z203*Z121*Z102+Z022*Z102*Z003*Z211*Z222*Z110-Z022*Z122*Z210*Z113*Z001*Z202+Z022*Z002*Z103*Z110*Z221*Z212-Z022*Z122*Z103*Z200*Z011*Z212-Z022*Z012*Z113*Z201*Z222*Z100+Z022*Z012*Z223*Z101*Z202*Z110-Z022*Z012*Z200*Z211*Z123*Z102+Z022*Z012*Z213*Z121*Z102*Z200-Z022*Z002*Z200*Z213*Z121*Z112+Z022*Z002*Z200*Z123*Z211*Z112-Z022*Z002*Z223*Z100*Z211*Z112-Z022*Z002*Z203*Z210*Z111*Z122+Z022*Z012*Z100*Z201*Z213*Z122+Z022*Z012*Z110*Z103*Z201*Z222-Z022*Z012*Z210*Z123*Z101*Z202-Z102^2*Z220*Z021*Z013*Z212+Z002*Z112*Z210*Z121*Z023*Z202-Z202*Z002*Z123*Z112*Z221*Z010+Z202*Z002*Z110*Z013*Z121*Z222-Z202*Z012*Z120*Z021*Z213*Z102+Z202*Z102*Z123*Z011*Z212*Z020-Z202*Z022*Z223*Z010*Z101*Z112-Z202*Z022*Z010*Z113*Z221*Z102+Z202*Z002*Z110*Z223*Z011*Z122-Z202*Z002*Z020*Z111*Z212*Z123-Z202*Z002*Z120*Z113*Z021*Z212+Z202*Z102*Z023*Z121*Z212*Z010-Z202*Z102*Z010*Z023*Z111*Z222-Z202*Z102*Z110*Z013*Z021*Z222-Z202*Z022*Z213*Z001*Z112*Z120-Z202*Z012*Z020*Z103*Z111*Z222-Z202*Z102*Z010*Z123*Z021*Z212-Z202*Z022*Z103*Z212*Z121*Z010-Z212^2*Z103*Z000*Z021*Z122-Z222*Z002*Z110*Z103*Z212*Z021-Z012*Z022*Z200*Z103*Z212*Z121+Z012*Z022*Z113*Z201*Z102*Z220+Z012*Z022*Z203*Z100*Z212*Z121-Z012*Z022*Z103*Z220*Z201*Z112+Z012*Z002*Z220*Z123*Z112*Z201+Z012*Z002*Z103*Z121*Z212*Z220-Z012*Z002*Z120*Z103*Z221*Z212-Z022^2*Z113*Z210*Z201*Z102+Z022^2*Z100*Z113*Z201*Z212+Z022*Z012*Z103*Z211*Z122*Z200-Z102^2*Z013*Z221*Z022*Z210-Z202^2*Z120*Z023*Z012*Z111+Z202^2*Z013*Z111*Z022*Z120-Z202^2*Z110*Z011*Z023*Z122+Z202^2*Z123*Z112*Z021*Z010+Z202^2*Z020*Z113*Z122*Z011-Z202^2*Z020*Z123*Z011*Z112-Z202^2*Z120*Z022*Z011*Z113-Z202^2*Z010*Z023*Z121*Z112-Z112^2*Z223*Z021*Z200*Z002-Z112^2*Z223*Z020*Z001*Z202-Z112^2*Z220*Z023*Z201*Z002+Z112^2*Z203*Z001*Z222*Z020+Z112^2*Z000*Z203*Z221*Z022+Z112^2*Z200*Z023*Z221*Z002-Z112^2*Z020*Z203*Z221*Z002-Z112^2*Z023*Z200*Z001*Z222+Z112^2*Z203*Z220*Z021*Z002-Z112^2*Z000*Z203*Z222*Z021-Z112^2*Z220*Z001*Z203*Z022-Z112^2*Z003*Z200*Z221*Z022+Z112^2*Z000*Z023*Z222*Z201+Z112^2*Z223*Z201*Z002*Z020+Z112^2*Z003*Z021*Z222*Z200+Z112^2*Z000*Z223*Z021*Z202-Z112*Z012*Z023*Z101*Z202*Z220+Z112*Z122*Z203*Z000*Z212*Z021+Z112*Z002*Z103*Z221*Z212*Z020-Z112*Z002*Z023*Z121*Z212*Z200+Z112*Z012*Z200*Z123*Z001*Z222+Z112*Z012*Z223*Z020*Z101*Z202+Z112*Z022*Z220*Z203*Z102*Z011-Z112*Z022*Z003*Z220*Z101*Z212+Z112*Z012*Z023*Z220*Z201*Z102+Z112*Z012*Z203*Z221*Z102*Z020+Z112*Z102*Z000*Z021*Z213*Z222-Z112*Z102*Z001*Z023*Z212*Z220-Z112*Z102*Z020*Z003*Z221*Z212+Z112*Z102*Z220*Z021*Z003*Z212-Z112*Z102*Z200*Z013*Z021*Z222-Z112*Z022*Z123*Z211*Z202*Z000-Z122^2*Z210*Z003*Z011*Z202-Z122^2*Z000*Z011*Z212*Z203+Z122^2*Z210*Z003*Z201*Z012+Z122^2*Z013*Z200*Z211*Z002+Z122^2*Z213*Z010*Z201*Z002-Z122^2*Z003*Z201*Z212*Z010-Z122^2*Z001*Z013*Z212*Z200+Z002*Z112*Z103*Z021*Z222*Z210-Z122*Z022*Z103*Z211*Z202*Z010+Z122*Z102*Z210*Z011*Z222*Z003+Z122*Z102*Z013*Z200*Z021*Z212+Z122*Z102*Z003*Z010*Z221*Z212+Z122*Z112*Z013*Z222*Z001*Z200+Z122*Z112*Z003*Z010*Z201*Z222-Z122*Z112*Z010*Z203*Z001*Z222-Z122*Z112*Z003*Z010*Z202*Z221+Z122*Z112*Z000*Z013*Z221*Z202+Z122*Z112*Z223*Z010*Z202*Z001-Z122*Z102*Z001*Z210*Z013*Z222+Z122*Z002*Z223*Z010*Z101*Z212-Z122*Z102*Z010*Z223*Z001*Z212-Z122*Z102*Z213*Z000*Z011*Z222+Z122*Z102*Z011*Z000*Z223*Z212-Z122*Z112*Z200*Z003*Z011*Z222+Z102^2*Z010*Z223*Z212*Z021+Z102^2*Z220*Z023*Z011*Z212+Z102^2*Z210*Z012*Z023*Z221-Z102^2*Z220*Z213*Z011*Z022-Z102^2*Z223*Z010*Z211*Z022+Z102^2*Z213*Z220*Z021*Z012-Z102^2*Z010*Z213*Z021*Z222+Z212^2*Z100*Z003*Z021*Z122+Z212*Z102*Z120*Z011*Z222*Z003-Z222^2*Z013*Z110*Z101*Z002+Z222*Z112*Z010*Z003*Z121*Z202+Z222*Z012*Z103*Z110*Z021*Z202-Z222*Z002*Z010*Z121*Z203*Z112-Z222*Z012*Z000*Z122*Z103*Z211-Z222*Z002*Z213*Z100*Z021*Z112-Z222*Z022*Z110*Z102*Z201*Z013+Z222*Z022*Z100*Z213*Z112*Z001+Z222*Z022*Z113*Z010*Z201*Z102+Z222*Z122*Z100*Z013*Z001*Z212+Z222*Z122*Z110*Z003*Z011*Z202-Z222*Z112*Z010*Z123*Z001*Z202+Z222*Z012*Z100*Z111*Z023*Z202-Z002*Z012*Z113*Z221*Z202*Z120+Z002*Z012*Z210*Z223*Z121*Z102-Z002*Z022*Z113*Z220*Z211*Z102-Z002*Z012*Z123*Z111*Z202*Z220+Z002*Z012*Z113*Z120*Z201*Z222-Z002*Z022*Z210*Z102*Z223*Z111-Z002*Z012*Z103*Z210*Z222*Z121+Z002*Z022*Z213*Z110*Z202*Z121-Z002*Z022*Z203*Z121*Z212*Z110+Z002*Z102*Z120*Z211*Z013*Z222+Z002*Z022*Z123*Z110*Z201*Z212+Z002*Z102*Z210*Z023*Z222*Z111-Z002*Z102*Z113*Z222*Z021*Z210-Z002*Z122*Z023*Z111*Z202*Z210+Z012*Z112*Z220*Z003*Z121*Z202-Z012*Z022*Z203*Z221*Z112*Z100+Z012*Z022*Z220*Z111*Z103*Z202-Z012*Z002*Z223*Z111*Z122*Z200-Z012*Z022*Z101*Z203*Z212*Z120+Z012*Z002*Z122*Z221*Z200*Z113-Z012*Z022*Z120*Z213*Z201*Z102+Z012*Z102*Z123*Z001*Z212*Z220-Z012*Z102*Z003*Z120*Z211*Z222-Z012*Z002*Z200*Z222*Z113*Z121-Z012*Z002*Z113*Z220*Z122*Z201-Z012*Z122*Z200*Z023*Z101*Z212+Z012*Z122*Z220*Z001*Z202*Z113-Z112*Z012*Z003*Z200*Z121*Z222-Z022*Z112*Z103*Z210*Z222*Z001-Z102^2*Z023*Z011*Z222*Z210-Z022*Z002*Z210*Z113*Z101*Z222-Z122*Z002*Z200*Z023*Z211*Z112+Z202^2*Z113*Z120*Z021*Z012-Z102*Z022*Z213*Z121*Z202*Z010-Z002^2*Z213*Z221*Z112*Z120-Z002^2*Z223*Z121*Z112*Z210-Z002^2*Z213*Z220*Z111*Z122-Z002^2*Z113*Z221*Z122*Z210-Z002^2*Z223*Z110*Z211*Z122+Z002^2*Z220*Z213*Z121*Z112+Z002^2*Z123*Z210*Z221*Z112+Z002^2*Z221*Z113*Z212*Z120+Z002^2*Z220*Z113*Z122*Z211+Z002^2*Z223*Z110*Z121*Z212-Z002^2*Z123*Z210*Z111*Z222-Z002^2*Z220*Z113*Z212*Z121-Z002^2*Z223*Z120*Z111*Z212+Z002^2*Z120*Z213*Z222*Z111-Z002^2*Z123*Z110*Z221*Z212+Z002^2*Z123*Z211*Z222*Z110+Z002^2*Z120*Z223*Z211*Z112+Z002^2*Z220*Z123*Z111*Z212+Z002^2*Z213*Z110*Z122*Z221-Z002^2*Z213*Z121*Z222*Z110-Z022^2*Z103*Z200*Z211*Z112-Z112*Z022*Z200*Z223*Z011*Z102-Z002*Z012*Z110*Z221*Z203*Z122-Z012^2*Z123*Z100*Z202*Z221+Z022*Z002*Z103*Z111*Z222*Z210-Z002*Z112*Z023*Z210*Z101*Z222+Z002*Z112*Z120*Z013*Z221*Z202+Z002*Z022*Z213*Z220*Z111*Z102+Z002*Z022*Z123*Z111*Z202*Z210-Z002*Z112*Z123*Z202*Z021*Z210-Z002*Z112*Z220*Z013*Z202*Z121-Z002*Z102*Z223*Z212*Z021*Z110-Z002*Z022*Z213*Z101*Z112*Z220+Z002*Z012*Z223*Z111*Z202*Z120+Z002*Z012*Z220*Z113*Z121*Z202-Z002*Z012*Z123*Z221*Z102*Z210+Z002*Z012*Z123*Z211*Z102*Z220+Z002*Z012*Z213*Z120*Z221*Z102-Z002*Z112*Z120*Z011*Z223*Z202+Z002*Z022*Z220*Z103*Z211*Z112-Z002*Z022*Z110*Z213*Z221*Z102+Z002*Z012*Z210*Z221*Z103*Z122+Z102^2*Z220*Z013*Z211*Z022+Z102^2*Z010*Z023*Z211*Z222-Z102^2*Z210*Z021*Z012*Z223+Z102*Z002*Z123*Z210*Z011*Z222+Z102*Z012*Z220*Z111*Z023*Z202-Z102*Z012*Z023*Z202*Z121*Z210-Z102*Z012*Z123*Z001*Z222*Z210-Z102*Z002*Z013*Z121*Z222*Z210-Z102*Z002*Z010*Z123*Z211*Z222+Z102*Z002*Z213*Z010*Z121*Z222-Z102*Z002*Z223*Z010*Z121*Z212-Z102*Z002*Z213*Z220*Z021*Z112+Z102*Z022*Z123*Z010*Z202*Z211-Z102*Z022*Z123*Z210*Z011*Z202+Z102*Z022*Z220*Z213*Z112*Z001+Z102*Z122*Z013*Z001*Z212*Z220-Z102*Z122*Z020*Z213*Z011*Z202-Z102*Z112*Z010*Z023*Z201*Z222-Z102*Z112*Z203*Z020*Z011*Z222-Z112^2*Z023*Z202*Z221*Z000+Z122*Z012*Z103*Z001*Z222*Z210-Z222*Z012*Z023*Z110*Z101*Z202+Z222*Z002*Z010*Z123*Z112*Z201+Z222*Z122*Z013*Z000*Z111*Z202-Z222*Z122*Z003*Z100*Z011*Z212-Z222*Z022*Z100*Z113*Z001*Z212+Z222*Z002*Z010*Z103*Z121*Z212-Z222*Z002*Z023*Z111*Z212*Z100+Z222*Z022*Z213*Z111*Z102*Z000+Z222*Z002*Z010*Z111*Z203*Z122-Z222*Z112*Z013*Z202*Z121*Z000+Z222*Z112*Z123*Z011*Z202*Z000-Z222*Z122*Z013*Z001*Z202*Z110+Z222*Z112*Z100*Z021*Z013*Z202+Z222*Z012*Z213*Z000*Z122*Z101+Z222*Z022*Z010*Z101*Z203*Z112-Z222*Z122*Z010*Z103*Z001*Z212+Z222*Z012*Z100*Z003*Z211*Z122+Z002*Z012*Z110*Z201*Z223*Z122-Z002*Z012*Z210*Z223*Z101*Z122-Z002*Z012*Z220*Z122*Z103*Z211-Z002*Z102*Z023*Z211*Z222*Z110-Z002*Z102*Z120*Z013*Z221*Z212+Z002*Z012*Z110*Z121*Z203*Z222+Z002*Z012*Z202*Z110*Z123*Z221+Z002*Z102*Z110*Z023*Z221*Z212-Z002*Z102*Z213*Z120*Z011*Z222+Z002*Z102*Z011*Z120*Z223*Z212+Z002*Z112*Z123*Z220*Z011*Z202-Z002*Z012*Z120*Z203*Z222*Z111-Z002*Z012*Z123*Z201*Z222*Z110+Z002*Z022*Z203*Z120*Z212*Z111+Z002*Z022*Z120*Z213*Z112*Z201-Z002*Z022*Z103*Z221*Z112*Z210+Z002*Z022*Z120*Z113*Z202*Z211-Z002*Z022*Z203*Z120*Z211*Z112-Z012^2*Z123*Z201*Z102*Z220-Z112*Z022*Z220*Z011*Z103*Z202+Z112*Z122*Z001*Z213*Z020*Z202+Z112*Z012*Z223*Z102*Z021*Z200-Z112*Z012*Z203*Z021*Z102*Z220-Z112*Z012*Z020*Z103*Z202*Z221-Z112*Z012*Z200*Z223*Z122*Z001+Z112*Z022*Z220*Z001*Z103*Z212+Z112*Z102*Z223*Z020*Z001*Z212-Z112*Z012*Z000*Z221*Z203*Z122+Z112*Z022*Z213*Z202*Z000*Z121+Z112*Z022*Z200*Z013*Z221*Z102-Z112*Z022*Z000*Z203*Z121*Z212-Z212^2*Z020*Z103*Z121*Z002+Z212^2*Z020*Z103*Z122*Z001-Z212^2*Z020*Z003*Z101*Z122+Z212^2*Z023*Z001*Z102*Z120-Z212^2*Z103*Z120*Z001*Z022-Z212^2*Z000*Z121*Z102*Z023-Z212^2*Z100*Z003*Z121*Z022-Z212^2*Z003*Z120*Z021*Z102-Z212^2*Z023*Z001*Z122*Z100+Z212^2*Z120*Z003*Z101*Z022+Z212^2*Z020*Z003*Z102*Z121+Z212^2*Z000*Z022*Z121*Z103-Z212^2*Z000*Z101*Z022*Z123+Z212^2*Z000*Z021*Z123*Z102-Z212^2*Z100*Z123*Z021*Z002+Z212^2*Z023*Z101*Z122*Z000+Z002*Z022*Z223*Z110*Z102*Z211+Z002*Z122*Z023*Z211*Z202*Z110-Z002*Z012*Z223*Z120*Z102*Z211+Z002*Z012*Z210*Z123*Z101*Z222-Z002*Z122*Z220*Z011*Z113*Z202-Z002*Z122*Z013*Z220*Z101*Z212-Z002*Z102*Z220*Z011*Z123*Z212+Z002*Z102*Z021*Z213*Z222*Z110+Z002*Z102*Z013*Z220*Z121*Z212-Z002*Z022*Z123*Z110*Z211*Z202-Z012^2*Z123*Z101*Z222*Z200-Z012^2*Z223*Z200*Z121*Z102+Z012^2*Z100*Z203*Z221*Z122-Z012^2*Z103*Z220*Z121*Z202-Z012^2*Z220*Z203*Z101*Z122-Z012^2*Z100*Z223*Z122*Z201-Z112*Z022*Z200*Z123*Z001*Z212+Z022*Z102*Z123*Z200*Z011*Z212+Z022*Z102*Z113*Z001*Z222*Z210-Z022*Z002*Z200*Z111*Z212*Z123+Z022*Z002*Z223*Z100*Z111*Z212-Z022*Z012*Z223*Z100*Z202*Z111+Z022*Z012*Z100*Z221*Z113*Z202+Z022*Z012*Z103*Z210*Z121*Z202+Z022*Z012*Z110*Z203*Z221*Z102+Z022*Z122*Z100*Z011*Z203*Z212-Z022*Z122*Z100*Z212*Z201*Z013-Z022*Z102*Z003*Z221*Z212*Z110+Z022*Z012*Z203*Z122*Z101*Z210+Z022*Z112*Z103*Z011*Z222*Z200-Z022*Z002*Z110*Z103*Z211*Z222+Z022*Z012*Z210*Z201*Z123*Z102-Z102^2*Z213*Z020*Z012*Z221+Z102^2*Z013*Z210*Z222*Z021+Z102^2*Z223*Z020*Z211*Z012-Z102^2*Z020*Z013*Z211*Z222-Z102^2*Z023*Z211*Z012*Z220-Z102^2*Z020*Z223*Z011*Z212+Z102^2*Z213*Z221*Z022*Z010+Z102^2*Z213*Z011*Z222*Z020-Z212*Z012*Z003*Z100*Z221*Z122+Z212*Z022*Z013*Z121*Z202*Z100+Z212*Z012*Z023*Z120*Z101*Z202+Z212*Z112*Z000*Z121*Z023*Z202+Z212*Z012*Z020*Z203*Z122*Z101-Z212*Z112*Z020*Z003*Z121*Z202-Z212*Z012*Z223*Z101*Z122*Z000-Z212*Z002*Z100*Z013*Z121*Z222-Z212*Z002*Z020*Z123*Z201*Z112-Z212*Z022*Z100*Z123*Z011*Z202+Z212*Z102*Z000*Z023*Z222*Z111-Z212*Z102*Z000*Z113*Z222*Z021-Z122*Z022*Z101*Z010*Z203*Z212+Z112*Z002*Z123*Z200*Z021*Z212+Z022*Z002*Z100*Z113*Z211*Z222-Z202*Z102*Z113*Z020*Z011*Z222+Z202*Z102*Z120*Z013*Z021*Z212-Z202*Z112*Z103*Z010*Z021*Z222+Z202*Z112*Z120*Z013*Z222*Z001+Z202*Z112*Z023*Z222*Z101*Z010-Z202*Z022*Z110*Z123*Z001*Z212-Z202*Z112*Z003*Z011*Z222*Z120+Z202*Z112*Z020*Z103*Z011*Z222+Z202*Z022*Z103*Z221*Z112*Z010+Z202*Z002*Z213*Z120*Z112*Z021-Z202*Z122*Z010*Z023*Z101*Z212-Z202*Z002*Z023*Z110*Z121*Z212-Z202*Z122*Z103*Z020*Z011*Z212+Z202*Z012*Z123*Z110*Z001*Z222+Z212^2*Z123*Z001*Z022*Z100+Z212^2*Z123*Z002*Z101*Z020-Z212^2*Z020*Z123*Z001*Z102-Z112*Z002*Z103*Z211*Z222*Z020-Z112*Z012*Z000*Z223*Z121*Z202+Z112*Z012*Z000*Z202*Z123*Z221-Z112*Z002*Z200*Z123*Z011*Z222-Z112*Z002*Z013*Z122*Z221*Z200+Z112*Z022*Z013*Z220*Z101*Z202+Z112*Z022*Z200*Z121*Z003*Z212+Z112*Z012*Z103*Z201*Z222*Z020-Z112*Z012*Z003*Z201*Z122*Z220-Z112*Z002*Z213*Z020*Z201*Z122-Z122^2*Z200*Z003*Z211*Z012+Z102*Z112*Z010*Z023*Z221*Z202-Z102*Z112*Z013*Z221*Z202*Z020+Z102*Z112*Z203*Z222*Z021*Z010-Z102*Z112*Z021*Z003*Z210*Z222-Z102*Z122*Z010*Z202*Z023*Z211+Z102*Z112*Z020*Z013*Z201*Z222+Z102*Z112*Z220*Z021*Z013*Z202+Z102*Z022*Z003*Z221*Z112*Z210-Z102*Z022*Z223*Z210*Z001*Z112-Z102*Z022*Z013*Z111*Z202*Z220+Z102*Z122*Z013*Z211*Z202*Z020+Z102*Z022*Z010*Z223*Z201*Z112+Z102*Z002*Z223*Z020*Z111*Z212+Z102*Z002*Z113*Z021*Z212*Z220-Z102*Z002*Z213*Z111*Z222*Z020-Z102*Z002*Z113*Z020*Z221*Z212-Z102*Z002*Z023*Z210*Z221*Z112+Z122*Z112*Z003*Z210*Z021*Z202-Z122*Z012*Z000*Z203*Z222*Z111-Z122*Z012*Z113*Z001*Z222*Z200-Z122*Z012*Z200*Z021*Z213*Z102+Z122*Z022*Z203*Z000*Z212*Z111+Z122*Z022*Z213*Z112*Z201*Z000+Z122*Z022*Z113*Z202*Z211*Z000+Z122*Z022*Z103*Z010*Z201*Z212+Z122*Z022*Z010*Z102*Z211*Z203-Z122*Z022*Z203*Z211*Z112*Z000-Z122*Z002*Z223*Z010*Z201*Z112-Z122*Z002*Z113*Z021*Z212*Z200-Z122*Z012*Z223*Z000*Z102*Z211-Z122*Z022*Z210*Z102*Z011*Z203-Z122*Z012*Z210*Z023*Z201*Z102-Z122*Z022*Z000*Z111*Z202*Z213-Z122*Z022*Z200*Z213*Z001*Z112-Z122*Z002*Z010*Z103*Z221*Z212-Z122*Z002*Z213*Z010*Z222*Z101-Z102*Z022*Z220*Z003*Z211*Z112+Z102*Z002*Z213*Z220*Z011*Z122+Z102*Z002*Z010*Z123*Z221*Z212+Z102*Z002*Z210*Z122*Z221*Z013+Z102*Z012*Z020*Z201*Z213*Z122-Z102*Z112*Z220*Z023*Z011*Z202+Z102*Z112*Z210*Z023*Z001*Z222-Z102*Z022*Z123*Z201*Z212*Z010+Z102*Z022*Z113*Z220*Z011*Z202-Z102*Z012*Z223*Z020*Z202*Z111+Z102*Z012*Z020*Z221*Z113*Z202-Z102*Z012*Z220*Z202*Z021*Z113+Z012*Z112*Z023*Z100*Z221*Z202+Z202^2*Z110*Z123*Z011*Z022-Z122*Z112*Z210*Z023*Z202*Z001+Z212*Z012*Z103*Z020*Z121*Z202-Z212*Z012*Z100*Z023*Z202*Z121-Z212*Z002*Z223*Z100*Z011*Z122-Z212*Z002*Z103*Z120*Z011*Z222-Z212*Z012*Z120*Z023*Z201*Z102+Z212*Z002*Z123*Z100*Z011*Z222+Z212*Z012*Z223*Z000*Z121*Z102+Z212*Z002*Z103*Z020*Z111*Z222+Z212*Z002*Z023*Z120*Z201*Z112+Z212*Z002*Z223*Z100*Z021*Z112-Z212*Z122*Z013*Z100*Z021*Z202-Z212*Z012*Z020*Z103*Z201*Z122+Z212*Z012*Z100*Z123*Z021*Z202+Z212*Z012*Z100*Z003*Z121*Z222-Z212*Z022*Z003*Z201*Z112*Z120-Z212*Z022*Z000*Z102*Z223*Z111+Z212*Z012*Z100*Z223*Z001*Z122-Z222^2*Z103*Z011*Z112*Z000-Z112*Z022*Z000*Z213*Z221*Z102+Z202^2*Z110*Z013*Z021*Z122-Z202^2*Z013*Z020*Z111*Z122+Z202^2*Z110*Z023*Z121*Z012+Z202^2*Z013*Z121*Z112*Z020-Z202^2*Z120*Z013*Z021*Z112-Z202^2*Z113*Z122*Z021*Z010+Z202^2*Z023*Z120*Z011*Z112-Z202^2*Z010*Z123*Z111*Z022-Z202^2*Z110*Z013*Z121*Z022+Z202^2*Z020*Z123*Z111*Z012+Z202^2*Z023*Z111*Z122*Z010-Z202^2*Z123*Z110*Z021*Z012-Z202^2*Z020*Z113*Z121*Z012+Z202^2*Z113*Z121*Z022*Z010-Z202*Z102*Z020*Z013*Z121*Z212+Z202*Z022*Z010*Z223*Z111*Z102-Z202*Z012*Z110*Z223*Z122*Z001+Z202*Z002*Z121*Z020*Z212*Z113-Z202*Z002*Z010*Z222*Z113*Z121-Z202*Z012*Z110*Z003*Z121*Z222-Z202*Z002*Z023*Z211*Z112*Z120+Z202*Z002*Z120*Z011*Z113*Z222+Z202*Z002*Z123*Z222*Z111*Z010+Z212^2*Z120*Z103*Z021*Z002+Z212*Z122*Z023*Z100*Z202*Z011-Z122^2*Z213*Z011*Z002*Z200+Z122^2*Z010*Z001*Z212*Z203+Z122^2*Z200*Z011*Z003*Z212-Z212*Z022*Z013*Z202*Z101*Z120+Z122^2*Z203*Z011*Z002*Z210+Z122^2*Z211*Z000*Z203*Z012+Z122^2*Z210*Z001*Z013*Z202-Z122^2*Z213*Z202*Z001*Z010-Z122^2*Z013*Z211*Z202*Z000+Z122^2*Z200*Z213*Z012*Z001-Z122^2*Z013*Z201*Z002*Z210-Z122^2*Z213*Z201*Z012*Z000+Z122^2*Z010*Z211*Z003*Z202+Z122^2*Z000*Z013*Z201*Z212+Z122^2*Z000*Z213*Z011*Z202-Z122^2*Z210*Z203*Z001*Z012-Z122^2*Z203*Z211*Z002*Z010-Z122*Z102*Z200*Z023*Z011*Z212-Z122*Z002*Z103*Z210*Z011*Z222+Z122*Z002*Z213*Z200*Z112*Z021+Z122*Z002*Z013*Z210*Z101*Z222+Z122*Z012*Z023*Z210*Z101*Z202+Z122*Z012*Z200*Z222*Z111*Z003-Z122*Z022*Z113*Z000*Z201*Z212+Z122*Z022*Z200*Z113*Z001*Z212-Z122*Z012*Z000*Z113*Z221*Z202+Z012^2*Z103*Z121*Z222*Z200-Z012^2*Z120*Z102*Z203*Z221-Z012^2*Z200*Z221*Z103*Z122-Z112*Z002*Z020*Z223*Z101*Z212+Z022*Z102*Z223*Z001*Z212*Z110+Z022*Z002*Z100*Z221*Z213*Z112+Z022*Z002*Z200*Z121*Z212*Z113+Z022*Z002*Z113*Z210*Z122*Z201-Z022*Z002*Z223*Z110*Z101*Z212+Z022*Z002*Z203*Z210*Z121*Z112-Z022*Z002*Z213*Z100*Z111*Z222-Z022*Z002*Z113*Z100*Z221*Z212+Z022*Z122*Z101*Z200*Z013*Z212-Z022*Z012*Z103*Z111*Z222*Z200-Z022*Z102*Z013*Z121*Z212*Z200-Z022*Z102*Z213*Z110*Z001*Z222+Z022*Z002*Z203*Z211*Z122*Z110-Z022*Z102*Z113*Z200*Z011*Z222-Z022*Z102*Z003*Z210*Z111*Z222+Z012^2*Z123*Z200*Z221*Z102+Z112*Z102*Z023*Z200*Z011*Z222+Z112*Z012*Z201*Z223*Z122*Z000-Z112*Z012*Z020*Z101*Z222*Z203+Z112*Z012*Z003*Z221*Z122*Z200-Z112*Z122*Z003*Z200*Z021*Z212+Z112*Z122*Z023*Z200*Z212*Z001+Z112*Z002*Z020*Z213*Z222*Z101+Z112*Z002*Z013*Z121*Z222*Z200-Z112*Z002*Z103*Z212*Z021*Z220-Z112*Z022*Z220*Z102*Z201*Z013+Z112*Z022*Z123*Z000*Z201*Z212-Z112*Z102*Z213*Z020*Z001*Z222+Z112*Z002*Z020*Z203*Z211*Z122+Z112*Z122*Z003*Z011*Z202*Z220+Z212*Z012*Z123*Z101*Z222*Z000-Z102*Z002*Z223*Z011*Z122*Z210-Z112*Z002*Z203*Z011*Z122*Z220+Z122*Z022*Z210*Z013*Z102*Z201-Z102*Z112*Z223*Z010*Z021*Z202+Z112^2*Z020*Z003*Z221*Z202+Z122*Z002*Z200*Z011*Z113*Z222-Z012*Z102*Z123*Z200*Z021*Z212+Z122*Z022*Z003*Z200*Z211*Z112-Z102*Z012*Z003*Z210*Z221*Z122+Z102*Z122*Z020*Z011*Z203*Z212-Z102*Z122*Z020*Z212*Z201*Z013+Z102*Z122*Z023*Z212*Z201*Z010+Z102*Z022*Z003*Z220*Z111*Z212+Z102*Z022*Z013*Z210*Z121*Z202+Z102*Z122*Z023*Z210*Z202*Z011+Z102*Z012*Z111*Z203*Z222*Z020+Z102*Z022*Z203*Z010*Z212*Z121+Z102*Z002*Z223*Z211*Z122*Z010-Z102*Z012*Z220*Z213*Z122*Z001-Z102*Z122*Z003*Z011*Z212*Z220-Z102*Z022*Z113*Z001*Z212*Z220-Z102*Z002*Z023*Z220*Z111*Z212+Z102*Z122*Z010*Z213*Z021*Z202-Z102*Z012*Z020*Z113*Z201*Z222-Z102*Z022*Z010*Z203*Z221*Z112-Z122*Z002*Z200*Z013*Z111*Z222+Z122*Z002*Z023*Z210*Z201*Z112+Z122*Z002*Z111*Z023*Z200*Z212+Z122*Z012*Z113*Z000*Z201*Z222-Z122*Z022*Z210*Z003*Z201*Z112-Z122*Z022*Z213*Z201*Z102*Z010-Z122*Z102*Z003*Z010*Z211*Z222-Z122*Z012*Z021*Z103*Z202*Z210-Z122*Z102*Z000*Z013*Z221*Z212+Z122*Z112*Z203*Z222*Z011*Z000-Z122*Z022*Z200*Z013*Z211*Z102-Z122*Z112*Z013*Z000*Z201*Z222+Z012*Z122*Z100*Z023*Z212*Z201-Z012*Z122*Z203*Z021*Z212*Z100-Z012*Z122*Z003*Z220*Z111*Z202-Z012*Z102*Z220*Z003*Z121*Z212+Z012*Z102*Z200*Z023*Z121*Z212-Z012*Z022*Z203*Z111*Z102*Z220+Z012*Z102*Z120*Z003*Z221*Z212-Z012*Z112*Z023*Z201*Z222*Z100-Z012*Z112*Z103*Z200*Z021*Z222+Z012*Z112*Z003*Z120*Z201*Z222-Z012*Z112*Z120*Z203*Z001*Z222-Z012*Z112*Z003*Z120*Z202*Z221+Z012*Z112*Z200*Z023*Z222*Z101-Z012*Z112*Z223*Z021*Z202*Z100+Z012*Z112*Z223*Z120*Z202*Z001+Z012*Z112*Z100*Z203*Z222*Z021-Z012*Z112*Z220*Z123*Z001*Z202+Z012*Z002*Z220*Z111*Z203*Z122-Z022^2*Z110*Z203*Z211*Z102+Z022^2*Z113*Z210*Z101*Z202-Z222^2*Z113*Z010*Z001*Z102-Z222^2*Z113*Z000*Z101*Z012-Z222^2*Z003*Z101*Z112*Z010+Z222^2*Z113*Z000*Z011*Z102-Z222^2*Z013*Z111*Z102*Z000-Z222^2*Z100*Z003*Z111*Z012+Z222^2*Z100*Z113*Z001*Z012-Z222^2*Z100*Z113*Z002*Z011+Z222^2*Z010*Z103*Z001*Z112-Z222^2*Z100*Z013*Z001*Z112+Z222^2*Z003*Z100*Z011*Z112+Z222*Z012*Z110*Z203*Z122*Z001+Z222*Z122*Z103*Z011*Z212*Z000+Z222*Z022*Z010*Z111*Z103*Z202+Z222*Z022*Z110*Z203*Z102*Z011+Z222*Z022*Z000*Z101*Z113*Z212-Z222*Z002*Z100*Z013*Z122*Z211+Z222*Z002*Z023*Z101*Z212*Z110+Z222*Z002*Z110*Z013*Z201*Z122-Z222*Z022*Z103*Z000*Z111*Z212-Z222*Z022*Z113*Z211*Z102*Z000-Z222*Z022*Z110*Z011*Z103*Z202-Z222*Z002*Z203*Z110*Z011*Z122-Z222*Z012*Z203*Z110*Z021*Z102-Z222*Z012*Z123*Z000*Z111*Z202-Z102*Z002*Z013*Z122*Z211*Z220+Z102*Z002*Z113*Z211*Z222*Z020+Z102*Z002*Z210*Z223*Z021*Z112-Z102*Z122*Z013*Z210*Z021*Z202-Z102*Z012*Z203*Z020*Z211*Z122+Z102*Z012*Z210*Z123*Z021*Z202+Z102*Z012*Z003*Z121*Z222*Z210+Z102*Z012*Z210*Z223*Z001*Z122+Z102*Z002*Z020*Z221*Z213*Z112-Z102*Z002*Z010*Z213*Z221*Z122+Z102*Z002*Z220*Z023*Z211*Z112+Z212*Z012*Z000*Z221*Z103*Z122-Z212*Z012*Z100*Z123*Z001*Z222+Z212*Z012*Z021*Z203*Z102*Z120+Z212*Z002*Z013*Z101*Z222*Z120+Z212*Z122*Z000*Z113*Z021*Z202+Z212*Z012*Z020*Z201*Z123*Z102-Z212*Z122*Z020*Z113*Z001*Z202+Z212*Z022*Z113*Z221*Z102*Z000+Z222^2*Z000*Z013*Z101*Z112+Z222^2*Z110*Z013*Z001*Z102+Z222*Z022*Z110*Z001*Z103*Z212-Z222*Z022*Z103*Z201*Z112*Z010-Z222*Z022*Z003*Z101*Z212*Z110-Z222*Z012*Z000*Z121*Z213*Z102+Z222*Z102*Z123*Z010*Z001*Z212-Z222*Z002*Z113*Z010*Z122*Z201+Z222*Z002*Z023*Z211*Z112*Z100+Z222*Z002*Z100*Z113*Z021*Z212-Z222*Z022*Z113*Z010*Z202*Z101-Z222*Z022*Z003*Z211*Z112*Z100+Z222*Z002*Z213*Z011*Z122*Z100+Z222*Z022*Z013*Z101*Z202*Z110-Z222*Z022*Z213*Z000*Z101*Z112+Z222*Z012*Z000*Z113*Z121*Z202-Z222*Z012*Z110*Z003*Z201*Z122+Z222*Z012*Z123*Z000*Z211*Z102-Z222*Z112*Z023*Z011*Z202*Z100+Z222*Z022*Z103*Z000*Z211*Z112+Z222*Z022*Z113*Z011*Z202*Z100+Z202*Z002*Z010*Z122*Z221*Z113+Z202*Z002*Z120*Z111*Z023*Z212+Z202*Z012*Z110*Z223*Z102*Z021+Z202*Z012*Z103*Z020*Z211*Z122-Z202*Z012*Z110*Z221*Z023*Z102-Z202*Z102*Z023*Z011*Z212*Z120-Z202*Z022*Z013*Z211*Z102*Z120-Z202*Z022*Z120*Z003*Z111*Z212+Z202*Z022*Z011*Z213*Z102*Z120+Z202*Z102*Z013*Z111*Z222*Z020+Z202*Z102*Z113*Z222*Z021*Z010+Z202*Z122*Z103*Z021*Z212*Z010+Z202*Z012*Z120*Z023*Z211*Z102+Z202*Z012*Z113*Z020*Z222*Z101+Z202*Z002*Z020*Z213*Z111*Z122+Z202*Z102*Z023*Z011*Z222*Z110+Z202*Z012*Z003*Z110*Z221*Z122-Z202*Z122*Z110*Z003*Z021*Z212+Z202*Z122*Z023*Z110*Z212*Z001+Z112*Z122*Z020*Z201*Z212*Z003-Z112*Z102*Z000*Z223*Z212*Z021+Z112*Z102*Z000*Z023*Z221*Z212-Z112*Z122*Z013*Z220*Z001*Z202-Z112*Z012*Z000*Z123*Z201*Z222-Z112*Z122*Z020*Z203*Z001*Z212-Z112*Z122*Z020*Z003*Z211*Z202+Z112*Z022*Z223*Z102*Z000*Z211+Z112*Z122*Z000*Z023*Z211*Z202+Z112*Z002*Z223*Z011*Z122*Z200+Z112*Z102*Z020*Z003*Z211*Z222-Z112*Z122*Z000*Z213*Z202*Z021-Z112*Z122*Z000*Z212*Z023*Z201+Z112*Z012*Z220*Z203*Z122*Z001-Z112*Z012*Z221*Z200*Z023*Z102+Z112*Z012*Z121*Z203*Z222*Z000+Z112*Z002*Z023*Z220*Z101*Z212+Z202*Z022*Z123*Z010*Z212*Z101-Z212*Z022*Z223*Z001*Z112*Z100+Z222^2*Z100*Z111*Z013*Z002+Z002*Z012*Z213*Z220*Z122*Z101-Z022*Z002*Z200*Z211*Z113*Z122+Z102^2*Z013*Z020*Z212*Z221+Z012^2*Z123*Z201*Z222*Z100+Z012^2*Z203*Z120*Z101*Z222+Z012^2*Z220*Z123*Z101*Z202+Z012^2*Z100*Z223*Z121*Z202+Z012^2*Z223*Z122*Z101*Z200-Z012^2*Z103*Z120*Z201*Z222-Z012^2*Z223*Z120*Z101*Z202+Z012^2*Z203*Z121*Z102*Z220+Z012^2*Z103*Z202*Z221*Z120-Z012^2*Z100*Z203*Z121*Z222+Z022*Z102*Z200*Z013*Z111*Z222+Z022*Z112*Z100*Z223*Z011*Z202+Z022*Z012*Z113*Z200*Z222*Z101-Z022*Z112*Z003*Z121*Z202*Z210-Z022*Z002*Z213*Z110*Z201*Z122+Z022*Z002*Z213*Z111*Z122*Z200-Z022*Z012*Z110*Z101*Z222*Z203+Z022*Z002*Z213*Z222*Z101*Z110-Z022*Z002*Z123*Z201*Z112*Z210+Z022*Z122*Z110*Z001*Z213*Z202-Z022*Z012*Z203*Z211*Z122*Z100-Z022*Z012*Z103*Z202*Z221*Z110-Z022*Z012*Z103*Z201*Z122*Z210+Z102^2*Z223*Z210*Z011*Z022+Z202*Z002*Z010*Z223*Z121*Z112+Z202*Z122*Z101*Z013*Z212*Z020+Z202*Z022*Z013*Z221*Z102*Z110-Z202*Z002*Z110*Z123*Z011*Z222-Z202*Z002*Z020*Z213*Z121*Z112+Z202*Z002*Z123*Z211*Z112*Z020-Z202*Z002*Z020*Z211*Z113*Z122+Z202*Z002*Z123*Z021*Z212*Z110-Z202*Z002*Z110*Z013*Z122*Z221+Z202*Z022*Z110*Z121*Z003*Z212+Z202*Z022*Z113*Z001*Z212*Z120-Z202*Z012*Z020*Z211*Z123*Z102+Z202*Z012*Z213*Z020*Z121*Z102-Z202*Z002*Z013*Z111*Z222*Z120-Z202*Z002*Z010*Z223*Z111*Z122+Z202*Z022*Z003*Z120*Z211*Z112-Z202*Z022*Z110*Z223*Z011*Z102+Z212^2*Z100*Z023*Z121*Z002;

FF7 = -Z213*Z211*Z020*Z003*Z101*Z122-Z103*Z101*Z010*Z213*Z021*Z222-Z103*Z101*Z023*Z011*Z222*Z210-Z103*Z001*Z223*Z020*Z211*Z112-Z103*Z101*Z020*Z013*Z211*Z222-Z103*Z101*Z020*Z223*Z011*Z212+Z103*Z101*Z213*Z221*Z022*Z010+Z103*Z101*Z213*Z011*Z222*Z020+Z103*Z121*Z210*Z013*Z201*Z022-Z103*Z011*Z220*Z023*Z201*Z112-Z103*Z101*Z220*Z021*Z013*Z212-Z103*Z121*Z010*Z202*Z023*Z211+Z103*Z111*Z023*Z220*Z012*Z201+Z203*Z101*Z110*Z221*Z013*Z022+Z223*Z221*Z100*Z113*Z001*Z012+Z123*Z121*Z010*Z001*Z212*Z203+Z013*Z011*Z100*Z223*Z121*Z202+Z013*Z011*Z223*Z122*Z101*Z200+Z013*Z011*Z123*Z200*Z221*Z102-Z013*Z121*Z103*Z200*Z211*Z022+Z013*Z011*Z201*Z120*Z102*Z223-Z013*Z021*Z203*Z111*Z102*Z220-Z013*Z111*Z120*Z223*Z201*Z002+Z013*Z011*Z123*Z201*Z222*Z100-Z013*Z011*Z123*Z100*Z202*Z221-Z013*Z011*Z123*Z101*Z222*Z200-Z013*Z011*Z223*Z200*Z121*Z102+Z013*Z021*Z103*Z211*Z122*Z200-Z013*Z001*Z223*Z111*Z122*Z200+Z103*Z101*Z010*Z023*Z211*Z222-Z023*Z021*Z200*Z213*Z111*Z102-Z003*Z011*Z113*Z220*Z122*Z201-Z023*Z011*Z210*Z203*Z121*Z102-Z023*Z001*Z203*Z210*Z111*Z122+Z003*Z001*Z123*Z211*Z222*Z110+Z103*Z001*Z220*Z023*Z211*Z112-Z023*Z011*Z113*Z200*Z221*Z102-Z123*Z121*Z213*Z202*Z001*Z010-Z103*Z101*Z210*Z021*Z012*Z223-Z103*Z001*Z213*Z111*Z222*Z020-Z103*Z001*Z210*Z223*Z111*Z022-Z103*Z001*Z013*Z121*Z222*Z210+Z103*Z001*Z213*Z010*Z121*Z222-Z103*Z001*Z010*Z213*Z221*Z122+Z103*Z101*Z223*Z020*Z211*Z012+Z103*Z101*Z220*Z023*Z011*Z212+Z103*Z101*Z210*Z012*Z023*Z221-Z103*Z121*Z023*Z201*Z012*Z210+Z103*Z001*Z013*Z220*Z121*Z212-Z103*Z001*Z213*Z220*Z012*Z121-Z103*Z011*Z210*Z223*Z121*Z002-Z103*Z021*Z210*Z201*Z013*Z122-Z103*Z111*Z020*Z201*Z223*Z012+Z003*Z011*Z202*Z110*Z123*Z221-Z003*Z001*Z213*Z121*Z222*Z110+Z003*Z001*Z120*Z223*Z211*Z112+Z003*Z001*Z220*Z123*Z111*Z212+Z003*Z011*Z220*Z123*Z112*Z201-Z003*Z011*Z113*Z221*Z202*Z120-Z003*Z011*Z123*Z220*Z101*Z212+Z003*Z011*Z210*Z223*Z121*Z102-Z003*Z011*Z220*Z121*Z213*Z102+Z003*Z021*Z120*Z213*Z112*Z201-Z003*Z021*Z123*Z201*Z112*Z210-Z003*Z021*Z123*Z110*Z211*Z202-Z003*Z001*Z220*Z123*Z211*Z112+Z003*Z001*Z120*Z213*Z222*Z111-Z003*Z001*Z123*Z110*Z221*Z212+Z013*Z021*Z123*Z202*Z100*Z211+Z013*Z011*Z100*Z203*Z221*Z122-Z013*Z011*Z103*Z220*Z121*Z202+Z013*Z001*Z123*Z211*Z102*Z220+Z013*Z011*Z103*Z202*Z221*Z120+Z013*Z021*Z223*Z111*Z102*Z200+Z013*Z011*Z203*Z120*Z101*Z222+Z013*Z011*Z220*Z123*Z101*Z202+Z013*Z011*Z103*Z201*Z122*Z220-Z013*Z011*Z200*Z221*Z103*Z122-Z013*Z001*Z220*Z121*Z203*Z112-Z013*Z001*Z120*Z103*Z221*Z212+Z013*Z021*Z111*Z100*Z203*Z222-Z113*Z011*Z003*Z200*Z121*Z222+Z203*Z111*Z020*Z013*Z221*Z102-Z203*Z011*Z023*Z101*Z212*Z120+Z203*Z001*Z010*Z122*Z221*Z113+Z203*Z001*Z120*Z111*Z023*Z212+Z203*Z201*Z013*Z121*Z112*Z020+Z203*Z201*Z123*Z112*Z021*Z010-Z203*Z201*Z020*Z113*Z121*Z012-Z203*Z101*Z010*Z113*Z221*Z022+Z203*Z021*Z123*Z110*Z211*Z002-Z203*Z001*Z020*Z111*Z212*Z123-Z203*Z201*Z120*Z022*Z011*Z113-Z203*Z201*Z010*Z023*Z121*Z112+Z203*Z101*Z020*Z113*Z221*Z012-Z203*Z101*Z211*Z123*Z012*Z020+Z203*Z001*Z013*Z120*Z221*Z112-Z213*Z021*Z003*Z100*Z111*Z222+Z213*Z011*Z023*Z120*Z101*Z202-Z213*Z111*Z221*Z103*Z022*Z000+Z213*Z011*Z100*Z221*Z002*Z123-Z213*Z011*Z000*Z123*Z221*Z102+Z213*Z011*Z000*Z221*Z103*Z122+Z213*Z211*Z100*Z023*Z121*Z002-Z123*Z101*Z210*Z003*Z012*Z221-Z213*Z211*Z020*Z103*Z121*Z002-Z213*Z011*Z103*Z221*Z002*Z120-Z213*Z011*Z100*Z123*Z201*Z022+Z213*Z111*Z003*Z020*Z201*Z122-Z213*Z011*Z103*Z000*Z222*Z121-Z213*Z211*Z120*Z023*Z101*Z002-Z213*Z011*Z020*Z123*Z101*Z202+Z213*Z021*Z123*Z100*Z201*Z012+Z213*Z211*Z020*Z003*Z102*Z121-Z213*Z211*Z100*Z123*Z021*Z002-Z213*Z101*Z023*Z000*Z221*Z112+Z213*Z011*Z003*Z221*Z102*Z120+Z213*Z211*Z023*Z101*Z122*Z000-Z213*Z111*Z003*Z120*Z201*Z022+Z213*Z011*Z103*Z120*Z022*Z201+Z223*Z021*Z103*Z000*Z211*Z112+Z103*Z021*Z010*Z201*Z213*Z122-Z113*Z111*Z223*Z020*Z001*Z202-Z113*Z111*Z220*Z023*Z201*Z002-Z113*Z111*Z023*Z202*Z221*Z000+Z113*Z111*Z000*Z023*Z222*Z201-Z113*Z011*Z023*Z101*Z202*Z220+Z113*Z021*Z000*Z203*Z211*Z122-Z113*Z011*Z000*Z221*Z203*Z122-Z113*Z111*Z020*Z203*Z221*Z002+Z113*Z111*Z203*Z001*Z222*Z020+Z113*Z011*Z200*Z121*Z223*Z002+Z103*Z121*Z213*Z020*Z201*Z012-Z103*Z111*Z010*Z023*Z201*Z222-Z103*Z111*Z220*Z013*Z022*Z201-Z103*Z101*Z023*Z211*Z012*Z220+Z103*Z011*Z223*Z201*Z112*Z020+Z103*Z101*Z013*Z020*Z212*Z221-Z103*Z101*Z023*Z010*Z221*Z212-Z103*Z121*Z020*Z212*Z201*Z013+Z103*Z121*Z023*Z212*Z201*Z010+Z103*Z101*Z223*Z210*Z011*Z022-Z103*Z001*Z223*Z010*Z121*Z212-Z123*Z021*Z210*Z013*Z202*Z101+Z123*Z111*Z003*Z010*Z201*Z222-Z123*Z111*Z003*Z010*Z202*Z221-Z123*Z111*Z013*Z000*Z201*Z222+Z123*Z021*Z010*Z101*Z213*Z202+Z123*Z121*Z010*Z211*Z003*Z202-Z123*Z121*Z000*Z011*Z212*Z203+Z123*Z121*Z000*Z213*Z011*Z202-Z123*Z121*Z210*Z203*Z001*Z012+Z123*Z121*Z013*Z200*Z211*Z002-Z123*Z121*Z003*Z201*Z212*Z010+Z123*Z121*Z200*Z011*Z003*Z212+Z123*Z011*Z000*Z203*Z221*Z112-Z123*Z011*Z003*Z200*Z221*Z112-Z013*Z021*Z123*Z100*Z201*Z212-Z013*Z001*Z220*Z122*Z103*Z211+Z013*Z101*Z223*Z211*Z002*Z120-Z013*Z001*Z123*Z211*Z222*Z100+Z013*Z021*Z220*Z111*Z103*Z202-Z013*Z011*Z103*Z120*Z201*Z222-Z013*Z011*Z220*Z203*Z101*Z122-Z013*Z001*Z123*Z111*Z202*Z220+Z013*Z001*Z223*Z111*Z202*Z120-Z013*Z001*Z223*Z120*Z102*Z211-Z013*Z001*Z120*Z203*Z222*Z111-Z203*Z001*Z123*Z110*Z211*Z022+Z203*Z101*Z020*Z013*Z211*Z122-Z203*Z101*Z013*Z120*Z211*Z022+Z203*Z001*Z123*Z211*Z112*Z020+Z203*Z121*Z023*Z211*Z102*Z010-Z203*Z201*Z020*Z123*Z011*Z112-Z203*Z101*Z020*Z013*Z221*Z112+Z203*Z001*Z211*Z023*Z122*Z110+Z203*Z201*Z113*Z121*Z022*Z010+Z203*Z201*Z013*Z111*Z022*Z120-Z203*Z201*Z110*Z011*Z023*Z122+Z203*Z001*Z110*Z013*Z121*Z222-Z203*Z201*Z013*Z020*Z111*Z122-Z203*Z021*Z211*Z113*Z002*Z120+Z203*Z201*Z023*Z111*Z122*Z010+Z023*Z021*Z100*Z113*Z201*Z212+Z023*Z001*Z103*Z110*Z221*Z212-Z023*Z021*Z103*Z200*Z211*Z112-Z023*Z021*Z203*Z111*Z212*Z100+Z023*Z021*Z110*Z213*Z201*Z102-Z023*Z011*Z200*Z101*Z213*Z122+Z023*Z121*Z200*Z103*Z211*Z012+Z023*Z021*Z103*Z211*Z202*Z110+Z023*Z021*Z110*Z203*Z101*Z212+Z023*Z001*Z203*Z210*Z121*Z112+Z023*Z001*Z100*Z221*Z213*Z112+Z023*Z001*Z200*Z121*Z212*Z113-Z023*Z021*Z213*Z100*Z201*Z112+Z023*Z001*Z213*Z111*Z122*Z200+Z213*Z011*Z100*Z003*Z121*Z222+Z003*Z021*Z113*Z210*Z122*Z201-Z003*Z001*Z123*Z210*Z111*Z222-Z003*Z001*Z113*Z221*Z122*Z210+Z003*Z001*Z210*Z223*Z111*Z122+Z003*Z021*Z101*Z113*Z212*Z220+Z003*Z011*Z213*Z220*Z122*Z101-Z003*Z011*Z123*Z201*Z222*Z110+Z003*Z021*Z213*Z220*Z111*Z102-Z003*Z001*Z113*Z120*Z211*Z222-Z003*Z121*Z210*Z201*Z113*Z022+Z003*Z011*Z110*Z201*Z223*Z122-Z003*Z011*Z210*Z223*Z101*Z122+Z003*Z021*Z120*Z113*Z202*Z211-Z003*Z011*Z223*Z201*Z112*Z120-Z213*Z001*Z120*Z023*Z111*Z202+Z213*Z001*Z120*Z103*Z221*Z012-Z213*Z121*Z020*Z003*Z201*Z112-Z213*Z001*Z100*Z123*Z221*Z012+Z213*Z211*Z000*Z022*Z121*Z103-Z213*Z211*Z000*Z101*Z022*Z123+Z213*Z011*Z020*Z201*Z123*Z102-Z213*Z021*Z103*Z201*Z012*Z120+Z213*Z211*Z120*Z103*Z021*Z002-Z213*Z111*Z000*Z023*Z201*Z122+Z213*Z011*Z023*Z201*Z122*Z100+Z203*Z011*Z123*Z020*Z212*Z101-Z003*Z021*Z213*Z110*Z201*Z122-Z003*Z101*Z120*Z223*Z012*Z211+Z003*Z101*Z210*Z221*Z113*Z022-Z003*Z021*Z223*Z110*Z101*Z212+Z003*Z101*Z220*Z123*Z211*Z012+Z213*Z211*Z000*Z021*Z123*Z102+Z213*Z211*Z123*Z001*Z022*Z100+Z213*Z211*Z123*Z002*Z101*Z020-Z213*Z211*Z020*Z123*Z001*Z102-Z213*Z011*Z003*Z100*Z221*Z122-Z213*Z011*Z020*Z103*Z201*Z122+Z213*Z121*Z023*Z201*Z112*Z000+Z213*Z021*Z103*Z000*Z111*Z222+Z213*Z111*Z000*Z201*Z123*Z022-Z213*Z111*Z123*Z201*Z002*Z020+Z213*Z111*Z023*Z221*Z102*Z000-Z213*Z111*Z020*Z003*Z221*Z102+Z213*Z101*Z020*Z003*Z221*Z112-Z213*Z011*Z120*Z023*Z201*Z102+Z213*Z111*Z120*Z023*Z002*Z201+Z223*Z121*Z010*Z003*Z201*Z112+Z013*Z111*Z201*Z123*Z002*Z220-Z013*Z011*Z100*Z203*Z121*Z222-Z013*Z111*Z100*Z203*Z022*Z221+Z013*Z011*Z103*Z121*Z222*Z200-Z013*Z011*Z120*Z102*Z203*Z221+Z013*Z001*Z220*Z111*Z203*Z122+Z013*Z111*Z200*Z103*Z022*Z221-Z013*Z011*Z123*Z201*Z102*Z220+Z013*Z021*Z220*Z101*Z203*Z112-Z013*Z021*Z223*Z200*Z101*Z112+Z013*Z021*Z120*Z102*Z211*Z203-Z213*Z211*Z003*Z120*Z021*Z102-Z213*Z211*Z023*Z001*Z122*Z100+Z213*Z211*Z120*Z003*Z101*Z022-Z213*Z111*Z023*Z100*Z221*Z002+Z213*Z111*Z020*Z221*Z103*Z002-Z213*Z211*Z103*Z000*Z021*Z122+Z213*Z211*Z020*Z103*Z122*Z001+Z213*Z211*Z100*Z003*Z021*Z122+Z213*Z211*Z023*Z001*Z102*Z120-Z213*Z211*Z103*Z120*Z001*Z022-Z213*Z211*Z000*Z121*Z102*Z023+Z213*Z111*Z100*Z003*Z221*Z022+Z213*Z001*Z123*Z020*Z111*Z202-Z113*Z111*Z023*Z200*Z001*Z222-Z023*Z021*Z210*Z103*Z111*Z202-Z023*Z001*Z110*Z213*Z221*Z102+Z023*Z021*Z200*Z103*Z212*Z111+Z023*Z001*Z100*Z113*Z211*Z222-Z023*Z021*Z103*Z110*Z201*Z212-Z023*Z001*Z113*Z100*Z221*Z212+Z023*Z001*Z113*Z210*Z221*Z102-Z023*Z111*Z200*Z103*Z012*Z221+Z023*Z011*Z200*Z103*Z221*Z112+Z023*Z011*Z100*Z221*Z113*Z202+Z023*Z011*Z103*Z210*Z121*Z202-Z223*Z121*Z113*Z010*Z002*Z201+Z113*Z111*Z000*Z203*Z221*Z022+Z113*Z111*Z200*Z023*Z221*Z002-Z113*Z011*Z000*Z223*Z121*Z202+Z113*Z121*Z020*Z211*Z203*Z002-Z113*Z121*Z023*Z200*Z211*Z002-Z113*Z101*Z000*Z023*Z211*Z222+Z113*Z011*Z220*Z003*Z121*Z202-Z113*Z101*Z020*Z003*Z221*Z212+Z113*Z121*Z000*Z023*Z211*Z202+Z113*Z011*Z121*Z203*Z222*Z000-Z113*Z011*Z223*Z201*Z102*Z020-Z213*Z211*Z100*Z003*Z121*Z022+Z023*Z111*Z203*Z012*Z221*Z100-Z103*Z121*Z213*Z010*Z022*Z201+Z103*Z111*Z020*Z013*Z201*Z222+Z013*Z001*Z223*Z100*Z211*Z122-Z013*Z021*Z103*Z111*Z222*Z200-Z013*Z021*Z200*Z211*Z123*Z102-Z013*Z021*Z203*Z211*Z122*Z100+Z013*Z001*Z120*Z103*Z211*Z222-Z013*Z011*Z100*Z223*Z122*Z201-Z013*Z011*Z223*Z120*Z101*Z202+Z013*Z011*Z203*Z121*Z102*Z220+Z013*Z021*Z103*Z120*Z201*Z212-Z013*Z021*Z223*Z100*Z202*Z111+Z013*Z001*Z200*Z123*Z222*Z111+Z013*Z001*Z200*Z223*Z121*Z112+Z013*Z001*Z123*Z221*Z212*Z100+Z013*Z121*Z100*Z211*Z203*Z022+Z203*Z201*Z020*Z113*Z122*Z011-Z103*Z021*Z213*Z111*Z002*Z220-Z103*Z101*Z213*Z020*Z012*Z221+Z103*Z101*Z013*Z210*Z222*Z021+Z103*Z001*Z223*Z020*Z111*Z212-Z103*Z101*Z013*Z221*Z022*Z210+Z103*Z011*Z220*Z213*Z121*Z002+Z103*Z001*Z220*Z213*Z111*Z022+Z023*Z021*Z203*Z112*Z211*Z100-Z123*Z101*Z213*Z010*Z221*Z002-Z123*Z021*Z000*Z111*Z202*Z213-Z123*Z101*Z000*Z013*Z221*Z212-Z123*Z021*Z203*Z211*Z112*Z000+Z123*Z021*Z003*Z200*Z211*Z112+Z123*Z021*Z213*Z111*Z002*Z200-Z123*Z121*Z203*Z211*Z002*Z010+Z123*Z121*Z203*Z011*Z002*Z210+Z123*Z101*Z210*Z013*Z221*Z002+Z123*Z121*Z211*Z000*Z203*Z012+Z123*Z121*Z200*Z213*Z012*Z001+Z123*Z101*Z213*Z000*Z221*Z012+Z123*Z101*Z000*Z211*Z013*Z222-Z123*Z111*Z000*Z203*Z221*Z012+Z123*Z121*Z210*Z001*Z013*Z202-Z013*Z101*Z220*Z123*Z211*Z002-Z113*Z011*Z203*Z121*Z002*Z220-Z203*Z001*Z023*Z211*Z112*Z120+Z203*Z001*Z120*Z113*Z211*Z022-Z203*Z001*Z123*Z112*Z221*Z010+Z203*Z021*Z113*Z010*Z222*Z101-Z203*Z011*Z123*Z221*Z002*Z110+Z203*Z101*Z023*Z221*Z112*Z010+Z203*Z201*Z110*Z123*Z011*Z022-Z203*Z201*Z010*Z123*Z111*Z022-Z203*Z201*Z110*Z013*Z121*Z022-Z203*Z021*Z110*Z013*Z101*Z222+Z203*Z001*Z123*Z110*Z221*Z012-Z103*Z001*Z023*Z220*Z111*Z212+Z113*Z101*Z220*Z002*Z211*Z023+Z113*Z011*Z003*Z221*Z122*Z200-Z113*Z111*Z003*Z200*Z221*Z022-Z113*Z111*Z220*Z001*Z203*Z022-Z113*Z101*Z003*Z220*Z211*Z022+Z113*Z011*Z023*Z220*Z201*Z102-Z113*Z121*Z000*Z203*Z211*Z022+Z113*Z021*Z200*Z101*Z223*Z012+Z113*Z121*Z020*Z201*Z212*Z003+Z113*Z011*Z223*Z020*Z101*Z202+Z113*Z111*Z020*Z003*Z221*Z202+Z113*Z111*Z223*Z201*Z002*Z020-Z113*Z001*Z223*Z200*Z121*Z012+Z113*Z001*Z223*Z020*Z102*Z211+Z223*Z001*Z110*Z211*Z103*Z022+Z223*Z021*Z110*Z201*Z103*Z012-Z223*Z021*Z110*Z102*Z201*Z013+Z223*Z121*Z113*Z000*Z201*Z012+Z223*Z011*Z113*Z201*Z022*Z100-Z223*Z121*Z003*Z211*Z102*Z010-Z223*Z121*Z110*Z003*Z201*Z012+Z223*Z001*Z113*Z121*Z202*Z010-Z223*Z021*Z100*Z113*Z201*Z012+Z223*Z021*Z113*Z010*Z201*Z102-Z223*Z121*Z013*Z112*Z000*Z201+Z223*Z021*Z013*Z101*Z202*Z110-Z103*Z101*Z223*Z010*Z211*Z022+Z103*Z101*Z213*Z220*Z021*Z012-Z103*Z101*Z220*Z213*Z011*Z022+Z103*Z101*Z010*Z223*Z212*Z021-Z103*Z111*Z013*Z221*Z202*Z020+Z103*Z001*Z210*Z023*Z222*Z111+Z103*Z001*Z223*Z121*Z012*Z210+Z103*Z001*Z210*Z122*Z221*Z013+Z103*Z121*Z013*Z211*Z202*Z020+Z103*Z021*Z223*Z111*Z002*Z210+Z103*Z111*Z223*Z201*Z022*Z010+Z103*Z101*Z220*Z013*Z211*Z022-Z003*Z021*Z213*Z101*Z112*Z220+Z003*Z001*Z221*Z113*Z212*Z120-Z003*Z001*Z223*Z121*Z112*Z210-Z003*Z001*Z213*Z220*Z111*Z122+Z003*Z001*Z220*Z213*Z121*Z112+Z003*Z001*Z123*Z210*Z221*Z112+Z003*Z021*Z123*Z110*Z201*Z212-Z003*Z101*Z213*Z110*Z221*Z022+Z003*Z001*Z213*Z110*Z122*Z221+Z003*Z011*Z210*Z123*Z101*Z222+Z003*Z011*Z113*Z120*Z201*Z222-Z003*Z021*Z210*Z102*Z223*Z111-Z113*Z021*Z003*Z200*Z211*Z122-Z223*Z011*Z100*Z003*Z121*Z212-Z223*Z021*Z103*Z110*Z211*Z002-Z223*Z121*Z103*Z000*Z211*Z012+Z223*Z121*Z110*Z013*Z201*Z002+Z223*Z121*Z000*Z211*Z013*Z102-Z223*Z121*Z013*Z100*Z211*Z002-Z223*Z221*Z013*Z110*Z101*Z002+Z223*Z221*Z010*Z113*Z101*Z002+Z223*Z221*Z003*Z100*Z011*Z112+Z223*Z221*Z003*Z010*Z111*Z102+Z223*Z221*Z103*Z011*Z002*Z110+Z223*Z221*Z100*Z111*Z013*Z002-Z123*Z121*Z001*Z013*Z212*Z200+Z123*Z001*Z213*Z010*Z221*Z102+Z123*Z011*Z200*Z213*Z101*Z022-Z123*Z121*Z200*Z003*Z211*Z012-Z123*Z121*Z210*Z003*Z011*Z202+Z123*Z121*Z000*Z013*Z201*Z212+Z123*Z021*Z203*Z101*Z012*Z210-Z123*Z121*Z013*Z201*Z002*Z210-Z123*Z121*Z213*Z201*Z012*Z000+Z123*Z121*Z210*Z003*Z201*Z012+Z223*Z021*Z003*Z111*Z212*Z100+Z223*Z221*Z000*Z013*Z101*Z112+Z223*Z221*Z110*Z013*Z001*Z102+Z223*Z021*Z110*Z211*Z102*Z003-Z223*Z021*Z113*Z010*Z202*Z101-Z223*Z001*Z110*Z013*Z202*Z121-Z223*Z021*Z003*Z211*Z112*Z100+Z223*Z021*Z100*Z013*Z201*Z112+Z223*Z121*Z211*Z003*Z012*Z100-Z223*Z221*Z010*Z002*Z111*Z103-Z223*Z221*Z110*Z003*Z011*Z102+Z223*Z221*Z003*Z101*Z012*Z110-Z023*Z121*Z100*Z203*Z211*Z012-Z023*Z021*Z210*Z203*Z101*Z112-Z023*Z021*Z100*Z113*Z211*Z202+Z023*Z011*Z203*Z100*Z212*Z121+Z023*Z011*Z203*Z122*Z101*Z210+Z023*Z021*Z200*Z213*Z101*Z112-Z023*Z021*Z113*Z210*Z201*Z102-Z023*Z021*Z110*Z202*Z213*Z101-Z023*Z001*Z103*Z221*Z112*Z210+Z223*Z111*Z000*Z013*Z201*Z122-Z223*Z021*Z113*Z211*Z102*Z000-Z223*Z011*Z110*Z103*Z201*Z022+Z223*Z121*Z103*Z211*Z002*Z010-Z223*Z101*Z000*Z013*Z122*Z211+Z223*Z101*Z010*Z003*Z211*Z122-Z223*Z111*Z010*Z003*Z201*Z122-Z223*Z001*Z100*Z113*Z022*Z211+Z223*Z011*Z000*Z103*Z121*Z212-Z223*Z221*Z110*Z001*Z103*Z012-Z223*Z221*Z113*Z010*Z001*Z102-Z223*Z221*Z113*Z000*Z101*Z012-Z223*Z221*Z003*Z101*Z112*Z010+Z223*Z221*Z000*Z111*Z103*Z012+Z123*Z121*Z213*Z010*Z201*Z002-Z123*Z101*Z003*Z010*Z211*Z222-Z123*Z021*Z003*Z111*Z200*Z212-Z123*Z001*Z210*Z013*Z221*Z102+Z123*Z101*Z003*Z010*Z221*Z212-Z123*Z021*Z210*Z203*Z111*Z002+Z123*Z021*Z101*Z200*Z013*Z212-Z123*Z121*Z213*Z011*Z002*Z200+Z123*Z021*Z210*Z003*Z202*Z111-Z123*Z121*Z013*Z211*Z202*Z000+Z123*Z001*Z210*Z203*Z111*Z022-Z123*Z011*Z210*Z203*Z101*Z022+Z203*Z011*Z113*Z120*Z221*Z002-Z113*Z021*Z220*Z203*Z012*Z101+Z123*Z111*Z000*Z013*Z221*Z202+Z123*Z021*Z203*Z000*Z212*Z111+Z123*Z021*Z210*Z013*Z102*Z201-Z123*Z111*Z200*Z013*Z221*Z002-Z123*Z021*Z213*Z200*Z101*Z012-Z123*Z021*Z101*Z010*Z203*Z212-Z123*Z021*Z213*Z201*Z102*Z010+Z123*Z111*Z221*Z200*Z003*Z012-Z123*Z001*Z213*Z111*Z022*Z200+Z023*Z011*Z110*Z203*Z221*Z102+Z023*Z001*Z213*Z110*Z202*Z121-Z023*Z001*Z203*Z121*Z212*Z110+Z023*Z021*Z201*Z210*Z103*Z112-Z023*Z021*Z200*Z113*Z212*Z101+Z023*Z021*Z213*Z111*Z202*Z100-Z023*Z021*Z110*Z203*Z211*Z102+Z023*Z021*Z113*Z210*Z101*Z202-Z023*Z001*Z113*Z210*Z121*Z202-Z023*Z001*Z200*Z213*Z121*Z112+Z023*Z121*Z210*Z113*Z201*Z002+Z023*Z021*Z210*Z203*Z111*Z102+Z103*Z111*Z010*Z023*Z221*Z202+Z003*Z011*Z223*Z101*Z212*Z120-Z003*Z111*Z123*Z201*Z012*Z220+Z003*Z111*Z223*Z120*Z201*Z012-Z003*Z011*Z213*Z120*Z222*Z101+Z223*Z221*Z113*Z000*Z011*Z102-Z223*Z221*Z013*Z111*Z102*Z000-Z223*Z221*Z100*Z003*Z111*Z012-Z223*Z221*Z100*Z113*Z002*Z011+Z223*Z221*Z010*Z103*Z001*Z112+Z223*Z021*Z100*Z211*Z113*Z002-Z223*Z021*Z103*Z201*Z112*Z010-Z223*Z221*Z100*Z013*Z001*Z112-Z223*Z221*Z103*Z011*Z112*Z000-Z223*Z021*Z103*Z000*Z111*Z212-Z023*Z011*Z203*Z221*Z112*Z100-Z113*Z121*Z000*Z212*Z023*Z201+Z113*Z011*Z203*Z022*Z101*Z220-Z113*Z111*Z020*Z003*Z201*Z222+Z113*Z111*Z001*Z220*Z202*Z023-Z113*Z111*Z220*Z003*Z021*Z202-Z113*Z111*Z223*Z000*Z201*Z022+Z113*Z111*Z003*Z220*Z201*Z022-Z113*Z111*Z223*Z021*Z200*Z002-Z113*Z011*Z020*Z101*Z222*Z203-Z113*Z121*Z020*Z003*Z211*Z202+Z113*Z111*Z000*Z223*Z021*Z202+Z113*Z111*Z003*Z021*Z222*Z200+Z113*Z111*Z022*Z001*Z200*Z223+Z003*Z001*Z220*Z113*Z122*Z211+Z003*Z001*Z223*Z110*Z121*Z212-Z003*Z001*Z223*Z110*Z211*Z122-Z003*Z001*Z213*Z221*Z112*Z120+Z003*Z021*Z213*Z222*Z101*Z110+Z003*Z001*Z210*Z113*Z121*Z222-Z003*Z021*Z210*Z113*Z101*Z222-Z003*Z001*Z220*Z113*Z212*Z121+Z003*Z121*Z213*Z110*Z201*Z022+Z003*Z021*Z210*Z223*Z112*Z101-Z003*Z021*Z113*Z201*Z212*Z120-Z003*Z001*Z223*Z120*Z111*Z212-Z013*Z021*Z120*Z103*Z211*Z202-Z203*Z101*Z023*Z110*Z221*Z012-Z203*Z001*Z110*Z013*Z122*Z221+Z203*Z201*Z020*Z123*Z111*Z012-Z203*Z121*Z020*Z013*Z211*Z102+Z203*Z201*Z113*Z120*Z021*Z012+Z203*Z101*Z120*Z023*Z211*Z012-Z203*Z001*Z020*Z211*Z113*Z122+Z203*Z201*Z110*Z023*Z121*Z012-Z203*Z201*Z123*Z110*Z021*Z012+Z203*Z101*Z123*Z211*Z022*Z010-Z203*Z111*Z221*Z023*Z102*Z010+Z123*Z111*Z010*Z221*Z203*Z002+Z113*Z101*Z020*Z003*Z211*Z222-Z113*Z011*Z200*Z223*Z101*Z022+Z113*Z101*Z000*Z023*Z221*Z212+Z113*Z011*Z200*Z023*Z222*Z101+Z113*Z121*Z200*Z022*Z211*Z003+Z113*Z111*Z203*Z220*Z021*Z002+Z113*Z101*Z000*Z223*Z211*Z022-Z113*Z101*Z223*Z020*Z002*Z211-Z113*Z001*Z220*Z023*Z211*Z102+Z113*Z001*Z203*Z012*Z121*Z220-Z023*Z001*Z110*Z103*Z211*Z222-Z113*Z111*Z000*Z203*Z222*Z021+Z203*Z201*Z110*Z013*Z021*Z122-Z203*Z201*Z120*Z013*Z021*Z112-Z203*Z201*Z113*Z122*Z021*Z010+Z203*Z201*Z023*Z120*Z011*Z112-Z203*Z001*Z113*Z120*Z221*Z012-Z203*Z201*Z120*Z023*Z012*Z111-Z203*Z101*Z023*Z211*Z122*Z010-Z203*Z001*Z010*Z222*Z113*Z121-Z023*Z011*Z213*Z100*Z121*Z202-Z023*Z011*Z103*Z202*Z221*Z110+Z023*Z101*Z213*Z221*Z002*Z110-Z023*Z101*Z113*Z210*Z221*Z002+Z023*Z011*Z110*Z103*Z201*Z222-Z023*Z011*Z200*Z103*Z212*Z121-Z023*Z121*Z213*Z201*Z002*Z110+Z023*Z011*Z213*Z121*Z102*Z200+Z023*Z021*Z200*Z211*Z113*Z102-Z023*Z011*Z113*Z201*Z222*Z100;

FF8 = Z203*Z002*Z010*Z122*Z221*Z113-Z113*Z112*Z223*Z020*Z001*Z202+Z023*Z022*Z210*Z203*Z111*Z102+Z023*Z102*Z113*Z001*Z222*Z210-Z023*Z022*Z100*Z113*Z211*Z202+Z023*Z012*Z100*Z221*Z113*Z202+Z023*Z122*Z100*Z011*Z203*Z212-Z023*Z022*Z210*Z203*Z101*Z112+Z023*Z012*Z203*Z122*Z101*Z210+Z023*Z112*Z103*Z011*Z222*Z200-Z023*Z002*Z110*Z103*Z211*Z222-Z203*Z202*Z110*Z011*Z023*Z122-Z003*Z022*Z213*Z101*Z112*Z220-Z013*Z022*Z200*Z103*Z212*Z121+Z023*Z022*Z103*Z211*Z202*Z110+Z213*Z012*Z120*Z103*Z001*Z222+Z103*Z012*Z220*Z111*Z023*Z202-Z103*Z102*Z023*Z011*Z222*Z210-Z103*Z102*Z023*Z010*Z221*Z212+Z103*Z102*Z223*Z210*Z011*Z022-Z103*Z102*Z013*Z221*Z022*Z210+Z103*Z102*Z013*Z020*Z212*Z221-Z103*Z002*Z013*Z121*Z222*Z210+Z103*Z002*Z213*Z010*Z121*Z222-Z103*Z002*Z213*Z220*Z021*Z112+Z103*Z022*Z220*Z213*Z112*Z001-Z103*Z102*Z213*Z020*Z012*Z221+Z103*Z102*Z013*Z210*Z222*Z021+Z103*Z102*Z223*Z020*Z211*Z012-Z103*Z102*Z020*Z013*Z211*Z222-Z103*Z102*Z023*Z211*Z012*Z220-Z103*Z102*Z020*Z223*Z011*Z212+Z103*Z102*Z213*Z221*Z022*Z010+Z103*Z102*Z213*Z011*Z222*Z020+Z223*Z222*Z003*Z101*Z012*Z110+Z013*Z022*Z123*Z200*Z212*Z101+Z013*Z002*Z200*Z223*Z121*Z112-Z013*Z002*Z223*Z100*Z121*Z212+Z003*Z002*Z210*Z223*Z111*Z122-Z013*Z012*Z123*Z101*Z222*Z200-Z123*Z122*Z210*Z203*Z001*Z012-Z213*Z102*Z003*Z111*Z222*Z020+Z203*Z202*Z023*Z120*Z011*Z112-Z223*Z022*Z103*Z000*Z111*Z212+Z023*Z022*Z203*Z112*Z211*Z100-Z113*Z022*Z200*Z223*Z011*Z102-Z113*Z002*Z203*Z011*Z122*Z220+Z113*Z012*Z223*Z102*Z021*Z200-Z113*Z012*Z203*Z021*Z102*Z220-Z113*Z012*Z200*Z223*Z122*Z001+Z113*Z102*Z223*Z020*Z001*Z212-Z113*Z012*Z000*Z221*Z203*Z122-Z113*Z012*Z003*Z200*Z121*Z222-Z113*Z002*Z020*Z223*Z101*Z212-Z113*Z022*Z000*Z203*Z121*Z212-Z113*Z012*Z023*Z101*Z202*Z220+Z113*Z122*Z203*Z000*Z212*Z021-Z003*Z002*Z113*Z221*Z122*Z210+Z003*Z102*Z021*Z213*Z222*Z110-Z103*Z002*Z023*Z210*Z221*Z112-Z103*Z022*Z213*Z121*Z202*Z010+Z103*Z002*Z213*Z220*Z011*Z122-Z103*Z002*Z223*Z020*Z211*Z112+Z103*Z002*Z210*Z122*Z221*Z013-Z103*Z112*Z220*Z023*Z011*Z202+Z103*Z102*Z010*Z223*Z212*Z021+Z103*Z102*Z220*Z023*Z011*Z212+Z103*Z102*Z210*Z012*Z023*Z221+Z103*Z112*Z223*Z011*Z202*Z020-Z103*Z012*Z223*Z020*Z202*Z111-Z223*Z222*Z013*Z110*Z101*Z002+Z223*Z122*Z103*Z011*Z212*Z000+Z223*Z022*Z010*Z111*Z103*Z202+Z223*Z022*Z000*Z101*Z113*Z212-Z223*Z222*Z103*Z011*Z112*Z000+Z223*Z002*Z110*Z013*Z201*Z122-Z223*Z022*Z110*Z011*Z103*Z202+Z223*Z022*Z110*Z001*Z103*Z212+Z223*Z222*Z100*Z111*Z013*Z002-Z223*Z022*Z003*Z101*Z212*Z110-Z223*Z002*Z113*Z010*Z122*Z201-Z103*Z122*Z020*Z213*Z011*Z202-Z103*Z112*Z010*Z023*Z201*Z222-Z103*Z112*Z223*Z010*Z021*Z202-Z103*Z112*Z013*Z221*Z202*Z020-Z103*Z122*Z010*Z202*Z023*Z211+Z103*Z112*Z020*Z013*Z201*Z222+Z103*Z112*Z220*Z021*Z013*Z202-Z103*Z022*Z223*Z210*Z001*Z112+Z103*Z122*Z013*Z211*Z202*Z020-Z103*Z102*Z220*Z021*Z013*Z212+Z103*Z002*Z223*Z020*Z111*Z212-Z203*Z202*Z010*Z023*Z121*Z112-Z013*Z022*Z223*Z200*Z101*Z112-Z123*Z122*Z213*Z201*Z012*Z000-Z123*Z022*Z200*Z213*Z001*Z112+Z123*Z122*Z010*Z211*Z003*Z202+Z123*Z122*Z000*Z013*Z201*Z212+Z123*Z122*Z000*Z213*Z011*Z202-Z123*Z122*Z203*Z211*Z002*Z010-Z013*Z002*Z223*Z111*Z122*Z200-Z013*Z022*Z103*Z220*Z201*Z112+Z013*Z012*Z201*Z120*Z102*Z223+Z013*Z002*Z220*Z123*Z112*Z201+Z013*Z002*Z103*Z121*Z212*Z220-Z013*Z002*Z120*Z103*Z221*Z212+Z223*Z222*Z003*Z100*Z011*Z112+Z013*Z022*Z223*Z111*Z102*Z200+Z013*Z022*Z200*Z103*Z221*Z112+Z013*Z002*Z223*Z101*Z212*Z120-Z013*Z002*Z123*Z220*Z101*Z212+Z013*Z002*Z123*Z221*Z212*Z100+Z013*Z002*Z203*Z221*Z112*Z120+Z013*Z012*Z103*Z201*Z122*Z220-Z013*Z012*Z123*Z100*Z202*Z221-Z013*Z012*Z223*Z200*Z121*Z102+Z013*Z012*Z100*Z203*Z221*Z122-Z103*Z122*Z020*Z212*Z201*Z013+Z103*Z122*Z023*Z212*Z201*Z010-Z103*Z102*Z220*Z213*Z011*Z022+Z103*Z102*Z213*Z220*Z021*Z012+Z103*Z022*Z013*Z210*Z121*Z202-Z103*Z102*Z010*Z213*Z021*Z222+Z103*Z122*Z023*Z210*Z202*Z011-Z103*Z002*Z223*Z011*Z122*Z210+Z103*Z002*Z223*Z211*Z122*Z010-Z103*Z012*Z220*Z213*Z122*Z001-Z103*Z002*Z023*Z220*Z111*Z212+Z103*Z122*Z010*Z213*Z021*Z202-Z213*Z012*Z120*Z021*Z103*Z202+Z023*Z012*Z111*Z100*Z203*Z222+Z023*Z022*Z200*Z213*Z101*Z112-Z023*Z012*Z210*Z203*Z121*Z102-Z023*Z022*Z110*Z202*Z213*Z101-Z023*Z022*Z113*Z210*Z201*Z102-Z023*Z122*Z210*Z113*Z001*Z202+Z023*Z002*Z103*Z110*Z221*Z212-Z023*Z012*Z113*Z201*Z222*Z100+Z023*Z012*Z213*Z121*Z102*Z200-Z023*Z002*Z200*Z211*Z113*Z122-Z023*Z002*Z203*Z210*Z111*Z122+Z023*Z012*Z100*Z201*Z213*Z122-Z003*Z012*Z113*Z221*Z202*Z120+Z223*Z002*Z100*Z113*Z021*Z212-Z223*Z022*Z113*Z010*Z202*Z101-Z223*Z022*Z003*Z211*Z112*Z100+Z223*Z222*Z000*Z013*Z101*Z112+Z223*Z222*Z110*Z013*Z001*Z102+Z223*Z022*Z013*Z101*Z202*Z110+Z223*Z022*Z103*Z000*Z211*Z112+Z223*Z022*Z113*Z011*Z202*Z100+Z223*Z112*Z010*Z003*Z121*Z202+Z223*Z222*Z000*Z111*Z103*Z012+Z223*Z012*Z103*Z110*Z021*Z202-Z223*Z222*Z010*Z002*Z111*Z103-Z223*Z222*Z110*Z003*Z011*Z102+Z103*Z112*Z010*Z023*Z221*Z202-Z203*Z012*Z113*Z120*Z001*Z222+Z203*Z102*Z123*Z011*Z212*Z020-Z203*Z022*Z010*Z113*Z221*Z102-Z203*Z002*Z120*Z113*Z021*Z212+Z203*Z102*Z023*Z121*Z212*Z010-Z203*Z102*Z010*Z023*Z111*Z222-Z203*Z102*Z110*Z013*Z021*Z222-Z203*Z202*Z013*Z020*Z111*Z122+Z203*Z202*Z110*Z023*Z121*Z012-Z203*Z102*Z010*Z123*Z021*Z212+Z203*Z202*Z013*Z121*Z112*Z020-Z203*Z202*Z120*Z013*Z021*Z112-Z203*Z202*Z113*Z122*Z021*Z010-Z213*Z012*Z003*Z100*Z221*Z122-Z213*Z212*Z103*Z000*Z021*Z122+Z213*Z012*Z023*Z120*Z101*Z202+Z213*Z112*Z000*Z121*Z023*Z202+Z213*Z212*Z100*Z023*Z121*Z002+Z213*Z212*Z120*Z103*Z021*Z002-Z213*Z112*Z020*Z003*Z121*Z202-Z213*Z022*Z100*Z123*Z011*Z202+Z213*Z212*Z123*Z001*Z022*Z100+Z213*Z212*Z123*Z002*Z101*Z020-Z213*Z212*Z020*Z123*Z001*Z102+Z103*Z002*Z220*Z023*Z211*Z112-Z203*Z102*Z113*Z020*Z011*Z222+Z203*Z102*Z120*Z013*Z021*Z212-Z203*Z202*Z010*Z123*Z111*Z022+Z203*Z202*Z020*Z123*Z111*Z012-Z203*Z202*Z123*Z110*Z021*Z012-Z203*Z112*Z013*Z101*Z222*Z020+Z203*Z112*Z023*Z222*Z101*Z010-Z203*Z022*Z110*Z123*Z001*Z212-Z203*Z202*Z020*Z113*Z121*Z012+Z203*Z202*Z113*Z121*Z022*Z010-Z203*Z122*Z010*Z023*Z101*Z212-Z203*Z002*Z023*Z110*Z121*Z212-Z203*Z202*Z110*Z013*Z121*Z022-Z213*Z012*Z003*Z120*Z222*Z101-Z213*Z012*Z020*Z123*Z101*Z202+Z213*Z112*Z023*Z001*Z222*Z100+Z213*Z012*Z000*Z221*Z103*Z122-Z213*Z012*Z100*Z123*Z001*Z222+Z213*Z012*Z020*Z201*Z123*Z102-Z213*Z002*Z020*Z123*Z201*Z112-Z023*Z022*Z110*Z203*Z211*Z102+Z203*Z202*Z023*Z111*Z122*Z010-Z013*Z012*Z103*Z220*Z121*Z202-Z023*Z002*Z200*Z213*Z121*Z112+Z123*Z002*Z213*Z200*Z112*Z021+Z123*Z002*Z013*Z210*Z101*Z222-Z123*Z122*Z200*Z003*Z211*Z012-Z123*Z122*Z210*Z003*Z011*Z202-Z123*Z122*Z000*Z011*Z212*Z203+Z123*Z122*Z210*Z003*Z201*Z012+Z123*Z012*Z200*Z222*Z111*Z003+Z123*Z022*Z003*Z200*Z211*Z112+Z123*Z122*Z013*Z200*Z211*Z002+Z123*Z122*Z213*Z010*Z201*Z002-Z123*Z122*Z003*Z201*Z212*Z010+Z113*Z012*Z201*Z223*Z122*Z000+Z113*Z012*Z003*Z221*Z122*Z200-Z113*Z102*Z000*Z023*Z211*Z222-Z113*Z122*Z003*Z200*Z021*Z212+Z113*Z122*Z023*Z200*Z212*Z001+Z113*Z122*Z020*Z201*Z212*Z003-Z113*Z112*Z223*Z021*Z200*Z002-Z113*Z112*Z220*Z023*Z201*Z002+Z113*Z112*Z203*Z001*Z222*Z020+Z113*Z112*Z000*Z203*Z221*Z022-Z003*Z022*Z120*Z111*Z202*Z213+Z003*Z022*Z210*Z223*Z112*Z101-Z003*Z012*Z110*Z223*Z121*Z202-Z003*Z002*Z213*Z221*Z112*Z120-Z003*Z002*Z223*Z121*Z112*Z210-Z003*Z002*Z213*Z220*Z111*Z122-Z003*Z122*Z213*Z202*Z021*Z110+Z003*Z122*Z113*Z021*Z202*Z210+Z003*Z022*Z113*Z210*Z221*Z102-Z003*Z022*Z113*Z201*Z212*Z120+Z113*Z012*Z223*Z020*Z101*Z202+Z113*Z022*Z220*Z203*Z102*Z011+Z113*Z012*Z023*Z220*Z201*Z102+Z113*Z012*Z203*Z221*Z102*Z020-Z113*Z102*Z001*Z023*Z212*Z220-Z113*Z102*Z020*Z003*Z221*Z212+Z113*Z102*Z220*Z021*Z003*Z212-Z223*Z012*Z000*Z122*Z103*Z211+Z223*Z222*Z103*Z011*Z002*Z110-Z223*Z222*Z110*Z001*Z103*Z012-Z223*Z002*Z110*Z103*Z212*Z021+Z223*Z022*Z113*Z010*Z201*Z102+Z223*Z122*Z100*Z013*Z001*Z212+Z223*Z122*Z110*Z003*Z011*Z202+Z223*Z222*Z010*Z113*Z101*Z002+Z223*Z122*Z013*Z000*Z111*Z202-Z223*Z122*Z003*Z100*Z011*Z212-Z223*Z022*Z100*Z113*Z001*Z212-Z013*Z022*Z123*Z100*Z201*Z212+Z013*Z122*Z200*Z103*Z021*Z212-Z013*Z012*Z220*Z203*Z101*Z122-Z013*Z012*Z100*Z223*Z122*Z201-Z013*Z022*Z203*Z221*Z112*Z100+Z013*Z012*Z103*Z121*Z222*Z200-Z013*Z012*Z120*Z102*Z203*Z221-Z013*Z012*Z200*Z221*Z103*Z122-Z013*Z022*Z101*Z203*Z212*Z120+Z013*Z012*Z123*Z200*Z221*Z102+Z013*Z102*Z123*Z001*Z212*Z220+Z003*Z012*Z210*Z223*Z121*Z102-Z003*Z002*Z223*Z110*Z211*Z122+Z003*Z002*Z220*Z213*Z121*Z112+Z003*Z002*Z123*Z210*Z221*Z112+Z003*Z002*Z221*Z113*Z212*Z120-Z003*Z012*Z123*Z111*Z202*Z220+Z003*Z012*Z113*Z120*Z201*Z222-Z003*Z022*Z210*Z102*Z223*Z111+Z003*Z002*Z220*Z113*Z122*Z211+Z003*Z002*Z223*Z110*Z121*Z212-Z003*Z002*Z123*Z210*Z111*Z222+Z003*Z022*Z213*Z110*Z202*Z121-Z003*Z002*Z220*Z113*Z212*Z121-Z003*Z002*Z223*Z120*Z111*Z212+Z003*Z002*Z120*Z213*Z222*Z111-Z203*Z102*Z020*Z013*Z121*Z212+Z203*Z202*Z113*Z120*Z021*Z012+Z203*Z202*Z110*Z123*Z011*Z022+Z203*Z002*Z121*Z020*Z212*Z113-Z203*Z002*Z010*Z222*Z113*Z121-Z203*Z002*Z023*Z211*Z112*Z120+Z203*Z002*Z120*Z011*Z113*Z222+Z203*Z002*Z123*Z222*Z111*Z010+Z203*Z122*Z101*Z013*Z212*Z020+Z203*Z022*Z013*Z221*Z102*Z110-Z203*Z002*Z110*Z123*Z011*Z222+Z203*Z002*Z123*Z211*Z112*Z020-Z213*Z212*Z120*Z023*Z101*Z002+Z213*Z102*Z000*Z023*Z222*Z111+Z213*Z212*Z100*Z003*Z021*Z122-Z213*Z122*Z000*Z023*Z111*Z202+Z213*Z122*Z020*Z003*Z202*Z111+Z213*Z112*Z020*Z123*Z001*Z202-Z213*Z112*Z023*Z000*Z101*Z222+Z213*Z112*Z103*Z000*Z021*Z222-Z213*Z112*Z100*Z021*Z003*Z222-Z213*Z112*Z103*Z020*Z222*Z001+Z213*Z112*Z120*Z003*Z021*Z202+Z213*Z022*Z100*Z003*Z221*Z112+Z013*Z012*Z123*Z201*Z222*Z100+Z013*Z012*Z203*Z120*Z101*Z222+Z013*Z012*Z220*Z123*Z101*Z202+Z013*Z012*Z100*Z223*Z121*Z202+Z013*Z012*Z223*Z122*Z101*Z200-Z013*Z122*Z203*Z021*Z212*Z100-Z013*Z022*Z203*Z111*Z102*Z220-Z013*Z112*Z103*Z200*Z021*Z222+Z003*Z002*Z123*Z211*Z222*Z110-Z123*Z122*Z013*Z201*Z002*Z210+Z213*Z012*Z100*Z123*Z021*Z202+Z213*Z012*Z100*Z003*Z121*Z222+Z213*Z022*Z103*Z120*Z011*Z202+Z213*Z212*Z020*Z003*Z102*Z121+Z213*Z212*Z000*Z022*Z121*Z103-Z213*Z212*Z000*Z101*Z022*Z123-Z213*Z012*Z103*Z000*Z222*Z121+Z213*Z212*Z000*Z021*Z123*Z102-Z213*Z212*Z100*Z123*Z021*Z002+Z213*Z212*Z023*Z101*Z122*Z000-Z023*Z122*Z103*Z200*Z011*Z212-Z213*Z022*Z000*Z103*Z221*Z112-Z213*Z212*Z020*Z103*Z121*Z002+Z213*Z012*Z103*Z020*Z121*Z202+Z213*Z012*Z123*Z101*Z222*Z000-Z213*Z012*Z100*Z023*Z202*Z121+Z213*Z212*Z020*Z103*Z122*Z001-Z213*Z212*Z020*Z003*Z101*Z122-Z213*Z002*Z103*Z120*Z011*Z222-Z213*Z012*Z120*Z023*Z201*Z102+Z213*Z002*Z123*Z100*Z011*Z222+Z213*Z212*Z023*Z001*Z102*Z120-Z213*Z212*Z103*Z120*Z001*Z022-Z213*Z212*Z000*Z121*Z102*Z023-Z213*Z212*Z100*Z003*Z121*Z022+Z213*Z002*Z023*Z120*Z201*Z112-Z213*Z212*Z003*Z120*Z021*Z102-Z213*Z212*Z023*Z001*Z122*Z100+Z213*Z212*Z120*Z003*Z101*Z022-Z203*Z102*Z023*Z011*Z212*Z120+Z203*Z102*Z013*Z111*Z222*Z020+Z203*Z102*Z113*Z222*Z021*Z010+Z203*Z012*Z120*Z023*Z211*Z102+Z203*Z102*Z023*Z011*Z222*Z110+Z203*Z002*Z110*Z013*Z121*Z222-Z203*Z202*Z120*Z022*Z011*Z113+Z203*Z002*Z123*Z021*Z212*Z110-Z203*Z002*Z110*Z013*Z122*Z221-Z203*Z202*Z120*Z023*Z012*Z111+Z203*Z202*Z013*Z111*Z022*Z120+Z203*Z202*Z123*Z112*Z021*Z010+Z203*Z202*Z020*Z113*Z122*Z011+Z203*Z022*Z113*Z001*Z212*Z120-Z203*Z012*Z020*Z211*Z123*Z102-Z203*Z002*Z013*Z111*Z222*Z120-Z203*Z202*Z020*Z123*Z011*Z112+Z203*Z002*Z120*Z111*Z023*Z212-Z003*Z002*Z123*Z110*Z221*Z212+Z003*Z022*Z123*Z110*Z201*Z212-Z003*Z102*Z113*Z222*Z021*Z210+Z003*Z002*Z120*Z223*Z211*Z112+Z003*Z002*Z220*Z123*Z111*Z212-Z003*Z022*Z113*Z210*Z121*Z202+Z003*Z022*Z213*Z220*Z111*Z102+Z003*Z022*Z123*Z111*Z202*Z210+Z003*Z002*Z213*Z110*Z122*Z221-Z003*Z002*Z213*Z121*Z222*Z110-Z213*Z112*Z000*Z123*Z202*Z021-Z103*Z102*Z223*Z010*Z211*Z022+Z023*Z002*Z203*Z211*Z122*Z110-Z023*Z022*Z213*Z100*Z201*Z112-Z023*Z022*Z210*Z103*Z111*Z202-Z023*Z112*Z203*Z100*Z011*Z222+Z023*Z022*Z110*Z213*Z201*Z102-Z023*Z022*Z103*Z110*Z201*Z212-Z023*Z012*Z200*Z101*Z213*Z122-Z113*Z112*Z023*Z202*Z221*Z000-Z113*Z012*Z223*Z201*Z102*Z020+Z113*Z022*Z200*Z121*Z003*Z212-Z113*Z012*Z003*Z201*Z122*Z220+Z113*Z112*Z020*Z003*Z221*Z202+Z113*Z112*Z022*Z001*Z200*Z223-Z113*Z112*Z020*Z003*Z201*Z222+Z113*Z112*Z001*Z220*Z202*Z023-Z113*Z112*Z220*Z003*Z021*Z202-Z113*Z112*Z223*Z000*Z201*Z022+Z113*Z112*Z003*Z220*Z201*Z022+Z013*Z012*Z103*Z202*Z221*Z120-Z013*Z012*Z100*Z203*Z121*Z222-Z013*Z002*Z200*Z123*Z112*Z221-Z013*Z002*Z123*Z211*Z222*Z100+Z013*Z002*Z120*Z103*Z211*Z222+Z013*Z022*Z123*Z202*Z100*Z211-Z013*Z022*Z120*Z103*Z211*Z202+Z013*Z022*Z203*Z100*Z212*Z121+Z013*Z112*Z223*Z120*Z202*Z001+Z013*Z112*Z100*Z203*Z222*Z021-Z013*Z112*Z220*Z123*Z001*Z202+Z013*Z002*Z220*Z111*Z203*Z122-Z013*Z102*Z120*Z223*Z001*Z212-Z013*Z012*Z103*Z120*Z201*Z222+Z013*Z022*Z220*Z101*Z203*Z112+Z013*Z022*Z103*Z120*Z201*Z212+Z013*Z022*Z100*Z223*Z201*Z112-Z013*Z002*Z223*Z201*Z112*Z120+Z013*Z012*Z203*Z121*Z102*Z220-Z013*Z002*Z220*Z121*Z203*Z112-Z013*Z012*Z123*Z201*Z102*Z220+Z003*Z012*Z223*Z111*Z202*Z120+Z003*Z012*Z220*Z113*Z121*Z202-Z003*Z012*Z123*Z221*Z102*Z210+Z003*Z012*Z123*Z211*Z102*Z220+Z003*Z012*Z213*Z120*Z221*Z102-Z003*Z112*Z120*Z011*Z223*Z202-Z003*Z022*Z110*Z213*Z221*Z102+Z003*Z002*Z210*Z113*Z121*Z222-Z003*Z012*Z210*Z223*Z101*Z122-Z003*Z002*Z220*Z123*Z211*Z112+Z003*Z012*Z202*Z110*Z123*Z221-Z003*Z012*Z220*Z121*Z213*Z102-Z003*Z002*Z113*Z120*Z211*Z222+Z123*Z012*Z210*Z021*Z203*Z102+Z123*Z122*Z200*Z011*Z003*Z212+Z123*Z102*Z010*Z213*Z001*Z222+Z123*Z102*Z000*Z211*Z013*Z222-Z123*Z002*Z213*Z010*Z222*Z101+Z123*Z102*Z210*Z011*Z222*Z003+Z123*Z122*Z203*Z011*Z002*Z210+Z123*Z122*Z211*Z000*Z203*Z012+Z123*Z102*Z003*Z010*Z221*Z212+Z123*Z112*Z013*Z222*Z001*Z200+Z123*Z112*Z003*Z010*Z201*Z222-Z123*Z112*Z010*Z203*Z001*Z222-Z123*Z112*Z003*Z010*Z202*Z221+Z123*Z112*Z000*Z013*Z221*Z202-Z123*Z102*Z001*Z210*Z013*Z222-Z123*Z022*Z210*Z003*Z201*Z112-Z123*Z022*Z213*Z201*Z102*Z010-Z123*Z102*Z003*Z010*Z211*Z222-Z123*Z102*Z000*Z013*Z221*Z212+Z123*Z112*Z203*Z222*Z011*Z000-Z123*Z022*Z200*Z013*Z211*Z102-Z123*Z112*Z013*Z000*Z201*Z222-Z123*Z122*Z001*Z013*Z212*Z200+Z123*Z022*Z010*Z101*Z213*Z202-Z123*Z002*Z203*Z210*Z021*Z112-Z123*Z022*Z210*Z013*Z202*Z101+Z123*Z022*Z203*Z210*Z001*Z112-Z123*Z022*Z003*Z111*Z200*Z212+Z123*Z022*Z200*Z011*Z213*Z102-Z123*Z122*Z213*Z011*Z002*Z200+Z123*Z122*Z010*Z001*Z212*Z203-Z223*Z022*Z110*Z102*Z201*Z013+Z023*Z022*Z100*Z113*Z201*Z212-Z023*Z022*Z103*Z200*Z211*Z112+Z023*Z012*Z113*Z200*Z222*Z101-Z023*Z002*Z213*Z110*Z201*Z122+Z023*Z002*Z213*Z111*Z122*Z200-Z023*Z012*Z110*Z101*Z222*Z203+Z023*Z002*Z213*Z222*Z101*Z110+Z023*Z022*Z113*Z210*Z101*Z202+Z023*Z002*Z100*Z113*Z211*Z222+Z023*Z002*Z103*Z111*Z222*Z210+Z023*Z122*Z110*Z001*Z213*Z202+Z023*Z012*Z103*Z211*Z122*Z200-Z023*Z012*Z203*Z211*Z122*Z100-Z023*Z012*Z103*Z202*Z221*Z110-Z023*Z012*Z103*Z201*Z122*Z210+Z023*Z022*Z110*Z203*Z101*Z212-Z123*Z102*Z213*Z000*Z011*Z222-Z123*Z112*Z200*Z003*Z011*Z222-Z123*Z012*Z000*Z203*Z222*Z111-Z123*Z012*Z200*Z021*Z213*Z102+Z123*Z022*Z203*Z000*Z212*Z111+Z123*Z022*Z213*Z112*Z201*Z000+Z123*Z022*Z010*Z102*Z211*Z203+Z123*Z022*Z210*Z013*Z102*Z201-Z123*Z022*Z203*Z211*Z112*Z000+Z123*Z122*Z210*Z001*Z013*Z202-Z123*Z122*Z213*Z202*Z001*Z010-Z123*Z122*Z013*Z211*Z202*Z000+Z123*Z122*Z200*Z213*Z012*Z001-Z123*Z022*Z210*Z102*Z011*Z203+Z223*Z222*Z003*Z010*Z111*Z102-Z013*Z012*Z223*Z120*Z101*Z202+Z113*Z112*Z200*Z023*Z221*Z002-Z113*Z112*Z020*Z203*Z221*Z002-Z113*Z112*Z023*Z200*Z001*Z222+Z113*Z112*Z203*Z220*Z021*Z002-Z113*Z112*Z000*Z203*Z222*Z021-Z113*Z112*Z220*Z001*Z203*Z022-Z113*Z112*Z003*Z200*Z221*Z022-Z113*Z102*Z000*Z223*Z212*Z021+Z113*Z102*Z000*Z023*Z221*Z212+Z113*Z112*Z000*Z023*Z222*Z201+Z113*Z112*Z223*Z201*Z002*Z020-Z113*Z122*Z020*Z203*Z001*Z212-Z113*Z122*Z020*Z003*Z211*Z202+Z113*Z122*Z000*Z023*Z211*Z202+Z113*Z002*Z223*Z011*Z122*Z200+Z113*Z112*Z003*Z021*Z222*Z200+Z113*Z102*Z020*Z003*Z211*Z222-Z113*Z122*Z000*Z212*Z023*Z201+Z113*Z112*Z000*Z223*Z021*Z202+Z113*Z012*Z220*Z203*Z122*Z001-Z113*Z012*Z221*Z200*Z023*Z102+Z113*Z002*Z023*Z220*Z101*Z212+Z213*Z112*Z020*Z101*Z003*Z222-Z213*Z112*Z120*Z023*Z202*Z001+Z023*Z022*Z200*Z211*Z113*Z102+Z023*Z022*Z213*Z111*Z202*Z100+Z023*Z002*Z113*Z210*Z122*Z201+Z023*Z002*Z203*Z210*Z121*Z112-Z023*Z002*Z213*Z100*Z111*Z222-Z023*Z002*Z113*Z100*Z221*Z212+Z023*Z022*Z200*Z103*Z212*Z111-Z023*Z002*Z210*Z113*Z101*Z222-Z023*Z012*Z103*Z111*Z222*Z200-Z023*Z022*Z200*Z213*Z111*Z102-Z023*Z022*Z203*Z111*Z212*Z100+Z023*Z022*Z201*Z210*Z103*Z112-Z023*Z022*Z200*Z113*Z212*Z101-Z023*Z102*Z213*Z110*Z001*Z222-Z003*Z022*Z113*Z220*Z211*Z102-Z203*Z002*Z020*Z111*Z212*Z123+Z023*Z012*Z110*Z103*Z201*Z222+Z003*Z102*Z011*Z120*Z223*Z212+Z003*Z112*Z123*Z220*Z011*Z202+Z003*Z012*Z213*Z220*Z122*Z101-Z003*Z012*Z123*Z201*Z222*Z110+Z003*Z022*Z120*Z113*Z202*Z211+Z003*Z022*Z223*Z110*Z102*Z211-Z003*Z012*Z223*Z120*Z102*Z211-Z003*Z102*Z220*Z011*Z123*Z212+Z203*Z012*Z123*Z110*Z001*Z222-Z003*Z022*Z123*Z110*Z211*Z202-Z103*Z002*Z013*Z122*Z211*Z220+Z103*Z002*Z210*Z223*Z021*Z112-Z103*Z122*Z013*Z210*Z021*Z202+Z103*Z102*Z220*Z013*Z211*Z022+Z103*Z102*Z010*Z023*Z211*Z222-Z103*Z102*Z210*Z021*Z012*Z223+Z103*Z012*Z210*Z223*Z001*Z122+Z103*Z002*Z020*Z221*Z213*Z112-Z103*Z002*Z010*Z213*Z221*Z122+Z113*Z012*Z121*Z203*Z222*Z000+Z203*Z202*Z110*Z013*Z021*Z122-Z223*Z112*Z013*Z202*Z121*Z000-Z223*Z122*Z013*Z001*Z202*Z110-Z223*Z022*Z100*Z013*Z111*Z202-Z223*Z122*Z010*Z103*Z001*Z212-Z223*Z222*Z113*Z010*Z001*Z102-Z223*Z222*Z113*Z000*Z101*Z012-Z223*Z222*Z003*Z101*Z112*Z010+Z223*Z222*Z113*Z000*Z011*Z102-Z223*Z222*Z013*Z111*Z102*Z000-Z223*Z222*Z100*Z003*Z111*Z012+Z223*Z222*Z100*Z113*Z001*Z012+Z223*Z012*Z100*Z003*Z211*Z122+Z223*Z122*Z010*Z003*Z101*Z212-Z223*Z012*Z100*Z202*Z021*Z113+Z223*Z122*Z010*Z001*Z202*Z113-Z223*Z122*Z000*Z011*Z113*Z202-Z223*Z122*Z013*Z000*Z101*Z212-Z223*Z122*Z003*Z111*Z202*Z010-Z223*Z102*Z010*Z003*Z121*Z212+Z223*Z102*Z000*Z013*Z121*Z212+Z223*Z022*Z003*Z111*Z212*Z100-Z223*Z222*Z100*Z113*Z002*Z011+Z223*Z222*Z010*Z103*Z001*Z112-Z223*Z222*Z100*Z013*Z001*Z112;

FF9 = Z003*Z023*Z203*Z120*Z212*Z111-Z203^2*Z013*Z020*Z111*Z122-Z203^2*Z010*Z123*Z111*Z022-Z203^2*Z110*Z013*Z121*Z022+Z203^2*Z020*Z123*Z111*Z012+Z203^2*Z023*Z111*Z122*Z010+Z203^2*Z110*Z013*Z021*Z122+Z203^2*Z023*Z120*Z011*Z112+Z203^2*Z013*Z121*Z112*Z020-Z203*Z023*Z010*Z101*Z213*Z122+Z203*Z023*Z213*Z120*Z111*Z002-Z203*Z003*Z020*Z213*Z121*Z112+Z203*Z113*Z010*Z223*Z102*Z021+Z203*Z023*Z113*Z001*Z212*Z120+Z203*Z023*Z113*Z010*Z222*Z101+Z203*Z013*Z123*Z020*Z212*Z101-Z203*Z013*Z123*Z221*Z002*Z110-Z203*Z023*Z010*Z103*Z111*Z222+Z203*Z113*Z101*Z020*Z223*Z012+Z203*Z003*Z120*Z113*Z211*Z022+Z203*Z003*Z123*Z110*Z221*Z012+Z203*Z103*Z120*Z213*Z011*Z022-Z203*Z103*Z111*Z020*Z223*Z012+Z023*Z013*Z123*Z200*Z212*Z101+Z013*Z113*Z223*Z102*Z021*Z200-Z103*Z023*Z213*Z121*Z202*Z010-Z113*Z123*Z000*Z203*Z211*Z022+Z103*Z013*Z203*Z121*Z022*Z210-Z203*Z003*Z110*Z213*Z021*Z122+Z013*Z103*Z200*Z223*Z111*Z022+Z023*Z003*Z213*Z222*Z101*Z110-Z013*Z113*Z120*Z203*Z001*Z222+Z123*Z023*Z103*Z011*Z202*Z210-Z203*Z023*Z103*Z012*Z221*Z110+Z113^2*Z000*Z023*Z222*Z201-Z103*Z003*Z223*Z010*Z121*Z212-Z013*Z003*Z100*Z213*Z221*Z122-Z003*Z123*Z203*Z211*Z022*Z110+Z113*Z003*Z123*Z221*Z012*Z200+Z013*Z103*Z223*Z211*Z002*Z120-Z213*Z003*Z100*Z123*Z221*Z012+Z223*Z023*Z100*Z213*Z112*Z001-Z203*Z123*Z021*Z213*Z102*Z010+Z213*Z103*Z120*Z223*Z012*Z001+Z213*Z003*Z123*Z020*Z111*Z202+Z213*Z123*Z203*Z001*Z112*Z020+Z213*Z023*Z103*Z120*Z011*Z202+Z123*Z023*Z200*Z103*Z211*Z012-Z203*Z003*Z010*Z222*Z113*Z121-Z223*Z123*Z000*Z213*Z011*Z102+Z123*Z003*Z210*Z011*Z223*Z102+Z123^2*Z010*Z001*Z212*Z203-Z123^2*Z210*Z003*Z011*Z202-Z123^2*Z000*Z011*Z212*Z203+Z123^2*Z000*Z213*Z011*Z202-Z123^2*Z200*Z003*Z211*Z012-Z123^2*Z213*Z202*Z001*Z010+Z123^2*Z213*Z010*Z201*Z002+Z123^2*Z211*Z000*Z203*Z012+Z123^2*Z200*Z213*Z012*Z001-Z123^2*Z013*Z201*Z002*Z210-Z123^2*Z213*Z201*Z012*Z000+Z123^2*Z210*Z003*Z201*Z012+Z123^2*Z010*Z211*Z003*Z202+Z123^2*Z000*Z013*Z201*Z212-Z003^2*Z213*Z220*Z111*Z122-Z013*Z003*Z213*Z120*Z222*Z101-Z103^2*Z213*Z020*Z012*Z221+Z103^2*Z013*Z210*Z222*Z021-Z103^2*Z023*Z211*Z012*Z220-Z103^2*Z013*Z221*Z022*Z210+Z103^2*Z013*Z020*Z212*Z221-Z103^2*Z023*Z010*Z221*Z212+Z103^2*Z220*Z013*Z211*Z022+Z103^2*Z010*Z023*Z211*Z222-Z103^2*Z210*Z021*Z012*Z223+Z023*Z013*Z210*Z201*Z123*Z102+Z103^2*Z223*Z020*Z211*Z012-Z013^2*Z123*Z201*Z102*Z220+Z013^2*Z220*Z123*Z101*Z202+Z013^2*Z201*Z120*Z102*Z223+Z013^2*Z103*Z121*Z222*Z200-Z013^2*Z120*Z102*Z203*Z221-Z013^2*Z200*Z221*Z103*Z122-Z113*Z013*Z200*Z223*Z122*Z001-Z113*Z003*Z213*Z101*Z022*Z220+Z003*Z013*Z202*Z110*Z123*Z221+Z203*Z023*Z213*Z122*Z001*Z110+Z203*Z103*Z223*Z021*Z012*Z110+Z203*Z103*Z213*Z010*Z021*Z122+Z203*Z123*Z110*Z213*Z021*Z002+Z203*Z003*Z123*Z222*Z111*Z010+Z203*Z003*Z010*Z223*Z121*Z112-Z203*Z003*Z020*Z211*Z113*Z122+Z203*Z003*Z110*Z213*Z022*Z121-Z203*Z003*Z120*Z213*Z111*Z022+Z203*Z123*Z213*Z101*Z022*Z010+Z203*Z123*Z020*Z011*Z213*Z102-Z203*Z023*Z213*Z001*Z112*Z120-Z203*Z023*Z211*Z113*Z002*Z120+Z203*Z003*Z110*Z223*Z011*Z122-Z203*Z003*Z020*Z111*Z212*Z123-Z203*Z003*Z120*Z113*Z021*Z212-Z203*Z123*Z020*Z213*Z101*Z012-Z203*Z103*Z020*Z011*Z213*Z122+Z203*Z103*Z020*Z012*Z213*Z121-Z203*Z013*Z103*Z021*Z222*Z110+Z203*Z023*Z103*Z110*Z011*Z222+Z203*Z003*Z213*Z120*Z112*Z021-Z013*Z023*Z103*Z111*Z222*Z200+Z023*Z003*Z100*Z221*Z213*Z112+Z023*Z003*Z200*Z121*Z212*Z113+Z023*Z003*Z210*Z223*Z112*Z101+Z023*Z003*Z113*Z210*Z122*Z201-Z023*Z003*Z213*Z100*Z111*Z222+Z023*Z113*Z210*Z121*Z203*Z002+Z023*Z013*Z103*Z210*Z121*Z202-Z023*Z113*Z210*Z203*Z001*Z122-Z023*Z123*Z100*Z203*Z211*Z012-Z023*Z013*Z223*Z100*Z202*Z111-Z103^2*Z020*Z223*Z011*Z212+Z103^2*Z213*Z221*Z022*Z010+Z103^2*Z213*Z011*Z222*Z020+Z103^2*Z010*Z223*Z212*Z021+Z103^2*Z220*Z023*Z011*Z212+Z103^2*Z210*Z012*Z023*Z221-Z203*Z123*Z110*Z213*Z001*Z022-Z203*Z103*Z223*Z110*Z011*Z022-Z203*Z013*Z103*Z120*Z211*Z022+Z203*Z013*Z103*Z022*Z221*Z110+Z203*Z013*Z103*Z020*Z211*Z122-Z203*Z013*Z223*Z111*Z002*Z120-Z203*Z113*Z120*Z223*Z001*Z012+Z203*Z103*Z223*Z111*Z022*Z010-Z203*Z103*Z010*Z223*Z021*Z112+Z203*Z113*Z223*Z120*Z011*Z002-Z203*Z003*Z120*Z223*Z011*Z112-Z203*Z003*Z110*Z123*Z011*Z222+Z203*Z003*Z120*Z223*Z111*Z012+Z203*Z003*Z020*Z213*Z111*Z122-Z203*Z003*Z123*Z112*Z221*Z010-Z203*Z103*Z213*Z022*Z121*Z010-Z203*Z013*Z110*Z223*Z122*Z001+Z203*Z013*Z020*Z223*Z111*Z102-Z203*Z003*Z223*Z110*Z121*Z012+Z203*Z003*Z010*Z122*Z221*Z113+Z203*Z023*Z103*Z120*Z211*Z012+Z013*Z103*Z220*Z213*Z121*Z002-Z023^2*Z203*Z111*Z212*Z100+Z023^2*Z213*Z111*Z202*Z100+Z203*Z013*Z120*Z103*Z021*Z212-Z023*Z103*Z200*Z111*Z223*Z012+Z023*Z103*Z223*Z200*Z112*Z011-Z023*Z003*Z110*Z213*Z221*Z102-Z023*Z003*Z123*Z201*Z112*Z210-Z023*Z103*Z223*Z110*Z002*Z211-Z023*Z103*Z223*Z210*Z001*Z112-Z023*Z123*Z213*Z201*Z002*Z110-Z023*Z013*Z210*Z203*Z121*Z102-Z023*Z013*Z223*Z110*Z201*Z102+Z023*Z013*Z111*Z100*Z203*Z222-Z023*Z003*Z113*Z100*Z221*Z212-Z023*Z003*Z223*Z100*Z211*Z112-Z023*Z003*Z200*Z211*Z113*Z122-Z023*Z013*Z203*Z221*Z112*Z100-Z023*Z013*Z200*Z103*Z212*Z121+Z023*Z103*Z213*Z221*Z002*Z110+Z023*Z103*Z223*Z001*Z212*Z110-Z023*Z013*Z103*Z202*Z221*Z110+Z023*Z013*Z223*Z111*Z102*Z200-Z023*Z013*Z103*Z201*Z122*Z210+Z023*Z003*Z123*Z111*Z202*Z210-Z023*Z123*Z110*Z203*Z001*Z212-Z023*Z123*Z210*Z203*Z111*Z002+Z023*Z013*Z123*Z202*Z100*Z211-Z023*Z013*Z123*Z100*Z201*Z212-Z023*Z003*Z223*Z110*Z101*Z212+Z123*Z113*Z223*Z000*Z201*Z012-Z123*Z103*Z223*Z012*Z211*Z000+Z123*Z023*Z010*Z102*Z211*Z203+Z123*Z003*Z200*Z113*Z211*Z022+Z123*Z103*Z213*Z200*Z011*Z022+Z123*Z023*Z010*Z101*Z213*Z202+Z123*Z113*Z010*Z221*Z203*Z002+Z123*Z113*Z223*Z010*Z202*Z001-Z123*Z013*Z223*Z000*Z201*Z112+Z123*Z013*Z103*Z210*Z022*Z201-Z123*Z003*Z210*Z201*Z113*Z022-Z123*Z003*Z210*Z223*Z012*Z101-Z123*Z023*Z210*Z102*Z011*Z203-Z123*Z023*Z213*Z201*Z102*Z010-Z123*Z113*Z000*Z203*Z221*Z012+Z123*Z003*Z113*Z201*Z222*Z010+Z123*Z003*Z223*Z010*Z101*Z212+Z123*Z003*Z213*Z010*Z221*Z102-Z123*Z003*Z213*Z111*Z022*Z200+Z023^2*Z210*Z203*Z111*Z102+Z023^2*Z100*Z113*Z201*Z212-Z023^2*Z103*Z200*Z211*Z112-Z023^2*Z213*Z100*Z201*Z112+Z023^2*Z110*Z203*Z101*Z212-Z023^2*Z210*Z203*Z101*Z112-Z023^2*Z100*Z113*Z211*Z202+Z023^2*Z110*Z213*Z201*Z102+Z023^2*Z203*Z112*Z211*Z100-Z023^2*Z103*Z110*Z201*Z212+Z023^2*Z200*Z103*Z212*Z111+Z023^2*Z201*Z210*Z103*Z112-Z023^2*Z200*Z113*Z212*Z101+Z023^2*Z200*Z213*Z101*Z112-Z023^2*Z113*Z210*Z201*Z102-Z023^2*Z110*Z202*Z213*Z101-Z023^2*Z210*Z103*Z111*Z202+Z123*Z103*Z210*Z223*Z012*Z001+Z123*Z103*Z010*Z223*Z211*Z002+Z123*Z103*Z010*Z213*Z001*Z222-Z123*Z023*Z103*Z211*Z202*Z010-Z123*Z013*Z021*Z103*Z202*Z210+Z123*Z013*Z223*Z001*Z112*Z200-Z123*Z003*Z010*Z113*Z221*Z202+Z123*Z113*Z210*Z001*Z203*Z022-Z123*Z113*Z010*Z203*Z001*Z222+Z123*Z023*Z203*Z101*Z012*Z210-Z123*Z113*Z010*Z223*Z201*Z002-Z003*Z113*Z120*Z011*Z223*Z202-Z103*Z003*Z123*Z221*Z012*Z210-Z013*Z103*Z200*Z213*Z022*Z121-Z003^2*Z220*Z113*Z212*Z121-Z003^2*Z223*Z120*Z111*Z212+Z003^2*Z221*Z113*Z212*Z120+Z003^2*Z213*Z110*Z122*Z221-Z003^2*Z213*Z121*Z222*Z110+Z003^2*Z123*Z211*Z222*Z110+Z003^2*Z120*Z223*Z211*Z112+Z003^2*Z220*Z123*Z111*Z212+Z013*Z023*Z213*Z121*Z102*Z200+Z013*Z003*Z100*Z213*Z121*Z222+Z013*Z123*Z213*Z100*Z021*Z202+Z013*Z123*Z100*Z211*Z203*Z022+Z013*Z003*Z223*Z100*Z211*Z122+Z013*Z023*Z120*Z102*Z211*Z203-Z013*Z023*Z200*Z101*Z213*Z122-Z013*Z023*Z113*Z200*Z221*Z102-Z013*Z113*Z203*Z121*Z002*Z220-Z013*Z103*Z120*Z213*Z221*Z002-Z013*Z103*Z200*Z223*Z021*Z112-Z013*Z003*Z223*Z100*Z121*Z212-Z013*Z103*Z220*Z213*Z122*Z001+Z013*Z113*Z223*Z100*Z201*Z022+Z013*Z023*Z100*Z201*Z213*Z122-Z013*Z003*Z200*Z123*Z112*Z221-Z013*Z003*Z123*Z211*Z222*Z100+Z223*Z013*Z110*Z203*Z022*Z101-Z103*Z113*Z223*Z010*Z021*Z202-Z003*Z123*Z203*Z210*Z021*Z112+Z003*Z023*Z103*Z110*Z221*Z212-Z003*Z103*Z120*Z223*Z012*Z211+Z003*Z103*Z120*Z213*Z221*Z012-Z003*Z013*Z220*Z121*Z203*Z112+Z003*Z103*Z021*Z213*Z222*Z110+Z003*Z113*Z223*Z120*Z201*Z012-Z003*Z023*Z203*Z120*Z211*Z112-Z003*Z023*Z103*Z111*Z212*Z220-Z003*Z023*Z113*Z220*Z211*Z102-Z003*Z023*Z213*Z110*Z201*Z122+Z003*Z023*Z213*Z220*Z111*Z102-Z003*Z023*Z113*Z201*Z212*Z120+Z003*Z123*Z213*Z220*Z012*Z101+Z003*Z023*Z113*Z210*Z221*Z102-Z003*Z013*Z123*Z220*Z101*Z212-Z223*Z023*Z110*Z203*Z012*Z101+Z223*Z023*Z110*Z213*Z101*Z002-Z003*Z113*Z203*Z221*Z012*Z120-Z003*Z123*Z220*Z203*Z111*Z012+Z013^2*Z203*Z120*Z101*Z222-Z123*Z003*Z213*Z010*Z222*Z101+Z213*Z023*Z203*Z000*Z121*Z112+Z213*Z023*Z120*Z113*Z201*Z002+Z213*Z023*Z103*Z000*Z111*Z222+Z213*Z113*Z120*Z001*Z203*Z022+Z213*Z003*Z223*Z100*Z121*Z012+Z213*Z003*Z223*Z112*Z101*Z020+Z213*Z003*Z113*Z020*Z122*Z201-Z213*Z023*Z000*Z103*Z221*Z112-Z213*Z013*Z100*Z123*Z001*Z222+Z213*Z023*Z100*Z203*Z011*Z122-Z213*Z023*Z000*Z113*Z101*Z222-Z213*Z113*Z223*Z000*Z021*Z102-Z213*Z113*Z000*Z121*Z203*Z022+Z213*Z003*Z120*Z011*Z223*Z102-Z213*Z003*Z020*Z123*Z201*Z112-Z213*Z103*Z223*Z020*Z001*Z112+Z213*Z123*Z203*Z100*Z021*Z012-Z213*Z123*Z100*Z203*Z022*Z011-Z213*Z013*Z203*Z020*Z121*Z102+Z213*Z013*Z103*Z120*Z022*Z201-Z213*Z013*Z223*Z121*Z002*Z100-Z113*Z023*Z000*Z103*Z211*Z222+Z203*Z103*Z223*Z020*Z112*Z011-Z003*Z013*Z110*Z223*Z121*Z202-Z003*Z013*Z110*Z221*Z203*Z122+Z023^2*Z200*Z211*Z113*Z102+Z023^2*Z103*Z211*Z202*Z110+Z003*Z023*Z203*Z210*Z121*Z112-Z103*Z013*Z223*Z020*Z202*Z111+Z203*Z023*Z213*Z010*Z121*Z102-Z203^2*Z010*Z023*Z121*Z112+Z203^2*Z110*Z023*Z121*Z012-Z203^2*Z123*Z110*Z021*Z012-Z203^2*Z120*Z022*Z011*Z113+Z203^2*Z013*Z111*Z022*Z120-Z203^2*Z110*Z011*Z023*Z122+Z203^2*Z123*Z112*Z021*Z010+Z203^2*Z020*Z113*Z122*Z011+Z203^2*Z113*Z121*Z022*Z010+Z203^2*Z113*Z120*Z021*Z012-Z203^2*Z120*Z013*Z021*Z112-Z203^2*Z113*Z122*Z021*Z010-Z203^2*Z020*Z123*Z011*Z112-Z203^2*Z120*Z023*Z012*Z111+Z003*Z013*Z110*Z121*Z203*Z222-Z113*Z003*Z123*Z020*Z211*Z202+Z213*Z113*Z020*Z001*Z102*Z223+Z113*Z103*Z223*Z020*Z001*Z212+Z023*Z123*Z110*Z211*Z203*Z002-Z223^2*Z013*Z111*Z102*Z000-Z213*Z013*Z120*Z223*Z102*Z001-Z213*Z013*Z000*Z123*Z221*Z102+Z213*Z013*Z000*Z221*Z103*Z122-Z213*Z103*Z120*Z223*Z011*Z002+Z213*Z103*Z223*Z021*Z112*Z000-Z213*Z103*Z223*Z000*Z111*Z022+Z213*Z013*Z100*Z203*Z121*Z022+Z213*Z123*Z000*Z203*Z111*Z022-Z213*Z123*Z203*Z000*Z021*Z112-Z213*Z123*Z020*Z203*Z111*Z002-Z213*Z013*Z203*Z100*Z021*Z122+Z213*Z023*Z100*Z113*Z001*Z222-Z213*Z023*Z113*Z221*Z002*Z100-Z213*Z023*Z120*Z113*Z001*Z202-Z213*Z023*Z120*Z102*Z011*Z203+Z213*Z013*Z020*Z203*Z122*Z101+Z213*Z013*Z223*Z000*Z121*Z102-Z213*Z003*Z223*Z100*Z011*Z122+Z223^2*Z003*Z010*Z111*Z102+Z203^2*Z110*Z123*Z011*Z022+Z103*Z003*Z223*Z211*Z122*Z010+Z103*Z003*Z113*Z211*Z222*Z020-Z103*Z113*Z020*Z201*Z223*Z012+Z103*Z013*Z203*Z112*Z021*Z220+Z103*Z013*Z123*Z001*Z212*Z220-Z103*Z123*Z220*Z213*Z001*Z012+Z103*Z003*Z210*Z221*Z113*Z022-Z103*Z003*Z213*Z220*Z021*Z112+Z103*Z023*Z203*Z010*Z212*Z121+Z103*Z003*Z123*Z210*Z011*Z222+Z113^2*Z003*Z220*Z201*Z022-Z113^2*Z223*Z021*Z200*Z002-Z113^2*Z223*Z020*Z001*Z202-Z113^2*Z220*Z023*Z201*Z002+Z113^2*Z203*Z220*Z021*Z002-Z113^2*Z023*Z200*Z001*Z222-Z113^2*Z003*Z200*Z221*Z022-Z213^2*Z103*Z000*Z021*Z122+Z213^2*Z023*Z101*Z122*Z000+Z213^2*Z020*Z003*Z102*Z121-Z213^2*Z100*Z123*Z021*Z002+Z213^2*Z000*Z022*Z121*Z103-Z213^2*Z000*Z101*Z022*Z123-Z213^2*Z020*Z123*Z001*Z102-Z213^2*Z120*Z023*Z101*Z002-Z213^2*Z023*Z001*Z122*Z100-Z023*Z113*Z100*Z201*Z223*Z012-Z103^2*Z020*Z013*Z211*Z222+Z023*Z003*Z223*Z110*Z102*Z211+Z103^2*Z223*Z210*Z011*Z022+Z013*Z023*Z203*Z100*Z212*Z121-Z013*Z023*Z120*Z213*Z201*Z102+Z013*Z023*Z100*Z221*Z113*Z202-Z013*Z113*Z100*Z203*Z022*Z221+Z013*Z023*Z113*Z200*Z222*Z101+Z013*Z023*Z220*Z111*Z103*Z202-Z013*Z003*Z223*Z111*Z122*Z200+Z013*Z003*Z113*Z120*Z201*Z222-Z013*Z003*Z223*Z120*Z102*Z211+Z013*Z003*Z213*Z120*Z221*Z102+Z013*Z123*Z200*Z213*Z101*Z022+Z013*Z123*Z213*Z220*Z001*Z102-Z013*Z023*Z203*Z111*Z102*Z220-Z013*Z003*Z220*Z121*Z213*Z102-Z013*Z123*Z200*Z021*Z213*Z102-Z013*Z123*Z213*Z100*Z022*Z201-Z013*Z103*Z120*Z223*Z001*Z212+Z013*Z113*Z220*Z203*Z122*Z001-Z103^2*Z220*Z021*Z013*Z212-Z003^2*Z220*Z123*Z211*Z112-Z003^2*Z223*Z110*Z211*Z122-Z003^2*Z213*Z221*Z112*Z120+Z003^2*Z210*Z113*Z121*Z222+Z003^2*Z220*Z113*Z122*Z211+Z003^2*Z223*Z110*Z121*Z212-Z003^2*Z113*Z221*Z122*Z210+Z003^2*Z210*Z223*Z111*Z122+Z003^2*Z120*Z213*Z222*Z111-Z003^2*Z123*Z110*Z221*Z212-Z003^2*Z123*Z210*Z111*Z222-Z003^2*Z113*Z120*Z211*Z222+Z003*Z123*Z220*Z203*Z011*Z112+Z003*Z023*Z203*Z211*Z122*Z110-Z003*Z023*Z213*Z101*Z112*Z220+Z003*Z123*Z213*Z110*Z201*Z022-Z003*Z103*Z213*Z120*Z011*Z222+Z003*Z103*Z011*Z120*Z223*Z212+Z003*Z013*Z210*Z123*Z101*Z222+Z003*Z013*Z203*Z221*Z112*Z120+Z003*Z013*Z120*Z103*Z211*Z222+Z003*Z013*Z223*Z111*Z202*Z120+Z003*Z113*Z210*Z223*Z101*Z022+Z003*Z023*Z120*Z113*Z202*Z211-Z003*Z023*Z203*Z210*Z111*Z122+Z003*Z013*Z123*Z211*Z102*Z220+Z003*Z023*Z220*Z103*Z211*Z112+Z003*Z113*Z120*Z203*Z222*Z011-Z203*Z013*Z020*Z103*Z212*Z121+Z113*Z123*Z020*Z211*Z203*Z002+Z113*Z123*Z213*Z000*Z201*Z022-Z113*Z103*Z213*Z220*Z002*Z021-Z113*Z013*Z103*Z200*Z021*Z222+Z113*Z013*Z203*Z221*Z102*Z020+Z113*Z023*Z103*Z011*Z222*Z200-Z113*Z023*Z220*Z203*Z012*Z101-Z113*Z023*Z200*Z103*Z012*Z221-Z113*Z023*Z213*Z201*Z122*Z000-Z113*Z023*Z220*Z011*Z103*Z202-Z113*Z123*Z213*Z001*Z022*Z200-Z113*Z103*Z200*Z223*Z011*Z022+Z113*Z013*Z223*Z020*Z101*Z202+Z113*Z013*Z200*Z103*Z022*Z221+Z113*Z013*Z201*Z223*Z122*Z000-Z113*Z123*Z000*Z213*Z202*Z021-Z113*Z103*Z213*Z000*Z221*Z022+Z113*Z103*Z213*Z220*Z022*Z001+Z223*Z003*Z213*Z110*Z102*Z021-Z223*Z023*Z103*Z000*Z111*Z212-Z223*Z023*Z203*Z011*Z112*Z100+Z223*Z023*Z110*Z203*Z102*Z011-Z223*Z023*Z110*Z011*Z103*Z202-Z223*Z013*Z000*Z121*Z203*Z112+Z223*Z123*Z213*Z011*Z002*Z100-Z223*Z103*Z213*Z110*Z002*Z021+Z223*Z113*Z203*Z122*Z001*Z010+Z223*Z013*Z123*Z000*Z211*Z102+Z223*Z023*Z103*Z000*Z211*Z112-Z223*Z113*Z010*Z203*Z121*Z002+Z223*Z013*Z000*Z111*Z203*Z122+Z223*Z013*Z100*Z203*Z112*Z021+Z223*Z013*Z123*Z100*Z001*Z212+Z223*Z113*Z000*Z203*Z012*Z121+Z223*Z013*Z000*Z103*Z121*Z212-Z223*Z123*Z213*Z001*Z012*Z100-Z223*Z013*Z000*Z122*Z103*Z211-Z223*Z013*Z123*Z211*Z002*Z100-Z223*Z003*Z213*Z100*Z021*Z112-Z223*Z103*Z213*Z122*Z001*Z010+Z223*Z103*Z213*Z110*Z022*Z001+Z123*Z023*Z210*Z113*Z201*Z002-Z123*Z023*Z103*Z210*Z201*Z012+Z123*Z103*Z213*Z000*Z221*Z012-Z123*Z023*Z203*Z211*Z112*Z000+Z123*Z023*Z213*Z111*Z002*Z200+Z123*Z013*Z200*Z103*Z021*Z212-Z123*Z023*Z113*Z000*Z201*Z212+Z123*Z023*Z200*Z113*Z001*Z212-Z123*Z023*Z103*Z200*Z011*Z212-Z123*Z023*Z210*Z113*Z001*Z202-Z123*Z023*Z101*Z010*Z203*Z212-Z123*Z113*Z011*Z000*Z223*Z202+Z123*Z023*Z203*Z000*Z212*Z111+Z123*Z023*Z213*Z112*Z201*Z000+Z123*Z113*Z223*Z011*Z002*Z200+Z123*Z013*Z210*Z021*Z203*Z102-Z123*Z003*Z223*Z200*Z011*Z112+Z123*Z013*Z223*Z101*Z002*Z210-Z123*Z013*Z000*Z203*Z222*Z111-Z123*Z013*Z210*Z223*Z102*Z001+Z123*Z003*Z223*Z111*Z012*Z200-Z113^2*Z020*Z203*Z221*Z002+Z113^2*Z203*Z001*Z222*Z020-Z113^2*Z000*Z203*Z222*Z021+Z113^2*Z223*Z201*Z002*Z020+Z013^2*Z223*Z122*Z101*Z200+Z013^2*Z103*Z202*Z221*Z120-Z013^2*Z100*Z203*Z121*Z222-Z013^2*Z103*Z120*Z201*Z222+Z013^2*Z103*Z201*Z122*Z220-Z013^2*Z220*Z203*Z101*Z122-Z013^2*Z100*Z223*Z122*Z201+Z013^2*Z123*Z200*Z221*Z102+Z013^2*Z123*Z201*Z222*Z100-Z013^2*Z123*Z100*Z202*Z221-Z013^2*Z123*Z101*Z222*Z200-Z013^2*Z223*Z200*Z121*Z102+Z013^2*Z100*Z203*Z221*Z122-Z013^2*Z103*Z220*Z121*Z202-Z013^2*Z223*Z120*Z101*Z202+Z013^2*Z203*Z121*Z102*Z220-Z013*Z023*Z101*Z203*Z212*Z120-Z013*Z023*Z113*Z202*Z101*Z220-Z013*Z023*Z213*Z100*Z121*Z202+Z013*Z023*Z120*Z101*Z213*Z202+Z013*Z103*Z213*Z021*Z122*Z200+Z013*Z113*Z120*Z221*Z203*Z002+Z013*Z113*Z223*Z120*Z202*Z001-Z013*Z113*Z223*Z021*Z202*Z100-Z013*Z123*Z203*Z021*Z212*Z100+Z013*Z003*Z200*Z123*Z222*Z111+Z013*Z003*Z200*Z223*Z121*Z112+Z013*Z003*Z123*Z221*Z212*Z100-Z013*Z113*Z120*Z223*Z201*Z002-Z003^2*Z223*Z121*Z112*Z210+Z003*Z023*Z213*Z110*Z202*Z121-Z113*Z013*Z020*Z101*Z222*Z203-Z123^2*Z213*Z011*Z002*Z200-Z023*Z013*Z210*Z123*Z101*Z202-Z023*Z003*Z210*Z102*Z223*Z111+Z023*Z113*Z210*Z001*Z102*Z223+Z023*Z013*Z223*Z101*Z202*Z110+Z023*Z013*Z103*Z211*Z122*Z200-Z023*Z013*Z110*Z101*Z222*Z203+Z023*Z113*Z100*Z223*Z011*Z202+Z023*Z103*Z223*Z111*Z002*Z210-Z023*Z113*Z203*Z100*Z011*Z222-Z023*Z003*Z123*Z110*Z211*Z202-Z023*Z003*Z113*Z210*Z121*Z202+Z023*Z013*Z100*Z223*Z201*Z112+Z023*Z003*Z213*Z111*Z122*Z200+Z023*Z003*Z123*Z110*Z201*Z212+Z023*Z013*Z110*Z103*Z201*Z222+Z023*Z123*Z110*Z001*Z213*Z202+Z023*Z113*Z203*Z012*Z221*Z100+Z023*Z113*Z200*Z101*Z223*Z012-Z103^2*Z223*Z010*Z211*Z022+Z103^2*Z213*Z220*Z021*Z012-Z103^2*Z220*Z213*Z011*Z022-Z103^2*Z023*Z011*Z222*Z210+Z103*Z113*Z210*Z223*Z021*Z002-Z103*Z123*Z203*Z211*Z012*Z020+Z103*Z123*Z020*Z011*Z203*Z212+Z103*Z013*Z210*Z223*Z001*Z122-Z103*Z003*Z223*Z011*Z122*Z210-Z103*Z003*Z220*Z011*Z123*Z212+Z103*Z123*Z213*Z020*Z201*Z012+Z103*Z003*Z223*Z020*Z111*Z212+Z103*Z123*Z213*Z220*Z011*Z002-Z103*Z023*Z113*Z210*Z221*Z002+Z103*Z013*Z221*Z002*Z210*Z123+Z103*Z023*Z220*Z203*Z111*Z012-Z103*Z003*Z010*Z213*Z221*Z122+Z103*Z003*Z113*Z021*Z212*Z220-Z103*Z113*Z203*Z021*Z012*Z220+Z103*Z003*Z020*Z221*Z213*Z112+Z103*Z003*Z223*Z121*Z012*Z210-Z103*Z003*Z213*Z111*Z222*Z020+Z103*Z023*Z220*Z211*Z113*Z002-Z103*Z013*Z123*Z001*Z222*Z210-Z223*Z023*Z213*Z000*Z101*Z112-Z223*Z023*Z213*Z100*Z111*Z002-Z223*Z113*Z000*Z203*Z011*Z122+Z223*Z003*Z100*Z213*Z111*Z022-Z223*Z023*Z100*Z113*Z001*Z212-Z223*Z013*Z110*Z103*Z201*Z022+Z223*Z013*Z103*Z110*Z021*Z202-Z223*Z013*Z203*Z110*Z021*Z102-Z223*Z003*Z100*Z113*Z022*Z211+Z223*Z003*Z213*Z010*Z122*Z101+Z223*Z023*Z000*Z101*Z113*Z212-Z223*Z123*Z203*Z111*Z012*Z000+Z223*Z023*Z010*Z111*Z103*Z202-Z223*Z023*Z113*Z211*Z102*Z000+Z223*Z123*Z203*Z010*Z111*Z002+Z223*Z123*Z110*Z203*Z001*Z012-Z223*Z123*Z203*Z011*Z002*Z110-Z223*Z123*Z213*Z010*Z101*Z002-Z223*Z003*Z213*Z110*Z101*Z022-Z223*Z003*Z113*Z010*Z122*Z201+Z223*Z003*Z100*Z113*Z021*Z212+Z223*Z003*Z113*Z121*Z202*Z010-Z223*Z113*Z100*Z203*Z021*Z012-Z023*Z003*Z200*Z213*Z121*Z112+Z023*Z123*Z100*Z011*Z203*Z212-Z023*Z113*Z200*Z223*Z011*Z102+Z023*Z013*Z203*Z122*Z101*Z210-Z023*Z013*Z223*Z200*Z101*Z112+Z023*Z123*Z100*Z213*Z201*Z012+Z023*Z123*Z200*Z011*Z213*Z102-Z023*Z003*Z200*Z111*Z212*Z123+Z023*Z003*Z223*Z100*Z111*Z212-Z023*Z123*Z213*Z200*Z101*Z012-Z023*Z123*Z213*Z011*Z202*Z100+Z023*Z123*Z203*Z210*Z001*Z112-Z023*Z103*Z200*Z011*Z213*Z122+Z023*Z103*Z200*Z012*Z213*Z121-Z023*Z113*Z223*Z101*Z002*Z210+Z023*Z003*Z200*Z123*Z211*Z112+Z023*Z013*Z110*Z203*Z221*Z102-Z103^2*Z010*Z213*Z021*Z222+Z023*Z003*Z100*Z113*Z211*Z222-Z113*Z003*Z200*Z123*Z011*Z222-Z113*Z013*Z000*Z123*Z201*Z222+Z113*Z003*Z123*Z201*Z212*Z020+Z113*Z013*Z103*Z201*Z222*Z020-Z113*Z013*Z103*Z201*Z022*Z220+Z113*Z013*Z103*Z021*Z202*Z220+Z113*Z103*Z020*Z213*Z221*Z002-Z113*Z013*Z203*Z021*Z102*Z220+Z113*Z023*Z220*Z213*Z101*Z002+Z213^2*Z120*Z003*Z101*Z022+Z103*Z113*Z220*Z011*Z022*Z203-Z223*Z023*Z213*Z001*Z102*Z110-Z223*Z023*Z203*Z010*Z111*Z102-Z223*Z003*Z010*Z121*Z213*Z102+Z223*Z023*Z213*Z111*Z102*Z000+Z223*Z113*Z100*Z011*Z022*Z203-Z203*Z103*Z120*Z021*Z213*Z012-Z103*Z003*Z223*Z020*Z211*Z112+Z113*Z003*Z223*Z011*Z122*Z200-Z213*Z013*Z120*Z021*Z103*Z202-Z113*Z123*Z220*Z203*Z011*Z002+Z003*Z023*Z101*Z113*Z212*Z220+Z223*Z023*Z010*Z101*Z203*Z112+Z223*Z023*Z100*Z211*Z113*Z002-Z223*Z023*Z103*Z201*Z112*Z010-Z223*Z013*Z123*Z001*Z202*Z110-Z223*Z013*Z203*Z111*Z022*Z100+Z223*Z023*Z113*Z010*Z201*Z102+Z223*Z003*Z010*Z123*Z112*Z201+Z223*Z003*Z123*Z211*Z012*Z100-Z223*Z003*Z123*Z010*Z111*Z202+Z223*Z103*Z213*Z000*Z011*Z122+Z223*Z103*Z010*Z213*Z121*Z002-Z223*Z103*Z213*Z000*Z012*Z121-Z223*Z023*Z113*Z010*Z202*Z101+Z223*Z013*Z110*Z201*Z123*Z002+Z223*Z023*Z203*Z111*Z012*Z100+Z223*Z023*Z110*Z201*Z103*Z012-Z223*Z013*Z123*Z101*Z212*Z000-Z223*Z003*Z123*Z110*Z201*Z012+Z223*Z003*Z123*Z110*Z011*Z202-Z223*Z003*Z011*Z123*Z212*Z100+Z223*Z123*Z010*Z213*Z001*Z102+Z223*Z123*Z203*Z011*Z112*Z000-Z023*Z013*Z200*Z211*Z123*Z102-Z123*Z003*Z223*Z010*Z102*Z211-Z203^2*Z020*Z113*Z121*Z012-Z123*Z103*Z210*Z223*Z011*Z002-Z103*Z013*Z220*Z123*Z211*Z002+Z013*Z003*Z223*Z101*Z212*Z120+Z103*Z023*Z010*Z201*Z213*Z122-Z123*Z023*Z000*Z111*Z202*Z213-Z103*Z013*Z220*Z203*Z111*Z022-Z103*Z023*Z203*Z010*Z211*Z122+Z103*Z023*Z203*Z011*Z122*Z210+Z103*Z113*Z020*Z203*Z012*Z221+Z103*Z113*Z203*Z222*Z021*Z010+Z103*Z003*Z220*Z123*Z211*Z012+Z103*Z123*Z203*Z021*Z012*Z210-Z103*Z123*Z203*Z022*Z011*Z210-Z103*Z123*Z010*Z203*Z021*Z212+Z103*Z013*Z111*Z203*Z222*Z020-Z103*Z013*Z210*Z223*Z121*Z002+Z103*Z023*Z010*Z221*Z113*Z202-Z103*Z113*Z203*Z022*Z221*Z010-Z103*Z023*Z220*Z203*Z011*Z112-Z103*Z003*Z113*Z020*Z221*Z212-Z103*Z003*Z113*Z222*Z021*Z210+Z103*Z003*Z010*Z123*Z221*Z212+Z103*Z113*Z223*Z201*Z022*Z010-Z103*Z023*Z213*Z111*Z002*Z220+Z103*Z113*Z223*Z011*Z202*Z020-Z113^2*Z023*Z202*Z221*Z000+Z223^2*Z010*Z113*Z101*Z002-Z013*Z003*Z123*Z111*Z202*Z220-Z223*Z123*Z203*Z010*Z001*Z112-Z113*Z013*Z220*Z123*Z001*Z202-Z113*Z013*Z123*Z200*Z221*Z002-Z113*Z103*Z213*Z020*Z001*Z222+Z113*Z103*Z000*Z223*Z211*Z022+Z113*Z023*Z213*Z202*Z000*Z121-Z113*Z023*Z000*Z203*Z121*Z212+Z113*Z023*Z200*Z213*Z122*Z001-Z113*Z003*Z213*Z221*Z102*Z020-Z113*Z103*Z223*Z020*Z002*Z211+Z113*Z003*Z213*Z220*Z102*Z021+Z113*Z103*Z223*Z200*Z021*Z012-Z113*Z103*Z000*Z223*Z212*Z021-Z113*Z123*Z020*Z213*Z201*Z002+Z113*Z123*Z200*Z213*Z021*Z002+Z113*Z123*Z203*Z000*Z212*Z021+Z113*Z013*Z121*Z203*Z222*Z000+Z113*Z013*Z000*Z202*Z123*Z221-Z113*Z013*Z223*Z201*Z102*Z020+Z113*Z023*Z220*Z201*Z103*Z012+Z113*Z013*Z200*Z121*Z223*Z002-Z113*Z013*Z000*Z223*Z121*Z202-Z113*Z003*Z123*Z201*Z012*Z220+Z113*Z003*Z123*Z220*Z011*Z202+Z113*Z003*Z213*Z022*Z121*Z200-Z113*Z023*Z220*Z213*Z001*Z102+Z113*Z023*Z000*Z203*Z211*Z122+Z203*Z023*Z103*Z221*Z112*Z010+Z203*Z013*Z120*Z223*Z001*Z112+Z203*Z013*Z123*Z110*Z001*Z222-Z203*Z113*Z010*Z223*Z101*Z022+Z203*Z003*Z121*Z020*Z212*Z113-Z203*Z023*Z213*Z110*Z121*Z002-Z203*Z023*Z103*Z011*Z212*Z120-Z203*Z113*Z223*Z011*Z102*Z020+Z203*Z013*Z110*Z121*Z223*Z002-Z203*Z013*Z020*Z211*Z123*Z102-Z203*Z013*Z223*Z101*Z112*Z020-Z203*Z003*Z010*Z223*Z111*Z122-Z203*Z023*Z010*Z113*Z221*Z102+Z203*Z003*Z123*Z211*Z112*Z020-Z213*Z013*Z020*Z103*Z201*Z122+Z003^2*Z123*Z210*Z221*Z112+Z003^2*Z220*Z213*Z121*Z112+Z013*Z023*Z103*Z120*Z201*Z212-Z023^2*Z200*Z213*Z111*Z102+Z213*Z013*Z100*Z221*Z002*Z123+Z213^2*Z123*Z001*Z022*Z100+Z213^2*Z123*Z002*Z101*Z020+Z213^2*Z023*Z001*Z102*Z120-Z213^2*Z103*Z120*Z001*Z022-Z213^2*Z000*Z121*Z102*Z023-Z213^2*Z003*Z120*Z021*Z102+Z213^2*Z100*Z003*Z021*Z122+Z213^2*Z020*Z103*Z122*Z001-Z213^2*Z020*Z003*Z101*Z122-Z213^2*Z020*Z103*Z121*Z002-Z213^2*Z100*Z003*Z121*Z022+Z213^2*Z120*Z103*Z021*Z002+Z213^2*Z000*Z021*Z123*Z102+Z213^2*Z100*Z023*Z121*Z002+Z213*Z023*Z203*Z120*Z101*Z012+Z213*Z013*Z020*Z201*Z123*Z102-Z213*Z113*Z203*Z001*Z122*Z020+Z213*Z113*Z223*Z021*Z002*Z100+Z213*Z013*Z103*Z020*Z121*Z202+Z213*Z023*Z113*Z221*Z102*Z000+Z213*Z003*Z123*Z100*Z011*Z222-Z213*Z013*Z223*Z101*Z122*Z000+Z213*Z003*Z120*Z113*Z021*Z202+Z213*Z003*Z100*Z221*Z113*Z022+Z213*Z113*Z203*Z000*Z021*Z122+Z213*Z013*Z021*Z203*Z102*Z120+Z213*Z103*Z020*Z223*Z111*Z002-Z213*Z013*Z103*Z000*Z222*Z121-Z213*Z003*Z113*Z121*Z202*Z020+Z213*Z013*Z223*Z120*Z101*Z002+Z113*Z003*Z020*Z213*Z222*Z101+Z113*Z013*Z201*Z123*Z002*Z220+Z113*Z103*Z000*Z021*Z213*Z222+Z113*Z023*Z220*Z203*Z102*Z011+Z113*Z123*Z001*Z213*Z020*Z202-Z113*Z023*Z200*Z213*Z121*Z002-Z113*Z013*Z020*Z103*Z202*Z221-Z113*Z003*Z223*Z200*Z121*Z012+Z113*Z003*Z223*Z020*Z102*Z211+Z113*Z123*Z203*Z001*Z012*Z220-Z113*Z123*Z020*Z203*Z001*Z212-Z113*Z013*Z000*Z221*Z203*Z122+Z113*Z023*Z103*Z000*Z221*Z212+Z113*Z013*Z200*Z123*Z001*Z222-Z113*Z003*Z213*Z200*Z021*Z122-Z113*Z003*Z020*Z223*Z101*Z212+Z113*Z013*Z203*Z022*Z101*Z220+Z113^2*Z000*Z223*Z021*Z202+Z113^2*Z200*Z023*Z221*Z002-Z113^2*Z220*Z001*Z203*Z022+Z113^2*Z000*Z203*Z221*Z022+Z113^2*Z003*Z021*Z222*Z200+Z113^2*Z020*Z003*Z221*Z202+Z113^2*Z022*Z001*Z200*Z223-Z113^2*Z020*Z003*Z201*Z222+Z113^2*Z001*Z220*Z202*Z023-Z113^2*Z220*Z003*Z021*Z202-Z113^2*Z223*Z000*Z201*Z022-Z023*Z103*Z213*Z110*Z001*Z222+Z023^2*Z113*Z210*Z101*Z202-Z213*Z003*Z100*Z113*Z222*Z021-Z213*Z003*Z120*Z201*Z113*Z022-Z213*Z023*Z103*Z201*Z012*Z120-Z213*Z113*Z100*Z223*Z001*Z022-Z213*Z113*Z120*Z021*Z203*Z002-Z213*Z113*Z020*Z223*Z101*Z002+Z213*Z013*Z123*Z101*Z222*Z000+Z213*Z113*Z223*Z000*Z101*Z022-Z213*Z023*Z000*Z203*Z111*Z122-Z213*Z013*Z020*Z123*Z101*Z202-Z213*Z023*Z203*Z121*Z012*Z100-Z213*Z003*Z020*Z102*Z223*Z111-Z213*Z013*Z203*Z101*Z022*Z120-Z213*Z003*Z120*Z223*Z012*Z101+Z213*Z013*Z100*Z223*Z001*Z122-Z223^2*Z110*Z003*Z011*Z102+Z223^2*Z003*Z101*Z012*Z110-Z223^2*Z010*Z002*Z111*Z103-Z223^2*Z110*Z001*Z103*Z012-Z223^2*Z113*Z010*Z001*Z102-Z223^2*Z113*Z000*Z101*Z012+Z223*Z123*Z213*Z000*Z012*Z101+Z213*Z113*Z121*Z020*Z203*Z002-Z223^2*Z013*Z110*Z101*Z002+Z003*Z013*Z220*Z111*Z203*Z122+Z003*Z113*Z203*Z012*Z121*Z220+Z003*Z013*Z103*Z121*Z212*Z220+Z003*Z013*Z110*Z201*Z223*Z122-Z003*Z013*Z210*Z223*Z101*Z122-Z003*Z123*Z213*Z011*Z102*Z220-Z003*Z123*Z213*Z202*Z021*Z110-Z003*Z013*Z220*Z122*Z103*Z211-Z003*Z013*Z120*Z103*Z221*Z212-Z003*Z103*Z213*Z110*Z221*Z022+Z003*Z113*Z203*Z210*Z021*Z122+Z003*Z023*Z120*Z213*Z112*Z201-Z003*Z023*Z110*Z103*Z211*Z222-Z003*Z113*Z203*Z011*Z122*Z220-Z003*Z013*Z103*Z210*Z222*Z121-Z003*Z013*Z120*Z203*Z222*Z111-Z003*Z013*Z123*Z201*Z222*Z110-Z003*Z013*Z123*Z221*Z102*Z210+Z003*Z013*Z210*Z221*Z103*Z122+Z003*Z103*Z210*Z223*Z021*Z112-Z003*Z103*Z210*Z223*Z111*Z022+Z003*Z123*Z210*Z203*Z111*Z022-Z013*Z113*Z200*Z223*Z101*Z022-Z023^2*Z110*Z203*Z211*Z102+Z003*Z123*Z203*Z110*Z212*Z021+Z013^2*Z100*Z223*Z121*Z202-Z223^2*Z003*Z101*Z112*Z010+Z223^2*Z103*Z011*Z002*Z110+Z223^2*Z003*Z100*Z011*Z112+Z223^2*Z100*Z111*Z013*Z002+Z223^2*Z000*Z013*Z101*Z112+Z223^2*Z110*Z013*Z001*Z102+Z223^2*Z100*Z113*Z001*Z012-Z223^2*Z100*Z113*Z002*Z011+Z223^2*Z010*Z103*Z001*Z112+Z223^2*Z000*Z111*Z103*Z012+Z223^2*Z113*Z000*Z011*Z102-Z223^2*Z100*Z003*Z111*Z012-Z223^2*Z100*Z013*Z001*Z112-Z223^2*Z103*Z011*Z112*Z000+Z123^2*Z200*Z011*Z003*Z212-Z123^2*Z003*Z201*Z212*Z010+Z123^2*Z013*Z200*Z211*Z002-Z123^2*Z210*Z203*Z001*Z012-Z123^2*Z203*Z211*Z002*Z010+Z123^2*Z203*Z011*Z002*Z210-Z123^2*Z001*Z013*Z212*Z200+Z123^2*Z210*Z001*Z013*Z202-Z123^2*Z013*Z211*Z202*Z000-Z123*Z023*Z200*Z213*Z001*Z112-Z123*Z023*Z200*Z211*Z113*Z002-Z123*Z003*Z113*Z021*Z212*Z200-Z123*Z103*Z010*Z223*Z001*Z212-Z123*Z103*Z213*Z000*Z011*Z222+Z123*Z103*Z011*Z000*Z223*Z212-Z123*Z113*Z210*Z021*Z203*Z002+Z123*Z013*Z000*Z203*Z221*Z112+Z123*Z013*Z000*Z103*Z211*Z222+Z123*Z013*Z000*Z223*Z111*Z202+Z123*Z023*Z113*Z202*Z211*Z000+Z123*Z023*Z103*Z010*Z201*Z212+Z123*Z003*Z213*Z200*Z112*Z021+Z123*Z113*Z203*Z222*Z011*Z000-Z123*Z013*Z103*Z200*Z211*Z022-Z123*Z013*Z200*Z223*Z111*Z002-Z123*Z113*Z223*Z001*Z012*Z200-Z123*Z013*Z210*Z203*Z101*Z022-Z123*Z103*Z200*Z021*Z213*Z012-Z123*Z103*Z213*Z010*Z221*Z002-Z123*Z013*Z000*Z103*Z221*Z212+Z123*Z003*Z113*Z021*Z202*Z210+Z003*Z013*Z210*Z223*Z121*Z102+Z003*Z023*Z103*Z111*Z222*Z210-Z003*Z023*Z103*Z221*Z112*Z210-Z003*Z023*Z120*Z111*Z202*Z213-Z003*Z023*Z210*Z113*Z101*Z222-Z003*Z113*Z223*Z210*Z021*Z102-Z003*Z113*Z121*Z203*Z022*Z210+Z003*Z103*Z213*Z220*Z011*Z122+Z003*Z103*Z110*Z223*Z211*Z022-Z003*Z103*Z213*Z220*Z012*Z121-Z003*Z023*Z203*Z121*Z212*Z110-Z003*Z103*Z223*Z212*Z021*Z110-Z003*Z013*Z223*Z201*Z112*Z120+Z013*Z103*Z120*Z213*Z001*Z222+Z013*Z003*Z213*Z220*Z122*Z101+Z013*Z003*Z122*Z221*Z200*Z113-Z013*Z123*Z203*Z001*Z112*Z220+Z013*Z123*Z220*Z203*Z111*Z002-Z013*Z123*Z213*Z220*Z101*Z002-Z013*Z023*Z113*Z201*Z222*Z100-Z013*Z023*Z120*Z103*Z211*Z202-Z013*Z003*Z113*Z220*Z122*Z201-Z013*Z003*Z113*Z221*Z202*Z120+Z013*Z003*Z220*Z113*Z121*Z202-Z013*Z003*Z200*Z222*Z113*Z121+Z013*Z023*Z200*Z103*Z221*Z112+Z013*Z023*Z220*Z101*Z203*Z112-Z013*Z023*Z103*Z220*Z201*Z112+Z013*Z023*Z113*Z201*Z102*Z220-Z013*Z023*Z203*Z211*Z122*Z100+Z013*Z113*Z100*Z203*Z222*Z021+Z013*Z003*Z220*Z123*Z112*Z201-Z103*Z113*Z203*Z020*Z011*Z222+Z103*Z003*Z220*Z213*Z111*Z022-Z103*Z023*Z113*Z001*Z212*Z220+Z103*Z013*Z223*Z201*Z112*Z020-Z103*Z003*Z010*Z123*Z211*Z222-Z103*Z013*Z020*Z203*Z221*Z112-Z103*Z003*Z113*Z022*Z220*Z211+Z103*Z013*Z123*Z020*Z202*Z211-Z103*Z013*Z210*Z203*Z021*Z122-Z103*Z013*Z123*Z020*Z201*Z212-Z103*Z023*Z010*Z113*Z201*Z222+Z103*Z023*Z220*Z213*Z112*Z001+Z103*Z023*Z113*Z001*Z222*Z210-Z103*Z123*Z020*Z213*Z011*Z202-Z103*Z123*Z213*Z010*Z022*Z201-Z103*Z113*Z210*Z223*Z001*Z022+Z103*Z003*Z213*Z010*Z121*Z222+Z103*Z123*Z010*Z213*Z021*Z202+Z103*Z123*Z010*Z211*Z203*Z022-Z103*Z023*Z210*Z203*Z121*Z012;



==> anc/iso_mults.mw <==
with(combinat):

reverse := proc(L::list) return [seq(L[nops(L)-i+1], i = 1 .. nops(L))] end proc:

mypartition := proc(d ::integer) 
local X;
X := reverse(partition(d)):
return [seq(reverse(X[i]),i=1..numbpart(d))];
end proc:

myconjpart := proc (L::list) local preK, K; 
description "I needed to have a conjugate partition function that is in decreasing order."; 
return reverse(conjpart(reverse(L)));
end proc;

smash := proc (u, v) 
description "smash two vectors together"; 
[seq(u[i], i = 1 .. nops(u)), seq(v[i], i = 1 .. nops(v))] 
end proc;

dimModule := proc (LL::list, k) local L, m; 
 description "this just applies a formula from Fulton and Harris pg 77";

 L := smash(LL, [seq(0, i = 1 .. k)]); m := `*`(seq(seq((L[i]-L[j]+j-i)/(j-i), j = i+1 .. k), i = 1 .. k-1)); 
 if k < nops(LL) then m := 0 end if; 
 return m 
end proc;

numbclass:= proc (L::list) local m, f, g, r, top, i, j, c, LL; 

description "see exercise in http://www.math.unibas.ch/~kraft/Papers/KP-Primer.pdf for the formula for computing the number of elements in a given conjugacy class.  This procedure computes the number of elements in the conjugacy class corresponding to a given partition as imput"; 

top := max(seq(L[k], k = 1 .. nops(L))); 
for i to top do c := 0; 
	for j to nops(L) do 
		if L[j] = i then c := c+1 end if 
	end do; 
	r[i] := c 
end do;
LL := [seq(r[i], i = 1 .. top)];
m := `+`(seq(i*LL[i], i = 1 .. nops(LL))); 
f := `*`(seq(i^LL[i], i = 1 .. nops(LL))); 
g := `*`(seq(factorial(LL[i]), i = 1 .. nops(LL))); 
return factorial(m)/(f*g) 
end proc;


mults := proc (degree::integer, numfacts::integer, maxdim::integer)
local M, Par, i, p, X, IP2, N, NN, k, numpar, temp, stopper, d, n, count, myindicator, myoutput, breaker, cc, K; 
description "This procedure computes the multiplicites of the irreducible modules in the decomposition of S^d(A_1\otimes \dots \otimes A_n).  It expects three integers, the degree - d, the number of factors -n, and the maximum dimension of the A_i - maxdim."; 

d := degree; n := numfacts; 
if d = 1 then return start*over end if;

 K := partition(d);
 
 N := [seq(numbclass(K[i]), i = 1 .. nops(K))];
 
 M := character(d);
 Par := mypartition(d);
 numpar := nops(Par);
 count := 1;
 for i to numpar do 
 	if evalb(nops(Par[i]) <= maxdim) then myindicator[count] := i; count := count+1 end if 
end do; 

stopper := count-1;
count := 'count';

for i to stopper do
	X[myindicator[i]] := S[Par[myindicator[i]]] 
end do;
i := 'i'; cc := 1;

if n <= 10 then breaker := [seq(1, i = 1 .. n), seq(0, i = n+1 .. 11)]; 
	for i[1] to stopper do
		 for i[2] from i[1] to i[1]+breaker[2]*(stopper-i[1]) do
		 	 for i[3] from i[2] to i[2]+breaker[3]*(stopper-i[2]) do
			 	for i[4] from i[3] to i[3]+breaker[4]*(stopper-i[3]) do
					for i[5] from i[4] to i[4]+breaker[5]*(stopper-i[4]) do
						for i[6] from i[5] to i[5]+breaker[6]*(stopper-i[5]) do
							for i[7] from i[6] to i[6]+breaker[7]*(stopper-i[6]) do
								for i[8] from i[7] to i[7]+breaker[8]*(stopper-i[7]) do
									for i[9] from i[8] to i[8]+breaker[9]*(stopper-i[8]) do
										for i[10] from i[9] to i[9]+breaker[10]*(stopper-i[9]) do
										temp := simplify((`+`(seq(N[q]*(`*`(seq(M[myindicator[i[p]], q], p = 1 .. n))), q = 1 .. nops(Par))))/factorial(d));
										 if 0 < temp then myoutput[cc] := [temp, [seq(X[myindicator[i[p]]], p = 1 .. n)]]; cc := cc+1 end if 
										end do
									end do
								end do
							end do
						end do
					end do
				end do
			end do
		 end do
	end do
end if; 
									
return [seq(myoutput[i], i = 1 .. cc-1)]
end proc;


prettymults := proc (n, d, max) 
local p, i, box, pp; 
for p to nops(mults(n, d, max)) do
	pp := nops(op(2, op(p, mults(n, d, max)))); 
	 for i to pp do 
 		box[2*i-1] := op(i, op(2, op(p, mults(n, d, max)))); box[2*i] := `&bigotimes` 
	end do; 
print(Matrix([seq(box[i], i = 1 .. 2*pp-1)]), `&oplus`, op(1, op(p, mults(n, d, max)))) 
end do

 end proc;


##examples ##

mults(3,6,3);

dimModule([3,2,1],4);


















==> anc/main_data.txt <==
Number of variables: 36
Variables:  Z000 Z001 Z002 Z003 Z010 Z011 Z012 Z013 Z020 Z021 Z022 Z023 Z100 Z101 Z102 Z103 Z110 Z111 Z112 Z113 Z120 Z121 Z122 Z123 Z200 Z201 Z202 Z203 Z210 Z211 Z212 Z213 Z220 Z221 Z222 Z223
Rank: 10

----------DIMENSION 31----------

NONSINGULAR SOLUTIONS
---------------
Path number: 0
Component number: 0
Estimated condition number: 2.640890e+01
1.041656739553956e-01 -8.599681227625807e-01
7.811632008058302e-01 1.053497531390820e-01
1.800485312328333e+00 -1.267508838965205e+00
-4.350673100062657e+00 -1.630189328627811e+00
-9.885089795788462e-01 -1.043947576685639e+00
7.216705161201566e-01 -2.206444689236565e+00
-1.340600320788428e-01 -1.678083488700903e+00
-6.814970002896094e-01 -1.086309463107506e+00
-2.442806480247028e+00 -1.312008653121466e+00
-9.120838873712340e-01 1.220436380753363e+00
-2.943568893106006e+00 -1.366389011041474e+00
9.943402329415516e-01 -5.926807558382620e-01
8.898783230274540e-02 3.377215276559585e-01
3.200675801081689e+00 -1.411832129684900e+00
-1.699037974883949e+00 -2.394148135096804e+00
1.412063855289086e-01 -6.560339888807991e-01
2.852078198400005e-01 1.322356249633166e+00
1.540411611920946e-01 -3.495777434439963e-02
-3.209036357443883e-01 6.938750196939821e-01
-1.839953569835111e+00 7.265572011702608e-01
4.289790205413352e-01 -5.128357113386676e-01
-5.777886305342537e-01 3.681079970461599e-01
1.677185550455618e+00 1.098651071651941e+00
1.144942067971052e+00 1.158813222245803e+00
9.671099418659810e-01 -9.510928790708543e-01
1.724302272515622e+00 -4.888565823892153e-01
-5.111409545160756e-01 3.994452669236830e-01
-1.024034612178639e-01 7.611401266120927e-01
-3.003859191580609e-01 -8.321081542723163e-01
-1.454971441219185e-01 3.681744355436549e-01
-1.797448639545965e-01 -6.385460657650566e-01
-1.110565772189329e+00 -1.002968455914662e-01
-1.146339667122996e-01 1.372843441848813e+00
-7.124705856212827e-01 6.426165947735818e-01
2.074391515387489e+00 2.423945277748520e+00
6.273868739793856e-01 1.222574371333060e+00
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 1
Component number: 0
Estimated condition number: 1.609187e+02
-3.677812210272144e-01 -3.367393224332119e-01
3.301587212086571e-01 -3.345748337672078e-01
5.515143324690606e-01 -3.824707001418577e-01
-4.093487455796479e-01 -1.190197240341678e-01
1.642551725387838e-02 5.906716370836977e-01
4.007166428828648e-01 6.633708874962770e-02
3.268422317670225e-01 -3.684122403011975e-02
5.748293255150826e-01 -4.191666299451479e-01
6.167113598906854e-01 -3.293523162889996e-01
-3.662720162329869e-01 4.838021431095240e-01
2.709702579757052e-01 -8.691174035004476e-02
-1.074018177141307e-01 -4.548693778906988e-01
3.413915284762269e-01 -1.745161528796625e-01
8.607819264480466e-01 -1.469922687970613e-01
-1.567272908730691e-01 9.876119590648519e-02
-1.557549668030733e-03 1.936801277747744e-01
-1.567198764772847e-02 5.116494369235818e-01
2.802519788080085e-01 2.632285123361171e-01
2.314610652738383e-02 -3.919921065184122e-01
1.175303214135237e-01 -1.155217943150603e-01
2.713035677533077e-01 -2.568772933077236e-02
2.309378892094796e-01 -1.089277495219853e-01
-2.733095717707340e-01 2.009802474028379e-01
-3.488150779086437e-01 1.081048881591118e-01
-2.259725716789354e-03 1.078964687441867e-01
1.437775250985097e-02 -2.205420318923718e-01
2.004968173328909e-01 5.036294280987231e-02
-5.776527165725912e-02 6.851035112099185e-02
-1.218032916096773e-01 7.433849882948176e-02
2.101841666387514e-01 1.117663458715787e-01
3.551523033471794e-02 1.215176496776251e-02
8.476601868291310e-02 -2.126791978617209e-02
-4.102112131997253e-01 -4.145796304866284e-01
5.884217813928882e-02 -3.089021226001906e-01
-9.823569251760429e-02 5.062412778460336e-01
-2.699530368899699e-01 1.187861691629309e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 2
Component number: 0
Estimated condition number: 9.472945e+00
2.160940921214710e-02 -5.715646371885433e-01
9.819501544873932e-02 4.413866683595806e-01
-8.393704003121676e-02 2.840567074678152e-01
1.598556418874923e-01 4.224164286764052e-01
-2.620982069721480e-01 3.356048444288821e-01
5.326069370021706e-02 -9.916802100405221e-02
-5.146142551316660e-01 2.233946284688554e-01
-5.735778996456451e-01 7.823081310163588e-02
-4.911370059197008e-01 7.397173597218848e-01
4.481187925949812e-02 -8.956923706551859e-02
-2.583431326580261e-02 3.405644715023893e-01
1.442563732061930e-01 -4.790742999584880e-01
-2.023089205877979e-02 4.448066216444946e-01
-4.476178818161016e-01 2.089201097019203e-01
-1.331831528986971e-01 1.387383584226364e-01
-2.925921183035518e-01 3.123860719908504e-01
2.807995031038877e-01 1.328994959644912e-01
-3.201916923228605e-01 4.062598150005634e-03
3.996144189613165e-02 -9.438385055169955e-02
-9.871720820911550e-02 3.458132253733753e-01
-1.795492301573806e-01 2.499870339060261e-01
1.043455248698233e-01 -5.309359435484690e-02
1.154273267079020e-01 -4.704618777109032e-01
3.312023517601509e-01 -1.680373901176115e-01
-2.355707400133655e-01 -8.397771865417802e-02
8.314887925183954e-02 3.576869779512817e-02
-3.309089055648606e-01 6.160071975488803e-02
2.205146774684393e-01 4.999516411750052e-02
-3.710620284329852e-02 -1.610985442769833e-01
1.707391597742053e-03 1.064040425947503e-01
-1.128963740873749e-01 -1.210681719318148e-01
7.437591982089183e-02 1.118473824882778e-01
2.770648153600688e-01 9.816475739637077e-02
1.274894060723451e-01 2.323669979663904e-01
2.688229335852257e-01 -5.029233700494770e-01
2.136667963892293e-01 -5.303150787870559e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 3
Component number: 0
Estimated condition number: 1.173524e+01
7.491189773392873e-02 -1.512547345188191e-01
-3.039739287272209e-02 -4.273107610871446e-02
1.156809600929851e-01 4.776077820300082e-02
-6.745962541434630e-02 -7.259709559288174e-03
3.488991165893646e-05 -9.261570087371000e-03
5.937532757812249e-02 1.389583239292596e-01
-1.809212548331506e-01 -4.766116068347569e-02
-2.004614395896024e-01 -3.587859849663743e-01
-3.558746864455175e-01 -4.329628789493952e-01
1.611492571026376e-02 1.267818217042329e-01
1.435696726324655e-01 -3.232726380673259e-01
1.381288114596175e-01 -7.691657732789653e-02
2.278465508254485e-02 -2.970399019797873e-02
-1.102653229035641e-02 2.346698540454707e-02
4.418508606046663e-02 -2.151211967582079e-02
-4.255273155638378e-02 1.017212429709584e-02
1.732832857452370e-01 3.037658706866778e-01
-1.366861345921145e-01 -1.349128664575828e-01
-1.097767378528330e-01 4.630046125263056e-03
-3.304131380144829e-01 -1.194901446141481e-01
-1.264723169525751e-01 -1.133922859168656e-01
3.152811879539889e-02 -4.838176765644886e-02
1.639238604855817e-02 1.359539114636390e-01
-2.750849083455202e-02 1.652578571189448e-01
-2.623533711923082e-02 -4.538695259811500e-02
-5.374714862870692e-03 3.453946232681770e-02
1.155398435276456e-03 -1.499791472704124e-01
-8.917794556163637e-02 6.133631604469911e-02
1.826262926067756e-01 -5.737721975977112e-02
-9.188989408211409e-02 -8.753732532239895e-02
4.681477347273914e-02 -5.985331438969422e-03
6.512462931400056e-02 4.148966116059982e-02
-2.725073004677196e-01 1.463669892421246e-01
-1.784259024523870e-01 2.228131694338505e-02
1.474623540023356e-01 1.278053012865801e-01
-1.659454791361858e-02 2.515787219661978e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 4
Component number: 0
Estimated condition number: 5.062065e+01
1.121606338783301e-01 -4.439824912152481e-01
2.272205498299986e-01 -4.019581927244693e-02
4.278835297153732e-01 1.230259726326392e-01
-2.637319261398779e-01 -1.844911078177337e-01
-1.272473479263533e-01 2.128989977606539e-02
-2.554127722422292e-03 1.687510418770603e-01
-3.049568715427600e-01 1.900086605955549e-01
-7.700032096132753e-02 1.471069610825215e-01
-1.763957075019385e-01 2.345023427081115e-01
-2.994218218809622e-01 -8.478175369346024e-02
-7.941952719638490e-03 -1.982551382611302e-01
3.091521558313665e-01 -2.583013017103593e-01
2.494853777532025e-01 5.216909502914771e-03
2.624704700508687e-01 3.548473012182239e-01
-2.510289619845958e-01 -1.472736137183069e-01
2.762575723796873e-02 7.393316205342200e-02
6.007029478549186e-02 2.390915578457132e-01
-3.183044814894810e-01 4.582442739650708e-02
9.133474855262158e-02 7.534789426148338e-02
-2.439098837876049e-01 1.731220316177857e-01
-8.035230838223018e-02 6.940197004826451e-02
6.703211076368087e-02 -1.059276631639026e-02
-6.558536433437610e-02 -4.548434192125549e-02
-1.947998068199828e-02 -1.226020151585994e-01
-2.603449332000443e-02 4.622135338094566e-02
2.273811244014195e-01 -8.735804399854441e-03
-6.189631504205503e-02 6.959211159873555e-02
-2.037403305664355e-02 -7.138869545226904e-05
2.132976218180645e-02 -1.883513630015311e-01
-5.785671225031575e-02 4.131690239604954e-02
-2.443445303972634e-03 -6.212267270617702e-02
1.113445038920902e-02 1.254977271393019e-01
1.489185285684763e-01 2.669138930905675e-02
3.737152658106772e-02 1.307629775336214e-01
-7.167192500859382e-02 -2.611828684648258e-03
1.674169510561013e-03 4.791252144003535e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 5
Component number: 0
Estimated condition number: 7.647163e+00
-1.791632969068896e-01 -2.489938084896862e-01
3.102796470930587e-01 -1.543144526396411e-01
2.165051237278063e-01 -2.651458662534822e-02
1.484390197474209e-01 2.117497177086869e-01
1.705302324458563e-03 6.776206384455157e-01
6.092179101674877e-02 2.256551656294003e-01
-3.749788792685714e-02 9.400952419139964e-02
1.093367891668527e-01 -8.597127893469897e-02
2.298408042515368e-01 2.004821465600545e-01
-6.083080259093172e-03 1.095079260829349e-01
4.487272847425831e-01 1.798931392282094e-01
-8.741647629038519e-02 -3.214597398872490e-01
3.798183039974045e-01 2.740785602540638e-02
6.992313930177682e-02 9.473563221755853e-02
-4.216715923779071e-02 2.384304525464989e-01
-1.207994157258003e-01 3.404390313324251e-01
9.843785722507403e-02 2.521019703363682e-01
5.948865399463427e-02 9.059078304538040e-02
5.025391452041840e-02 -2.547390788161435e-01
1.191777523216138e-01 1.280759172350281e-02
2.488278774886865e-02 4.420768411250148e-02
2.924703969525886e-01 -6.168642476535284e-02
-2.588152134983098e-01 -1.636268427581150e-01
-1.376031090256953e-01 -1.557193842619537e-01
-2.893862514204111e-01 1.365469244280508e-01
-1.603289142792632e-01 -9.683088972836684e-02
9.779197595195682e-02 2.140809655777988e-02
6.245893122357440e-02 2.397944330602739e-02
-2.578677994183931e-02 4.919122808047944e-02
1.337645823137887e-01 1.003646741878430e-01
4.030314854651205e-02 6.876369839848497e-02
1.329177096830948e-01 5.062616241893188e-02
-1.658895780294963e-01 -2.180733450271150e-01
1.083923588651562e-01 -1.317322736666394e-01
-6.792190156855296e-02 -1.655577780659532e-01
-7.862501207876370e-02 -6.480612127181025e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 6
Component number: 0
Estimated condition number: 1.403886e+01
-3.470605161887574e-03 2.247991526654096e+00
1.053208410331403e+00 3.384879335132354e-01
-4.680230377663971e-01 2.045502757267477e+00
4.850737492429645e+00 5.849431799125253e-01
-1.295993295455024e+00 2.358887545609915e+00
-1.131307679063628e+00 3.140454523265924e+00
1.641694852315731e+00 3.380319715103952e-01
-4.268527651846613e-01 1.781820577546951e-01
-1.047907557909803e+00 -1.136741920857542e+00
2.846738011329497e+00 -3.982749286530129e-01
3.332166991872286e+00 4.303810297404764e-01
-9.876106353810127e-01 1.500214371407600e+00
1.354731900815255e+00 1.265839034640450e+00
-2.882788344151397e+00 2.084149897154278e+00
3.005261692853341e+00 1.067154957428913e+00
-1.591071200788551e+00 7.967663929350457e-01
-4.501595612836617e-02 -8.519373168372252e-01
4.895442960712885e-01 1.887040911444494e-01
9.946108387792130e-02 1.790222940925673e-02
5.745568636070708e-02 -1.234593947929755e+00
-8.342958848168314e-01 -3.957167892705223e-01
1.117873951707832e+00 1.200984099931691e+00
-1.246972731626162e+00 -4.385015939963903e-01
-5.044271288857898e-01 -3.856721723150054e-01
-2.873841670033905e+00 -5.462538912850201e-03
-2.681568368385253e+00 4.643113047440028e-02
1.060032413555453e+00 -8.592811145566575e-01
-7.988371950311948e-01 4.377660806676681e-01
1.255368724770618e+00 5.351708640486297e-01
-1.130560984634412e+00 3.916265348494782e-01
8.274776029942646e-01 1.864503173081160e+00
1.244347930678791e+00 -6.334703659456633e-01
-2.162042425842541e+00 -1.424642384826309e-01
-1.035569729453215e-01 -6.211916186529423e-01
-8.297055732271781e-01 -1.872688590256383e+00
3.501180047331228e-01 -2.347036180529564e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 7
Component number: 0
Estimated condition number: 1.273198e+01
-3.554788293278508e-01 3.018971820016954e+00
3.471829040300775e+00 1.612166701206912e+00
-5.972695523711762e-01 3.082741229221746e+00
6.989664772373803e+00 -1.589855789711779e+00
1.465188729301425e+00 6.430942495900466e+00
5.751406065819340e-01 -1.591385449004913e-01
1.897158779137235e+00 -2.819072011477869e+00
-3.010542009997800e+00 -5.459126189240850e-01
-1.956519707026238e+00 4.428696648136224e-01
5.065607913181680e+00 -1.701471048468399e+00
4.971300636386026e+00 7.416839793268095e-01
-2.650945333246455e+00 1.915686416619775e+00
3.268389742334091e+00 3.602557974501096e+00
-3.473295460665621e+00 2.833527656548259e+00
4.836297598205079e+00 -1.073531290974516e+00
-1.591420282243007e+00 4.559513532180542e+00
3.778751535847629e-01 -8.928619442167034e-01
2.670442782324230e+00 -1.067900769436347e+00
-1.924959328689064e+00 -1.119033709613199e+00
1.914083348166515e-01 -1.760289309383499e+00
1.613485469383862e-01 1.295687646668747e-01
2.046923552704028e+00 1.207770786887741e-01
-1.410496908951402e+00 -1.330598139731440e+00
1.426380798047626e+00 -3.999612673678175e-01
-4.231196758841827e+00 1.601393309026426e+00
-3.268059494679897e+00 1.984432661066510e+00
-3.884355435281107e-01 -4.941776309947566e-01
1.073071067723310e+00 9.161715396129898e-01
1.250277839710911e+00 6.398692623506512e-01
5.430637492174138e-01 1.318750207330611e+00
1.386204237151695e+00 1.434483405641777e+00
9.709664782269578e-02 -2.238357796557503e+00
-3.314332146593509e+00 1.929084751835918e+00
-6.563713322793665e-01 -1.111031385074700e+00
-7.946473022219136e-02 -3.087630696445628e+00
9.033612120523645e-01 -8.494906199318990e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 8
Component number: 0
Estimated condition number: 2.201066e+01
0.294784640553166930722e-1 -0.132827811753474345921e0
-0.679212879783934505152e-1 0.432914666437255031956e-2
-0.712721074594789338804e-1 0.210318141521818558859e0
0.561500464313578924133e0 0.430397671233956531090e-1
0.303768301869403687694e0 0.392684698932127778065e0
0.261885994972707550262e0 0.275241605306408330532e0
-0.108582971413976783237e0 0.311884030777010365907e-1
-0.130510841924027806032e0 -0.356748141109296632565e0
0.376729524239942180529e-1 -0.190976859389353180479e0
0.121530916885707359548e0 -0.566099461264493203930e-1
0.615162958172946128124e0 -0.180529655345603510806e0
-0.437300228220013832764e-1 -0.973013924605571325823e-1
0.483202386345016341582e-1 -0.106979334004455265499e-1
-0.318234076482683357726e0 0.255478661593350303528e0
0.355697661032485695955e0 0.202674816391311907955e0
-0.677851452437143037471e-1 0.317295041317870513109e0
0.139136153448324145931e0 0.219396472659200489713e0
-0.297392557950766206618e-1 -0.138214084107299583909e0
-0.152200853233838846618e0 -0.255894617571538648520e0
-0.583241671566526648182e-1 -0.248311230569445755522e0
-0.103307940985520012981e0 0.412966354485361110795e-1
0.186149859409127325048e0 -0.229189533783927818479e0
-0.237208613825610044581e0 -0.763770990230203673631e-2
-0.149616354019773313235e0 0.777772871739894862812e-1
-0.156628417977066366880e0 0.214097864525308789285e0
-0.230579795471504992498e0 0.229378326515844045504e0
-0.394433614688346730068e-1 -0.215201666176391573988e0
0.289755344568073953379e-1 0.559457116584963690392e-2
0.193321932652335401760e0 0.403362398885713523245e-1
0.579176928614753012163e-1 -0.620064776793477392084e-1
0.115107392937893683527e0 -0.432275590323693085173e-2
0.177573726399022052894e0 -0.469262677821256766989e-1
-0.345173022652768657701e0 0.251148617117016811995e-2
-0.975613538694766738499e-1 -0.127237815216709335142e0
-0.139055076083672907977e0 -0.133149113652679489472e0
-0.137856881007246687845e0 0.811872022559665003892e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 9
Component number: 0
Estimated condition number: 2.196849e+01
-7.027704280985609e-03 -1.199002480944652e-01
3.954221913410089e-01 -8.540126194230505e-02
2.438612594472168e-01 2.066252659129788e-01
9.862614710113808e-02 1.623614641767456e-02
4.292790931534798e-03 2.720176420200014e-01
-2.999557189074497e-01 1.389585606324999e-01
-2.780871164334723e-01 6.034289542160333e-02
-2.557934073087079e-01 1.134478068794677e-01
-1.961251282105417e-01 1.094004703656164e-01
8.905169041414120e-02 -7.289508101145753e-02
3.366318347070182e-01 -3.356780464532995e-02
3.487390452818162e-02 -6.275832338007496e-02
4.559764891663032e-01 1.275131660975657e-01
-1.024586034161855e-01 2.693070927336455e-01
-5.621258278479407e-02 -2.975731086197247e-02
7.523684194367330e-03 2.249468468456380e-01
1.484222355132129e-01 1.497252801676074e-01
-1.566737688808371e-01 -1.015255565147369e-01
-5.883949910287110e-02 8.469334666643685e-02
-1.687052920160550e-01 1.609054745489978e-02
-6.954557288812259e-02 -7.164791814816067e-02
1.219373960922443e-01 3.935089880679269e-02
-1.610492644717900e-01 -1.442509032504890e-01
3.779329204341228e-02 -2.140214144823231e-01
-2.660363681662098e-01 4.038209669294146e-02
-2.124327898731506e-02 -4.009103832147243e-02
5.749782462137353e-02 7.693237858765047e-02
7.241467912163465e-03 -3.543959770702031e-02
1.054036511870927e-01 -3.540881423456979e-02
-2.482443029001651e-02 -1.873814597638396e-02
5.175007540149160e-03 9.767866991011676e-02
2.543857595799087e-02 9.978712062552628e-02
-5.932273689911512e-02 7.749262773236619e-02
-1.815981519267679e-02 4.402304306018703e-02
9.693750041350688e-03 -2.688820606725665e-01
4.577050811353130e-02 8.184637907696208e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 10
Component number: 0
Estimated condition number: 7.464649e+00
3.837827542808567e-02 -4.591172237253637e-01
-1.307897195466417e-01 2.168428095362655e-01
-9.498057065191173e-02 2.960619180080310e-02
-1.040873530043881e-01 4.528314094875422e-01
-2.376091150444938e-01 1.190737481466262e-01
1.055153072698439e-01 -2.457051490142519e-03
-4.126056073606220e-01 1.165698248355213e-01
-3.804819049659837e-01 -2.388374584630868e-01
-4.915368657650744e-01 1.876748145511444e-01
8.057736198449766e-04 1.284238373854790e-01
-1.053456602649783e-01 1.170023720854682e-01
1.803126943878317e-01 -4.002849250475548e-01
-1.726687013076138e-01 1.647529338198769e-01
-2.630723446877166e-01 -1.049658831258358e-01
-1.662003852514272e-01 1.833534553287259e-01
-2.458557661981599e-01 7.576675258040950e-02
2.793077596551258e-01 2.624528415262818e-01
-2.531947081485145e-01 -4.117830191635748e-02
2.895029185078649e-02 -8.715465337575209e-02
-1.945957333483236e-01 1.997225109552488e-01
-1.976119261116612e-01 8.159117652514718e-02
6.117805580545967e-02 -5.676354446933526e-02
1.823011672761656e-01 -1.960960599757005e-01
1.797704862502828e-01 5.139212082206782e-02
-8.091341479402191e-02 -1.493610008843118e-01
4.699399672052301e-02 -3.451328333730580e-02
-1.894535232332164e-01 -8.251954061479633e-02
8.323438907178479e-02 8.943173628558029e-02
2.533331633590674e-02 -1.126462170913141e-01
-4.253969183398758e-02 1.214510657789909e-02
-6.828629863978031e-02 -1.126817588992157e-01
9.285184843085373e-02 1.297122538698060e-01
6.211847983573662e-02 9.202694726510266e-02
-2.838507214058039e-03 1.650031499029884e-01
3.533520866964727e-01 -1.666039890714194e-01
1.278888657888360e-01 1.250527017309803e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 11
Component number: 0
Estimated condition number: 4.106783e+01
1.410985373085227e-01 1.329034015397831e-01
-1.910586886530103e-01 -1.453211284225651e-01
2.455523325292226e-01 9.253730524049902e-03
-3.872039635737076e-01 -5.356651793747300e-02
-5.100452252076771e-01 -7.240014891997084e-01
-2.889526917773075e-01 4.839666447091690e-01
3.271812853774320e-02 3.569374773043404e-02
-9.249219491529487e-02 -5.264914138707218e-01
-7.599342868765847e-01 -1.413425477051427e+00
1.746108522563010e-02 4.637997995808814e-01
-1.052916281360109e-01 -7.265767550088381e-01
3.068367664182431e-01 2.102230640485630e-01
-1.492888216290486e-01 -1.549183577564269e-01
1.433004332541595e-01 -1.002467893037381e-01
6.738670452434520e-02 -7.782807965312563e-02
-8.082210788193883e-02 -6.133879978194009e-01
1.497357486734111e-01 3.496235630529056e-01
-2.939389107835613e-01 -8.608397047017737e-02
-5.522415517976217e-02 3.696001710129373e-01
-7.140917761833973e-01 -2.911474808346073e-01
-2.548974468731561e-01 -4.421017799153714e-01
-2.059708296399266e-01 2.927755926288044e-01
1.692263735208061e-01 5.396219077423434e-01
-1.633706442031537e-01 4.235849467505452e-01
8.070357453651422e-02 -4.594417282375844e-01
2.301035539643328e-02 -2.340237562446864e-01
2.745747021456635e-01 -2.696954649597895e-01
-5.253699332617165e-01 1.150216393397670e-01
3.882734007368913e-01 -7.562836064808146e-02
-5.221596907081403e-01 -2.529424150912541e-01
3.162149614807059e-02 2.061587212424594e-01
1.467223975150685e-01 1.103284649362073e-01
-5.499465046774067e-01 1.722367426908927e-01
-3.754617658440503e-01 7.713270368365710e-02
2.816479354692055e-01 5.691430496316653e-01
1.733002803474534e-02 6.075559683379638e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 12
Component number: 0
Estimated condition number: 1.064698e+01
-2.854393312106165e-01 -2.933086508246899e-01
1.935248968604603e-01 -5.946081251700663e-01
4.629429065270195e-01 -6.104864250138718e-01
-3.115849840584840e-01 1.011209359040095e-01
1.058923599886463e-01 9.974690017926549e-01
5.977399577978237e-01 3.533971614744839e-01
3.712882188908604e-01 -1.441982954358575e-01
7.859632156415932e-01 -5.442356804877595e-01
6.817664822996791e-01 -1.860271011702277e-01
-2.578012333119036e-01 4.427260962172191e-01
4.145158060878902e-01 2.999501759534200e-02
-1.009091704851399e-01 -4.991523196997986e-01
3.706567461769238e-01 -4.298115976522243e-01
8.195566750358793e-01 -3.304084632613453e-01
-1.696451767787374e-01 2.941921760953511e-01
-1.176832579945320e-01 3.080505803391768e-01
-3.743668796751989e-02 5.514951204749186e-01
4.304475437422665e-01 2.590389855809304e-01
1.697112852049270e-01 -5.816532645699489e-01
2.629863272168086e-01 -9.258343060115067e-02
1.796276045784221e-01 -2.127417495737060e-03
4.967808728463165e-01 -1.825886961730879e-01
-3.096268738730957e-01 1.778209119775366e-01
-4.786562703667309e-01 1.103406136141296e-01
-1.436268710072627e-01 3.014062213944329e-01
-2.496569766402598e-01 -1.836576272356706e-01
2.861344478458631e-01 -1.327710637833018e-01
9.385046245784814e-03 1.721398936260987e-01
-1.419159057918199e-01 1.182325529417940e-01
3.229763946689326e-01 2.296962804580880e-01
1.973695149996244e-01 8.778929523274592e-03
1.527454908905288e-01 -3.085559498818444e-02
-4.778210636882302e-01 -4.492419842475953e-01
9.927286591108350e-02 -3.909306387606269e-01
-1.188020601032466e-01 4.298423617022562e-01
-3.081077925826148e-01 1.142394885527132e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 13
Component number: 0
Estimated condition number: 2.108090e+01
0.785134001900124498609e-1 -0.674769878073494592391e0
-0.680825025073194171985e0 0.788075952009987582415e0
-0.303104824039147942988e0 0.808511168418201832563e-1
0.602179768848817617620e0 0.102205661206943258811e1
-0.154641943885674135390e1 0.725744296325697110447e0
0.104926450805848839234e1 0.101770316063780983675e1
0.406056382015379199784e0 0.494451515428595380621e0
0.441041501928835496052e-1 -0.695033483789182252044e0
-0.925769932120104213072e0 0.166162750504596126017e0
0.177071243572721143900e0 0.521051633881843135341e0
-0.208502946166188901926e0 0.476787200202615655821e0
0.357586750301889447234e0 -0.861418881296068785478e0
-0.898078415586261962172e0 0.468991848047215779645e0
-0.503014510178641269830e0 0.456389859290181567659e-1
0.383092880791858380593e0 0.785800706298041415506e0
-0.133545763011420613622e1 -0.847832319826569806847e-1
0.164010500163374371469e0 0.299292078822645348185e0
-0.169444766016059325620e0 0.683893158644082267911e0
0.627938057012396732182e0 -0.576038503421787775351e0
-0.636980765785309213225e-1 0.350960923945045549923e0
-0.537752947501146568387e0 0.466965369049275259887e0
0.435685154787965362117e0 0.245640049928533752370e0
0.361844237917042304881e0 -0.239268802197348797887e0
-0.124610150291119373573e-1 0.498427748294116338811e0
-0.530609145905890614188e0 -0.434511971714339949812e0
-0.509781329704605145562e0 -0.153111372616361457428e0
-0.251419930620695028544e0 -0.598185404495548928168e0
-0.152323637189137547622e0 0.613245347555197454635e0
0.311201709738209524161e-1 -0.224515308303853807384e0
-0.445870999603277958032e0 0.524755858616287682288e0
0.142579511411373097374e0 0.475967144287568849447e-1
0.662645692178970089205e0 -0.107261936505418368397e0
-0.298252431756192447668e0 -0.321794955907783589844e0
0.234177096981885391833e0 0.974146338834255245731e-1
0.397350087093432679543e0 -0.276687812069882966594e-1
0.259799967037062858673e0 0.191477117310964553570e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 14
Component number: 0
Estimated condition number: 1.127247e+01
-3.165211308309194e-01 -2.245880492529441e-01
3.074310202547826e-01 -2.738990959701012e-01
3.761157552685775e-01 -6.781312575043552e-03
-2.273813986997645e-02 1.280487793905233e-01
-8.560311651367081e-02 1.562775133393788e-01
-2.509501054765246e-01 3.567549003071753e-01
5.763503230249108e-02 4.168428004993854e-01
4.037649171429541e-01 3.644833843196274e-02
6.424767857538511e-01 -2.124603848032586e-01
-3.011716506270776e-01 2.842656865745495e-01
4.671650642150956e-01 1.336205047222627e-02
-9.050866678937552e-02 -2.514943642108912e-01
3.661709485493672e-01 -1.195341760378288e-01
2.914987893542778e-01 1.782147285123984e-01
-1.141721146219028e-01 3.242748296251767e-01
9.019995520161538e-02 -1.419568134755786e-03
1.360620025477496e-02 2.482922661641764e-01
-9.637169118130411e-02 2.025286624317938e-01
6.189330005743721e-02 -9.342481664326774e-02
1.240469170365142e-01 -1.235080296922958e-01
1.199260630510916e-01 -8.145397123916460e-02
6.355056175051083e-02 3.373537572670315e-02
-4.169043472151606e-01 1.771155593822515e-02
-3.869263877557398e-01 -1.885557480704182e-01
-6.945489089161064e-02 -2.217019747876067e-02
6.978319352868495e-03 -3.016300247007707e-01
3.017901478470990e-01 1.449359275208513e-01
-1.785002509480622e-01 -1.572579153583793e-01
-5.257834132969368e-03 1.119624584090849e-01
-3.774687253629075e-03 -1.076633920787580e-01
-9.219914109457952e-02 1.697587635504178e-01
1.955970519453361e-01 1.685558016728334e-01
-1.729027339698279e-01 -5.072245809420057e-01
1.224050749969467e-01 -1.873034142691732e-01
-3.028169329745398e-01 7.142833128665897e-02
-2.394931172282025e-01 3.874271456539707e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 15
Component number: 0
Estimated condition number: 5.801997e+00
1.935029940028497e-02 -2.905566296249517e-01
2.186641436015777e-03 2.838746584333075e-02
8.567794117391911e-02 4.748057322765711e-02
-4.636478847359125e-02 8.805285534889500e-02
1.474237446843625e-02 1.236440042097687e-01
1.157898656542123e-01 4.906125702209153e-02
-2.420020412387118e-01 1.918106231877943e-02
-2.048306445885207e-01 -2.741543660958705e-01
-2.332320870612337e-01 -1.264334231491822e-01
-3.984999154288721e-02 9.426460318046311e-02
1.318588193799273e-01 -1.471950088359615e-01
1.093516303853813e-01 -2.208531444098348e-01
2.377400740754581e-02 3.460025553322872e-02
-3.641358668379203e-02 3.589856703370969e-02
-2.571429361041201e-02 4.427047108520205e-02
-6.423901322246774e-02 1.154383308828094e-01
1.835167779324719e-01 2.897431338014442e-01
-1.403882694102157e-01 -8.414756138075968e-02
-7.697675130118720e-02 -8.093960892649915e-02
-2.090064324478771e-01 -1.809526494389642e-02
-9.095142592450335e-02 -8.068777593606351e-03
6.422074019302983e-02 -1.001856201661206e-01
-1.361887820963196e-03 -2.988481704101445e-03
1.346383358872372e-02 7.893834652996509e-02
-3.843167611116634e-02 -8.010531524423433e-03
2.817969904915441e-02 3.452277330821534e-02
-7.129922455588142e-02 -8.211735977933959e-02
8.718934677774617e-03 3.943537252517380e-02
9.348969544986541e-02 -6.058802711200308e-02
-6.901269357758498e-03 -4.117493642175740e-02
4.039215330730272e-03 -5.850172001940089e-02
6.380241102740537e-02 5.795237025961734e-02
-1.392161778019069e-01 7.266327060604991e-02
-8.286181829563319e-02 3.103632399063215e-02
1.329169282383397e-01 1.258973351329740e-02
-1.137409501778971e-02 1.578552859769304e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 16
Component number: 0
Estimated condition number: 6.527025e+01
-3.044412008372931e-02 2.957986714958026e-01
9.226326917194323e-01 -9.280077289599913e-01
7.459495587193968e-01 -5.905255916198280e-01
-5.909379234279399e-01 -2.231206913240075e-01
1.937912803653796e-01 1.303726255130911e+00
-8.213228621835161e-02 1.258903629439957e-01
1.251066199393316e-01 -8.892596365228200e-01
1.577330792015630e-01 -2.629308742380786e-01
-3.491039455512365e-01 -1.289895110063518e-01
4.002086099001764e-01 1.376545824893537e-01
3.634723194119250e-01 -9.040054367477236e-02
-8.553141593132974e-02 5.738028695588700e-02
1.217359048946334e+00 -2.753576543487274e-01
7.955006325428496e-01 -4.222268101502061e-01
-3.420532760523827e-01 -3.908525435017279e-01
-3.452248555292456e-02 5.403809338818031e-01
7.304659098115254e-02 4.560373409183454e-01
5.995154298608056e-01 -1.813118512913857e-01
4.821233427348807e-03 -8.023920431884132e-02
-1.792999813585582e-01 2.307462388611528e-03
8.047620857316064e-02 -3.813190441764470e-01
6.554794355122416e-01 1.072123607282023e-01
-1.087733196345813e-01 1.314464134870265e-01
-1.760233314477055e-02 -1.142037384078876e-01
-6.091030026769328e-01 3.500444488567661e-01
-3.615700306446297e-01 -1.778763763516595e-01
4.178567082701171e-01 -4.085082911368446e-02
9.995664786780005e-02 3.199845823420859e-01
1.509914814066843e-02 4.027927010360229e-02
2.918686578229119e-01 3.502524161974647e-01
3.798763160851564e-01 1.997286453632643e-01
-2.146230706814842e-01 -6.115880208161927e-02
-5.507559071915050e-01 3.312160331173781e-01
-1.490324098304609e-01 -1.986910411108293e-01
3.429017739496665e-01 1.145118684282780e-01
8.043028689751995e-02 -3.003413997035793e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 17
Component number: 0
Estimated condition number: 1.907034e+01
-1.654445880345554e-01 -1.393031424338653e-01
2.926373392838448e-01 -1.932957107116514e-01
4.659739988242674e-01 3.698236808925237e-02
-2.203779761896699e-01 3.470903858088155e-02
-4.366010757587138e-01 -1.027794666810038e-01
-3.460540930345387e-01 4.398571760999159e-01
7.631469441389478e-02 3.400577373428146e-01
2.385444907580925e-01 1.081794542273715e-02
7.710622587467594e-02 -4.613142549053351e-01
-2.145982122127464e-01 3.359551250238785e-01
1.834716450324233e-01 -1.671627955775730e-01
9.427528438469868e-02 -1.306382088784964e-01
3.023118456267807e-01 -3.524652368865457e-02
3.292225111071594e-01 1.785673563205635e-01
-1.331717757237681e-01 1.231681850091090e-01
-2.798257001900161e-02 -2.199766074803835e-01
3.174259109867083e-02 2.539828014792037e-01
-2.024856428435862e-01 1.991357479040388e-01
1.095907457545416e-01 1.320779382903812e-01
-1.800684170004597e-01 -6.776413689734993e-02
-9.758971069499689e-03 -1.798439014084835e-01
-8.381814014566544e-03 2.336623311605024e-01
-2.013352187343664e-01 1.345400580272674e-01
-2.648445801474645e-01 -6.166474911224121e-02
-1.015055913658781e-01 -2.250710010513995e-01
5.422157786188886e-02 -3.580697641786741e-01
3.026841855109357e-01 7.855935384801895e-02
-3.143479756750029e-01 -3.625055930090865e-02
9.032096399706985e-02 -2.490006099790408e-03
-2.350938923556094e-01 -7.659944335779839e-02
-6.358038081014425e-02 2.252382696194830e-01
1.700454996142262e-01 1.631713648864581e-01
-2.155962208482387e-01 -2.917492213079331e-01
1.680602252377153e-02 -4.607333120300832e-02
-9.628318010226138e-02 2.006752327925724e-01
-8.359790356536828e-02 1.917526029014277e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 18
Component number: 0
Estimated condition number: 4.798940e+01
-2.143947614217258e-01 -1.570158439395704e-01
5.564437656419026e-01 6.503880371966586e-02
3.493143352849084e-01 6.891292628976389e-02
-1.429066868116647e-01 2.317908619719189e-02
-2.517304383910594e-01 4.489978176357729e-01
-1.460152252490265e-01 -1.307833289529053e-01
-3.577054688810372e-02 -9.544058906764144e-02
-2.484635291177528e-01 -9.380004470825676e-02
-2.872702313148670e-01 -3.744153596650754e-02
1.135631342430856e-01 2.369331030356459e-01
1.434098428000848e-01 7.669128965098473e-02
-7.608368846935443e-02 -2.199632306533953e-01
4.493826589644772e-01 3.547595589282557e-01
1.752197126141161e-01 5.129431008849311e-02
-8.465410717133302e-02 -1.093604515274133e-01
-1.461967494686354e-01 2.462487295490755e-01
1.786636021554449e-01 2.666982465813018e-01
4.563676800441391e-02 4.089362350967910e-02
-9.332877790465884e-02 -8.302150460732766e-03
-1.765261157657492e-01 5.260999066809102e-02
6.649254045782001e-02 -8.303821385302806e-02
1.138650313749921e-01 1.306110809394820e-01
-3.415416885510405e-02 -1.103217209994976e-01
1.562419476748833e-01 -7.178460054655203e-02
-2.994065688034451e-01 -1.357089958297868e-01
1.960726985922437e-02 -1.896956833477617e-01
3.257828760055748e-02 1.481852505200322e-01
7.626020019674981e-03 8.373846656359579e-02
1.443949414553393e-02 -2.860840257291518e-02
-1.007379623432665e-02 9.599958530567532e-02
-4.841164696818076e-02 1.140915081629215e-01
-1.009063785019097e-02 1.276200312586702e-02
-2.206525649631859e-01 4.097351551321315e-02
-1.590307777347788e-02 -2.924276268614262e-03
2.615222908707838e-01 -4.569931062209238e-02
1.161193946621397e-01 1.031832994045694e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 19
Component number: 0
Estimated condition number: 3.620910e+01
-5.380037625381467e-01 -3.709731985733246e-01
3.236738952714896e-01 3.785268737736941e-01
4.265035880154938e-02 4.966555017949711e-01
1.214883655036572e-01 -1.536533808711719e-02
3.489736625490051e-01 -5.699422850278510e-01
-5.522443140270283e-01 -6.283063985176961e-01
-3.785399633045252e-01 5.516519581989946e-01
-3.487102094580686e-01 9.763913931685082e-02
7.214598043321363e-01 -2.906148341075828e-01
-3.760006816909716e-01 2.305056307020092e-01
4.104572494515147e-01 -4.261504041238900e-02
-3.272266786661842e-01 -2.128080865699015e-01
8.523371811315417e-02 4.135117402693352e-01
-1.694451190069715e-01 3.517372205471855e-01
2.986997857192483e-02 1.471446481895480e-01
4.597471787553746e-01 4.475209815887843e-02
2.342418121164088e-01 1.343070893463660e-01
-3.546590642865403e-01 -8.767608784154851e-02
-5.069489946266003e-01 7.876325214167595e-02
2.054482471482651e-02 -2.695393540532393e-01
3.318192814699116e-01 -4.825831893365275e-02
-5.152211743804216e-01 -1.707269602524079e-01
-3.650648753865444e-01 -1.339937974762895e-01
2.251643615091975e-03 -2.124155971403926e-01
3.303606052831060e-01 -2.472321173268451e-01
4.873924000555293e-01 -1.309084344533566e-01
-8.010255246744627e-02 4.869835902597714e-01
-3.836770968155143e-02 -5.114335914617835e-01
2.795947545319089e-02 1.485659261940578e-01
4.222110767991594e-02 -5.209465605391395e-01
-4.954146982874951e-01 -6.888143692380722e-03
2.180906275183764e-02 1.938995827299543e-01
2.746217615098925e-02 -3.549889195718234e-01
-2.806833415849651e-03 -5.926955064218602e-02
-1.889996201220297e-01 -9.028458778246126e-02
-2.253607834781164e-01 1.799297257932091e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 20
Component number: 0
Estimated condition number: 2.755520e+01
1.816530082432563e-02 -2.967198619736647e-01
2.943067100019357e-01 6.246133559556383e-02
3.026361240682449e-01 8.166185410411257e-02
-6.883219718134428e-02 -1.302533427255546e-01
-7.636973429246008e-02 4.313206553851617e-01
2.060263400135447e-01 -2.077356903896363e-03
-1.271591345427376e-01 -1.136601366308828e-01
-2.204044231625885e-01 -1.599729143175438e-01
-3.381789165015595e-01 9.861516275343610e-02
5.321448366248370e-03 2.588279594320344e-02
1.155684279680047e-01 -1.064834971937784e-01
1.119817150473498e-01 -2.496865569230692e-01
2.671666364755020e-01 1.865595683928960e-01
1.607493896013936e-01 1.813596502540225e-01
-2.865877388071102e-02 -1.604998820134300e-01
-1.371027222311159e-01 2.945493451402686e-01
1.322586499478703e-01 2.905748409347042e-01
-3.285928480458275e-02 -7.207253022119040e-03
-4.215797488242648e-02 -9.738982403331251e-02
-2.211323008225680e-01 7.355639667807388e-02
-3.629797946396252e-02 5.070191700446422e-02
1.815251815850883e-01 -3.747756251166480e-02
-8.109062129236028e-03 -5.779754951536172e-02
1.024612380412542e-01 1.985889224767819e-02
-1.956655626311131e-01 6.031909020857461e-02
2.846516513643346e-02 5.196103425864242e-02
-1.065989399575256e-01 -1.424194067062498e-02
6.678848561258890e-02 1.294730403714877e-01
4.359331576399861e-02 -1.226625919617751e-01
2.776169018558978e-02 1.360494982888214e-01
6.437986385651541e-02 -3.639296700335470e-02
6.703855561666187e-04 -2.874537469269161e-02
-1.403344558394758e-01 1.414567040939138e-01
-3.863075246465903e-02 3.383579439865357e-02
1.371849169995003e-01 -7.054373662447481e-03
6.281404256984005e-02 8.307923709242773e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 21
Component number: 0
Estimated condition number: 1.212788e+02
1.491334736675950e+00 4.427799601919363e+00
-9.676074270672068e-01 2.867721417068770e-01
-2.574322234133166e+00 1.400710439433224e+00
2.806891000780078e+00 -2.686176819709890e-01
1.565204752270161e+00 -1.043225174682104e+00
-1.581417624391904e+00 -3.595933935907866e-01
-4.392053672141727e-01 -3.784953452857895e+00
-4.700561791542348e+00 -3.661928940643616e+00
-6.401389158287261e+00 -6.630587481569426e+00
5.189900096558721e+00 -9.027940051755978e-02
1.702139798901729e+00 -2.919876971907675e+00
-8.054724002840081e-01 4.130436453324967e+00
-4.119820766261554e-01 8.214172259550706e-01
-4.486521739539594e+00 -1.298042199792906e+00
3.588461896017830e+00 -1.389892159918504e+00
-3.559294517627376e-01 -1.190968229005841e-01
1.591854902004951e+00 -6.077850716530475e-02
8.006996630744545e-01 -3.636389978429400e+00
-2.881928188872440e+00 1.589746451456675e+00
-3.358007610993906e+00 -2.908948135862067e+00
-1.537066072221154e+00 -2.631214598681943e+00
-5.017215201697380e-01 4.107149929502050e-01
1.410522059810770e+00 1.641821910838510e+00
1.626353574438641e+00 2.286492282392449e+00
-1.245080457182633e+00 -8.053305234406825e-01
-2.266546505718944e+00 1.535225636173337e+00
2.330735275231399e-01 -2.244225506261212e+00
-6.978739962467352e-01 8.062768000950210e-01
2.948807673122849e+00 4.961489817245395e-01
-1.346407073523382e+00 -1.409152984063073e+00
1.046269630074323e+00 1.011616931074357e+00
-3.468280291687285e-01 -9.830624023712933e-01
-4.091517775994657e+00 4.426642944027530e+00
-3.308513360340450e+00 1.776878527606649e-01
2.932962924793334e+00 -3.097964937823009e-01
1.171735099470648e+00 2.254606498826821e+00
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 22
Component number: 0
Estimated condition number: 2.124356e+01
-3.421953143499878e-01 -3.475850505890802e-01
2.596900662796383e-01 5.034323802503267e-02
6.136409903201774e-02 1.918817561124783e-01
2.058525428651438e-01 2.225868582253046e-01
2.430333496337133e-01 1.708422929202847e-01
-2.140883552084019e-01 -1.269785477636974e-01
-2.631511238636555e-01 3.589934872946470e-01
-6.623044028058768e-02 3.389176312234934e-02
5.731287920038028e-01 1.250269920883814e-01
-1.892873980359869e-01 1.147417061936255e-01
4.948345413869151e-01 1.666937219183179e-01
-2.117737400658176e-01 -3.158607643360314e-01
2.300060017777454e-01 1.435468927492191e-01
-1.286187209121984e-01 1.948816074148415e-01
-3.744748957196908e-02 3.052269248942686e-01
1.571433097456092e-01 2.500110208619865e-01
1.668334882231850e-01 1.791094389323927e-01
-1.438390162573905e-01 -1.854702795948515e-03
-1.754668594439908e-01 -1.578219981936699e-01
1.671307711797063e-01 -9.201583234127786e-02
1.504754506722719e-01 4.182783386268837e-02
-3.791349298444696e-02 -1.697863515928030e-01
-3.495567283677610e-01 -2.193996280429238e-01
-1.067193244975016e-01 -2.418589627761379e-01
-9.517898292961036e-03 2.400150850064523e-02
1.014757185703253e-01 -9.446106973816894e-02
1.249073663084677e-02 2.271240142331385e-01
6.560525249960979e-02 -2.531719743325160e-01
-2.754309265524762e-02 1.179543259418147e-01
1.489803139339674e-01 -1.918286508525456e-01
-2.059002300163696e-01 9.712564373568357e-03
1.051481179383459e-01 1.484228709734161e-01
-8.807995484149733e-03 -3.341189540548422e-01
1.030633247067199e-01 -1.090882285666082e-01
-1.728307370060970e-01 -2.321745178887622e-01
-1.742829918122051e-01 -1.939292311104809e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 23
Component number: 0
Estimated condition number: 2.152300e+02
-5.936594237428383e-01 -4.068226085664197e-01
1.270741930104018e+00 3.377030352587074e-01
9.267775920337560e-01 2.143642092658701e-01
-1.041096441596339e-01 -7.956563460271686e-01
-9.468029304382147e-02 1.086477223183055e+00
3.987383038316109e-01 -6.538686284250557e-01
4.750989016921255e-01 -2.166595535309619e-01
2.449721226430168e-03 2.732642605550210e-02
4.005730628225011e-01 3.037088981525940e-01
-1.971227844938475e-01 2.582649040505686e-01
3.224246185461611e-01 1.022451369295494e-01
-3.424744146743890e-01 -5.060960803990586e-01
8.878602482481313e-01 7.919778701865602e-01
9.712708074755554e-01 5.510851925148796e-01
8.423935554807857e-02 -5.287811325494269e-01
-6.194302290879056e-02 7.829633132921821e-01
-2.566897932609682e-02 3.642205268870341e-01
4.187364471759024e-01 3.741309518877944e-01
-2.475752926349820e-01 -3.394885325596469e-01
7.311602142409274e-02 2.395661923218528e-02
5.741339782133967e-01 2.027964368201737e-01
1.910389167499433e-01 1.047615759276774e-02
-3.330488182703447e-01 -1.405394322329224e-01
1.677938106174973e-01 -1.295566752561193e-01
-3.162624718007923e-01 1.028432299384310e-01
2.576856214105772e-01 -8.682473197294739e-02
-1.432329614837235e-01 5.039584580725629e-01
1.724243077449619e-01 8.389942770994697e-02
-2.256016369557809e-01 -5.321092698495238e-02
2.797141599683186e-01 3.716609995933665e-01
-8.230076942275011e-02 4.833991264725479e-02
-1.380032327949371e-01 -2.860506062833599e-01
-3.274846484331453e-01 -2.031401468403932e-01
1.542061218939725e-01 -2.413984522702862e-01
-7.537817118266457e-02 2.232716841903960e-01
-2.474730882462012e-02 -3.627242213031478e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 24
Component number: 0
Estimated condition number: 1.710929e+01
-6.673769939607860e-03 -5.501057781622115e-01
-9.812120557018603e-01 2.003289463732049e-01
-6.466410713029759e-01 -3.856964623063506e-01
-7.087513633667828e-01 1.552131598828673e+00
-8.145740319916797e-01 -8.625986229540159e-01
-3.022353950576923e-01 1.448592641059755e-01
-7.063703199276219e-01 4.868105504632730e-01
-3.765442059236115e-01 -6.362586792027830e-01
-8.306173081789647e-01 -4.729683703590054e-01
-9.210608337653992e-02 7.447174577977991e-01
-7.276447606957401e-01 2.786881026925851e-01
3.481481274364321e-01 -5.463432293663311e-01
-1.023207801623004e+00 -1.331472359763752e-01
-6.332751107225945e-01 -1.023318672621075e+00
-5.768037938720194e-01 8.149805876569793e-01
-4.026421432818527e-01 -7.877980332875922e-01
5.251831518954534e-01 3.605057930380722e-01
-6.080469570029919e-01 -4.582522927358917e-02
2.025861685226251e-01 1.089840466210696e-01
-3.292630083852186e-01 2.920406836585916e-01
-4.730724950525299e-01 -1.776435866741032e-01
-2.904501627016869e-01 1.192675332336500e-01
6.279842155269131e-01 -7.736576500977982e-02
1.397374975320869e-01 3.224734505918723e-01
2.741800071258456e-01 -8.145018322229145e-01
1.091304568429577e-01 -5.097488158431760e-01
-3.296493861013279e-02 -2.593279041238800e-01
-1.899618558086567e-01 5.808689694488463e-02
5.383824663294443e-02 -3.653156727948366e-02
-3.583916586780432e-01 -3.324237658039597e-01
-3.287873750366742e-01 -1.118999728023928e-01
2.783586127121283e-01 4.957746489705881e-01
1.602646542177397e-01 -8.296599299634423e-02
-7.301168536619701e-02 3.489207808710891e-01
9.095922121511030e-01 3.888320907533854e-02
1.981182843284864e-01 4.722267279327861e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 25
Component number: 0
Estimated condition number: 1.070377e+02
-3.782220555297268e-01 -1.761660982017277e-01
1.010659570863006e+00 -1.958432454775549e-02
9.857322350141344e-01 1.590530544818364e-01
-6.065862703312048e-01 -1.029759942147163e+00
1.228976243057623e-01 1.155515828211304e-02
-1.352754622317026e-01 -5.910180460245130e-01
1.885180891987014e-01 -1.844074821477757e-01
-2.224895507680580e-02 1.373972773158096e-02
2.573250858016706e-01 -5.305548637811799e-01
-3.881488072629352e-01 2.690084827850528e-01
1.317342289372572e-01 -5.284510721883693e-01
-1.139426010226144e-01 -7.651167950913894e-02
7.810774219796055e-01 3.423224705101409e-01
1.076878862526639e+00 4.202285167888239e-01
-1.043951098669051e-01 -7.220000453070401e-01
3.901793314687387e-01 2.123802482522811e-01
-1.415548172021591e-02 3.889109223950422e-01
9.722021537035537e-02 6.717203330166950e-02
-3.884933475979084e-01 1.462480108135757e-01
-3.312496808937206e-01 -1.990328638677561e-01
4.811435867167386e-01 -1.750688512913395e-01
-1.832376687778987e-01 5.552419991352807e-02
-2.622488606436330e-01 2.802665001489978e-01
2.248386526938206e-02 -2.221749432251229e-02
1.091840107876153e-01 -5.064040307194622e-02
5.168761657362362e-01 -1.362142056579045e-01
6.060582018677296e-02 4.658592970304110e-01
-1.180666561340678e-01 -1.088260351909353e-01
-4.424890053627943e-03 -6.157964005406943e-02
5.501187656483549e-02 -4.929106135586532e-02
-1.396533866414521e-01 6.407993399869380e-02
-2.417354930844617e-01 -8.781755731738698e-02
-3.277795916830856e-01 -6.465944292556230e-03
-1.315493344538475e-01 -1.286970155452827e-01
-9.249574220504828e-02 5.639349189222040e-01
-1.248677868056178e-01 2.575150705901671e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 26
Component number: 0
Estimated condition number: 3.249009e+01
-5.607161752512574e-02 -2.718243644139187e-01
-2.076048739678522e-02 -4.687697561853148e-02
-4.672639919747627e-02 1.200189837959687e-01
2.294318355906775e-01 1.963449872294017e-01
3.023700498437061e-01 1.640359409055636e-01
-2.849933534472531e-04 8.303293735413665e-02
-3.289922302678296e-01 1.664961758844764e-01
-1.385196548793708e-01 -1.713293864390553e-01
1.771956256753908e-01 -5.381455784738240e-03
-5.846025837607658e-02 -7.880056535548005e-03
4.310078901454424e-01 -4.747132381518866e-02
-2.681964379671186e-02 -1.991091346543046e-01
7.309325836576651e-02 -4.905193505094187e-02
-2.417492290864600e-01 1.161827991986167e-01
3.771111330296856e-02 2.427987376562591e-01
7.391822077909874e-02 2.120901194968282e-01
1.804847904400791e-01 2.160647455988192e-01
-1.566102657001074e-01 -1.407590088477339e-01
-1.319702094413767e-01 -1.529927946952776e-01
-9.484777545564354e-03 -1.114105999288783e-01
-4.663644400188532e-02 1.711441676239138e-02
6.442506159273087e-02 -2.214144446001870e-01
-2.063683574131726e-01 -9.799828507625145e-02
-1.041204292659513e-01 -6.947532862140550e-02
-2.137691147435865e-02 1.208777956423049e-01
-2.957432300337107e-02 7.966608282450531e-02
-2.792523181681567e-02 -3.740783456934706e-02
6.067633849205312e-02 -1.157033087589105e-01
8.863611343492726e-02 4.532250253787400e-02
9.957707006545512e-02 -1.523936306206124e-01
-3.385522280665377e-02 -5.035833626780744e-02
1.105252767561597e-01 1.060989614665297e-01
-8.957772854858037e-02 -8.000684986250632e-02
-2.571523795557257e-02 -5.159632611031180e-02
-8.181560775548524e-02 -1.815033114737917e-01
-1.323702056168636e-01 4.632655670626706e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 27
Component number: 0
Estimated condition number: 9.655257e+00
-8.622897616652256e-02 -4.155670669576358e-01
4.711135708578438e-01 1.609623942745570e-01
4.916602870011982e-01 2.103767742922920e-01
-1.103767172827648e-01 -3.407765632495070e-01
-1.246554707953438e-01 3.079081650649981e-01
1.509413181936652e-01 -8.612938828076309e-02
-7.101419174196480e-02 6.782355644621714e-02
-1.336408970937908e-01 4.785568716585420e-02
-7.978359257608926e-02 1.927470602929831e-01
-2.115236449873628e-01 1.946796122604541e-02
1.074100643833205e-01 -1.227552268951336e-01
1.020589095088295e-01 -3.136885738499477e-01
3.524739150246851e-01 2.952874329464773e-01
3.555541417692207e-01 4.275765011249067e-01
-6.006340493577900e-02 -2.412122306383691e-01
-3.722229841536643e-02 2.833590708577295e-01
5.987468138250394e-02 2.638657024410905e-01
-1.096955926223803e-01 1.203861476110821e-01
-4.677076736979129e-02 -5.791267210982181e-02
-1.758640474467366e-01 9.340591034338777e-02
8.773233338395983e-02 1.173618687787756e-01
7.995711226257826e-02 -1.323251776164265e-02
-1.194899745424002e-01 -7.449359828100392e-02
6.576723184810074e-02 -7.464683848969050e-02
-1.152196212140787e-01 3.516572414323842e-02
2.101853642010329e-01 7.236294135897020e-03
-1.250537132003190e-01 1.600977156473733e-01
3.353247368688191e-02 3.429847471600245e-02
-1.685321923007479e-02 -1.461804105688307e-01
1.437452380921182e-02 1.208865911769652e-01
-2.918206997842298e-02 -3.162145364034256e-02
-1.174461591351129e-02 -2.048299129905388e-02
-3.454910379735569e-02 -8.733798242092880e-03
4.339020519427771e-02 2.676048734254076e-02
-4.352109112141456e-02 4.698263496873172e-02
8.475522184875673e-03 5.462652969709078e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 28
Component number: 0
Estimated condition number: 5.567742e+02
1.002300211008017e+00 -7.115244870036033e-01
-9.697560649642132e-01 -9.395116735031929e-01
3.317011918860073e-01 -6.080905345079760e-01
-1.053841641239215e+00 -1.249406494278049e-01
2.878815510445283e-01 -5.745778253706573e-01
5.731623973837087e-01 1.015558829730825e+00
-8.370039345199747e-01 1.015370964466934e-01
4.792152323248013e-01 -1.809600739852121e-01
-4.368885130937236e-01 1.346377953909863e-01
-8.004544823751750e-01 -4.326533198154045e-01
-5.018651003825062e-01 -9.015084337070197e-01
1.182338606448167e+00 -2.240445570490344e-01
-3.517266811418890e-01 -1.400231249144590e+00
5.610427174828244e-01 -1.191474083969567e-01
-7.988618692799039e-01 -6.042543651332438e-02
2.280034367247064e-01 -4.426900224840231e-01
-5.736378884011464e-02 4.852252626394287e-01
-6.787236001772632e-01 -2.288758292354169e-01
5.563176922263889e-01 9.086230304775714e-02
-5.217868159295465e-01 3.301430405761939e-01
-6.073465134322352e-01 4.412390910073281e-02
2.795945856195524e-01 -3.764479317376426e-01
2.156180272919101e-01 4.390181098390389e-01
-4.842007510136320e-01 1.938287064828809e-01
5.147731503866793e-01 4.922933249721455e-01
2.298860884833250e-01 3.100944783967307e-01
-7.943542709226724e-03 -6.012509209822986e-01
-8.501727847237484e-02 1.487923099666926e-01
1.205318841519125e-01 -4.206668218176585e-01
-4.050125135236118e-02 -2.185749451231885e-02
3.973234642878398e-01 -4.684190270608136e-01
2.617929414940493e-02 3.686355466222317e-01
4.738285108633598e-01 3.039409661308373e-01
-1.295326109686455e-01 3.133898712035753e-01
-1.961356494714517e-01 4.413972804351858e-01
-2.146180126997741e-01 1.329491370984891e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 29
Component number: 0
Estimated condition number: 9.423500e+01
-0.306834875701590781567452275166e0 -0.190180697349803571216685853451e0
0.438446092717282573804971672083e0 -0.386316454801482476114456903395e0
0.461825063341172251032954587215e0 -0.343363488229241056123606363084e0
-0.478683520510992753191958833137e0 0.350885714744837491569256763476e0
-0.406331056656157729120786534590e0 0.474022400832811288191479434781e0
-0.235454156204869870208827948191e0 0.266083132098017929907229640994e0
0.865246608863859292888470088250e-1 0.936901236881683882290089092131e-1
0.340876175405323432994725300000e0 -0.932984660905498621098756547728e-1
0.150041369104013466949397000727e0 -0.118906490097448417820751707615e0
-0.113660084908375627938471349568e0 0.473028832361463250783292108246e0
0.124736158211740365154588240712e0 0.205381811454311971799320189940e0
-0.368196644273856767310819820097e-1 -0.350296012762367477734362027869e0
0.482828482833442285425534229226e0 -0.858380505346085179840790125443e-1
0.495547318589225600426693640372e0 -0.266939841207901818848727314223e0
-0.393228429216483721395938320650e0 0.228541064450830887580340643144e0
-0.140004395657423183517247827050e0 0.504259245130838096575836006147e-2
0.886638202456684583517798923527e-1 0.358383978148201971374861527346e0
0.837464736087471516154456228680e-1 0.228797104062701911333818463528e0
0.189392503941252900202278625776e0 -0.808300281336738102076051341279e-1
0.308623482516627470439759125532e-1 0.102987999332805982251866386752e0
0.685035774005875924569437861197e-1 -0.168777911208792455880442423178e0
0.228212043388920154252311869897e0 0.194036004193757589038264832528e0
-0.136558111155226082284796614005e0 -0.166729748501543099156719723062e-1
-0.187243916406902174388859591007e0 -0.131186268270331346372930907456e0
-0.255586329163041015112362892113e0 -0.143864357228866985402958041730e0
-0.694218884902224605967086972096e-1 -0.485020324529858341181371858055e0
0.341149982264047220807843944575e0 0.113577123830097420924872287364e0
-0.121282272598506573937546730109e0 0.720734484140930404335315573012e-1
-0.917199807142997102225099439701e-1 0.615225629146990865396440690007e-1
0.111893651708406824360602174106e-1 0.101791725732512565751455266839e0
-0.286383521283080538055927423137e-1 0.188595589313209787437874857929e0
0.104764322434822264817687809946e0 0.170997962534022149914335387174e0
-0.203487435539716312286135998612e0 -0.329059140787545981329544724543e0
0.113503372174914290011895798520e0 -0.113233317493884983760363836599e0
0.148358365773970720412649688317e0 0.125266862414940657348643637575e0
-0.296532922714355214064009968604e-1 0.581034251058870636010226753865e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 30
Component number: 0
Estimated condition number: 3.794299e+01
-5.145908922177823e-01 -1.087428906312144e+00
-1.687396400000265e+00 8.699548961117116e-01
-1.755173306605096e+00 -3.203009477616735e-01
1.777301590072420e-01 3.040346541943486e+00
-7.931559100848518e-01 -5.200129671946160e-01
-2.022095933104054e-02 -7.726886224883975e-02
-9.410498309587700e-01 1.186165733271976e+00
-4.711114875836152e-01 -8.772618964296419e-01
-1.785181070683715e-02 2.981013362452859e-01
-5.838717210652070e-02 1.016235449579376e+00
-4.363609632932184e-01 1.408829798253227e+00
-1.272910031541390e-01 -1.284300904141364e+00
-1.900315373792527e+00 1.937791371528114e-01
-1.795948058153844e+00 -1.404725289983801e+00
-4.027948465445532e-01 2.066228401013710e+00
-7.693987201056208e-01 -5.646971435806463e-01
8.055723315570880e-01 2.441716177163209e-01
-6.629979570934890e-01 1.464464023362228e-01
2.233417857899599e-01 -5.821949182050868e-01
4.946343143228895e-01 4.053276355438936e-01
-4.652838622555296e-01 2.768142896361482e-01
-3.213862962143840e-01 -2.389819895412679e-01
5.488720370050358e-01 -7.742660851141203e-01
1.646404248955717e-01 2.177994616864815e-01
3.055405114480890e-01 -9.650769135056310e-01
-1.263758212831371e-01 -5.797897059029102e-01
-3.390839697630996e-01 -2.531668296316281e-01
1.494198918441888e-01 -1.489970661803599e-01
-2.090225337114534e-01 2.518671195637791e-01
-7.984253881236800e-02 -4.651966227817923e-01
-6.957135721083451e-01 -2.843817667465711e-01
6.723108430254837e-01 6.300651654580912e-01
4.352295689199653e-01 -7.843336844863418e-01
3.186063296854131e-01 2.329492132060923e-01
9.752971766369822e-01 -6.563310221930783e-01
9.699682804209450e-02 2.298756091576716e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 31
Component number: 0
Estimated condition number: 7.074315e+01
0.119904472532551532670775216195e0 -0.253855160181093775654194401156e0
0.151735920233450776720295577715e0 -0.366344718908958567362160770067e-1
0.103705083071588029770078984698e0 0.196598119968381981599320820069e0
0.162435153531215085987417891799e0 0.999637744949553319335875800176e-1
0.721295755160781114293380404238e-1 0.258738274885885649503790283633e0
-0.943222680102672370036506463277e-1 0.200852286833975519668831933550e0
-0.399343430153813965779615213625e0 0.978787597107375600543156423056e-1
-0.283730410374854871381834473419e0 0.561605269373833145550194515131e-1
-0.250226087362382695448795273776e0 0.274526547153149953312468244004e0
0.428342629317588192090898435652e-1 -0.176016785108645971596228060617e0
0.282477641736657635419080341858e0 -0.365744724301461226389145337403e-1
0.141895566497118334100459831230e0 -0.143499574130049362030168834815e0
0.251942053408454504686245233154e0 0.443350292798360906763044970917e-1
-0.233445786496856415132083393157e0 0.267531122239807454049942871366e0
-0.542977630678609020882118652510e-1 0.436751249146689094148701499819e-1
-0.355635403102775449862146585135e-1 0.241962642588179663704136176112e0
0.162534605135286322052880859233e0 0.154584368612701643965204681188e0
-0.233980490790344311967096148422e0 -0.130303273017462928891543071358e0
-0.663221932852682235044032246635e-2 0.292428455910272664056034118553e-2
-0.156675454562443137982626271360e0 0.749848459485423539278121917196e-1
-0.163912303171336112247523909082e0 0.347421959207703773313957373999e-1
0.158058800568816543468295397373e0 -0.738023497325234589872496191825e-1
-0.103250709571534726775082698101e0 -0.181233985025618119559454982189e0
0.379647360232708075841577612477e-1 -0.166360171484631441187230430780e0
-0.203905398541704586671236111667e0 0.119058683197846454228659219224e0
-0.309191675425426211250918176974e-1 0.841588314581486945940882725081e-1
-0.564371147565649976856696257083e-1 -0.314321204891379389545202742138e-1
0.729696231119041290747971198634e-1 -0.106977183710342608649242558338e-1
0.102040279904686023366363639102e0 -0.827313164167450822100970228723e-1
0.427028041891105182694210538512e-2 -0.382225364928063572718754975275e-2
0.410896376771688642870551953992e-1 -0.133737186622994653868113319682e-1
0.568481076685341640694990452534e-1 0.107053192532123057391957729242e0
0.432692807187228458523860547842e-1 0.115867992575223741992836186665e0
-0.514715593482576764480830391487e-2 0.908461011844338595210842711889e-1
-0.255251048148973983052444163630e-2 -0.319707155934307421664935609403e0
0.369074295661923162116108228052e-1 -0.170520676236138959562796868867e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 32
Component number: 0
Estimated condition number: 1.834145e+01
5.223551097690710e-02 -4.173434812737042e-01
-2.127518536125252e-02 1.200503577049346e-01
1.302515158944890e-01 2.384261595300553e-01
1.894207215334174e-01 3.099113584958776e-03
-2.824981004097165e-02 7.123009829052941e-02
1.599048270411799e-01 2.503284483449088e-01
-2.272058848422606e-01 2.952864051144048e-01
-9.031889071245511e-02 -5.737513226195379e-02
-1.104972668021302e-02 9.522149092001374e-02
-1.971887215602049e-01 -5.031957417868602e-02
2.391415775530846e-01 -1.406578623192269e-01
1.735419761929443e-01 -2.737275754668581e-01
-5.299323359549843e-03 5.108260118138165e-02
-8.817291189891840e-02 3.826616456281524e-01
5.146908567589985e-02 1.175137773279715e-01
-5.709833739113725e-02 1.215003800205887e-01
9.589742109606342e-02 2.066884130658443e-01
-2.869616907005532e-01 3.770936320960758e-02
1.692476504328665e-02 -1.018684194663064e-01
-1.207519718179798e-01 7.995180810054452e-03
-1.076691439259080e-01 1.340064420277558e-01
5.982116828343553e-02 -1.179654977636907e-01
-1.444584376698722e-01 -7.049612202998230e-02
-9.794371027624844e-02 -2.332990915543169e-02
-2.765091457718469e-02 6.060821936177237e-02
6.451200457745457e-02 9.058399262492414e-02
-1.061941739547291e-01 -5.316019310769261e-02
-1.750523064515522e-02 -2.902452531739402e-02
8.299640685138873e-02 -9.707293875231905e-02
-5.042984488960900e-02 -3.076053818160714e-02
-8.031312772052955e-03 -5.903081311312627e-02
1.514536335654746e-01 6.956214735038932e-02
-2.484048979072423e-03 -8.647747249516476e-02
2.770637947288919e-02 3.570966377575739e-02
-1.525669854999174e-01 -7.977269199541609e-02
-7.804478505679346e-02 6.780149892736975e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 33
Component number: 0
Estimated condition number: 2.765302e+01
1.297819914127847e-01 -1.861165166797805e-01
-5.006884207238812e-02 -1.970516225879704e-01
-1.642203672689910e-02 -4.656274123997398e-02
-3.140342773089224e-02 1.745874347977014e-01
2.897220648316073e-01 2.137981044134984e-01
2.635763221984113e-02 8.477132304317948e-02
-4.252013203070023e-01 -1.188224774186472e-01
-2.582281351377047e-01 -2.748834362478513e-01
-2.672118760322098e-01 -4.567673548924998e-02
7.765204746470421e-02 -4.982158101548971e-02
2.376271865448697e-01 -1.532905751835380e-01
1.110820804119717e-01 -1.113825501929825e-01
1.195902389950990e-01 -1.602299312852031e-01
-1.753580194938305e-01 -9.300847883517496e-02
-8.888629690519102e-02 6.727811970330719e-02
2.849253538155325e-02 1.943270332191608e-01
2.214303456658749e-01 2.748178253176041e-01
-1.121237715056573e-01 -2.720296109927507e-01
-1.016289629123900e-01 -6.695714556103864e-02
-1.967375854721942e-01 -3.258339173321723e-02
-1.579523298979446e-01 -7.465226769763206e-02
1.522997319421224e-01 -1.873414691180735e-01
-1.366454031368150e-02 -2.729044175420574e-02
9.355422380226679e-03 1.112409837385698e-02
-7.247858427476749e-02 1.426664595841684e-01
-7.073756661610162e-02 1.137858198391525e-01
-2.874671701712466e-02 -1.503804837932595e-01
8.874555576060017e-02 1.987427815803952e-02
1.279296654609135e-01 -2.611105775532142e-02
8.980692749390405e-02 -7.986999690751526e-02
7.846847316195629e-02 -8.336701528250701e-02
1.452502573980166e-02 1.011442986127041e-01
-1.104477724308451e-01 2.029181324075425e-01
-1.317853795827006e-01 3.501546467465777e-02
1.546063821498004e-01 -1.319101244000431e-01
-1.763315794371924e-02 9.325248298901440e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 34
Component number: 0
Estimated condition number: 9.020920e+00
1.312447442934185e-01 -3.709520482856367e-01
-2.200879112397400e-02 -6.574833088613670e-02
2.633338502472522e-01 1.600239763417706e-01
2.580321856920667e-02 -9.841646770085999e-02
-4.714755105674438e-02 -4.087262616958940e-02
9.347522424802231e-02 4.072680252331939e-01
-2.137848571990105e-01 2.935950135172930e-01
4.869046112355021e-02 -1.147614425060399e-02
-1.395720589032080e-02 -1.868622264798929e-02
-2.745374239060369e-01 -6.429615336125341e-02
1.985278574795620e-01 -2.805211130588309e-01
2.740714520629597e-01 -1.979271727135639e-01
6.627734319360440e-02 -1.235051915327594e-01
8.056935930100674e-02 3.847321295666766e-01
-3.723630522487132e-02 5.814248608239422e-02
7.969888702061898e-03 7.057330417278095e-03
4.007553752053025e-02 2.284104310863693e-01
-3.233492090003167e-01 3.975298749017442e-02
8.590797231331160e-02 -1.433399282207196e-02
-1.878046506081571e-01 2.004678432861132e-03
-1.370164256122703e-01 6.410425528797076e-02
7.066328464720381e-02 -7.371303646906283e-02
-1.596200955810947e-01 4.155088601160388e-02
-1.957924777963936e-01 -2.553193959346957e-02
8.129304136299892e-03 8.338605138649721e-02
8.328708366999743e-02 5.397336894493368e-02
-6.102829676180789e-03 -8.004789719708723e-02
-9.858536299689394e-02 -2.420182294559315e-02
1.078968624628840e-01 -1.203338769573342e-01
-9.741641042980204e-02 -4.061469440010299e-02
4.060902382984475e-02 -3.276093371205739e-02
1.403469954075117e-01 1.066944796919863e-01
-1.369693659279400e-03 -8.020900434402825e-02
4.201118893742289e-03 4.217110909632459e-02
-2.155898568932168e-01 3.046052126120820e-02
-1.091764757569157e-01 9.031104363837369e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 35
Component number: 0
Estimated condition number: 1.583326e+01
3.073209738046992e-02 -6.415101863701541e-01
-9.664379836371082e-01 3.605646174941535e-01
-4.350230633275407e-01 -3.056856106692146e-02
-1.085555178700919e-01 9.275851964505710e-01
-6.494591894896454e-01 -7.224362855227506e-01
2.080036035123859e-01 4.585129724674474e-01
-3.222580483856378e-01 7.009791065997394e-01
-4.466715027502963e-02 -5.772232736001448e-01
-3.080967955562712e-01 -4.930395919618757e-01
-3.313503040388803e-01 5.175597120276554e-01
-3.112453831060800e-01 -2.561639656854241e-02
3.570761019154755e-01 -5.388566900908869e-01
-1.030031744699280e+00 -1.037068589129687e-01
-4.596869085867694e-01 -2.821321416750760e-01
-8.747405122673774e-02 7.386223111824766e-01
-3.675136970365652e-01 -6.032425483904180e-01
2.795988530495963e-01 3.191309369419157e-01
-5.942201862369921e-01 1.645642218412912e-01
2.032741118923356e-01 -1.099932399407975e-01
-2.127519019719159e-01 6.561252846154002e-02
-3.751426475144649e-01 7.524622692398220e-02
-2.272243092225600e-01 -2.732338277646555e-02
2.682562906216472e-01 5.275639401287749e-02
-1.639580560564239e-01 3.834674790230781e-01
3.105981223459244e-01 -5.180179391456768e-01
8.317308830476793e-02 -2.090191814860809e-01
-1.112395223503722e-01 -3.248504359316917e-01
-2.601782318952664e-01 2.487561355844714e-02
1.118951338030310e-01 -7.532404846530431e-02
-3.631262102057363e-01 -2.542033093098136e-01
-2.061313306669685e-01 -1.211582555815377e-01
4.203490085436536e-01 2.821853640080717e-01
8.809495488418917e-03 -3.107051754139054e-01
-7.879880915575579e-03 1.677530730519761e-01
2.707091829439798e-01 1.939427482531645e-01
-4.578341407583150e-02 4.108011908990299e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 36
Component number: 0
Estimated condition number: 2.425875e+01
-1.122267998639812e-01 9.867850455773257e-02
7.380137518805641e-01 -3.897042504344257e-01
4.748737291138347e-01 -1.542447821762835e-01
-2.224758601990267e-01 2.613368102450770e-01
-4.351228744887943e-01 8.069747234637352e-01
-4.572373795284302e-01 3.265476504648475e-01
-5.590379671251741e-03 -2.015927904950983e-01
-5.517787764444824e-02 8.107134935258699e-02
-4.577129620010572e-01 9.696751570332104e-02
3.467928984044528e-01 1.937893150321473e-01
2.395709516572415e-01 2.374986033130433e-01
-2.798271399256155e-02 -8.313283774572115e-02
8.364556448734997e-01 1.133146504873415e-01
1.983131210992002e-01 -1.122855213932977e-01
-2.744538650903734e-01 -1.639369159543531e-02
-2.584626850067768e-01 2.327104582091977e-01
1.407771654019076e-01 2.272830765284161e-01
1.412669602630059e-01 4.477295584213589e-02
1.556010432196998e-01 9.145073184316074e-02
-1.426978249638097e-01 1.622095187094239e-01
-7.566081450819319e-02 -2.408483511064543e-01
3.965936137468146e-01 3.350276278625439e-01
-6.815881340283489e-02 -1.569805121436562e-01
6.234621390134439e-02 -2.606425546149964e-01
-6.380218494272085e-01 -6.801081684375121e-02
-2.680187988161765e-01 -3.752126132277257e-01
3.308453861770869e-01 7.305693026286511e-02
-4.239905895934751e-02 1.916702597770250e-01
2.686108188586106e-02 3.517043653837929e-03
-4.341037640872346e-02 2.362005948170978e-01
1.161193721551024e-01 3.048781270340628e-01
1.487487107232703e-02 9.873915454512305e-02
-2.434002350210691e-01 6.462130303392238e-02
3.473532518577654e-02 -7.312483688811716e-03
3.069880849240842e-01 -2.306092385094050e-01
2.039782398699208e-01 -3.312708825933926e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 37
Component number: 0
Estimated condition number: 1.338777e+01
2.218955077239776e-01 5.966902547015582e-02
-1.013977996570318e-01 -4.335246798321559e-01
-1.477372138752344e-01 -1.213421592091684e-01
1.519309872564154e-02 3.184138143838747e-01
4.591306410435088e-01 2.137932831898820e-01
-2.084384092187617e-01 1.885433681989124e-01
-5.486056036194321e-01 -2.678681812029196e-01
-3.459461675160446e-01 -3.292114418945353e-01
-4.185202417762465e-01 -2.118239568517386e-01
3.046797380054408e-01 -1.070689523480205e-01
3.661816156026386e-01 -1.942641601747774e-01
7.986668229106535e-02 1.030968712764974e-01
2.138758274354003e-01 -3.316051437888381e-01
-3.888296998886284e-01 -2.735411697043912e-01
-8.909422517779086e-02 1.145799661079819e-01
8.724426316858699e-02 1.716063063835337e-01
2.817503860794803e-01 2.459668635723719e-01
-7.860146595683140e-02 -4.790661824622211e-01
-1.493518586425280e-01 2.687708407381137e-02
-2.527935443943347e-01 -1.192210262909692e-01
-2.561361979346618e-01 -2.445131352243535e-01
2.010636614605501e-01 -1.787950866964778e-01
-4.974819792685582e-03 5.393733428126318e-03
5.509229830196341e-04 -1.529748932656331e-02
-1.520008359057119e-01 1.858322499766383e-01
-2.312353365114089e-01 1.220988982194066e-01
9.695759707262155e-02 -2.469717419092801e-01
7.872476482517243e-02 1.126984221217046e-02
2.293457458020504e-01 4.075866890538211e-02
9.131926355279991e-02 -1.644331347674124e-01
1.485777713910361e-01 -1.889102690342039e-02
-7.144147616713850e-03 1.497124757271786e-01
-1.989010981521976e-01 3.527114731080991e-01
-2.366314220138009e-01 3.354458741497039e-02
2.416278187913775e-01 -2.509516142495762e-01
4.729189253879371e-03 1.012152188135712e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 38
Component number: 0
Estimated condition number: 2.280653e+02
2.748129827766565e-01 7.318015368634688e-02
3.086790224006758e-02 -1.007289403662687e+00
2.917561305922453e-01 -8.310529014321063e-01
-6.676081286701353e-01 3.540325783955924e-01
1.006802764082615e-01 8.934785999377051e-01
1.803085684160144e-01 5.664314140029014e-01
-1.543066839420899e-01 -6.513712292620143e-01
2.796662747975879e-01 -5.578225054528838e-01
-5.367808868380083e-01 -1.941370991143510e-01
2.631829104554106e-01 1.610693180083964e-01
9.597771223254591e-02 -1.307792928534934e-01
2.453292247555367e-01 -8.688291096190261e-02
4.979607469774774e-01 -7.381065140036136e-01
4.384776696995466e-01 -7.711014785407752e-01
-4.682287463950222e-01 5.584041320039715e-02
-1.816402870047354e-01 1.645905428945702e-01
1.402199405345617e-01 5.129043650692712e-01
3.133745024493775e-01 -2.251544315228439e-01
2.543576887849321e-01 -1.645353295635395e-01
-2.110580565047571e-01 9.655380733864677e-02
-2.693888721355063e-01 -3.150534036501654e-01
6.547109119720116e-01 -3.095528601275710e-02
1.214754434005098e-01 2.013358715472191e-01
-1.812083539140993e-01 1.101269364825318e-01
-3.655290295509465e-01 3.041079997555166e-01
-4.515754241054284e-01 -1.199285042006906e-01
3.624474621206192e-01 -4.217469566994992e-01
4.469588199431335e-02 3.782162019831544e-01
6.658772695186368e-02 -1.140176203545257e-02
1.867337758986653e-01 2.469061926547012e-01
4.313839820882035e-01 2.599908744044313e-02
-2.542752028280712e-02 1.035365740159323e-01
-3.836279277770905e-01 2.974604705385137e-01
-1.651751949646809e-01 -7.666054669330835e-02
4.304074878655121e-01 1.580937543086686e-01
3.321779585447036e-02 6.130531861007711e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 39
Component number: 0
Estimated condition number: 1.522932e+01
-3.245149205722755e-02 2.033884558418908e-04
7.491702027917924e-02 -5.881618486276352e-03
9.970509332172398e-02 6.030873865465962e-02
-5.269273214844463e-03 -1.610840146707114e-02
-1.322464556390273e-02 6.070331980195736e-02
3.322859174824467e-04 3.610342810338436e-02
-5.336534605024721e-02 -1.648479206842605e-01
-2.664238466132265e-01 -4.833582984277907e-01
-4.014954070338699e-01 -6.780909452489177e-01
1.656995758476739e-01 2.490989150984517e-01
2.237464394056832e-01 -3.225246239557029e-01
-2.272777043303363e-03 -7.531625133084795e-04
8.186716767754393e-02 8.569197459714348e-02
-2.990106802709502e-02 -5.316896977644671e-02
1.628404350006434e-01 -4.744882390421949e-02
-7.013668660388929e-02 3.744570471617078e-02
2.073244043656749e-01 3.175808122151547e-01
-9.289383886032393e-03 -1.606742929194156e-01
-2.191334573103339e-01 3.439111521265019e-03
-3.533338902377299e-01 -2.300145532152831e-01
-6.767862387837770e-02 -2.017332776398788e-01
1.005274864196282e-02 3.221967882223467e-03
1.554111333443030e-02 1.790347695986309e-01
1.354355192191272e-02 2.259484661210912e-01
-9.175191667965707e-02 -1.192412804033149e-01
-7.161509425674011e-02 -9.119723294483987e-03
4.867296899440481e-02 -1.375345544359185e-01
-1.191741111021776e-01 8.079206746361289e-02
2.207724232233387e-01 4.615921616926456e-03
-1.039638293064846e-01 -1.055207562920719e-01
3.600779828878528e-02 6.976778423794573e-02
5.607693457738762e-02 -1.610266993114469e-02
-4.664879948228291e-01 1.726170564370468e-01
-2.422096002933767e-01 -3.892995093843549e-02
2.430267886121443e-01 1.738538077380828e-01
3.595056624851323e-03 3.172275061578511e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 40
Component number: 0
Estimated condition number: 1.400436e+01
6.592608600317698e-03 -2.014355306252641e-01
-2.504046834788133e-02 -2.649201756244453e-02
-4.577794242383887e-03 8.735066471591672e-02
1.342015125877567e-02 2.136774132789043e-01
5.814677147369975e-02 -2.380703343408304e-02
-1.264116672722951e-01 8.996425288787582e-02
-3.367988183037800e-01 9.685929785584746e-02
-2.519617117047854e-01 -2.115307519654365e-01
-1.999364407723017e-01 -2.039191044480672e-01
1.091699277390797e-02 8.658087820425496e-02
2.073796939685434e-01 -1.260270136574774e-01
7.060193480733748e-02 -1.283442229520200e-01
3.540112743613889e-02 -5.947485135258926e-03
-2.069356616173231e-01 7.329497776176710e-03
-3.506888210892312e-02 1.358648056358376e-01
3.354820148710228e-03 3.864981878345106e-02
2.178339184621581e-01 2.350696310907631e-01
-2.100536231856416e-01 -1.558278917413364e-01
-1.075385380308411e-01 8.752578390182321e-03
-2.045164842443886e-01 -6.514651953623907e-02
-1.208851947231924e-01 -8.710525170932572e-02
2.351247187897778e-03 -7.417741346349485e-02
-3.772512397607906e-02 -2.329351592129113e-02
-8.349920723211684e-03 1.143421631094335e-02
-3.401783677949879e-02 -5.475992686812244e-02
6.740759743856800e-03 -1.314085690888499e-02
-1.068238059953042e-04 -6.280178893749923e-02
-2.916096838008648e-02 -4.144452044866309e-02
1.370078563496248e-01 -9.292695752041655e-03
-4.349891495702846e-02 -1.508212387577163e-01
-3.925230424973335e-02 -6.363192997906990e-03
8.078021932955454e-02 1.288867101115155e-01
-1.197436435086811e-01 5.582105901234560e-02
-1.001540733253085e-01 4.223339273640341e-02
1.215761512724925e-01 -8.780381550189723e-02
-1.894466235209842e-02 1.607178859344840e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 41
Component number: 0
Estimated condition number: 3.451103e+01
-6.207099914443823e-02 1.176091337163740e-02
7.155413859793489e-01 -3.332062308656072e-01
6.369115379037156e-01 1.093132030987377e-01
-4.556489962267446e-02 -4.133174059746222e-01
5.823365779031198e-02 4.839224131972615e-01
-2.296778765845023e-01 2.171116380448276e-01
2.788636089334533e-02 -1.041620156901090e-01
4.892548747576122e-02 1.314371295968701e-01
1.933838239480982e-02 -8.949068460696888e-02
1.134978241088682e-02 -3.645241046833529e-02
4.604425420156522e-01 -2.292353639654395e-01
-3.111829808015868e-03 2.949869210988867e-02
8.101471753660805e-01 2.776956073613118e-02
4.098847330081969e-01 3.820729561383169e-01
-3.669619179933165e-02 -2.588916289285360e-01
1.007662944158631e-01 2.957443135716272e-01
1.157198889556732e-03 2.256371682420782e-01
4.782641187058076e-02 -1.169729020832872e-02
-5.242678399551910e-02 7.251403364858916e-02
-1.732001149266144e-01 -8.830188962632300e-02
7.991220019779491e-02 -1.463755807174134e-01
2.247123266987970e-01 9.194134502872968e-02
-3.173949445495302e-01 4.679219943841620e-02
-1.175050981176696e-01 -2.094322711980795e-01
-3.178558767538030e-01 1.712423508744071e-01
-3.275326238945921e-02 -7.298069160035006e-02
2.185438300892510e-01 1.248500707499923e-01
-7.016167620276284e-02 8.456360390462672e-03
9.483755144678382e-02 -2.461604246165072e-02
1.884126761340969e-02 7.977025104877968e-02
1.132915625578258e-01 1.828762720101449e-01
-3.016944622208578e-02 4.276014983083011e-03
-2.589751273103130e-01 2.542454583895071e-02
-3.607353938957143e-02 -9.620345076905257e-02
-1.645621849798435e-01 -5.001547376022042e-03
-4.666505367318721e-02 6.536289559228688e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 42
Component number: 0
Estimated condition number: 5.877824e+00
-3.658298363020746e-02 -2.033216746885915e-01
2.234241042471058e-01 -2.602422934294150e-02
1.527873560563713e-01 1.422091412032420e-01
-8.111022533080560e-02 1.397754771610844e-01
-4.336092100025039e-02 4.129283301449703e-04
-3.187159794274869e-01 3.258968093992101e-02
-3.565363950867425e-01 1.282707592668786e-01
-2.844117806886084e-01 1.392283364240111e-02
-2.148141776487426e-01 -3.236304426863836e-02
-8.370570687189549e-03 5.270738730698816e-02
1.653459601045128e-01 -5.274700684774134e-02
6.812077077676683e-02 -1.239317692467017e-01
2.440848198174591e-01 9.967009485668890e-02
-1.095896716548742e-01 1.082604348159797e-01
-1.442541284850403e-01 3.173395014375559e-02
3.324162624726131e-02 6.383483928472349e-02
1.987936838609858e-01 1.914091619828258e-01
-2.391444483674570e-01 -1.104495673165687e-01
-8.076434097321819e-02 1.133140990398929e-01
-2.102453930876726e-01 2.546877658457214e-02
-7.437105252622998e-02 -9.669505757150366e-02
-7.940565296062359e-03 2.408736834800168e-02
-6.257780695262083e-02 -1.001736933148187e-01
5.520123055035867e-02 -1.309090424186754e-01
-1.051831828776229e-01 -9.017475235915821e-02
8.456246074662052e-02 -9.820977821653594e-02
2.686750269566844e-02 7.963070886463841e-02
-2.589020028541588e-02 -6.779787104710130e-02
9.343459150475862e-02 -3.504776393839272e-02
-5.970926778965325e-02 -1.121576058303802e-01
-8.126404372956490e-02 4.406869525159877e-02
2.806439495013408e-02 1.586805570948646e-01
-1.599387348975422e-02 5.126994139221670e-02
-4.436732095410560e-02 8.459907527203747e-02
1.137328369613683e-01 -1.640794560631646e-01
3.806542455106555e-02 1.019176230574964e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 43
Component number: 0
Estimated condition number: 6.265302e+00
-4.530665839469628e-02 -3.585446388706893e-01
1.367420009911226e-01 -5.105256887911531e-02
2.719678322734690e-01 8.592166728005406e-02
-1.590547051158574e-01 -2.381508181465038e-02
-1.194607924570148e-02 -4.134784190434573e-02
-6.511440029358775e-02 1.018441607657503e-01
-2.431089288832831e-01 2.261955913149387e-01
-2.810717930620150e-02 -2.387587691753628e-02
6.241909208474491e-02 -5.007773339270516e-02
-2.618068837391546e-01 7.742222377644294e-02
1.427174435824631e-01 -1.610686160257552e-01
1.335248200466772e-01 -2.384474822425409e-01
1.543210953795060e-01 -1.967233016891350e-02
1.535688359111612e-01 1.983440076385137e-01
-1.525456915116323e-01 3.612462235433699e-02
7.725909552048124e-02 3.095399638864908e-02
1.040610684719301e-01 2.577320051428172e-01
-2.452028243365002e-01 1.303928100307689e-02
-1.958088759712650e-02 4.842415549703304e-03
-1.492676252149382e-01 9.267097785537005e-03
-1.291561617481253e-02 -4.970628816459917e-03
-7.483716092855280e-03 -5.760456122044058e-02
-1.343403511755510e-01 -1.107578893971971e-03
-9.880067522082586e-02 -6.651221997127658e-02
3.823704156669139e-02 -1.296600190440752e-02
1.673933035414015e-01 -6.348440545996667e-02
9.500823358104565e-03 6.567134083415126e-02
-5.587414878296647e-02 -7.624790913123289e-02
4.276642160536290e-02 -6.133759395045196e-02
-2.599603633140109e-02 -8.878595386636923e-02
-6.694671758546726e-02 -2.508098131932179e-02
6.302053710219685e-02 1.348241346716096e-01
-3.278470459600426e-03 -1.007995832585596e-01
2.769579085175927e-03 2.511190276598450e-02
-6.970749603149989e-02 4.127011593783889e-02
-8.641795628355239e-02 1.084593659323932e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 44
Component number: 0
Estimated condition number: 3.065415e+01
-1.369960493956756e-01 -4.707794181839702e-01
1.332449038613024e-01 3.017831261532176e-01
5.126219350174550e-02 2.083642338023747e-01
1.301130579597491e-01 1.549537810070946e-01
-4.808042276395864e-02 2.639989233151108e-01
1.530170515999727e-01 -1.365221432323766e-01
-2.477101734798396e-01 1.861967535862122e-01
-2.845907454239636e-01 -1.178866348760400e-01
-4.605723690962996e-02 2.452303497165389e-01
-9.672288420387908e-02 7.788600387454227e-02
1.659505811189911e-01 1.092240277182697e-01
1.784571972525940e-03 -4.094282941630680e-01
2.055070299992735e-02 3.103851833875949e-01
-1.308337977115034e-01 2.013213761184875e-01
3.113427219966172e-03 1.150825848424271e-01
-1.187756703751402e-01 2.717913953142324e-01
1.969831665043976e-01 2.285740527927347e-01
-1.623801498912330e-01 3.644190200873482e-02
-9.092593996745517e-02 -1.802432934301380e-01
-4.586744934042598e-02 7.722949630438117e-02
3.682032242198627e-03 1.597579596566786e-01
3.679256628110943e-02 -1.251157892049134e-01
-6.195724095563818e-02 -2.205625603476667e-01
1.069121333317993e-01 -4.289225374178752e-02
-7.854009531253232e-02 -3.346157136419611e-02
1.037070485928099e-01 2.504645945402255e-02
-2.026127169624025e-01 7.462098217816990e-02
1.121078541283173e-01 -1.894800461848007e-02
-1.248553140761754e-02 -5.797890274707606e-02
5.494523442692108e-02 6.322444938525294e-03
-1.111277970280184e-01 -8.659490702312207e-02
8.511821559605226e-02 4.275041459395619e-02
4.235663907153775e-03 -7.012194272917484e-02
5.768923725791604e-02 3.472288773575182e-02
7.925158378496823e-02 -1.644535273722104e-01
8.656164698478215e-03 5.111430298018585e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 45
Component number: 0
Estimated condition number: 1.756983e+01
8.148250769036386e-03 -7.239490559558164e-01
-8.568032166838335e-01 8.577704150208626e-01
-4.780669584753122e-01 3.681691719168384e-01
6.386969073854740e-01 6.598387002909178e-01
-7.071662769905137e-01 -1.757833736209167e-01
7.602867727967140e-01 4.744377619713430e-01
-7.341448783735077e-03 6.926569381594048e-01
-1.766381327619680e-01 -6.311884192863959e-01
-3.246387545757096e-01 -2.000515487640779e-01
-1.666919636282382e-01 3.476001154935118e-01
-2.047332971476057e-02 5.723326049983563e-02
2.402498122367293e-01 -6.489016539030195e-01
-1.080269976488498e+00 3.524454305268140e-01
-6.637647929475963e-01 2.455500747108300e-01
4.548489451548121e-01 6.808644850791525e-01
-6.550968008571714e-01 -1.880755978844767e-01
2.167219854588498e-01 2.443357550935814e-01
-4.490806311199689e-01 3.293375622982580e-01
1.504129378571762e-01 -4.064190477202925e-01
-1.055958091101478e-01 1.030160488202126e-02
-3.390685371346703e-01 3.898081717734955e-01
-7.080595397273862e-02 -1.026135302188557e-01
1.564945197375328e-01 -9.929807001004655e-02
-7.661220188989298e-02 4.602113908273659e-01
6.710932316208942e-02 -3.636908720575411e-01
-7.983022618357440e-02 8.184254560438001e-02
-3.745786833733631e-01 -3.920819081012308e-01
-1.420877910945261e-01 1.514651130389083e-01
1.284218450200912e-01 -1.283163168544175e-01
-3.364987508685588e-01 -1.726336698972801e-02
-1.111117657468717e-01 -1.327743774124953e-01
5.273917716767198e-01 -3.959366491852245e-03
-1.533639329689667e-01 -3.196280206471380e-01
6.713869685901769e-02 8.264091006145138e-02
8.632797692157257e-02 4.409961903548325e-02
-1.787836076985808e-02 3.132980639257533e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 46
Component number: 0
Estimated condition number: 3.930699e+01
-3.083097217877406e-01 6.337390801328749e-02
8.400318324616302e-01 3.551939798084564e-02
3.364636952135575e-01 2.664462567786936e-01
-1.617084566707351e-02 1.266001285288790e-01
-2.663676703485467e-01 3.006322216451300e-01
-7.721623777056349e-01 -1.715307989451324e-01
-1.763037030412402e-01 1.277278706099028e-02
-4.501479991244293e-01 2.261147719268791e-01
-2.977094106170299e-01 -2.763796782937855e-02
2.840127561322172e-01 1.807643008355161e-01
3.043311903746163e-01 1.991401876417921e-01
-2.125662220132948e-01 -1.037727024308628e-02
7.316571220622836e-01 4.976302191563762e-01
-8.847053323574758e-02 1.493608807641711e-01
-1.122518526587284e-01 -9.427651956003578e-02
-2.397403186318544e-02 2.104980704414950e-01
2.340794615343036e-01 1.068202660062458e-01
-5.286493246635138e-02 -5.963235123468161e-02
-1.805441382127752e-01 2.488761387067411e-01
-1.847483645883215e-01 2.072817228138583e-02
8.001759291502065e-02 -2.382354727485221e-01
2.524359048233866e-03 2.900580066176553e-01
-1.345965566676290e-01 -2.433837824336264e-01
2.331989137697427e-01 -3.293799131837364e-01
-4.311383161045740e-01 -2.560708393989377e-01
2.032020895880608e-02 -3.324321614188968e-01
1.687058404042143e-01 3.353558145771863e-01
-4.123584361387572e-02 -7.202696566372666e-02
7.082323424252190e-02 4.931973132605121e-02
-9.058705585203382e-02 -4.341839594094128e-02
-1.604568099273950e-01 2.869353757161707e-01
-4.177146539272921e-02 1.192408655021498e-01
-1.533580090427469e-01 5.081040975144709e-02
-1.193542503381033e-02 4.257907726626995e-02
2.567978213881378e-01 -3.407028002516976e-01
1.873390178229680e-01 5.099846314725075e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 47
Component number: 0
Estimated condition number: 2.002070e+01
6.498478817797615e-02 -3.937388543621239e-01
2.246223063618939e-01 -1.647142724036372e-01
3.791891034445702e-01 1.041158851683620e-01
-3.131646866768978e-03 -1.330788829479256e-01
5.731872243752105e-02 2.816544954516121e-01
7.425957779731925e-02 3.194453872645781e-01
-2.208803933001532e-01 2.191389115620176e-01
9.985153146805879e-02 1.367748888160152e-01
1.457390317420394e-01 3.060709237536297e-01
-2.676023364429194e-01 -1.391338632564418e-01
2.820772676600572e-01 -1.222580286425586e-01
1.977792640427663e-01 -2.591435862449601e-01
3.317969357669256e-01 -1.024712056212087e-01
2.008299657769412e-01 4.013109641657426e-01
-1.403744485142666e-01 1.412464136079777e-02
4.306951107975422e-02 2.125311729276881e-01
1.586902366521495e-02 2.207265737589368e-01
-2.120272765461373e-01 5.964964220060306e-02
1.065832385493340e-01 -7.789999679913732e-02
-5.660581941142484e-02 8.460788026508989e-02
-5.041069069480647e-02 1.058481029812316e-01
1.917460216220636e-01 -9.877908968610835e-02
-2.448981526173007e-01 -7.865359871984386e-02
-1.696864350023484e-01 -1.848267304288143e-01
-1.003174177270629e-01 2.139137980111001e-01
6.914322622071017e-02 4.017880225471657e-02
8.700760646518662e-03 2.711131171258212e-02
1.662759570502926e-02 -3.193849615314372e-02
1.369310925276164e-02 -1.031662496139498e-01
4.671854235173459e-02 5.572238088257089e-02
5.825502340017833e-02 -3.287435336141911e-02
7.846444783312109e-02 9.963969150265681e-02
7.349513342225904e-02 -1.104013526419086e-01
8.951315157236285e-02 4.647502467302632e-03
-2.575924349660206e-01 -9.174713683835935e-02
-1.052343315270741e-01 -5.423249573950643e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 48
Component number: 0
Estimated condition number: 2.298022e+01
-3.221981987324326e-01 -8.018944317101240e-02
1.391211844261591e+00 -3.585110852755943e-01
8.366631902370754e-01 3.608815692148863e-01
6.981660156423153e-02 1.373847003760632e-02
-3.414283856135591e-01 6.743627109435859e-01
-1.172051266938271e+00 3.576619714360979e-01
-2.109113011134600e-01 4.824616025858721e-01
7.536351526790248e-02 1.170810588750225e+00
4.084553100776157e-01 9.654618957827868e-01
-3.655655987401128e-02 -2.074995334385921e-01
6.043608100359827e-01 5.210441238307686e-01
-1.285066256174935e-01 -1.022109756980825e-01
1.440248756144562e+00 3.170563605796712e-01
2.012744403326445e-01 7.386979758878560e-01
-4.540947468900242e-01 -2.374050557411536e-03
1.256219224052087e-01 3.793846973054975e-01
-2.847036787579448e-02 -9.449664584072563e-02
-2.087973446233677e-01 2.357563270452594e-01
2.266034074834814e-01 3.229601367134795e-01
1.921191822266585e-01 3.109544030382627e-01
1.414290842823002e-01 -7.336963300502458e-02
2.596909785901451e-01 4.127822456112527e-01
-6.014541319927260e-01 -5.535038035740979e-01
-5.639815896027006e-02 -1.000286978781743e+00
-6.903671676753587e-01 5.590419923371862e-02
4.123854110297576e-02 -4.992146197042674e-01
4.102329290097956e-01 6.408817241962360e-01
-1.632234594816552e-02 -2.440999372663263e-01
-1.237003015468328e-01 2.267556842413351e-02
-6.445713275600631e-03 1.365375462399420e-01
-1.304260610851294e-01 4.329461756690719e-01
4.779444996922198e-03 2.930615095254192e-01
3.404353802838251e-01 -3.700550840067266e-01
3.958663698801112e-01 2.380225925838842e-02
-3.895006686497520e-01 -7.621116082079168e-01
8.927316060291889e-02 -4.291521366274168e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 49
Component number: 0
Estimated condition number: 4.961325e+01
3.051646134313044e-01 1.552693482100231e-01
-8.420425015113905e-02 -3.175323757120987e-01
-1.339271638091756e-01 3.342986583188445e-02
1.696151554145262e-01 2.233393303970388e-01
2.900026025077155e-01 1.695333666101076e-01
-2.253618006218675e-01 3.101937288372836e-01
-4.732585962161181e-01 -2.792067570324921e-01
-4.602798597864815e-01 -3.228558989845935e-01
-6.934717831274430e-01 -3.298863148980152e-01
4.274229671795106e-01 -1.457338623930667e-01
3.689826292399375e-01 -2.873085911274411e-01
1.314670030383060e-01 2.112787629043325e-01
1.999451153352675e-01 -2.103714080332680e-01
-4.934883025268886e-01 -1.157263389291580e-01
6.668089281076556e-02 3.023101178379720e-02
-1.545447326051415e-02 1.326944800212031e-01
2.737499560080955e-01 1.991373822858935e-01
-1.199919084802269e-01 -4.709484441463433e-01
-1.455758728585642e-01 1.121982079235080e-01
-3.856793070057264e-01 -1.488629023640294e-01
-3.352433350461673e-01 -2.592451806855279e-01
1.935484358327360e-01 -7.588782331653297e-02
3.691044481536988e-02 3.751129467811701e-02
4.841071019871528e-02 3.931161427543887e-02
-2.480739184992369e-01 1.209946007614707e-01
-2.846784569918977e-01 1.572168650344594e-01
8.428243956401540e-02 -3.070737426867856e-01
4.889597769090637e-03 7.442024337192521e-02
3.204821255379086e-01 -6.759844415361635e-03
-4.839688885435273e-02 -1.324988306069397e-01
1.917432738881744e-01 4.837289633329082e-02
2.389238067565666e-02 9.568716640375195e-02
-2.815565216356392e-01 4.550468588044998e-01
-2.865812384244475e-01 7.691733153663362e-02
2.604533017604923e-01 -2.631932642667862e-01
7.875586222666955e-02 1.541580482590310e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 50
Component number: 0
Estimated condition number: 2.290412e+01
-0.285835726179024797005e-1 -0.345259980606361927479e0
0.200557011051668943958e0 0.837325217304388353819e-1
0.276487493818680477985e0 0.254389666474651011388e0
0.133519780203777025315e0 -0.136240536729962903533e0
-0.317370095144641821034e-1 0.128621719138911593948e0
0.552664348676554729755e-1 0.171307678835536949009e0
-0.143044259425733486651e0 0.241257266776985706733e0
-0.696613738290993736877e-1 0.130377511877789184669e-1
0.488404347681063873732e-1 0.465884568641169250758e-1
-0.187399925137460176725e0 -0.196033820808111737519e-1
0.281892647685954954149e0 -0.153010160318589454390e0
0.104131607232364559315e0 -0.225864449535559089777e0
0.186279655263913969537e0 0.118581335223343328457e0
0.593404415050213428841e-1 0.430190613648081597820e0
0.429006385946330071664e-1 0.927019546492522294755e-2
-0.491234701745078020403e-2 0.161950601491798640581e0
0.702711298363829679081e-1 0.206608597287167182875e0
-0.217943170285533793849e0 0.581110665376004841470e-1
-0.270218018361018014205e-1 -0.559459061969921689585e-1
-0.124873005050459225652e0 -0.199912514421745849897e-1
-0.187954258212243389083e-1 0.832714619074112977957e-1
0.515126313031787902425e-1 -0.597927852863251075799e-1
-0.200235301166734551884e0 -0.516594064009023250697e-1
-0.875131354329423631741e-1 -0.741106156544020462028e-1
-0.716592430485414714787e-1 0.511207498539986718347e-1
0.946470243017519667931e-1 0.349571165588167633119e-1
-0.492360039066335354828e-1 0.429235233147490994551e-1
-0.362507725357796081400e-1 -0.451284268244630213879e-1
0.705521112432301354347e-1 -0.791324210583458697712e-1
-0.402851194609577226805e-1 -0.167495883847479877818e-1
-0.217532864909839608524e-1 -0.205403313878657109952e-3
0.104372158120161782122e0 0.473158664999802521126e-1
-0.546331469156270516685e-1 -0.965007688584739381428e-1
0.262168324115375884948e-1 0.101509831620675382726e-2
-0.171328348979567715831e0 -0.431342979844243748238e-1
-0.760398869534685385794e-1 0.627364889178926422408e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 51
Component number: 0
Estimated condition number: 4.323269e+01
3.505910820063068e-01 -9.408327031159025e-01
7.528969163255846e-01 9.384251154400327e-01
9.575035844749076e-01 9.657183435286986e-01
2.023446661202781e-01 -2.302834712710997e+00
8.477746671898541e-01 4.101592767347464e-01
1.470265373832781e+00 -1.026453869283268e+00
-1.601145907780165e-01 -4.330511701588933e-01
-7.441669699163158e-01 1.112884204339485e-01
-2.427121251747709e-01 8.010726288525649e-01
-6.245377292100091e-01 -8.944836323158953e-01
5.546908633320030e-02 -1.040257038957069e+00
3.827336046575954e-01 -3.271992378208080e-01
3.687661099363717e-01 8.128629225692140e-01
8.692210601235464e-01 1.713106436089228e+00
4.965491382847821e-01 -1.553981079356618e+00
3.384039020211713e-01 1.119040700903046e+00
-1.360704815026497e-01 3.117192118256926e-01
-1.318422188651173e-01 -8.737028468163946e-02
-5.747717360322042e-01 -2.491538948890937e-01
-5.531634597164298e-01 2.993327754055633e-02
3.605784953637535e-01 7.250205369375352e-01
-1.934060020579204e-02 -6.415062578350499e-01
-1.502929561435691e-01 4.573092752837604e-02
4.703113715598751e-01 1.695860561768344e-01
2.821748624229695e-01 7.486191925077251e-01
8.509757407348776e-01 1.145132219659504e+00
-1.073680210034784e+00 2.500545404996569e-01
4.726769487069344e-01 7.154469963823376e-02
1.203921195296723e-02 -5.956066485244663e-01
3.272484911592539e-01 3.435633526000175e-01
1.451931968682353e-01 -6.299343475498121e-01
-4.298106242484695e-01 -5.719682881429313e-01
1.443185083318367e-01 6.990269429618066e-01
-1.439699606013852e-01 1.346290402517028e-01
-5.166228283193730e-01 3.256354906590674e-01
-6.679664921145945e-02 2.566718475940603e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 52
Component number: 0
Estimated condition number: 1.257742e+01
-4.925059909866743e-02 -1.436609921583901e-01
5.209877172467736e-01 -1.548539102294465e-01
3.651719823555074e-01 1.353216485105733e-01
-2.044836996155052e-01 -9.150965498440275e-02
7.620940086844094e-02 1.284518974819596e-01
-4.351590747321565e-01 -7.763840117610277e-02
-3.659375597180114e-01 1.299089243411905e-03
-2.846334133325231e-01 1.792802487434134e-01
-1.680704982945741e-01 8.921714087855170e-02
-1.242973101284906e-02 -4.113053699276834e-02
2.059953432064457e-01 -8.540330803887766e-02
4.135011753777904e-02 -5.443925220780522e-02
5.598081198446653e-01 1.083761998428623e-01
9.547141402836821e-02 1.877356347613330e-01
-2.361957292724605e-01 -1.733516870880389e-01
1.547435108434536e-01 1.860800851764364e-01
1.595558199071989e-01 1.852652561627449e-01
-1.700274879865532e-01 -1.476708350510110e-01
-1.185220581263059e-01 1.829308442414287e-01
-2.216118465677132e-01 4.981594365996810e-02
1.383142060669188e-02 -1.371042576653047e-01
3.425855578081145e-02 4.321985165153307e-02
-1.297698820483613e-01 -1.099119643491138e-01
9.159258842364427e-02 -2.552139516245923e-01
-1.609891334823836e-01 7.261927103106712e-03
1.420637478907151e-01 -9.901917659757335e-02
6.757385514065709e-02 1.990178259679322e-01
1.879548513918257e-02 -8.942005863328679e-02
6.272418715344621e-02 -4.634264862262873e-02
1.424954606932008e-02 -6.882540645299209e-02
-5.808356256423283e-02 6.614441319212992e-02
-8.402055053193677e-02 1.460192926369454e-01
1.722391744670279e-02 1.206644105448333e-01
-4.109238920041650e-02 7.547587641272772e-02
6.943486547650958e-02 -1.844711432434699e-01
4.863565123818363e-02 3.362897657099856e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 53
Component number: 0
Estimated condition number: 6.220743e+01
2.058930438716026e-02 -2.727510785340294e-01
1.059360349710779e-01 4.578361114482763e-02
1.563632325059076e-01 1.603596869455826e-01
-4.129089919331980e-02 -3.640193207115117e-02
4.667815585791758e-02 -1.267529050561108e-02
-3.789848328263930e-02 9.567052267407464e-03
-2.943917029323077e-01 7.932186329544699e-02
-2.580089510499791e-01 -1.252937282505704e-01
-2.020794548385536e-01 -1.126879145675137e-01
-8.156742428181080e-02 2.432714408756047e-02
1.531932127223587e-01 -2.044634866705681e-01
1.160505537031893e-01 -1.518800673609429e-01
1.120972186548140e-01 7.824525848533949e-02
-3.164461168421287e-02 1.798382863346760e-01
-3.439607441118578e-02 -4.021270248425364e-02
3.320488772018366e-02 9.686108037493892e-02
1.676934665893771e-01 2.414013259258692e-01
-2.183646286058298e-01 -1.063678540399572e-01
-1.172042633945726e-01 2.478069964494019e-02
-2.471875952503270e-01 -2.959230559467078e-02
-6.492558045333113e-02 -2.684775656396229e-02
-9.997834025677978e-03 -7.366508087044731e-02
-5.032450295705584e-02 -1.018081700129652e-02
2.707665309008810e-02 1.350992056572973e-03
-1.303911472840101e-02 -1.790288497007778e-02
1.133147183476676e-01 3.610579871899011e-02
-6.632346854148213e-02 2.182409371972151e-03
-1.470917741246328e-02 -3.127417762342477e-02
1.116225908364378e-01 -7.334527398886172e-02
-3.887255889510639e-02 -9.333967274987964e-02
-3.591923484282325e-02 -3.725521035715035e-02
3.123366409673577e-02 8.079633245191437e-02
-7.656309675015696e-02 8.576769800082973e-02
-8.528009108775197e-02 6.018712107161189e-02
5.768256421416465e-02 -2.384619808900991e-02
-1.351604208011523e-02 1.496717747725899e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 54
Component number: 0
Estimated condition number: 7.701186e+00
1.107503941975335e-01 -3.688987458915730e-01
-1.678176741934443e-01 -9.256253923160260e-02
7.853507566326667e-02 1.537413508577284e-01
-3.169962525689649e-02 8.233057537767452e-02
1.270283133497771e-01 -3.426164700758104e-01
-1.309529298366180e-01 2.738214537118314e-01
-4.479049688913184e-01 3.737534598889048e-01
-6.726108784819447e-02 -9.129917545141933e-03
6.093484351554096e-02 -9.569854032194926e-02
-3.018728437560234e-01 -5.718043894010008e-02
1.851025247401797e-01 -2.717023252402436e-01
2.415390950627335e-01 -1.542264727295882e-01
-5.018274957658421e-02 -2.034797909355878e-01
-1.183735849139616e-01 2.411037609997101e-01
-1.252776948998060e-01 1.651062530782805e-01
1.602836941005495e-01 -9.954577419426523e-02
1.236560586775122e-01 2.026431347968571e-01
-4.404421776655921e-01 -1.031852309327449e-01
-9.514852276754922e-03 6.712342552587021e-02
-1.858551665979475e-01 -3.707481421379583e-02
-1.486945543519868e-01 -8.570092022857662e-03
-7.638709204690572e-02 -1.405490541996195e-01
-1.423140763929516e-01 2.029762889213881e-02
-1.787054096659417e-01 -6.347328710312600e-02
1.578175328075658e-01 2.359774229331198e-02
1.610733743394293e-01 3.449907190570295e-02
-4.153152496276031e-03 -4.238375397245528e-02
-8.844109184042548e-02 -1.579707645567888e-01
1.282314973178056e-01 -6.510682591612633e-02
-8.055614854602612e-02 -2.314710396692047e-01
-6.343834765042443e-02 -7.195993358754126e-02
1.183214708013031e-01 2.171488478656877e-01
9.485774660868740e-02 -7.470264929365325e-02
-3.648929599624612e-02 8.128145572956813e-02
-1.683673779683565e-01 -4.487771857663288e-02
-1.393770618574561e-01 1.238426033608522e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 55
Component number: 0
Estimated condition number: 1.041420e+02
-4.633581781471007e-01 -5.614271863334732e-01
2.251428725385671e-01 -6.254829326658949e-02
4.121260485548558e-01 -1.841844793561694e-01
-6.122842883612351e-01 -1.006689936856303e-01
1.710842763486239e-01 -1.449469139362344e-01
8.098555974196758e-02 -4.126583646389035e-01
-6.572204016632070e-02 2.508625489311117e-01
2.788795084404715e-01 -2.396463693454802e-01
7.666637053493877e-01 -3.118794495215052e-01
-6.496710579275280e-01 4.794787430732746e-01
4.986086783039360e-02 -1.256894481599868e-01
-1.002127196529394e-01 -5.041011483262369e-01
9.653231832047510e-02 -4.023391901412281e-02
7.060874922528856e-01 -1.001484817889199e-01
-3.288764237116532e-01 7.213885206444134e-02
3.009428606432485e-01 -8.285535232070255e-04
8.904752171654950e-02 4.523456096641461e-01
-5.768412351069487e-02 1.499092953026431e-01
-1.800617655749925e-01 -1.892267062409241e-01
5.570602464371345e-02 -9.113634578319724e-02
3.600502992433169e-01 -1.615077455745525e-02
-1.920005457278815e-01 -1.998711855838383e-01
-2.204978172624002e-01 1.295784967999209e-01
-2.073015257195384e-01 2.755198852760052e-02
3.852379413193210e-01 -9.321191118378050e-02
4.419013967866016e-01 -2.393025772591773e-01
2.992996804402920e-02 2.992858449381268e-01
-4.073417309788847e-02 -2.103548845107316e-01
-1.532577685955402e-01 6.149217061527387e-02
1.854228187506768e-01 -1.988733437251779e-01
-2.699069579983565e-01 -1.242533553351472e-01
-5.302177930909868e-03 1.384855593657877e-01
-8.010644370640677e-02 -4.394739663046625e-01
4.707277529723200e-02 -1.609422046099987e-01
-8.174411433218237e-02 4.675484383905809e-01
-2.969164272750734e-01 2.022305117854539e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 56
Component number: 0
Estimated condition number: 2.234925e+01
-2.507271036546332e-01 1.044186783041390e-01
9.405643487451696e-01 -7.971629917275619e-02
5.001288573451356e-01 2.908967951707940e-01
-1.134113638181038e-01 -6.902074153925485e-03
-3.283932195475904e-01 1.862656835886488e-01
-9.270044237965130e-01 -3.891330194764436e-02
-1.785385517292626e-01 6.794257146743740e-02
-3.712090698043012e-01 3.942842895521513e-01
-3.027003823376281e-01 -4.071764321770670e-02
2.154520715157477e-01 1.217506147401404e-01
2.862187597884329e-01 1.036389766990724e-01
-1.281640437590509e-01 7.323749483335831e-02
8.694571774367762e-01 4.248983628187684e-01
3.682001185910268e-02 2.689017795603789e-01
-1.880229702644934e-01 -1.822164794380633e-01
4.426563174073080e-02 1.255274012194409e-01
1.746124326256821e-01 7.947641049896056e-02
-1.287089134109976e-01 -3.741961804739780e-02
-1.179122671395151e-01 3.800762295854860e-01
-2.461144032167621e-01 4.109027273781496e-02
6.462024609803860e-02 -2.865037858881795e-01
-8.745893368826765e-03 3.717824339564686e-01
-1.789956164714667e-01 -1.953042304568317e-01
1.755440142344895e-01 -4.050541551505068e-01
-4.372669461260447e-01 -2.527282170134917e-01
6.879054076530063e-02 -3.790911377807007e-01
2.525280825149797e-01 3.753648638158960e-01
-1.170459234319853e-01 -9.576284240213796e-02
9.045966314458968e-02 1.550244307865377e-02
-1.590255741747044e-01 -4.825219232645162e-02
-1.434356053649027e-01 3.392636794392279e-01
-5.815044478678161e-02 1.601842717064537e-01
-9.906668152628949e-02 4.899647082854210e-02
-4.409472407457551e-03 7.247129062501571e-02
1.608574562879879e-01 -3.146970998222104e-01
1.836841361394029e-01 3.979196774432324e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 57
Component number: 0
Estimated condition number: 2.790756e+00
2.811679272012127e-02 -3.263733009745662e-01
3.358915457290364e-02 -1.020242580280127e-01
1.881915830100603e-01 1.022878701547827e-01
-4.735159636430324e-03 2.615477496729690e-02
6.682047063164182e-02 7.283709402292435e-03
-2.448266710296615e-02 2.430927470272884e-01
-2.712144223520652e-01 2.401347458627309e-01
-7.957358630109490e-03 -4.044308753918398e-02
7.443050545937940e-02 -2.317083456231932e-02
-2.131831909306078e-01 -5.753903124825002e-03
2.470739038966983e-01 -1.740672053510258e-01
1.514796787183304e-01 -1.994370250158323e-01
1.202471653450670e-01 -1.053970340611732e-01
2.229629718058759e-02 2.300466719826452e-01
-8.483020031977236e-02 1.125017050057659e-01
6.370348536754150e-02 5.634527359061188e-02
9.774965153445503e-02 2.327043763526949e-01
-2.574464756526462e-01 -2.651741015347218e-02
5.002942679725510e-03 -3.041939066053271e-02
-1.225611695390063e-01 -2.184604486479818e-02
-7.821379122295319e-02 1.092764016725432e-02
4.981725593990577e-02 -1.019610872839606e-01
-1.707149256879337e-01 -8.888883499396816e-03
-1.535602794197678e-01 -7.008975939783048e-02
7.324561438308726e-03 6.684831733284917e-02
7.424363541962520e-02 5.824226208599279e-03
1.879133164988790e-02 -1.910341689161092e-02
-4.668148737577088e-02 -7.350306562291768e-02
8.089140295539846e-02 -5.001529188580396e-02
-1.891635535693007e-02 -9.432535886666217e-02
-1.186246720320403e-02 -2.680345612806422e-02
1.047559365925329e-01 1.338365327782109e-01
-1.493204151654452e-02 -9.138236189239551e-02
-2.279527829274467e-03 1.201267843018866e-02
-1.351317073411241e-01 -3.250251681628446e-02
-1.113234675844829e-01 7.654581893329446e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 58
Component number: 0
Estimated condition number: 7.438918e+01
1.424246221402562e+00 -4.876275882677354e-01
-3.889429404069237e-01 -3.585329062296120e+00
1.269516994736862e+00 -1.538866348731730e+00
-3.050726279898790e+00 -5.010456542662911e-01
2.130492176157208e+00 -1.792657657199406e+00
-1.649589934814685e+00 1.281389036019672e+00
-2.437469015625200e+00 3.098327315946766e-01
1.433103114872873e+00 1.519892048530995e+00
1.188414523439716e+00 8.188471646838961e-01
-1.893267215111570e+00 -1.357615745157088e+00
-3.483014672018445e-01 -1.430775008948773e+00
1.641186651481877e+00 5.032977946081783e-01
1.325667177628618e+00 -3.613993266303976e+00
1.662217809761893e+00 -4.779329047311012e-01
-2.857090946421962e+00 -3.520738559282361e-01
2.274362144625251e+00 -9.211621845126076e-01
-3.178051881803585e-01 3.859356634106913e-01
-1.314202380655218e+00 -1.058912113226094e+00
7.645541767560022e-01 1.162366468558935e+00
-3.643715825325614e-01 5.417300783707870e-01
-4.662209710961307e-01 -7.367410332536105e-01
1.641453710217242e-01 -6.443768698077481e-01
-5.117460772183240e-01 6.339904986450966e-01
-1.262008679528044e+00 -1.215777129780866e+00
1.257088117178431e+00 1.365222865154001e+00
9.556339639112487e-01 -5.178136429519609e-02
1.003764202892125e+00 7.745532630932506e-02
-7.418885029552694e-02 -8.398635441889354e-01
-5.490932282122941e-02 -2.694356625977221e-01
5.139637412745424e-01 -7.997081046197990e-01
3.477345903657462e-01 -5.395922249170185e-01
-6.318101732845209e-01 1.428496783007439e+00
1.803932048724159e+00 2.377105565344766e-01
-5.575519501704281e-02 4.519080672372754e-01
-1.132182027645863e+00 1.612524235470360e-01
-7.800917774987889e-01 -4.400910975626864e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 59
Component number: 0
Estimated condition number: 8.452890e+01
-2.481008529972063e-01 1.668159174143471e-01
3.283309632169398e-01 1.951857265884734e-01
4.627231399880267e-03 1.509939579278931e-01
6.266412848401487e-02 -9.845878614624565e-02
1.997914421233336e-01 1.664399041896240e-01
-9.866712138540375e-02 -5.289691320869750e-01
-3.215716669810349e-02 -4.548717355503285e-01
-6.335288193274378e-01 -6.597103668450609e-01
-4.877885745146230e-01 -8.916955648353514e-01
4.158080858272447e-01 3.640516333068179e-01
3.131105411572078e-01 -2.788313425142381e-01
-3.017965590587077e-01 8.837846780252606e-02
1.938859159646267e-01 4.217027885513433e-01
-1.331090154106698e-01 -1.878112653382406e-01
3.194135799837400e-01 -2.163203972119867e-01
-1.958525696672868e-03 2.393455130439802e-01
3.387222711178157e-01 3.312977124963985e-01
1.998960910097395e-01 -3.291937294595318e-01
-5.662615448434792e-01 -2.598318113441689e-03
-3.925606255489846e-01 -3.794395071392941e-01
1.100307696287448e-01 -3.010461523758158e-01
-1.058670728784016e-01 -2.989163168543062e-02
5.659106377923909e-02 1.460091710305880e-01
2.644307707429822e-01 2.803134083577439e-01
-1.226051488004472e-01 -2.041190185576590e-01
-4.223978880094600e-02 2.011062295484947e-02
-3.540056223769761e-02 -3.364344391408053e-03
-1.667559105703351e-02 4.609315104555996e-02
2.413098642515366e-01 9.742390243365723e-02
-8.503940403471744e-04 -1.803253003898390e-01
-6.102339681695946e-02 8.501518577176133e-02
-7.794581508670909e-02 -1.227061322187894e-01
-6.731799222702982e-01 3.413040177091511e-01
-3.689828509876884e-01 -9.390955573946361e-02
4.889788074488819e-01 1.485663725590541e-01
6.997033565938708e-02 3.990937124051756e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 60
Component number: 0
Estimated condition number: 6.666859e+00
-7.766317507672085e-02 -3.182593339906529e-01
-5.209626904128783e-01 6.707984394599691e-02
-3.668617602662341e-01 -3.765814300295532e-02
-2.443049210729437e-01 8.977965438311644e-01
-2.913399775936223e-01 -7.203187911893283e-01
-4.615795027952648e-01 1.482590876952886e-01
-5.583041034620955e-01 4.871630867496686e-01
-2.733639353428199e-01 -3.272251460595147e-01
-2.594124175310304e-01 -5.095878959601041e-01
-1.143878446985473e-01 4.288191386869318e-01
-1.204177690982732e-01 2.934130505859549e-02
1.395622768950381e-01 -2.467589514702497e-01
-5.028300451829781e-01 -1.064698884185215e-01
-5.216825001478358e-01 -4.150160821505652e-01
-2.622790768780758e-01 5.765844183903227e-01
-4.829364944171141e-02 -4.908165622875278e-01
3.639592736671751e-01 2.371500607013258e-01
-5.148906550642938e-01 -1.244024872722112e-01
-1.967434590977077e-02 1.453426397300663e-01
-2.278137482921285e-01 -6.942788508351810e-03
-2.579146682421711e-01 -1.956881745855966e-01
-2.863664038025531e-01 2.556041021165924e-02
1.644024568377388e-01 -2.388831544010282e-02
-3.928056496562095e-02 9.640973168932716e-02
2.156483136879280e-01 -4.863149528041147e-01
1.087287771889178e-01 -3.106361210584167e-01
6.636139917551145e-02 -8.843060768154122e-02
-1.961303465622827e-01 -1.480396351633453e-01
1.389624566510343e-01 4.816129238476583e-02
-2.486281101756714e-01 -4.139883059024977e-01
-2.747671164213861e-01 -1.971272595504628e-03
2.195798487714705e-01 3.815626315435514e-01
2.975248744478016e-02 -1.442838085006587e-01
-8.940416855687222e-02 1.636939248295087e-01
3.610909254845778e-01 -4.898535777951091e-02
-6.125030411005400e-04 3.383082115721274e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 61
Component number: 0
Estimated condition number: 1.983598e+01
7.360684041892145e-02 -6.668354154853520e-03
6.454727838592782e-01 -1.394861309059954e+00
1.033479972814410e+00 -7.734156740502338e-01
-1.173347367943117e+00 9.471276528569861e-02
-3.082392944070712e-01 4.226244332457073e-01
-6.706554115523771e-01 9.315423796238589e-01
-8.632312444497167e-02 5.768386602504200e-04
8.947051539437405e-01 3.803146190750881e-01
1.874104422301481e-01 2.772038390085532e-02
-3.352025905527534e-01 1.821374448844858e-01
5.271104547257121e-02 -9.222211330664815e-02
3.645659993334275e-01 -7.166123679432013e-02
1.120249385221687e+00 -9.030703604344625e-01
1.122277812064780e+00 -3.113553330577535e-01
-9.992880510215422e-01 1.264104552021378e-02
1.661753802222924e-01 -2.164432268525399e-01
-1.284629618001888e-01 3.836158391510883e-01
-1.692932013000446e-02 1.568813706821726e-01
5.766264202973326e-01 2.619085904650578e-01
-8.493384850600873e-02 2.750051914274102e-01
-7.999341575330476e-02 -4.208916624521768e-01
4.912050824997071e-01 3.373580498216119e-01
-2.612153091428601e-01 1.976398583610436e-01
-5.282435335816164e-01 -4.393375782322493e-01
-3.057408695891299e-01 1.658526998723116e-01
-8.206188554230182e-02 -6.335152587364041e-01
7.868995484525232e-01 7.761419451672319e-02
-2.607897422931507e-01 7.897815373594375e-02
-8.854654925855089e-02 -2.604894523272342e-02
3.026549497971501e-03 1.717569143907959e-01
2.318529738867008e-01 2.843713645371680e-01
-2.003506241226513e-02 4.019318356524647e-01
3.695750926526468e-02 -2.486347753270469e-01
1.342987603344968e-01 -5.247002058239093e-02
-1.166187662234698e-01 2.144131268291649e-01
-9.790863503437654e-02 -1.058969932101406e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 62
Component number: 0
Estimated condition number: 2.214840e+01
-3.806235449643488e-02 -2.017389419175203e-01
3.430890164709111e-01 -1.437852667921041e-02
2.905937129682960e-01 1.917330499917280e-01
1.045084705377833e-01 -7.877473773091899e-02
-3.725213861303898e-02 3.065807340461607e-01
-7.093930817202686e-02 1.468615489713952e-01
-1.389103204547703e-01 7.845181941017246e-02
-1.425669300517974e-01 9.244821631167455e-03
-1.010618121939792e-01 4.364713871434148e-02
-6.952502324587549e-03 -8.123041590365487e-03
3.164236169084791e-01 -8.492947150268032e-02
4.353269629872442e-02 -1.482474507167971e-01
3.594994293470982e-01 1.413337064022357e-01
3.525156397606346e-02 3.119336007460436e-01
1.351852090081502e-02 -3.386499706569102e-02
-3.797420480051018e-02 2.290073931416094e-01
1.051941716266614e-01 2.021084206284305e-01
-1.132440990731015e-01 -5.630953157002707e-03
-4.403962899053687e-02 -1.808901161543994e-02
-1.456818162207970e-01 -1.074085888699982e-02
-2.704286760553860e-02 -4.305131448808981e-03
1.280860854696843e-01 4.564365186709773e-03
-1.716833875569234e-01 -8.076457062684304e-02
-1.766434957011739e-02 -1.148554295857334e-01
-2.123508021205563e-01 5.101020080282376e-02
-1.590900097384467e-03 -1.223296909645626e-02
1.771198457845687e-02 4.663942718371886e-02
-1.068614933745659e-02 2.153399977874930e-03
8.254823304505743e-02 -5.119360862798689e-02
-1.888637714013666e-02 2.543230713938698e-02
1.816037353812645e-02 6.389424292364493e-02
5.942461256078546e-02 3.962150428874973e-02
-1.239838175196236e-01 1.919493262823639e-03
-4.210945571840176e-03 -3.723168447888707e-03
-4.498560418568003e-02 -1.195676943307916e-01
-4.400455636662606e-03 4.187754480493466e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 63
Component number: 0
Estimated condition number: 2.832738e+01
-3.948178283753592e-01 -3.887781549151512e-02
1.588239224199697e+00 -4.365366269443977e-01
1.322672653048159e+00 2.418403493210353e-02
-8.948615380213882e-01 -1.082382779576137e+00
1.994598033388344e-01 3.699478159038497e-01
-6.224084643578314e-01 -6.042016682528948e-01
4.195367036216701e-02 -3.306315889542419e-01
2.972296795856091e-02 4.979673373058711e-01
3.104163300078458e-01 -3.402673067708747e-02
-3.129148553924287e-01 8.825888093328468e-02
1.950214744790154e-01 -3.189607977885600e-01
-1.468201679855273e-01 1.883683646043396e-02
1.481512310569656e+00 2.590795775652472e-01
1.318438166479889e+00 4.070163055588099e-01
-4.898326968063697e-01 -9.006658619304135e-01
5.445012285263410e-01 3.979681889409555e-01
-5.485916097734305e-02 3.212331962865920e-01
1.817457938991686e-01 1.508378674838925e-02
-2.878681577458557e-01 3.269580446484208e-01
-2.513395691891677e-01 1.097854793763023e-03
5.496910013334855e-01 -2.912930789187709e-01
1.382871829130390e-03 1.898934227130342e-01
-3.785159297994039e-01 1.040855983536931e-01
8.084906438761456e-02 -4.383705945722444e-01
-1.460491414158371e-01 1.002608298195824e-01
5.131728191682214e-01 -3.020016206602787e-01
2.608922769123312e-01 7.042076641483039e-01
-1.742023707658544e-02 -1.501542760629925e-01
-1.118316248027696e-01 -5.136577965798544e-02
1.893623322951747e-01 6.533579450300081e-02
-9.964773342535743e-02 1.778051558973872e-01
-4.133055108658734e-01 2.166745977357730e-02
-1.156507208536960e-01 5.576899869973488e-02
-2.458008910765012e-02 -9.737399785180648e-02
-1.062379584969340e-01 2.873155615856718e-01
-3.660160046962350e-02 1.049669589693452e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 64
Component number: 0
Estimated condition number: 1.202758e+02
-1.640386132033827e-01 3.297922590057762e-01
1.260469515228994e+00 -9.305288527828841e-01
9.188713569025302e-01 -4.227672212128433e-01
-4.126671130386693e-01 -5.090967315843818e-01
4.157416745562890e-01 1.453995174908016e+00
-1.780834130196673e-01 -3.001756449420939e-03
1.960917065856819e-01 -8.540294593471855e-01
2.040203218565336e-01 -3.879072969245521e-02
2.864734820986907e-02 1.719688798687993e-02
3.444216327830093e-01 1.810542316035429e-02
6.300033849967237e-01 -8.029038601668248e-02
-2.431557299038918e-01 1.046653842084328e-01
1.526089587894180e+00 -1.633757603291425e-01
9.052015248400183e-01 -1.284652534525879e-01
-2.567834594133211e-01 -5.005266280842852e-01
1.356805127474408e-01 7.475679379081802e-01
1.584614496544651e-03 3.941343498472721e-01
6.667947236163012e-01 -1.616694033303702e-01
-1.038742983289762e-01 -9.566330229518041e-02
-5.369699569078143e-02 -7.784428218116485e-02
2.573088979734618e-01 -3.447994665939984e-01
6.504169203620032e-01 6.542562339110269e-02
-3.488035115659008e-01 7.057837190844149e-02
-5.701130493061399e-02 -2.921453036190910e-01
-6.490074526673594e-01 4.880705436810618e-01
-3.043385843290932e-01 -1.338897640519210e-01
4.369067979064101e-01 1.450317781298259e-01
1.475404545959562e-01 1.968992079950314e-01
-1.898703696933743e-02 8.836456373998783e-02
3.965825383897540e-01 3.406076525636521e-01
3.465472130277468e-01 2.427124674038855e-01
-2.640766713943175e-01 -1.083863803168159e-01
-5.441425866953782e-01 2.336115198864702e-01
-9.079838853079177e-02 -2.915527593822239e-01
9.136108703219084e-02 2.928352398000622e-02
-3.297334345031655e-03 -1.428558803039841e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 65
Component number: 0
Estimated condition number: 5.118585e+01
2.237976721011415e-01 2.358954456875670e+00
3.695970470493212e+00 -1.672891207689424e+00
4.195489285774164e+00 1.007922736530882e+00
1.973733886636598e+00 -3.786486452582070e+00
-2.798053478605421e+00 3.332892047221120e+00
-3.024186585083299e-03 4.819294080928937e+00
4.450487152340107e+00 -3.921844660368639e-01
2.939226559579592e+00 1.119439800584385e+00
-1.992447333247768e-01 -2.109036181262834e+00
9.545024259352995e-01 -1.005115730478530e-01
2.639669259196351e+00 -1.691551809903543e+00
1.586742387625327e-01 1.682681894841395e+00
4.098384115893338e+00 2.085869834293570e-01
3.103836913654448e+00 3.708143433023904e+00
2.164948108146767e+00 -1.549997184201452e+00
-1.289494662951543e+00 4.436888689290289e-01
-1.786192749891435e+00 -3.408764956897659e-02
1.399726221856020e+00 1.956907033696860e+00
1.368052298793480e+00 4.178200107380908e-01
-6.243939907281651e-01 -1.051940375076609e+00
5.737813133500649e-02 -6.223421743368435e-01
2.019889214827680e+00 2.311758001855066e+00
-2.003824086171490e+00 1.474992939230932e+00
-1.941042068618172e+00 -2.402403397036996e-01
-3.074463505913028e+00 7.132914159044298e-01
-1.994321448093177e+00 -6.249283941440329e-01
2.309692751812052e+00 -4.502341261051893e-01
-1.933247980077761e+00 1.296516005728080e+00
8.924179422266963e-01 -2.187795549205757e-01
-1.492176826062317e+00 1.898591908897751e+00
1.866906065277514e+00 2.437818023827115e+00
8.222006821777785e-01 -1.261029016136024e+00
-2.944209907117621e+00 -6.973224031629994e-01
1.249825084534839e-01 -1.189617996345897e+00
-2.441274028856246e+00 1.245012485405724e+00
-1.450440100793352e-01 -1.523620762342645e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 66
Component number: 0
Estimated condition number: 6.873889e+00
9.629099234453473e-03 -1.464915994905530e-01
4.700794396902825e-01 -8.498936712650104e-02
4.155615277524727e-01 1.497260871643211e-01
-1.101761539965714e-01 -2.256551298484057e-01
-2.871108146737864e-02 2.597214890818027e-01
-1.573543609924764e-01 4.358800005456175e-02
-1.812245031887868e-01 -6.717295005023022e-02
-2.205346869846004e-01 4.225250795835430e-02
-2.794364155514369e-01 -3.076741712708331e-03
1.268268439009178e-02 -2.691182761055034e-02
2.038361805308748e-01 -1.820862799585189e-01
9.193916989347321e-02 -7.193587841237895e-02
4.885167464097684e-01 1.390923859249678e-01
1.794678171718229e-01 2.719077491351904e-01
-8.441176224400497e-02 -2.297919566447317e-01
2.135721564178867e-02 2.168295363753107e-01
1.105024601239286e-01 2.258315139554831e-01
-9.926353105914798e-02 -6.972732691502227e-02
-7.706760923868675e-02 9.475041105086576e-02
-2.691767650505933e-01 1.944814400792595e-02
-1.505695928232688e-02 -7.939958183574121e-02
1.121237086633936e-01 5.105905654012397e-02
-1.035208311531579e-01 -2.824912362188260e-02
6.178839605709185e-02 -1.168235189546715e-01
-2.096930168246879e-01 3.925140928776490e-02
6.873602100691570e-02 -2.417982475330868e-02
2.918683768216393e-02 8.546727253182486e-02
-1.234960263832438e-02 2.792829317663847e-02
9.248924031249006e-02 -9.205826596421419e-02
-2.730326407560985e-02 3.829644297454692e-02
3.475650029454690e-02 6.382478579284699e-02
-3.923326968036339e-02 3.978177258591402e-02
-1.173075768969604e-01 1.471453586874032e-01
-6.296159005176498e-02 4.362675290361655e-02
4.938020571853718e-02 -5.781338220510877e-02
5.098223545025522e-02 7.462883549685219e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 67
Component number: 0
Estimated condition number: 7.062899e+00
-2.341921554638306e-02 -2.605227447235817e-01
5.343023537081068e-02 -1.089798561271596e-01
1.407182926664919e-01 5.142323672573157e-02
7.429416585950474e-02 1.226473595851232e-01
3.407642430928796e-02 1.984670195431522e-01
2.530257474897420e-02 2.604201950767895e-01
-1.776247993532580e-01 1.628818277594799e-01
5.837298067650057e-03 -1.428562163364572e-01
5.433714872505424e-02 -6.476699828959259e-02
-9.526680580273916e-02 6.431810982675774e-02
3.135420606306414e-01 -9.022502777501741e-02
7.138381456664170e-02 -2.104560650497269e-01
1.399583322935414e-01 -7.150240028105417e-02
-1.704063734914792e-02 1.361054228046695e-01
-2.161664860560814e-02 1.753967321988460e-01
-2.632770465339996e-02 1.170658065030026e-01
1.160392853614591e-01 2.491121628259398e-01
-1.428395524659674e-01 -1.241673848602905e-02
3.107559523826402e-03 -1.069976960610353e-01
-7.606409333649908e-02 -4.858408525914910e-02
-7.327468283125242e-02 -3.961140221345978e-03
1.223468078588100e-01 -8.606645282642800e-02
-1.679246871367368e-01 -2.383206434271001e-02
-1.482807859156700e-01 -3.731473218076045e-02
-8.819367971587994e-02 6.348141442719636e-02
-4.142021966216216e-02 -1.820218955262332e-02
4.895922177581261e-02 -5.915925129906346e-02
-3.230105860330893e-02 -1.985252987102136e-02
7.950958119412074e-02 -8.722806300734295e-03
5.121087756604279e-03 -4.709844756196224e-02
1.888005437305202e-02 1.141094734613544e-02
1.307922264984204e-01 9.474275375727645e-02
-1.274034558124072e-01 -1.036546406523263e-01
-4.071664416393393e-03 -3.910689779115762e-02
-6.966187138973190e-02 -4.863591382473081e-02
-9.480519327798044e-02 7.244952777460786e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 68
Component number: 0
Estimated condition number: 1.958982e+01
-0.195057620289537458734e0 -0.205108269808814299269e0
0.613924223995689627019e0 -0.390532300516250916253e0
0.573844419935417153196e0 -0.139905652426190305095e0
-0.640278462687943798152e0 -0.179611502598098549718e0
0.168610324047970525468e0 0.849759692161756592554e-1
-0.429435753761012134277e0 -0.215200957793541772247e0
-0.284654519734779296627e0 -0.404235049230658918248e-1
0.916021793854433643283e-2 0.128440552579690904627e0
0.183314898483359286198e0 -0.505647921321457067441e-1
-0.256230871036576524275e0 0.144206683555349252047e0
0.112880960561205873177e0 -0.130779107602100652988e0
0.415311837039804439965e-2 -0.143961749726319831569e0
0.664645866927050940935e0 -0.830817850449729050153e-1
0.561599269570123242460e0 -0.284276948152325942067e-1
-0.473259654579633147427e0 -0.209203263078610392957e0
0.319698121577413668832e0 0.114372147158279479083e0
0.107840653508923821983e0 0.314018444934683621956e0
-0.649364171543147720883e-1 -0.835360549311932192547e-1
-0.114621171782350707812e0 0.145560651451248377415e0
-0.147900714156309707168e0 0.377208330812651374613e-1
0.182227487856288252361e0 -0.209415162181834086234e0
0.407225384238078453417e-2 0.918154807142299106750e-2
-0.179081840868395268876e0 0.228303881409183948266e-1
-0.338600911226924453907e-1 -0.246596334314700650235e0
0.705233534764737715067e-2 0.183359518507235423654e-1
0.277010041471311436860e0 -0.240584320182107199787e0
0.182272919734868006509e0 0.304896904499670273259e0
-0.691978013115826931475e-2 -0.135487807074446448008e0
-0.455268330978001131725e-1 -0.585645005496516246035e-3
0.125311400287781741193e0 -0.965537211848972185406e-1
-0.101704625131946882462e0 0.356666715674985184716e-1
-0.151816172703638899876e0 0.190674514216669128925e0
0.256573877677668427899e-2 -0.333193425677767876645e-1
-0.210808179820950450370e-1 -0.146446520892287701385e-1
0.435564640776984891435e-1 0.958378981882765604785e-1
-0.693053150756954218880e-1 0.627062708704428294705e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 69
Component number: 0
Estimated condition number: 2.719602e+01
-3.252825236229397e-01 -3.270093393178740e-01
5.855951506490775e-01 7.242170137053286e-02
4.890394501763042e-01 2.508521934812441e-01
-2.146779671737714e-02 -2.122988165708468e-01
-7.216308656341333e-02 1.655015528386504e-01
-2.022248771979648e-01 -7.132752265201632e-02
-1.638135086973323e-02 3.050447371349324e-01
3.337693686308126e-02 1.789623984944219e-01
4.017096033916406e-01 3.387747851944969e-02
-2.856877266284796e-01 1.486130556684928e-01
3.348208223329798e-01 -1.486122962711985e-02
-9.721069293780382e-02 -2.730333946810388e-01
4.638574700591641e-01 2.736609463997863e-01
3.237927987214328e-01 4.397312287690962e-01
-6.311199662572040e-02 -3.242233133040927e-02
1.158325805462740e-01 1.933713813080677e-01
4.497902894022306e-02 2.078872914507895e-01
-1.247807846832994e-01 1.699379177431559e-01
-9.930848757227728e-02 -1.941524251303453e-02
-2.993199058077057e-03 -3.695087341355503e-02
2.142050816473794e-01 2.354783199221575e-02
-3.582611193840772e-02 2.960980703584757e-02
-3.357334668466868e-01 -9.191138354656631e-02
-9.245909600892456e-02 -2.225872192369559e-01
-7.609305342879681e-02 -4.434814397343829e-02
2.214837076752694e-01 -1.735070272708767e-01
5.752068840970094e-02 3.169198384007365e-01
-5.853927470577058e-02 -1.557840275679639e-01
-3.308249467761361e-02 2.619120748258156e-03
1.513772045838349e-02 -4.548407039797788e-02
-1.629042207574156e-01 9.333569930756701e-02
4.902808234208104e-02 7.113478463133460e-02
-6.245089153165089e-02 -2.963397278854784e-01
1.054179288864188e-01 -8.177683223082544e-02
-2.166711951028558e-01 3.485187129479830e-03
-1.134749617235155e-01 3.215908649871990e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 70
Component number: 0
Estimated condition number: 1.312260e+01
2.849128421836858e-01 -7.412038099865718e-01
-1.024696440290748e+00 -5.020652581621120e-01
-2.287093228049312e-01 -7.882179290279405e-01
-8.838461966737360e-01 9.806982617510132e-01
-1.378294179226947e-01 -2.741910743285101e-01
4.156102010748485e-01 5.496705869491229e-01
-6.160193557038711e-01 2.733141703945225e-01
3.753497964182637e-01 -6.048879089652023e-01
-1.474531273868152e-01 -2.728599231468663e-02
-5.127154470129566e-01 3.373807077186652e-01
-4.773337268644101e-01 -3.452922918223383e-02
5.810986718026052e-01 -6.416735754875618e-01
-7.056440021714634e-01 -8.936264248048520e-01
1.075214861943947e-01 -8.565891713444076e-01
-7.432674685750057e-01 6.638714316359239e-01
-1.499919933261002e-01 -4.500301435492567e-01
2.218219381857135e-01 5.290739837699375e-01
-3.908605455579304e-01 -1.562631768954417e-02
4.387499467356327e-01 -2.447625005036987e-01
-9.426779912071029e-02 3.099816551354347e-01
-4.128872769088272e-01 1.603243806491175e-02
1.645329201943095e-01 -2.709520590656601e-01
3.175590283768814e-01 1.204769309928705e-01
-3.163056954557278e-01 2.661466088395033e-01
3.805300261725106e-01 -3.948742992562651e-02
3.494523424939619e-02 -1.692568329635157e-01
3.050046109227150e-02 -4.447059946277624e-01
-2.522949787013901e-02 1.241746323383455e-01
-6.839181582582533e-02 -1.050146083819508e-01
3.582700386624709e-02 -9.321896388856754e-02
4.490964329112729e-02 -3.352029100566108e-01
2.163875392099667e-01 4.124215274669718e-01
2.374712207094744e-01 -1.680753667777441e-01
2.102428182984791e-02 1.458927600294216e-01
3.270670204437920e-01 2.837746001494035e-01
-1.362006564404709e-01 2.015677555694593e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 71
Component number: 0
Estimated condition number: 1.914104e+01
-7.814563741168012e-03 -8.680099122152498e-01
2.856879979048655e-01 -2.096113228153533e-01
6.996308713504149e-01 -1.318510385522665e-01
-7.598637641067928e-01 -2.290930549701240e-01
-6.258055165386325e-02 7.860337369919927e-03
1.346120932074446e-01 6.433815427990748e-02
-3.783079652045217e-01 4.265405420000570e-01
3.516611134363368e-01 3.862866633881001e-01
4.469985726802471e-01 7.112256921045460e-01
-8.533753128965870e-01 -5.541737230593563e-02
-2.113754310371998e-01 -6.413532973023381e-02
4.054568267435942e-01 -6.189273716553420e-01
3.058855289606717e-01 -2.172735324275437e-01
8.102784732290961e-01 3.257632237503665e-01
-6.990403372859084e-01 -9.786220606881152e-02
2.103138911550812e-01 6.372498481190643e-02
-5.487677075911029e-02 3.341411626217298e-01
-3.827830340970785e-01 2.642969048610082e-01
2.751057567660513e-01 -4.831055901674849e-02
2.710606573869484e-03 4.010385129170132e-01
9.636266762258705e-02 2.358768534793888e-01
7.190121739768010e-02 -1.359948095298031e-01
-1.715610577891977e-01 -1.025211241690258e-01
-1.797636420279133e-01 -2.925551432072507e-01
2.227984331209409e-01 1.637717081025374e-01
5.221059412669800e-01 -1.283997271805304e-01
-7.315512337514514e-02 2.796481771915313e-01
6.372701185467618e-02 -1.093813475688393e-01
-2.459337194047169e-01 -2.266075901523292e-01
1.382555317224578e-01 9.225160532152163e-02
-1.029585308219456e-01 -2.233501650891526e-01
-3.553214108778142e-02 2.506892487483997e-01
5.155529966840491e-01 -3.075582225423534e-01
2.657703584370567e-01 1.098191500267800e-01
-2.906533781746219e-01 1.444161727077025e-01
-1.552984957237785e-01 -1.012988202985401e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 72
Component number: 0
Estimated condition number: 4.429798e+02
-0.182477869002609436725868362768e0 -0.316321451279748923729188704988e0
0.167693293864556327777124129392e0 -0.205609601841593427199106942350e0
0.273259200637405837786590354352e0 0.387568680376731160142769016152e-2
-0.273768856137063213403562190824e-1 0.145763026165937233682524612396e0
-0.102007802370488079452451899806e-1 0.140975132615886323344686037432e0
-0.118639855347399421962729815255e0 0.299637473243303414446446208891e0
-0.103199664065934389817871001708e0 0.359121650304938936686490554031e0
0.253911188220866271094331236529e0 0.521364333130324630860722984357e-2
0.450490731576213181794408144554e0 -0.443805634615704638941645467737e-1
-0.287336399748579173114045818694e0 0.163093623951957006730364426001e0
0.364029369501614309240376080269e0 -0.719198040286957182056116219103e-2
0.949563063116266714872552822009e-2 -0.285040136157664998469282876760e0
0.242691656109173542574217381838e0 -0.129937840806422095255465117623e0
0.174828151919384092745894718554e0 0.165305397670386953607430987825e0
-0.138469040698395226962447087679e0 0.279917189884199229062680350509e0
0.676412533640559727885380991138e-1 0.456471605000616304735963654963e-1
0.536002432181239549355321312623e-1 0.248643462587049303395307425215e0
-0.159349668705766504488539942569e0 0.120556184866125461764583867676e0
0.613953204318966340055534765513e-1 -0.108765287938847836984290129346e0
0.668065218728071032204284566987e-1 -0.470010912965038248918813415957e-1
0.389010229180696949775527682409e-1 -0.120051095950225574791966899527e-1
0.796760218120655609681112224471e-1 -0.498397665937267680409834337711e-1
-0.312162461006894341492406341488e0 -0.287122708140517323073485628773e-1
-0.291370822352437631879729257664e0 -0.154301347476423976660040218956e0
-0.324277630491209257411275285523e-1 0.336069685899154228294199441206e-1
0.335277432982023577107169952719e-1 -0.175469542295551563888524943669e0
0.167751506802315412339747787879e0 0.782264273885288871648842952137e-1
-0.914395231845440853349333335985e-1 -0.122439181709342627939314085139e0
-0.353058231127544141576040297456e-3 0.468824572320709737354125604010e-1
0.243900322648342964434343701331e-1 -0.872829891494071623905097532232e-1
-0.639870899611497727835393985093e-1 0.631836213222332039201634373864e-1
0.163030645653249253102388547654e0 0.165522753471281340930133539180e0
-0.673606267889824955819374170608e-1 -0.362551813317732126283195937289e0
0.997027069688376631105046573149e-1 -0.105452448112311061072325835740e0
-0.229750715028124575865692890281e0 0.324398306075786888172058216032e-2
-0.191674585449127527294947778206e0 0.267247916192076540375776980464e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 73
Component number: 0
Estimated condition number: 8.677105e+00
-4.817112394701435e-02 1.532523364373624e-01
2.388988354918707e-01 -1.675200081137841e-02
-2.759684866571387e-01 3.224582330068665e-01
3.655914611249615e-01 5.126801167881389e-01
2.315343922757497e-01 3.301961920595584e-02
-8.149493978573661e-01 -8.555333616765753e-02
-6.374307588264703e-01 1.006922308947483e-02
-7.621951852321223e-01 2.023980387607238e-02
-4.439092603722117e-01 -9.299062177170345e-02
4.969380279352703e-01 -6.840394322182766e-02
4.904334864124341e-01 1.240768595575856e-01
-1.772740535378335e-01 1.687815215565765e-01
3.376014287415396e-01 2.243420025311357e-01
-8.548143275692829e-01 -3.005309699082964e-02
3.253363598308173e-02 1.892763007192572e-01
7.891756170647769e-02 1.839612990636453e-01
3.969685492771823e-01 2.468747827704046e-02
-2.285782916938633e-01 -4.617800312496981e-01
-3.163502861182032e-01 2.385305453298387e-01
-2.109555337124616e-01 -1.187210713557363e-01
-1.753212820129105e-01 -2.746447559094469e-01
-4.324520756786863e-02 2.344220867241488e-02
-7.430893273062143e-02 -2.890838723503263e-01
2.378611638368506e-01 -2.689039362484344e-01
-3.047815351154169e-01 -1.233270462273192e-01
-1.480544797851387e-01 -5.117743270707699e-02
7.113653898222981e-02 6.269379846216923e-02
5.803817610022939e-02 -1.754867670023570e-01
2.454954897915224e-01 1.170033805588483e-01
-4.514284592173810e-02 -3.038324011583394e-01
-1.196003779019048e-01 1.584308894665451e-01
1.055334695187077e-02 2.108197254560716e-01
-9.674023978273763e-02 2.704170233331150e-01
-1.635922340374339e-01 1.096874198645222e-01
3.011254854676577e-01 -6.499886839758745e-01
1.463030160937743e-01 6.681816542958509e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 74
Component number: 0
Estimated condition number: 9.982735e+00
-1.772829137801100e-01 -4.103687666123388e-01
-2.555161841299865e-01 9.793277477425222e-02
-5.718035391620620e-02 -4.873240944720932e-02
1.374399218267356e-01 2.433818757166896e-01
6.022584284178537e-02 2.031973946714431e-01
4.670273184215245e-01 1.112901230025068e-01
8.065511105486946e-03 1.814679939422982e-01
1.143151000641382e-01 -5.702210843202495e-01
2.714182658709688e-01 -3.355141249836658e-01
-1.926751583949616e-01 3.258677385147331e-01
2.887946422534461e-01 -7.992344072596155e-02
-3.581851839532041e-02 -4.201265349423328e-01
-2.689580978434905e-01 -3.800457227645230e-02
6.351667358974174e-03 -5.861633089616703e-02
1.479224750788361e-01 3.647456793240273e-01
-1.268032786925974e-01 1.003849646056349e-01
1.475999811696072e-01 3.764851606130071e-01
-2.270815306286477e-02 8.008461020209219e-02
-7.549341828694836e-02 -3.904087966723285e-01
2.879943263853340e-02 -1.700375422497900e-01
8.845042167122130e-03 9.063004670544225e-02
6.413940730914240e-02 -2.392072193141110e-01
-1.232738387349700e-01 6.949297662703077e-02
-2.126552932311655e-01 2.403681332757575e-01
9.090356650426985e-02 2.006206848275733e-03
-5.113536784745591e-02 2.160146462405341e-02
-6.108655281449735e-02 -1.616711454269683e-01
-2.278607845926474e-02 1.645327784487836e-02
4.019302399384163e-02 5.067376402157729e-02
6.922478308505826e-02 -7.465719178984284e-02
-2.963553329832523e-02 -9.396901656073083e-02
2.237137418806648e-01 5.391014844613433e-03
-3.153832195665126e-01 -2.681179146941823e-01
-2.149777702686214e-02 -1.585588585729861e-01
-1.522754586088432e-02 2.059413225921713e-01
-2.051994626734665e-01 1.982705273320228e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 75
Component number: 0
Estimated condition number: 9.961424e+00
-2.352612318039225e-02 -2.810244339570026e-01
-1.223958587760036e-01 -2.148686593658851e-02
4.082640142584956e-02 -2.573375389260027e-02
3.811662799363826e-03 7.427116688275924e-02
1.326554509311640e-01 1.394119412023290e-01
2.797378538772827e-01 8.019935477138909e-02
-1.348123651979509e-01 4.925848145695626e-03
-6.112315750375941e-02 -4.559796939002450e-01
-3.753999085780228e-02 -3.267452223010701e-01
-8.660367201796067e-02 1.724856603573375e-01
2.256514790905766e-01 -2.199601529423963e-01
5.633198499470128e-02 -2.360016862842006e-01
-7.576151425349717e-02 -7.138391109145663e-02
2.059360300940218e-02 -3.045818479450408e-02
6.631184425829365e-02 1.258140799612717e-01
-4.058577679848407e-02 1.081164659227158e-01
1.620734425221620e-01 3.474884210950541e-01
-6.038553322382942e-02 -7.499694610473154e-02
-1.124270058250020e-01 -1.985482931762684e-01
-1.509634131745119e-01 -1.373905527614056e-01
-5.115656311044670e-02 -1.107990069200392e-02
7.113495113780247e-02 -1.854531738205601e-01
-5.653767194912941e-02 9.823408710802552e-02
-1.054784392913486e-01 1.844521052287711e-01
3.995427524029668e-02 4.096701337834445e-02
-1.980805684280212e-02 6.940216529298344e-02
-4.449411069537161e-02 -1.533473770465998e-01
-1.412579330484596e-02 3.510323479609445e-02
1.047276514870190e-01 -8.165629643575423e-03
3.825949467227458e-02 -7.624414855261412e-02
2.845227810416678e-02 -7.907996843258321e-02
1.067054875190385e-01 2.077773708334424e-02
-2.718441046878446e-01 -1.233187926712763e-02
-1.110542207054053e-01 -6.647662011467260e-02
6.505907627579680e-02 1.502494434771364e-01
-1.154513724662948e-01 2.018910665566333e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 76
Component number: 0
Estimated condition number: 1.142995e+01
-1.632775203123877e-01 -8.118630118260257e-02
1.871849635743100e-01 -9.237112132479949e-03
2.874399807149761e-02 1.354409204331413e-01
8.633825800635971e-02 1.977647774190968e-01
8.566074348967265e-02 5.721195986884006e-02
-2.917630430253767e-01 -4.413294990039394e-02
-2.394472841272186e-01 6.618454371263774e-02
-2.783537941888728e-01 -1.920101364068187e-01
-6.809423365751668e-02 -3.145827182251614e-01
9.771978186053003e-02 1.759564697937664e-01
3.454244752132546e-01 -5.353151789196384e-02
-1.117079614771496e-01 -7.536592817596528e-02
1.960648638626317e-01 1.261484634357790e-01
-2.018044388343744e-01 4.090181856905573e-03
3.048350507619917e-02 1.307681211668942e-01
4.427591715878959e-02 1.012444641451789e-01
2.333324184579224e-01 2.149258533839287e-01
-1.061414954767776e-01 -1.545426766322930e-01
-2.136874759745943e-01 1.968930249800617e-02
-1.487398936079317e-01 -1.533750071026772e-01
-7.455060751457049e-03 -1.569694736081138e-01
-3.347495561987637e-02 -2.462456704712137e-02
-1.228138996136677e-01 -4.460372218504474e-02
1.138906393111930e-02 -4.305181532143961e-02
-1.002249828128447e-01 -1.055551620655545e-01
-1.420003224398508e-02 -9.266806046888118e-02
6.892482178765437e-02 4.699256439613462e-02
-4.039882960044588e-02 -9.277594944458133e-02
1.337961545203483e-01 7.274240945466476e-02
-1.933809807853466e-02 -1.860622356202603e-01
-9.531598822758411e-02 8.311735904942651e-02
6.283302065708318e-02 1.056798775982420e-01
-2.309325236689805e-01 -2.231165076619940e-03
-1.039158713821484e-01 -3.054575995641615e-02
1.281681634512721e-01 -1.143423869808030e-01
-2.590959394761613e-02 1.611968478016731e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 77
Component number: 0
Estimated condition number: 6.786658e+00
-1.916398749595177e-01 -1.202473774020503e-01
1.112118903732344e-01 8.440057477012834e-02
1.167931276373830e-01 4.395265945420770e-02
-2.379793521697522e-01 -1.709333056488871e-01
2.470787409912537e-01 -1.893104218742260e-01
4.286200234516008e-03 -4.288860212779398e-01
-1.400839201827661e-01 -1.820057057520185e-01
-3.327480208709828e-01 -5.475350031492919e-01
-1.358249149981075e-01 -7.936513961865304e-01
-3.751391661350714e-02 3.409017231427152e-01
1.376747496853634e-01 -4.024710516436644e-01
-1.021522483486839e-01 -6.759789954186368e-02
1.933973046633804e-02 1.391123584913412e-01
1.448193017821562e-01 -1.329207407771874e-01
8.122080976349477e-02 -1.570324845309826e-01
1.659403482317729e-01 4.072474465475937e-02
2.455972016928893e-01 3.841164037955842e-01
-6.745762626796409e-03 -2.246528833439201e-01
-4.299396978220118e-01 -4.966606533603840e-03
-3.414254162599115e-01 -2.974537609766956e-01
1.258996128602030e-01 -2.099578000241774e-01
-1.993154412434709e-01 -1.338116369673721e-01
9.485647789130164e-03 2.305693158314468e-01
6.861408892869685e-02 2.620667204371039e-01
1.825484840132647e-01 -1.544128611800370e-01
1.903341322908100e-01 5.140638788253826e-03
-4.668592866365841e-02 2.875273614640256e-02
-6.417690140712545e-02 -5.672212146377075e-02
1.567219023607498e-01 3.722037496267332e-02
1.286057170536196e-02 -2.524743974696054e-01
-1.161680595589069e-01 -4.735308288042683e-02
-5.662036229454059e-02 -5.605361208278547e-03
-4.214285064763650e-01 1.422660875567597e-01
-2.827568908044955e-01 -6.390890446002473e-02
2.614430314380770e-01 3.377019761744488e-01
-8.271193263113147e-02 3.912417213059285e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 78
Component number: 0
Estimated condition number: 1.269660e+01
-8.160484875161426e-01 4.422878021962979e-01
1.249313147710378e+00 -2.207981301564166e-01
4.829931954729600e-01 3.126155209826631e-02
-6.320640452123082e-01 -5.849241083651852e-01
8.971238983323884e-01 -1.371587208218426e-01
-1.027085444060739e+00 -1.503358172610224e+00
-1.406882128284222e-01 -6.638821204262166e-01
-6.232120903664606e-01 -3.237505818237768e-01
3.696384098366757e-01 -1.257992075361086e+00
1.981929225042405e-01 5.630291863905532e-01
5.057361142163119e-01 -3.626486975984498e-01
-8.018793356189512e-01 3.420358991838706e-01
1.044611728563205e+00 4.483116499438603e-01
5.332762314650444e-01 -3.833867718554139e-01
-8.606017744118113e-02 -6.269269535022792e-01
8.236113309575197e-01 3.215487651856673e-01
3.599376014404029e-01 3.748101228895760e-01
4.167469360438852e-01 -5.703008571598285e-01
-1.087583731335454e+00 3.129534224178596e-01
-2.999407421761924e-01 -6.298871074155237e-01
7.260365898172900e-01 -7.179186905803240e-01
-4.786605788859883e-01 -4.048692732116736e-02
-2.732980150638307e-01 2.502416393304740e-01
2.983411920554401e-01 -9.316505623946517e-02
1.523002484978593e-01 -2.380375143247561e-01
4.259576164253904e-01 -2.909909393031456e-01
2.599144539427500e-01 6.861819639254212e-01
5.933451488658287e-03 -4.075942021724474e-01
1.121062434067560e-01 3.504110861634543e-01
3.038847915541257e-01 -5.561237937257905e-01
-3.892251099703631e-01 1.930196228980709e-01
-4.813401241883750e-01 9.993133609739115e-03
-6.910914525709481e-01 2.353713083493207e-01
-4.532246582314136e-01 -2.736255137517525e-01
4.279002528441723e-01 3.251943679813720e-01
-1.125112140679105e-01 4.108036631043404e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 79
Component number: 0
Estimated condition number: 4.585198e+01
-5.479276746649525e-01 -4.264156590117356e-02
1.613609242049630e+00 -1.342931814065171e-01
1.257881057280568e+00 -2.017876126633544e-02
-1.108846414396089e+00 -1.163193100722129e+00
1.580248041822103e-01 3.138589660918567e-01
-4.325262248027877e-01 -1.151576139117154e+00
1.393678800662001e-01 -6.205960711419530e-01
-2.622565478028024e-01 1.170420878691669e-01
2.148339495162993e-02 -3.894567965566772e-01
-2.132085805178761e-01 3.629321461485248e-01
-4.745638302971372e-02 -3.761684039373379e-01
-2.738005064948973e-01 -4.133249250432539e-02
1.300179150264621e+00 5.616894565841989e-01
1.418990497657835e+00 1.385721189472910e-01
-4.078604598476874e-01 -1.101391231839996e+00
4.801732146410440e-01 4.209998650958943e-01
6.833422853202871e-02 4.490893076444043e-01
3.483252857827873e-01 -3.963585212355761e-02
-5.364960536972546e-01 2.815888271898040e-01
-4.072033154632929e-01 -6.570041812198997e-02
6.770836661675261e-01 -3.405703751965912e-01
-1.526184759177684e-01 1.765165477349288e-01
-1.431380131156348e-01 1.964993822470052e-01
3.394236289740699e-01 -1.632238622524240e-01
-4.022540322218563e-02 -1.072903876013713e-01
6.353632139279879e-01 -3.009251996765009e-01
9.621778280642757e-02 7.383667427132479e-01
2.447121783254742e-02 -6.291108797626406e-02
-1.194866409086619e-01 -5.323350915293199e-02
2.085235946787282e-01 5.302555596155058e-02
-1.903922723966687e-01 1.045748715385661e-01
-5.223756681899451e-01 -1.027011187027096e-01
-3.276900568568968e-01 2.327796187069844e-01
-1.715309375533623e-01 -9.606369663615362e-02
2.776229747033238e-01 5.439230051011886e-01
5.531244833342464e-02 2.243258736490212e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 80
Component number: 0
Estimated condition number: 2.391223e+01
1.004683220831041e-01 1.422636156203018e-01
7.180745408066856e-01 -5.937580353619365e-01
6.014937124345967e-01 -7.540565762322121e-03
-2.567060436114036e-01 -3.658820751219545e-01
2.685886900174131e-01 3.998862139431882e-01
-4.848955846971035e-01 1.792096673390334e-01
-2.579013956493735e-01 -2.931557622536666e-01
-1.081415279589822e-01 1.959598494150253e-01
-2.208137511731924e-01 -5.115762129843297e-02
1.271264797103273e-01 -1.800622301868816e-01
4.018545255978859e-01 -2.986766648872183e-01
7.525225267535791e-02 2.004024592192262e-01
9.545658039744516e-01 -1.677139808271374e-01
3.299575133844386e-01 1.952895313728369e-01
-2.339210709613066e-01 -3.636055748913710e-01
2.418983585910242e-01 2.783857620233881e-01
6.530524686763078e-02 2.126449720019772e-01
6.931549612917857e-03 -2.558849628971741e-01
-8.366252305712105e-02 2.413035252354210e-01
-2.922813847805146e-01 -4.459828021000248e-02
-1.246451909352805e-02 -2.909889023645978e-01
2.470895778783149e-01 7.659656922794693e-02
-2.336435178270324e-01 5.008799368910287e-02
-3.749087422348671e-02 -2.924911123700183e-01
-3.209801181389757e-01 2.413688176329031e-01
-3.747573405010211e-02 -4.613654741401380e-02
2.725265836158470e-01 9.999349410948492e-02
-1.720390911289320e-02 -1.048835584574462e-02
1.427087264114088e-01 -3.406203468353410e-02
5.949088818743413e-02 1.341468116731335e-02
1.626351459549578e-01 1.612732023455555e-01
-1.520532636680371e-01 9.624764622421256e-02
-1.632278074506420e-01 2.733246161030299e-01
-1.299375359867934e-01 -6.007897388048142e-03
-2.863559094934461e-02 -1.223152345425224e-01
1.663391165637179e-02 -1.247205621617393e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 81
Component number: 0
Estimated condition number: 2.126757e+01
1.081765379780138e-01 -1.990419192755161e-01
1.774127020634678e-01 3.374667921693834e-02
2.688608927580481e-01 8.151552472051930e-02
-2.681372180273692e-02 -2.335123690571195e-01
-1.381128103703784e-02 3.549087877352742e-01
2.988081789980551e-01 6.162866973988188e-02
-8.002652232505257e-02 -2.200174856196203e-01
-2.433390903254537e-01 -3.233060156585802e-01
-4.720839187926216e-01 -1.690428674040274e-01
6.843735853717559e-02 2.215661778198971e-02
1.381855796454535e-01 -2.968772181538977e-01
1.487852770051973e-01 -1.376311628286516e-01
1.866377954435169e-01 1.159190742117525e-01
1.423599577704890e-01 1.660660183649345e-01
9.299664735162025e-02 -2.204634179013850e-01
-1.361900433687322e-01 2.482144685241926e-01
1.307096993640592e-01 3.204607175450016e-01
-9.039223539158116e-03 -8.147919907588284e-02
-9.365519192927571e-02 -8.479068249232249e-02
-3.317573506134363e-01 -3.563370045043036e-02
-8.524439396048616e-02 -4.011216030713034e-03
1.748164789527920e-01 -5.899098742709148e-02
2.742922656425871e-02 7.701822001024863e-02
7.364778051700112e-02 1.559097969875331e-01
-1.633285840439029e-01 7.870115442921505e-02
-2.393627971515550e-02 1.361279993408627e-01
-1.010094155507497e-01 -1.344477794631009e-01
1.582053849930041e-02 1.736545872780367e-01
1.340538804814865e-01 -1.296464329857137e-01
-1.712866638331189e-02 1.063684134735591e-01
1.333634430137084e-01 -3.861437512516419e-02
5.508459708085285e-03 -7.901977863552215e-02
-2.831801176982489e-01 2.483388390502924e-01
-1.456348089305781e-01 1.861231398447830e-02
1.540819931354909e-01 1.074061902295056e-01
4.638790888391255e-02 1.736684750123566e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 82
Component number: 0
Estimated condition number: 1.862933e+01
-1.358937155973898e-01 -1.634089506451098e-01
1.507508274676584e-01 -3.473372961502814e-02
1.217723941051977e-01 -3.697432908052475e-02
-1.665963172618599e-01 3.536827322644397e-02
1.420665481075380e-01 1.472024843351363e-01
1.787334046316597e-02 -1.919939066134232e-01
-1.664892089031720e-01 -1.414164380541229e-01
-2.234029040143015e-01 -3.984598738102010e-01
-1.365852932593377e-01 -3.864469183651602e-01
2.024291619746105e-02 2.436298702094086e-01
1.828688375755216e-01 -1.697764743760646e-01
-5.734367622869216e-02 -1.596178951206053e-01
1.407515926971246e-01 6.988191932027768e-02
8.672159427192952e-02 -1.378221608803839e-01
-2.360287045244948e-02 -2.207545655212581e-02
3.283553738785199e-02 1.451236047102117e-01
2.193951461999999e-01 3.448099732952047e-01
1.478006748832481e-02 -1.487851944097001e-01
-2.321592476166241e-01 -7.831644176714143e-02
-2.075375214585740e-01 -1.350542907899799e-01
4.268321609508662e-02 -1.324165682744417e-01
8.550991518306544e-03 -1.012881766409122e-01
-2.004570789636501e-02 7.103782259860095e-02
3.985607848908081e-02 1.159337838689917e-01
-1.019666568113161e-02 -5.158355961309059e-02
4.487333822647101e-02 -3.236940463807255e-02
-3.677597746810468e-03 -5.321123295451715e-03
6.380292121874154e-03 7.721008396194268e-03
8.998805923401713e-02 2.382146267190114e-02
6.013263064127286e-02 -1.042322985631973e-01
-3.890744224530427e-02 -2.176561785840200e-02
-7.798646171437265e-03 3.128606946025091e-02
-3.001350052022244e-01 8.368222267077538e-02
-1.546197461277599e-01 -5.081957714205215e-02
2.300212760559449e-01 1.252484117388183e-01
-3.701953816388116e-02 2.236618448574083e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 83
Component number: 0
Estimated condition number: 2.101701e+01
-3.217647802838534e-02 -1.943638668407703e-01
1.638304380882941e-01 -1.405867467402634e-01
1.650016950623342e-01 -5.493446522787446e-02
-1.028139662839402e-01 1.557057123972960e-01
-5.495623035387337e-03 3.201392440932345e-01
-1.480135762595292e-02 1.079667126859768e-01
-1.953879593238364e-01 -4.556711663099460e-02
-1.157575251961392e-01 -2.107460298791083e-01
-1.822743714893741e-01 -7.333974950584134e-02
3.512169030029292e-02 1.236652801578744e-01
2.009658075135242e-01 -4.321377348251031e-02
4.815498867846334e-02 -1.954507193435379e-01
2.341162347618509e-01 -1.321423902735049e-02
3.954311256593328e-02 -5.240932428572988e-02
-1.078892214883028e-01 6.778156740710289e-02
-7.113073937418436e-02 1.628201719049560e-01
1.717137929709147e-01 2.893101784795154e-01
-4.214364332622259e-02 -7.107504364467868e-02
-2.955732501170202e-02 -7.470561447406786e-02
-1.459326741693923e-01 4.984537149831117e-03
-6.650370096024008e-02 -7.311389773148959e-02
1.605629124471483e-01 -3.670238118804713e-02
-4.972778722557823e-02 -3.383558940901236e-02
-1.330081547633863e-02 -1.392968208957085e-02
-1.612073695675629e-01 1.947619798671226e-02
-5.696426139448044e-02 -6.305270813487611e-02
4.865805694435878e-02 -4.624041232010366e-02
1.395946443267666e-02 5.565595058848907e-02
6.379696908838367e-02 -1.683451728581769e-02
3.338408984626304e-02 8.320995928378804e-03
3.482001237475413e-02 1.742007154917053e-02
4.911017488896104e-02 7.854144163400119e-02
-1.705809936931627e-01 3.978013982900716e-02
-5.067404167969232e-02 -9.846850688883966e-03
1.510600414490832e-01 -4.124481533119578e-02
2.804222878372568e-03 9.557762876717123e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 84
Component number: 0
Estimated condition number: 1.473940e+01
2.592449707284548e-01 1.278845007592438e-01
-1.033068692246414e-01 -1.464567252490831e+00
2.653066284372078e-01 -8.035505642818421e-01
-5.507279972349127e-01 9.684620566799678e-01
-1.979279645634364e-01 3.976906022215132e-01
-7.123537940184403e-01 1.444553700402592e+00
-3.518412197935465e-01 1.882667345432619e-01
8.004150582556436e-01 1.047849319245518e-01
6.906298013195941e-02 -2.814910111304517e-02
1.600491723284186e-02 1.146006395922041e-01
3.382527944594812e-01 1.327147871770651e-01
3.504606686569192e-01 -1.045553529575804e-03
6.088895075367795e-01 -1.196976878348243e+00
1.445096331547339e-01 -6.200978944192022e-01
-7.848414088296605e-01 7.077000478478694e-01
-4.052834306515327e-02 -3.340451176829639e-01
3.259064652116446e-02 2.727202882300607e-01
-1.468383577465991e-01 -4.839249439030534e-02
6.706407322590227e-01 1.222225601321901e-01
5.979677513290750e-02 1.742303674252641e-01
-4.537774355626294e-01 -4.375854434646760e-01
5.992257066243587e-01 2.106433039867699e-01
-2.224740993913963e-01 6.294327170254969e-02
-6.588470523257559e-01 -3.774054507768102e-01
-3.995667434556767e-01 1.859802955936770e-01
-5.395162279540839e-01 -5.382687328514876e-01
8.368468135979452e-01 -3.251557981998139e-01
-2.492044272019342e-01 6.968719232366881e-02
7.360634215774529e-02 1.152252133708772e-01
-4.958978734238673e-02 4.991993994327735e-03
3.074174786079158e-01 2.991728840162200e-01
2.500408481058353e-01 5.257990848941712e-01
-5.680572580681276e-03 -2.769226480249833e-01
1.022538817052005e-01 -4.743378036777207e-02
-5.184310299578211e-02 -2.074415029962377e-01
-1.166020023060041e-01 -1.354761817973074e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 85
Component number: 0
Estimated condition number: 4.189851e+01
2.991852182689378e-01 -4.463368980027380e-01
-9.543114105367673e-02 7.505085537293753e-01
5.590674937661091e-01 1.157306025670182e+00
1.508835500165402e+00 -1.641081363273476e+00
1.361933055933403e-01 1.603474234945746e-01
1.461386356641775e+00 8.286986653826927e-01
7.422320006134532e-01 4.639935360851242e-01
2.723081798731068e-01 -2.750742766032061e-01
3.921742934091778e-01 -5.056916576478784e-01
-4.792082855092376e-01 -4.726039706939718e-01
9.357902638470303e-01 -1.167604551305168e+00
2.957482869815064e-01 -5.854298345832190e-02
-2.408702693117900e-01 3.434355428891511e-01
2.303715131706323e-01 2.013696053123534e+00
1.407974087698289e+00 -3.771057205031230e-01
-1.412684690666783e-01 4.149083551815534e-01
-3.774301142112300e-01 1.689718034285128e-01
-2.351249125467242e-01 3.887431044074234e-01
-1.410243146051884e-01 -4.503858163877134e-01
-2.794317794796192e-01 -6.108862820962648e-01
2.418827615589536e-04 5.932060095671082e-01
8.958324960292506e-02 -3.364441923307129e-01
-6.515325539977581e-01 4.407350204717644e-01
-5.492372532141997e-01 4.718852337746388e-01
5.094350855392289e-02 5.238579854855374e-01
4.278656179905166e-03 8.841280803474452e-01
-4.099361825814291e-01 -3.768062614043169e-01
-2.791384487867181e-01 8.740144198327558e-02
4.009924578503635e-01 -2.906741162973741e-01
-2.789878263928131e-01 1.563726322905216e-01
3.357069308711560e-01 -7.302139770577995e-02
4.166304291423591e-01 -5.655426750444630e-01
-6.310282585321213e-01 -1.943372220750056e-01
-8.654630272477694e-02 -2.699482363696424e-01
-1.250140389813239e+00 5.125048320421373e-01
-4.541920328261639e-01 2.150852949176999e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 86
Component number: 0
Estimated condition number: 1.241442e+01
2.744498605637541e-02 -3.999128906658869e-01
3.994744173310407e-01 1.663064610470862e-01
3.340484518354948e-01 4.146091730209286e-01
2.482881246075995e-01 -1.526856004014225e-01
-1.019013882612330e-01 2.747717623136834e-01
-7.193932436503800e-02 1.806724587093922e-01
-2.683125694355031e-01 3.042131512516431e-01
-2.144981706628722e-01 3.250257361565217e-01
-6.147814931405826e-02 5.059233923251254e-01
-1.369631376247544e-01 -2.257617102074567e-01
2.913146944108223e-01 1.677040236793548e-03
1.453723295944171e-01 -2.435525254136641e-01
3.686684551284963e-01 2.722077080654432e-01
-5.865300112925609e-02 6.555636644116474e-01
-1.317336923196909e-02 -6.067662207690777e-02
-4.104487356617750e-02 3.009513667666460e-01
6.428333937588959e-02 9.727991361971786e-02
-3.037225639408699e-01 7.542830815619796e-02
3.882084445951495e-02 1.304513263872936e-02
-1.007631778052998e-01 1.425427791979446e-01
-5.568901319828205e-02 1.754141138755282e-01
1.134914964684239e-01 -6.440759109999361e-03
-2.225789285039455e-01 -2.577031281910199e-01
3.296991000479639e-02 -2.799489887285589e-01
-2.257087757580937e-01 1.018928548951789e-01
1.148344438715285e-01 6.066010679705313e-02
-1.158789160646264e-01 1.423296461909284e-01
5.065856330820408e-02 -5.515384247796057e-02
3.308985534257237e-02 -1.429290485995870e-01
-3.852303774796299e-02 7.403430998157799e-02
-2.645954796403258e-02 1.359435460735725e-02
7.291146346128771e-02 6.779880883684679e-02
1.548187900013738e-01 -3.969619689908402e-02
1.225279348187185e-01 9.449968452995479e-02
-2.126214986100623e-01 -3.244988129045500e-01
2.549886863296473e-02 -8.664854429190624e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 87
Component number: 0
Estimated condition number: 1.037869e+02
7.914403660665766e-01 4.622156694370420e-02
-2.582721568551367e+00 -3.423409725886258e+00
-9.053319479584223e-01 -3.573563142335793e+00
-1.765434932291485e+00 2.407751198317106e+00
1.503682557507078e+00 1.614391915925190e+00
1.713955843026920e+00 1.932320484234010e+00
-3.989004046229233e-01 -1.374642293968957e+00
2.216894790788285e+00 -2.742525080136137e+00
5.155690904506307e-01 -1.125657446742331e+00
4.888211510073993e-02 8.006501622263447e-01
1.793363933061209e-01 -1.748687333958127e-01
5.333012646887296e-01 -5.304942018952541e-01
-7.750999821049905e-01 -3.845217735320200e+00
7.114072178969044e-01 -3.769223049374492e+00
-1.304884951004743e+00 1.830829718298411e+00
-1.938064464804557e-01 -2.977495537963628e-01
2.332523105826996e-01 1.403354820692418e+00
1.076694782463146e+00 -7.121074085490207e-01
9.356988684310057e-01 -1.450898382014612e+00
5.263010204153487e-01 -1.701719877899026e-01
-8.306448507576624e-01 -6.619947314387777e-01
1.665671693976783e+00 -1.116200122258397e+00
3.530528994885014e-01 1.011556628784547e+00
-1.538137433947856e+00 1.006381542003296e+00
2.992642220812014e-01 1.237782168465957e+00
-1.620812083350909e+00 -6.426430198294200e-02
1.073608527595519e+00 -1.990048618716699e+00
2.176493763847513e-01 7.654340999886137e-01
-5.256910255441233e-02 4.882908998178547e-01
1.071558042134494e+00 1.125717658963428e-01
1.203780253461895e+00 -5.454996041897985e-01
3.486707370587240e-01 4.777119853390098e-01
-9.401239611067663e-01 -1.034401994796111e-01
-3.814478244827055e-01 -6.902266771715496e-01
7.504301239290757e-01 1.038724524960485e+00
-7.826679639590832e-01 1.361858386884593e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 88
Component number: 0
Estimated condition number: 1.646495e+02
2.124261425689438e-01 2.759709874633589e-01
7.320394275530724e-02 -4.280241261971232e-01
-5.930145911252960e-02 -7.344355531159728e-02
9.744526416973030e-02 2.782841758917366e-01
2.118175491511298e-01 3.458477485676116e-01
-3.184882998964338e-01 3.181731102306010e-01
-3.513657978964356e-01 -3.810636979097881e-01
-3.899304488133354e-01 -3.558077216175035e-01
-6.919065098290247e-01 -4.213322154974942e-01
5.284971262922395e-01 -2.815828079971372e-02
4.086134239809218e-01 -2.085051781645484e-01
3.988938249605581e-02 2.368949727545900e-01
3.628132219550457e-01 -2.002462408400978e-01
-3.903925387573332e-01 -2.478191839979063e-01
3.499226028089953e-02 3.655190383751577e-02
-5.847539440057539e-02 1.529249142761880e-01
2.746788304446062e-01 2.253441465680107e-01
1.801206987178113e-02 -4.414829952591419e-01
-1.343139180361455e-01 1.087492388252141e-01
-3.560249676806818e-01 -1.644510193340024e-01
-2.898345179071597e-01 -3.465816427642424e-01
2.593680131936719e-01 1.119619125781764e-02
2.343754741187852e-02 5.170279754870883e-02
4.115361280907409e-02 2.203503667851870e-02
-3.617730933633885e-01 8.484811391078567e-02
-3.703834975688227e-01 3.891852403114469e-02
2.003967621103188e-01 -2.810865117579008e-01
-1.845513374318712e-02 1.170561308881746e-01
3.032700596165800e-01 4.493442574885308e-02
-3.480379997174357e-02 -8.528924268967732e-02
2.107252795277130e-01 1.376073000929704e-01
1.380920715454853e-02 8.450553974842089e-02
-3.994184848956796e-01 4.276921701935713e-01
-2.861032106047785e-01 1.978291769514542e-02
3.394396813197412e-01 -2.355363117607934e-01
1.026344051665726e-01 1.523327530918074e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 89
Component number: 0
Estimated condition number: 1.878015e+01
-4.314589452376099e-01 -4.338959963463940e-01
1.572894794292783e-01 -1.263347454935916e-01
2.083689749186893e-01 -1.201801982658692e-01
-1.723946751996627e-01 1.975771864182007e-01
1.781101165195692e-01 1.364406495205719e-01
6.299045527847678e-03 -9.615344302271803e-02
-6.414038286440656e-02 3.306848973312904e-01
2.996752679465294e-01 -1.915144649262042e-01
8.068710961928132e-01 -1.501813658922821e-01
-4.200742442965465e-01 3.759318372965975e-01
3.468910887008629e-01 7.681349207053262e-02
-1.805917830894668e-01 -4.510778714723844e-01
1.354392675795958e-01 -7.765963910731224e-02
3.180092820438589e-01 -5.793774656458751e-02
-1.775683118014190e-01 3.466246401248051e-01
1.700002996371384e-01 1.015236091252199e-01
1.024913404574542e-01 3.482012530194080e-01
-3.007262727077588e-02 1.339704705893636e-01
-9.609103244916600e-02 -2.718721520670399e-01
2.069407800093278e-01 -1.186108659118585e-01
2.404928332515300e-01 5.364564958249531e-03
-2.796282734176502e-02 -1.901619425884208e-01
-3.306106370538756e-01 -1.506763611793793e-02
-2.825191621120483e-01 -8.083437589303424e-02
1.545125029875448e-01 -4.400188327629825e-03
1.538686494355296e-01 -2.177057863578876e-01
1.104476696662658e-01 1.888399218276749e-01
-1.622279436311932e-02 -2.013372062795621e-01
-1.047626291434868e-01 1.382009414808647e-01
1.876005909660785e-01 -1.683064365952378e-01
-1.933846383915447e-01 -2.698693115854434e-02
1.222332318583534e-01 1.499965954344407e-01
-1.211298704473583e-01 -5.063774252154656e-01
1.070061411588315e-01 -2.084123751630805e-01
-1.671764247157460e-01 1.576097076903455e-01
-2.908144314621069e-01 7.511142098746555e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 90
Component number: 0
Estimated condition number: 1.233930e+01
-1.719843441181707e-01 1.070645320546639e-01
-3.681868131764232e-01 -6.717145274282184e-01
-1.139479640002284e-01 -4.543550283000641e-01
-9.821954796960901e-01 5.652863582199341e-01
3.263600600386826e-01 -1.242018534772084e+00
-9.934794970190723e-01 -1.253099851371890e-01
-6.251324457613329e-01 1.200661800027367e-01
-5.250608191782352e-02 -5.188795025868851e-01
7.814063695435453e-02 -1.480695804068372e+00
-2.273161802036727e-01 6.382156983589905e-01
-5.873285106520337e-02 -4.926389728129816e-01
1.397635394956671e-02 1.848870582963364e-01
-1.433687207611468e-01 -6.680116208969764e-01
3.095375016209090e-02 -9.148031150465541e-01
-5.497423361974089e-01 3.146271777946164e-01
5.791604429202590e-01 -7.675906780723935e-01
3.629304496383445e-01 4.085797493876631e-01
-3.538809172576172e-01 -4.866656544717707e-01
-3.278357100492287e-01 4.356509365391723e-01
-4.089643318629997e-01 -3.762507145947316e-01
-4.172966603586720e-02 -7.285374500255235e-01
-5.026347323676433e-01 -2.159058571360328e-02
6.392820050422923e-02 4.653627649310191e-01
-2.540440032198696e-01 1.529459010354806e-01
5.691908463143824e-01 -4.580965017333597e-01
2.705201219075188e-01 -4.665727342208110e-01
4.644373832218514e-01 1.030076727786294e-02
-3.681258078583196e-01 -3.522902126783503e-01
2.395510163467275e-01 2.289928139366693e-01
-1.411557367883448e-01 -7.884025383749137e-01
-2.942531378243676e-01 6.149479572722402e-02
-2.682982525157085e-02 5.049374235017314e-01
-2.491211462547508e-01 -3.375742252036842e-02
-3.945012523810485e-01 1.267961326539488e-02
3.930638491464043e-01 4.433265550289084e-01
-2.203201274198113e-01 5.677064473028633e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 91
Component number: 0
Estimated condition number: 4.690289e+00
-3.026161723766441e-01 -4.612135916168527e-01
3.744656317856030e-01 -3.579050091198175e-01
5.083602371449418e-01 -3.030535966563506e-01
-6.626305466839562e-01 -7.279370023536812e-03
1.422664202344906e-01 1.790298491948952e-01
-6.771422689033513e-02 -1.527954061342542e-01
-1.677333175639126e-01 1.336901302088955e-01
3.219692616327686e-01 -2.722145028766725e-02
5.796101039127530e-01 4.347110003410730e-02
-4.998408821360165e-01 2.915554494176607e-01
8.583926171497139e-02 -5.243487477136174e-03
-3.981772085068162e-03 -4.342227012170954e-01
4.054763467977046e-01 -1.978518296597480e-01
6.974388864574141e-01 -1.328229153069159e-01
-5.062091521780480e-01 4.954781501917386e-02
2.452550149251521e-01 1.005734845105215e-01
6.361680434281727e-02 4.047298062326180e-01
-2.562122645949259e-02 1.051896254687509e-01
8.908391060434215e-06 -1.255247320222072e-01
7.150354025638336e-02 6.959311399667574e-02
2.376960254162478e-01 -5.139751579664789e-02
4.838730631277928e-02 -1.208933797043705e-01
-2.242324547642802e-01 2.162373065276030e-02
-2.003455546817365e-01 -1.615292353533448e-01
1.405087047300968e-01 5.633480181627978e-02
2.816296521676392e-01 -2.657341557772370e-01
1.418721282055745e-01 2.570794637120392e-01
1.986592606522334e-02 -1.288637796309205e-01
-1.677266300825206e-01 2.814076295462489e-02
2.211033151649961e-01 -5.422713794159703e-02
-1.284024435779732e-01 -6.425802182977683e-02
-3.980863404407442e-02 1.920798102765333e-01
3.084847750786190e-02 -3.260787656689259e-01
1.013031064728966e-01 -1.094215771055935e-01
-6.336965702728969e-02 2.377624906692144e-01
-2.047104152109536e-01 3.660692887178789e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 92
Component number: 0
Estimated condition number: 1.916016e+01
-1.530793590367489e-01 -2.019477976005307e-01
4.800094840828870e-01 1.738982899777613e-01
3.641180923981641e-01 2.167827227461955e-01
2.190193425995670e-01 -2.455751417704465e-01
-1.167011193898364e-01 6.296623283488115e-01
2.492220456235769e-01 4.716699457497350e-03
1.469715279266838e-01 -8.560322680718380e-02
-1.437664348418632e-01 -1.842889754121923e-01
-1.265702132304672e-01 -3.080145859049810e-02
7.430210185893940e-02 1.059340951422891e-01
3.555467386086731e-01 -6.649602989469618e-02
-7.380264090223750e-02 -2.317293233132512e-01
3.750083181131679e-01 3.706002728200634e-01
1.835755501295520e-01 3.545668315395674e-01
2.155239583457743e-01 -1.370101739989215e-01
-1.895211056081660e-01 4.059852898889818e-01
8.516643105007765e-02 2.669971385371504e-01
1.060656976446712e-01 1.021249986222369e-01
-1.110300490967991e-01 -1.904887169112747e-01
-1.237223353663531e-01 -6.457412368827614e-02
8.025534132499304e-02 6.929358935553977e-02
1.989916676011529e-01 3.786249055216476e-03
-1.619357086786148e-01 -5.372524017845309e-02
4.472523413392573e-02 2.482372153763622e-02
-3.059904897375790e-01 5.448763918780623e-02
-5.868973839495119e-02 3.416804165880007e-02
-6.213898411335408e-02 3.656525968485777e-02
2.511545553912827e-02 1.220853840816245e-01
5.514855735420171e-02 -5.229637922269482e-02
2.401229027555488e-02 1.691269633340964e-01
5.749914915884149e-02 6.959491383016640e-02
6.161253266698294e-02 -1.345939925124289e-01
-3.416583568189686e-01 1.165151967338296e-03
-1.216452450964992e-02 -9.670158762954784e-02
1.193052421092071e-02 1.448664994266296e-02
1.407115295782970e-02 7.690510072048996e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 93
Component number: 0
Estimated condition number: 7.223060e+01
-3.156276790304472e-01 -5.295179857269752e-01
5.707861968178874e-01 3.002813955219345e-01
5.136469568233125e-01 7.843887693436226e-02
2.492256847886537e-01 -6.506340166083383e-02
-5.277035260402574e-01 1.222840253751468e+00
6.951083887511458e-01 1.835171291155595e-01
4.591128599369846e-01 9.156234986936583e-02
2.388400423097346e-01 -1.302030863648141e-01
1.569369913780669e-01 5.182006439351592e-01
-9.626447630377415e-02 2.436329192663659e-01
2.900724945597121e-01 3.436278181676883e-01
-7.931165222008087e-02 -6.838958563560984e-01
3.657590110913075e-01 4.948030332335994e-01
4.647692053893127e-01 4.062818162920617e-01
1.413926943684802e-01 7.760785237952936e-02
-5.269436713539103e-01 5.743936688776615e-01
-2.273523188347904e-02 3.245951260575087e-01
2.497784883707612e-01 5.334303148743154e-01
2.035085181094933e-01 -5.339562084674936e-01
1.911331440568588e-01 1.880308996359140e-01
1.497867399070313e-01 3.598939058980714e-01
4.546721592633146e-01 4.172495448071752e-02
-2.127517790580529e-01 -2.429290762127403e-01
-3.874610744321582e-02 -2.383576347922004e-02
-4.825786148612853e-01 9.390916641260699e-02
-1.407494447321620e-01 -9.429133145370965e-02
-1.086395085097231e-01 6.783819335296581e-02
1.047158579730997e-01 2.755432129166223e-01
-1.815218870425212e-01 -9.072875913574299e-02
1.122116733548102e-01 5.039906762081373e-01
8.313722579649842e-02 5.395036359491681e-02
1.993592720507492e-01 -1.976247447895245e-01
-2.541860839038842e-01 -3.623870343813379e-01
2.824906895428222e-01 -1.785314534027438e-01
-7.651068799810366e-02 1.887180723567562e-02
1.091938156085989e-02 -1.039373781282843e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 94
Component number: 0
Estimated condition number: 2.136994e+01
4.866876512703959e-01 -9.097565332422464e-01
-1.669546219204484e+00 6.669161865035591e-01
-5.793116630993433e-01 7.920192885601980e-01
1.626100777989532e+00 8.117226715351622e-01
-1.035898758240969e+00 -6.691314458047840e-01
8.693183153030343e-01 2.247610695842240e+00
9.177937162869620e-02 1.864330965069582e+00
6.773282092173381e-01 -1.223118382320635e-01
3.218444787291408e-01 -8.987524732186142e-03
-6.386200966716129e-01 -1.265613194476675e-01
4.875175280885607e-01 -1.727756097060845e-01
7.529427822706036e-01 -5.916866045967671e-01
-1.543536693874163e+00 -3.083653852256268e-01
-1.141087048909234e+00 1.238982850630164e+00
8.041436392863648e-01 1.427430346550591e+00
-7.743067089491753e-01 -6.729276809413942e-01
-1.568569229650358e-01 -4.474388161331436e-02
-1.133465786074652e+00 7.242369576658585e-01
8.226332218636093e-01 -4.236159804605292e-01
1.244504623568036e-01 -5.906770041600563e-02
-8.220920382129423e-01 6.969695151650817e-01
6.308949706629574e-02 -8.362292782835772e-02
-3.494864329326746e-01 -3.774944619322651e-02
-9.450458645783505e-01 2.893959096849870e-01
9.476530191612650e-02 -1.109147741275255e-01
-3.722272033310147e-01 2.245298143840770e-01
-1.393619745526267e-01 -8.079811316523775e-01
-5.578511209532085e-01 3.350572365714621e-03
3.300775925698540e-01 -2.061904528915552e-01
-7.645202263131439e-01 -9.321339448087690e-02
8.982950760961930e-02 3.689261882770141e-03
1.135770613965622e+00 1.818653556235829e-01
1.307904893737214e-01 -9.770835134291169e-01
3.603720965142068e-01 6.854313937281731e-02
-1.064553604775426e+00 -1.714387364751772e-01
-3.754484281999022e-01 1.097000088277339e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 95
Component number: 0
Estimated condition number: 3.999120e+01
-1.068789205131734e-01 -3.329660557191334e-01
8.297168889411966e-01 4.398698085184297e-01
7.132787015837426e-01 4.034073050911533e-01
1.662904831313045e-01 -7.366239262652096e-01
-3.486906303708734e-01 8.423966579198701e-01
5.037917863233844e-01 -1.378055094375987e-01
3.178476953660829e-01 -1.969941590502229e-01
-2.492946674146428e-01 -2.085077248317483e-02
-3.869266864773453e-01 2.468725378669418e-01
1.787050414215339e-02 -7.446565928611348e-03
1.843044408382857e-01 -1.435095309480293e-01
3.125675442607562e-02 -3.100234786742619e-01
5.585554714693897e-01 7.061397167970531e-01
5.094859381775364e-01 7.327732894914465e-01
2.709219475469100e-01 -5.490956915233014e-01
-3.053582019231458e-01 5.890775377854863e-01
-5.008117136028882e-03 2.707840805964592e-01
1.417140141521887e-01 2.619881187624877e-01
-8.338711789751055e-02 -1.723349201575604e-01
-2.540590435331346e-01 8.255706294191290e-02
1.538833623736527e-01 2.289799665684109e-01
2.504609315428360e-01 9.355465343424130e-02
-1.055524153082333e-01 -8.551680970368075e-02
2.238293508292721e-01 3.082424168548064e-02
-4.164872601115404e-01 8.070815844509655e-02
8.957485608455520e-02 1.247460630969322e-01
-2.406811585614758e-01 1.431277002134405e-01
7.121724308966421e-02 2.559708970847459e-01
8.980486048631095e-04 -2.276307224661898e-01
-1.376931380378584e-02 4.136908334731175e-01
1.032162683561726e-01 4.120465948388753e-02
-3.053036262981592e-02 -2.932607372874612e-01
-2.940623445323142e-01 1.358971659173128e-01
3.215390979046056e-02 -2.642160400324783e-02
-2.162399884688328e-03 9.676762632019943e-02
1.349061748854729e-01 4.666667587653245e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 96
Component number: 0
Estimated condition number: 3.746743e+01
-1.042512456085612e-01 -1.151324360798869e-01
4.451617441920240e-01 -3.815030770088795e-02
2.449649863666916e-01 2.457523602173194e-02
1.459266273274848e-02 7.364477290280616e-02
-8.218401038651135e-02 6.427243286687435e-01
-1.268707645284540e-02 -7.135752114630483e-03
-8.016799997156852e-02 -1.910580669826190e-01
-2.396481204443839e-01 -1.664037730113070e-01
-3.113833103268620e-01 5.493633361584177e-02
2.142545640982840e-01 1.128198829331068e-01
2.688742830297742e-01 7.375249325254846e-02
-6.123422681615057e-02 -1.861378855436015e-01
4.436135870939220e-01 2.276453621338549e-01
4.601178763687468e-02 2.384293778251696e-02
-1.919737981684858e-02 -5.246188930908894e-02
-1.734420808417936e-01 3.587399027588630e-01
1.807320506468211e-01 2.635905692348654e-01
1.010953002648507e-01 -4.245709911359323e-02
-7.315788903557335e-02 -1.000245969687595e-01
-1.360206569027870e-01 3.151113928741932e-02
-9.164592148447583e-03 -5.572654588401510e-02
2.463038005640621e-01 3.615966686701036e-02
-5.450102361734838e-02 -1.276805540255459e-01
1.200970101101680e-01 -6.212520801976560e-02
-3.633581013202448e-01 2.460069891909103e-02
-1.249860732032601e-01 -6.522183026838416e-02
2.192717720269154e-02 2.001389094561694e-02
7.638455425299297e-02 1.257536856208393e-01
4.528289667326491e-02 -1.812101081206791e-02
6.179309476017650e-02 1.333976428112068e-01
5.895407965336021e-02 8.097347688385709e-02
7.891881785443580e-03 -1.427844256314351e-02
-2.515937240000639e-01 1.121371903319468e-01
-3.409899451545624e-02 -2.887282826469258e-02
2.297268907491171e-01 -1.404101983756814e-01
9.760880547165775e-02 4.362191007472251e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 97
Component number: 0
Estimated condition number: 6.794820e+01
-3.435071408750337e+00 -3.193361582545120e+00
3.573850943831275e-01 6.854547304566609e-01
-1.407936244121673e+00 -6.238559987692235e+00
-1.162499512488983e+01 8.927797622043913e+00
-4.882832621143718e+00 -9.415099277016473e-01
-3.222497703126014e+00 -7.726583176770154e+00
-3.588133867412953e+00 -1.478245383278553e+00
-2.752841142036628e+00 -1.904440016617027e+00
-4.123352925249868e+00 2.214378310300531e+00
-3.498940379388704e-01 6.330043797964324e+00
-8.656881475748675e+00 6.313257179722192e+00
-5.345338464208683e-01 -4.951493951500163e+00
-1.744065858882905e+00 1.797889690796887e+00
1.949882333267943e+00 -1.114955268029188e+01
-8.445256212119901e+00 1.513422327017627e+00
-1.601797496928345e+00 -2.253286454494669e+00
3.282005374676059e+00 2.252150388790832e+00
4.205929733471724e-01 3.180480368445421e-01
5.401759811327420e-01 5.667587172941161e-01
-2.985571027196054e-02 4.787805681212183e+00
8.245870461228096e-01 -1.400703564464707e+00
-1.505127040221874e+00 1.566138359493463e+00
5.551486887159712e+00 -2.389919310373135e+00
4.551202542273030e+00 4.882031910528550e-02
1.154000349362047e+00 -5.508081550611504e+00
2.881042873201618e+00 -5.632850649323927e+00
-5.217682600042117e-01 2.650009700881657e+00
1.597070334664614e+00 7.718358111669521e-01
-3.205904812274263e+00 1.423272462704127e-01
1.055423908064170e+00 1.210425254865447e-01
-3.353127807734451e+00 -1.201884781712713e+00
-1.819993226493740e+00 2.654309928894179e+00
2.987637544317136e+00 1.408999699871181e-01
7.827555419081162e-01 2.090363216411302e+00
9.526574534125880e+00 5.414312314029806e-01
2.955257106820534e+00 1.131331361232268e+00
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 98
Component number: 0
Estimated condition number: 6.246653e+01
-2.533785958807628e-01 -1.646697876784299e-01
6.655406385298003e-01 1.573377542570432e-01
4.656213725154167e-01 1.483125447176490e-01
-1.164471594040003e-01 -1.093489427817001e-01
-3.931814870860709e-01 4.633806702707891e-01
-1.133330641660172e-01 -1.151243977443526e-01
9.654670508352199e-02 -6.053282715472252e-02
-2.180027133041748e-01 -5.267378636304891e-02
-2.952498006351647e-01 -7.225402028678163e-02
8.491738620757609e-02 2.708508163412201e-01
1.315452296500356e-01 4.981419077136399e-02
-7.692129152602506e-02 -2.311789330895302e-01
4.908372518653564e-01 4.705768554220111e-01
2.804547853749566e-01 1.880730809602463e-01
-2.192643244676747e-02 -1.820895415349748e-01
-1.930934571369871e-01 2.425154773032862e-01
1.361499879338617e-01 2.618286080632217e-01
5.457323492123142e-02 1.383754990248345e-01
-7.976257566425202e-02 4.213812179476049e-03
-2.008592739449931e-01 4.983723287248776e-02
1.049492560940924e-01 -5.739394642815160e-02
9.958657392739945e-02 1.999156731611849e-01
-5.509236578908229e-02 -8.944521940759304e-02
1.570614149688823e-01 -5.768792513137516e-02
-3.335278675724580e-01 -1.815611814186568e-01
4.948715503059425e-02 -2.155709407744832e-01
2.907694150549521e-02 1.882040162334500e-01
-4.033284562814927e-02 1.081800730229304e-01
1.151271150694292e-02 -5.518394899366894e-02
-6.706436951230793e-02 1.453723608302248e-01
-5.521844333397040e-02 1.546805782486141e-01
3.800362607462011e-03 -3.340173565735256e-02
-2.619977797852191e-01 2.046525585582132e-03
3.837211427736633e-03 -1.250307421484442e-02
2.184944283328835e-01 1.949708881704970e-02
1.282496070307324e-01 1.209251606398309e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 99
Component number: 0
Estimated condition number: 4.637385e+01
1.557869863160488e-01 -3.324077919359945e-01
3.042719140419042e-01 -1.096825986224374e-01
3.942519486209445e-01 3.564315875703667e-01
3.448712077076211e-01 -3.584242921622525e-01
2.202287923754901e-01 3.261137570889592e-01
6.420252031034243e-02 4.123354322431805e-01
-2.412264271164716e-01 2.593890224813895e-01
1.705633547551054e-02 2.950848153376198e-01
1.876418653532983e-01 4.210665641680106e-01
-2.142919579101222e-01 -3.866623406333786e-01
5.126424384065436e-01 -2.198818724644462e-01
1.953369149864128e-01 -1.288672263294970e-01
4.420810209542710e-01 -4.384099992520210e-02
4.391588269986893e-02 7.554787114074202e-01
5.774465326278332e-02 -6.919584299067250e-02
1.054252059963851e-01 3.481287817447543e-01
-3.267053562941302e-02 1.185086310661525e-01
-2.654067677010100e-01 3.922441228443554e-03
5.245464462960814e-02 -5.023851469848904e-02
-6.197523610139657e-02 1.091065194252814e-02
-7.102636193412100e-02 1.651409183192927e-01
2.138792854651462e-01 -1.427896377591847e-01
-3.827335058963661e-01 -1.193318984835992e-01
-1.874254615189573e-01 -2.717683194132619e-01
-1.686469151338095e-01 3.606096230838087e-01
3.256681195166495e-02 2.115222658704741e-01
-3.569622830563800e-02 2.470598009712038e-02
3.669642787170791e-02 -8.368605347057183e-02
8.843796725776010e-02 -1.218420317268732e-01
3.879934529412847e-02 4.813943639887450e-02
1.106493629217121e-01 -1.305762685785372e-02
8.668682879392034e-02 4.500623092648481e-02
8.606036750579367e-02 -5.208332582495777e-02
8.388408654983370e-02 -1.339862391847996e-04
-4.758087843750260e-01 -2.487289788188315e-01
-1.308115163699022e-01 -1.284333882693912e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 100
Component number: 0
Estimated condition number: 1.061001e+01
-6.648048085985272e-01 -8.181154986244393e-02
-1.939934580831235e-02 -4.786747067619889e-01
-3.582704590024027e-01 -4.272398043448734e-01
-2.761922081552807e-01 1.509921955888476e+00
-4.452276455933418e-02 -9.455715218178214e-02
-1.077250171813115e+00 5.764749455087381e-02
-4.457015759230362e-01 5.440193804706339e-01
1.727718294674706e-01 -1.451978495581112e-01
7.421259800716800e-01 -3.284231557811563e-01
-2.892888122709436e-03 7.389367526450965e-01
4.006428953294009e-01 7.069648446858151e-01
-4.396281695606176e-01 -3.353467823964381e-01
1.178383136317829e-01 -2.649540154068638e-01
-4.343522133180283e-01 -9.083157987433694e-01
-5.538692734360002e-01 1.087836028504719e+00
1.239707184828901e-01 -2.799872119290714e-01
3.927483437513293e-01 2.230477435054995e-01
-1.233301178318147e-01 -6.011624692495667e-02
-2.113520599451458e-02 -3.452658363938359e-02
3.865251415756157e-01 -7.369316111743018e-02
5.783857113538482e-02 -4.018513291780930e-01
-1.103974899496159e-01 6.269353805424310e-02
-2.388466029093447e-01 -2.699528108509647e-01
-2.650095972049196e-01 -3.517052725583515e-01
-2.678481795433360e-02 -4.268143201730372e-01
-1.402212904358132e-01 -7.766095558200741e-01
5.298617516482125e-01 2.306395041485351e-01
-1.060370831651182e-01 -3.686073763138853e-01
-8.491030660665314e-02 4.384406016182124e-01
9.607787602644841e-02 -4.817285214181074e-01
-4.106009584127505e-01 2.436649945566215e-01
2.405323582304246e-01 5.530345095819994e-01
-5.091759063396684e-02 -6.815468822879791e-01
1.380921829333828e-01 -1.562612025395563e-01
2.871604418703728e-01 -3.423824365464194e-01
-1.608926966071200e-01 5.993553098039360e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 101
Component number: 0
Estimated condition number: 1.254806e+01
2.104588648149149e-01 -3.575285881217545e-01
1.700434743194989e-01 -7.497336445934155e-01
3.537040297569850e-01 -7.515247900264206e-01
-1.457421145351227e-01 -5.277162543030210e-02
6.318478457215754e-01 1.941843021215701e+00
1.242662501850406e+00 3.014012807832285e-01
4.644625187542684e-02 -8.122209513447196e-01
4.441014411993363e-01 -6.218855076316591e-01
7.887457275796469e-02 7.305250519344806e-01
1.040661385077337e-01 -1.768589784012476e-01
4.455336452198558e-01 7.498630379665852e-02
9.603950613925127e-02 -5.210891326174187e-01
5.759387879180392e-01 -5.591356021853167e-01
6.460384999766448e-01 -3.578962588416329e-01
-1.829128861303233e-01 -2.121226887644875e-02
-2.682228704393126e-01 9.836135288480298e-01
5.379067396303588e-03 5.779174461332579e-01
6.637992015267059e-01 -6.146783473871201e-02
2.199866419504572e-01 -8.399189206783858e-01
2.290548481961290e-01 1.680280315680940e-01
-3.545258431262258e-02 2.321953016436062e-01
1.028411899986720e+00 -5.018983162899190e-01
-1.293320307835863e-01 -4.756821122281667e-02
-1.851499820359825e-01 8.201900509457240e-02
-4.481265416456050e-01 9.154337516529067e-01
-5.138503655375466e-01 3.622558668222799e-01
-4.203520977335294e-02 -4.210808927592726e-01
4.897331398991790e-01 4.673779347285149e-01
-1.661643029523183e-01 -5.802124125357377e-02
6.821510938262562e-01 6.151179529282669e-01
5.887966274691198e-01 -2.693872685354162e-01
-4.295456552573587e-02 -2.104029680212774e-01
-3.292660465831710e-01 1.731888766841283e-01
5.439293549719200e-02 -2.861309073368737e-01
5.584106213048355e-02 3.666519414257792e-02
-1.294102397946099e-01 -2.765952108361612e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 102
Component number: 0
Estimated condition number: 3.121430e+01
-5.529804493253020e-01 -5.800441298922634e-01
4.960085753189400e-01 -1.241718091741372e-01
3.216900903161520e-01 -1.073512502022389e-02
1.205494268310360e-01 5.305844369114443e-01
-1.759077398253525e-01 6.578363583952096e-01
-2.152969033493181e-01 2.488916777647557e-01
-3.490590918177461e-02 7.112874295355719e-01
5.072281527021963e-01 3.823453876454583e-01
1.110527334060446e+00 7.332059671767224e-01
-4.292501873159523e-01 2.362774039902873e-01
5.290919825741117e-01 6.633682816497033e-01
-2.306807872977092e-01 -6.811452205094241e-01
4.752103856198944e-01 7.739131860291663e-02
1.983549673625356e-01 2.352984341527569e-01
-3.256925255174160e-01 6.386384076016302e-01
-3.091906271940432e-02 2.948374123675277e-01
1.784383972081451e-02 1.690147292879357e-01
-8.523953012364086e-02 4.407233045328791e-01
2.410571649371259e-01 -3.464363620359027e-01
5.728386440548935e-01 1.870800505737596e-01
2.269764524868871e-01 2.101395817117734e-01
2.142631799766819e-01 -2.832827784995407e-02
-5.494524440227840e-01 -4.442644293011201e-01
-3.352809973879696e-01 -5.335884237002348e-01
-2.213278934303311e-01 5.722171051778442e-02
1.815410124335755e-02 -4.163391592603510e-01
1.987985215243809e-01 3.759243037474004e-01
6.499439317113397e-02 -2.290685936334193e-01
-2.854144333594508e-01 1.465323874117632e-01
2.168428404797452e-01 5.829477655642572e-02
-2.223189148891404e-01 1.152038375110096e-01
2.534790036909024e-01 2.454574279976265e-01
2.030886982590324e-01 -8.561173844058589e-01
4.748164242360841e-01 -2.000668711039206e-01
-4.022441569372162e-01 -3.446050790746372e-01
-2.257603900722501e-01 -2.927905768810473e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 103
Component number: 0
Estimated condition number: 2.576937e+01
-8.045476760634861e-02 -3.381518133157657e-01
1.617920930907069e-02 -8.831368904967499e-02
1.308451212976279e-01 6.922099415292593e-02
1.551675570872924e-01 1.273213722388366e-02
2.480937721789890e-01 2.184007410272007e-01
1.836582016368208e-01 1.700761852893788e-01
-1.495761485898921e-01 1.949097263794383e-01
9.092147844014695e-02 -1.906439689915248e-01
3.486277897328485e-01 -5.605576120833287e-02
-2.140876583631153e-01 3.990557230419910e-02
4.234631110105245e-01 -1.340601057354910e-01
1.014366113410926e-02 -2.642655495535999e-01
9.703479231731035e-02 -1.059200713723066e-01
4.364014013388756e-02 2.049915495315247e-01
4.687966809553353e-02 1.953838492365719e-01
7.013332476989298e-02 2.013429470748824e-01
8.553524370906336e-02 2.732896224026146e-01
-1.066888199363579e-01 -7.825404333590469e-03
-6.708154740694905e-02 -2.242327626003953e-01
2.053552897129500e-02 -1.259611346111877e-01
1.657663213219630e-02 6.428761587572393e-02
1.016345759133464e-01 -2.234063620840373e-01
-2.694462676475401e-01 -1.710119340653224e-03
-2.225721042581310e-01 -1.997208805784904e-02
1.961563901617853e-02 1.687840176303440e-01
3.566101558663472e-03 7.065004355455885e-02
-3.761975569558703e-04 -3.889017693434582e-02
1.203014275506856e-02 -8.325108009040605e-02
5.162682039643392e-02 2.204104251814061e-02
1.048908204965722e-01 -8.431189093717364e-02
3.251617318528625e-03 -5.549098212968357e-02
1.331875843500649e-01 5.953699821279509e-02
-1.401217962330418e-01 -1.926769563376433e-01
1.051313672120649e-02 -1.149292224352958e-01
-2.129441349285389e-01 8.154470214482692e-03
-2.069779813212111e-01 5.339023615025210e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 104
Component number: 0
Estimated condition number: 3.484931e+01
-1.196683424141084e-01 -3.934344216399763e-01
3.911987516362525e-01 4.136598786650782e-02
4.477470761443234e-01 1.640962559607077e-02
-2.245523186370100e-01 -2.086850839202956e-01
-9.956985534073799e-02 4.157720899664017e-01
2.368191056417506e-01 -8.004884869756052e-02
-2.344017314724977e-02 -3.062900934438071e-02
-3.173051369526635e-02 -1.235556083479441e-01
-4.660810210957320e-02 9.207786252794881e-02
-1.855980275435262e-01 1.367694353073844e-01
8.710545636763407e-02 -8.415884701284300e-02
6.885475733537326e-02 -3.577389575334087e-01
3.133080684569521e-01 1.790092412340108e-01
4.263835957019393e-01 1.866257848406593e-01
-1.135118678372231e-01 -1.583604537231339e-01
-7.233611755856528e-02 2.723414004739712e-01
7.902382418126982e-02 3.382588646367297e-01
1.171566621669465e-03 1.145802530976686e-01
-2.662159631513357e-02 -1.453009880049460e-01
-1.323984424090958e-01 7.829286552831624e-02
9.339832570485174e-02 7.450760420424925e-02
1.421618759351033e-01 -4.156719111809668e-02
-8.186758727555904e-02 -2.571767621741090e-02
2.335498994985779e-02 -2.025336804679501e-03
-1.084637658728259e-01 4.309116710830653e-02
1.357543401870900e-01 -3.866081227775954e-02
-7.185858022497318e-02 9.514930305577401e-02
4.429256088616615e-02 8.346229479519883e-02
-4.171099628382957e-02 -1.031239163890277e-01
7.238177391357548e-02 1.383696465271189e-01
2.739080545243217e-03 -4.295821249561061e-02
-4.342158124218115e-03 -1.919335921439509e-02
-1.221046959532886e-01 -3.366359537452739e-02
2.663646004937374e-02 -2.629130551152252e-02
4.910570183411115e-02 1.337909880097266e-01
-1.446299396645010e-02 7.815700888936347e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 105
Component number: 0
Estimated condition number: 2.627792e+01
6.816364254768427e-03 -1.657118162417364e-01
-5.177095926759689e-02 -1.184493976172518e-01
-6.942014732734109e-02 5.211132450308808e-03
2.448731768000630e-02 1.839109039321591e-01
3.397470181735366e-01 9.649194829814697e-02
-3.061875478894701e-02 -3.565673525947823e-02
-3.832255789408205e-01 -6.048968494832715e-02
-2.712338457654696e-01 -3.325858892533660e-01
-1.101802125901668e-01 -2.215093791894011e-01
5.453564048684691e-02 4.745675472590789e-02
3.013982795033749e-01 -1.580229844962534e-01
9.445620094322080e-04 -1.044276981065909e-01
6.287392489816529e-02 -9.292915330538076e-02
-2.101140936101691e-01 -1.036302151717288e-01
-1.463469889414986e-02 1.176237131045641e-01
8.699489536619373e-02 1.619081551114451e-01
2.424308134055269e-01 2.749728069152829e-01
-1.019388983683474e-01 -2.729138068453112e-01
-2.045027212593115e-01 -7.753317482557556e-02
-1.634950015192547e-01 -1.335306539164781e-01
-8.032916650716351e-02 -1.030907817787429e-01
4.500777387735739e-02 -2.051058128356194e-01
-6.065820424095853e-02 -2.008697997147119e-03
-8.173123836757782e-03 3.892465884252773e-02
1.468289220485766e-03 7.242402757427839e-02
-3.068169256370393e-02 8.305624241126662e-02
-2.112512437047983e-02 -9.585183977607781e-02
5.814271725117706e-02 -5.315097710946635e-02
1.366218067202550e-01 3.395731736169488e-02
8.921952794209037e-02 -1.749184833920246e-01
-1.428474149182537e-03 -6.618961134785299e-02
2.925907395579681e-02 9.782671661805672e-02
-1.787471691083263e-01 1.212607388633810e-01
-1.505010232803430e-01 -1.386081247999495e-02
1.357172297546086e-01 -8.439896531616525e-02
-6.776951585339928e-02 1.460589899996775e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 106
Component number: 0
Estimated condition number: 3.992622e+01
-1.140957594416288e-01 -2.649675105107670e-01
4.905491078707438e-01 4.441265050241034e-02
4.444186062208736e-01 2.924408838074266e-01
2.604237200101922e-02 -5.909793024708647e-01
4.032311462547822e-01 1.591759014589953e-01
6.259712668624949e-02 -2.719627019453139e-01
-1.454096316320038e-01 -2.878067117401283e-02
-1.835965959503661e-01 -1.058830006201624e-02
2.172676429443857e-01 -7.640467524854347e-02
-2.147057086370310e-01 -8.872657101767258e-02
3.881204454206648e-01 -3.568488046419169e-01
-3.975581276340511e-02 -1.065565906904061e-01
4.408742498186436e-01 1.828945100281442e-01
3.102387833472145e-01 4.937258552869445e-01
8.430771923533678e-02 -3.281034956408971e-01
2.741461047124164e-01 3.679436176230967e-01
6.297953420480054e-02 2.543821528589684e-01
-6.385753322572750e-02 -1.018477253482709e-01
-3.090211136906301e-01 -3.946359770390885e-02
-1.720295566688137e-01 -1.664903183119553e-01
1.983476590719011e-01 2.152518365816262e-02
-2.659627382274572e-02 -1.900561847070381e-01
-2.868950217228703e-01 4.046426206842742e-02
-9.217080441027500e-03 -7.840783152474855e-02
3.733597585375243e-02 1.911665107813082e-01
2.492094630271842e-01 1.660830649836398e-01
-1.018461831252395e-01 1.917601818350760e-01
5.478462427900063e-02 -1.295513574198569e-01
6.935205734229920e-02 -5.063980595335946e-02
1.282401599893133e-01 -8.111004151559727e-02
-3.889439990395594e-02 -5.902610696606217e-02
-8.674755013038181e-02 -4.595177679561457e-02
-1.494345945404506e-01 4.866465166588761e-02
-8.300496542539121e-02 -7.342494176760284e-02
-2.107313070738651e-01 7.954634097428369e-02
-1.423052306648770e-01 8.644593259002123e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 107
Component number: 0
Estimated condition number: 4.995190e+01
-2.833416297841888e-01 -2.548964311258416e-01
7.951246374015895e-01 5.295826308957194e-01
3.165500419476672e-01 7.139213717357601e-01
1.919280908114005e-01 -3.916208163291031e-01
8.776975800198847e-02 -9.850877358436842e-02
-5.189689951227577e-01 -6.420372703955824e-01
-3.673979178901727e-01 1.835044043570149e-01
-7.553438861273748e-01 3.560377844318823e-01
-1.015210205645358e-01 1.688853998101049e-01
-2.475123095254753e-02 -9.001178880853632e-02
2.815391923861646e-01 -4.764593646696397e-02
-1.735697008536984e-01 -7.907389896123748e-02
5.018761875191520e-01 7.814951987870710e-01
-1.509249131862443e-01 6.809278270610031e-01
8.507817483266403e-02 -3.671105427282068e-01
2.248234033843109e-01 3.511042405179838e-01
2.192775977917905e-01 4.692317723265760e-02
-2.870021365878225e-01 -1.207703705086231e-01
-4.485528907619853e-01 2.417563382297817e-01
-2.472031744661590e-01 -3.479804938279789e-02
2.157103870677185e-01 1.294858510249676e-02
-2.894267563766798e-01 3.079411875292018e-02
-1.956971703849263e-01 -2.848663732921397e-01
3.685153169132575e-01 -3.075119792408239e-01
-9.193595839144178e-02 -1.659986490166214e-01
4.188542964077456e-01 1.238163308766277e-02
-2.253816224282017e-01 4.957671899860395e-01
7.676108490437689e-02 -2.605884742341529e-01
7.024327267087264e-02 -6.202129557873944e-02
-3.489675171160428e-02 -1.800462826742731e-01
-3.114274280649177e-01 4.961591091989709e-02
-1.310406092475196e-01 3.429364165550160e-02
7.290064100115551e-02 1.188361019778344e-01
-2.907217840552873e-02 1.201329352781061e-01
6.193267900009930e-03 -3.286249958244721e-01
1.001185071534500e-01 7.318104229092059e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 108
Component number: 0
Estimated condition number: 1.285668e+01
-8.002439764845479e-02 -4.237405068050102e-01
5.344607730208248e-01 3.737374327247787e-01
4.337980230048081e-01 3.897782096089066e-01
2.540087338331725e-01 -7.805491886330657e-01
3.893394700510700e-01 6.308782430009167e-01
6.305326479209159e-01 -4.530188643566532e-01
-3.474634966663115e-05 -2.340510072647327e-01
-3.400957041050889e-01 -1.727303533553555e-01
1.783394076123593e-02 2.308815637999801e-01
-1.194872045281902e-01 -1.781509207692380e-01
3.624101346873569e-01 -2.942089478163733e-01
-5.080095366289707e-02 -2.855987578030146e-01
3.624474220882051e-01 4.727665615695625e-01
3.247392928862174e-01 6.468285395905466e-01
3.045794438245987e-01 -4.866280409949922e-01
4.367471764878346e-02 7.076016976290538e-01
5.940356356970015e-02 2.969339407745512e-01
1.051162181620122e-01 -2.738729682996680e-02
-3.413855511851333e-01 -2.945505577990896e-01
-1.548571016116793e-01 -9.120885607746447e-02
2.255531714164594e-01 2.622068572642202e-01
1.278410848113889e-01 -2.986287971509120e-01
-2.010434651948411e-01 -5.690738523218695e-02
1.704869730459696e-01 5.596420677393557e-02
-8.347968652321240e-02 3.202548902165268e-01
1.991347568162803e-01 3.976193567549779e-01
-3.797143598678703e-01 1.207983196519407e-01
2.353340782949327e-01 5.048570862133812e-02
1.663482236020193e-02 -1.456910147527676e-01
2.326929726548891e-01 1.638136153217342e-01
5.389891617962442e-02 -1.811317915115873e-01
-1.056382778596168e-01 -2.619002517971198e-01
-2.145289879704138e-01 1.816091790012338e-01
-5.824802926677209e-02 -8.353130537035794e-02
-1.381951222559532e-01 6.611011637433359e-02
-6.307124801806406e-02 3.826176486500414e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 109
Component number: 0
Estimated condition number: 5.823335e+01
1.939976532920299e-01 -9.688082708093571e-03
3.733351148428046e-01 -1.348341911753917e-01
2.913599073427791e-01 4.209256368745782e-01
3.401322599319636e-01 -2.848096147124358e-01
1.747782802266935e-01 1.293049152761490e-01
-3.355114593584374e-01 3.437472400422225e-01
-3.261177333969543e-01 7.963990251842928e-02
-3.032438431041937e-01 2.355633360305489e-01
-2.566919784929323e-01 4.135449932050388e-02
1.080924600592242e-01 -3.384644047622557e-01
5.069496431563483e-01 -3.077569556286701e-01
1.389354591615366e-01 1.614706720199257e-01
5.224902598237167e-01 4.350050583873455e-02
-2.069658101377450e-01 6.058112018342110e-01
1.168395022153123e-01 -1.679618832743475e-01
1.187175954100146e-01 2.314658090497135e-01
8.111406605730796e-02 6.736034502305518e-02
-2.715660009341233e-01 -2.068781727361016e-01
-9.356524880675593e-02 1.994068169032162e-01
-2.875712636874813e-01 -9.278748410693276e-02
-1.527395236682957e-01 -7.940610631142998e-02
1.147914476489600e-01 9.999785434566387e-03
-2.624297806229292e-01 -6.311299042032065e-02
-3.429755756145310e-02 -2.391290728645989e-01
-2.654625908782203e-01 1.835792597391987e-01
-4.079055570045069e-02 1.477460849062276e-01
5.741655758914311e-02 2.679171750333869e-03
-4.694637490903959e-02 -7.692321521984521e-02
2.409323799998513e-01 -8.298565689089672e-02
-9.926082789146071e-02 -7.118734436912710e-02
9.924644276466887e-02 1.156981080813236e-01
2.712059756687314e-02 6.838419199832686e-02
-6.808233088013350e-02 2.043980899997619e-01
-9.175295454537581e-02 6.763140837189480e-02
-2.179778585213968e-01 -3.194892042098003e-01
4.578309365051448e-03 6.320232281928099e-04
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 110
Component number: 0
Estimated condition number: 6.592647e+01
-2.547550137568673e-01 -5.498307679606461e-01
-2.641401360708772e-01 4.676602438325823e-02
-2.703656939447703e-01 -2.236999295045051e-01
4.320414273134672e-02 3.445503748268310e-01
6.903503310525193e-01 4.830710986470603e-01
6.313510085181459e-01 -4.535383030279931e-01
-3.098008864347436e-01 -8.397812671726879e-02
-8.125674457919616e-02 -6.896875947158628e-01
5.146330014477356e-01 5.266610865223259e-02
-1.820755059384584e-01 2.107044509136856e-01
3.436944151580246e-01 9.675723218978487e-02
-2.084557840285002e-01 -5.613712230758372e-01
-2.390571677183096e-01 -8.783720689936868e-02
-6.900071378087959e-02 -3.594818320397110e-01
-2.585833323679277e-03 3.572808336659426e-01
7.524602454225861e-02 4.601901936317981e-01
2.715449308641340e-01 4.410576292418923e-01
1.411269672399243e-01 -1.684229949366813e-01
-2.934181975684594e-01 -6.044403099955057e-01
2.148055638315765e-01 -1.334892969465779e-01
1.466875518874219e-01 1.653805271961766e-01
1.079942021784164e-01 -5.828198497863507e-01
-1.106252909017807e-01 -9.870372333538059e-02
-5.026058503446934e-02 1.701036911000503e-01
2.153494485245899e-01 2.469708402262666e-01
1.735931921228019e-02 2.027993832213491e-01
-2.496508728245330e-01 -8.112174550862594e-02
3.194702080918315e-01 -7.085113389059988e-02
-8.995815202601119e-02 1.219345220705922e-01
4.616482058597500e-01 -1.195855734124855e-01
-7.386722798114462e-02 -3.275888857622082e-01
5.007969600112332e-02 5.835628489565946e-03
-1.775055422435335e-01 -1.482863511311122e-01
-2.826178706368253e-02 -1.965179380158490e-01
1.144445601503157e-01 3.802168307903249e-02
-2.521981635991550e-01 7.353038972086059e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 111
Component number: 0
Estimated condition number: 2.159300e+01
-3.226400519851471e-01 -1.585480229659580e-01
6.216807695003603e-01 -3.709247428830709e-02
5.423396608815710e-01 6.403248232918760e-02
-1.874182896537012e-01 -1.340708924740313e-01
-2.986107461699133e-01 3.160109054583171e-01
-1.869762610529407e-01 1.798123188416112e-02
1.602749046829112e-01 8.477039797495536e-02
7.054318923965111e-02 -2.753149994868024e-02
9.659399733849408e-02 -2.453952236895761e-01
-1.018036210299994e-01 3.376782241966956e-01
2.355661509419962e-01 -2.758508300163703e-02
-9.834734550587404e-02 -2.179106818857646e-01
5.117080155695910e-01 2.542338870690292e-01
4.452454008186451e-01 1.832293422961977e-01
-7.338863896153561e-02 -7.012990681345102e-02
-4.759588072896519e-02 1.221597211925486e-01
6.508122864215284e-02 2.864874062286203e-01
3.621394672346502e-02 1.892982226247738e-01
-4.921921484637601e-02 -4.081932487097317e-03
-1.077316523841631e-01 -4.642582407609696e-02
1.693690762713382e-01 -1.083071250429765e-01
5.824448475406387e-02 1.713765716997008e-01
-2.052873482738180e-01 1.906925299722129e-02
-6.600915759020262e-02 -8.687057956656072e-02
-2.097021746905961e-01 -1.479132860714384e-01
7.843405337515995e-02 -2.910967667219586e-01
1.716473349912744e-01 2.136372478986386e-01
-1.326650756537037e-01 7.572854920322128e-03
3.414723424597591e-05 1.084108816987097e-02
-5.281796163772969e-02 4.855836603336955e-02
-7.772776442182978e-02 1.839668572506293e-01
4.911340510258830e-02 2.761052988925303e-02
-2.827279152777266e-01 -2.049048875941860e-01
3.060353905854281e-02 -1.035521043120246e-01
1.680744947888052e-02 1.513640263580940e-01
-2.632222498744696e-02 1.267195524369259e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 112
Component number: 0
Estimated condition number: 2.985487e+01
-1.643107965459862e+00 -6.726227230257048e-01
8.268771426060971e-01 2.018451182959774e+00
-1.224582061017838e-01 3.983849029214874e-01
-8.018283705998416e-02 -4.337058634005179e-01
1.844678192477011e-01 4.675170142947056e-01
1.072661552609345e+00 -3.056878671356939e+00
6.662508297441339e-01 -6.233893546210977e-01
-1.193230548785165e+00 -1.575491144990040e+00
3.531067660598706e-01 -1.094263204190730e+00
1.622661018129623e-02 1.468205537431917e+00
-1.048612071207738e-01 2.811600972865079e-01
-1.300815359437475e+00 -9.904383869116067e-01
-4.907719025703567e-01 2.144286919621584e+00
4.730306837548531e-01 -4.373850080013170e-01
7.804672185495276e-01 -4.722817721406231e-01
-1.462139229099497e-01 8.739174572058979e-01
6.065539088788909e-01 7.095726489306808e-01
8.645088495541682e-01 1.572896683101053e-01
-1.507527489005092e+00 -8.518995912519646e-01
4.781410404550712e-03 -5.408351288253215e-01
1.223053567037019e+00 2.185560273153792e-01
-7.809754056200635e-01 -4.117951158745373e-01
2.561514257500018e-01 -6.218010559664051e-02
9.974898173766390e-01 8.735871383199749e-01
4.449542964464597e-01 -8.113267245422036e-01
7.617549291233611e-01 -2.812442405448989e-02
-9.435848454269745e-01 7.535430159082649e-01
4.152779494304269e-01 -3.551880244467037e-02
-2.908277729100079e-01 2.477771453989756e-01
4.931907407409880e-01 -1.492960006028258e-01
-8.324067641324074e-01 -3.292214993347336e-01
-2.804816037176378e-01 -6.548905669559211e-01
-1.061066009675922e+00 -1.261033817826506e-01
-2.696779118246871e-01 -4.153469013727943e-01
1.088349345611032e+00 8.753817019040894e-01
1.856832491665056e-02 7.585845220843880e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 113
Component number: 0
Estimated condition number: 9.649059e+01
2.562437880951153e-01 -2.375385032263863e-01
-5.060588636574690e-01 -6.323217482523148e-01
-1.976590622808427e-01 -6.093046404915868e-01
-4.204771673223721e-01 5.104562388890355e-01
5.442412346163245e-01 3.246592737035058e-01
3.350635117135464e-01 2.017249570645352e-01
-5.376465950570384e-01 -3.476583542458445e-01
1.862923777811701e-02 -6.912027124053527e-01
-2.138449035328014e-01 -1.664007968503167e-01
2.093700760816640e-02 6.895474003744685e-02
1.030542646274025e-01 -1.808770246750726e-01
2.142184604376329e-01 -2.207105074811596e-01
-1.107210445672444e-01 -7.151870874162479e-01
-3.724429900932238e-02 -7.233949657988726e-01
-3.451687744434574e-01 2.827067095958126e-01
3.683232400226453e-02 1.141262038964186e-01
2.629432982731930e-01 4.738896807409146e-01
2.912623111362780e-02 -3.944903667871780e-01
1.094401899091928e-02 -2.717746821102003e-01
-1.289450546699674e-01 -1.225471883045934e-02
-2.567318762285332e-01 -1.427891387893034e-01
3.253227475029367e-01 -3.912349267928238e-01
1.246868737686826e-01 1.248560958739243e-01
-1.490247178797258e-01 1.981120787127083e-01
8.469255246304409e-02 2.983810727780048e-01
-2.095423905068594e-01 1.289394445807501e-01
4.870468894476680e-02 -4.176844265260717e-01
1.607990948842803e-01 1.228967662631137e-01
7.955877367984765e-02 2.163997001299870e-02
2.736154547718528e-01 -7.931898685715547e-02
2.146172010590320e-01 -2.409660345726988e-01
1.315021728200465e-02 1.726288414575876e-01
-1.599483120961342e-01 2.289136901850439e-01
-1.943783946965712e-01 -2.541740891425022e-02
3.270638898780648e-01 7.136410325674514e-02
-1.179621333808474e-01 1.267019408976267e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 114
Component number: 0
Estimated condition number: 8.248484e+01
-2.689831095855663e-01 -6.009487254080734e-01
-4.131763111885101e-01 -1.988699804370560e-02
-4.101900491300890e-01 -2.158743322336305e-01
-9.928876089097689e-02 5.010375248277636e-01
8.848447112345600e-01 1.801619192618403e-02
3.042186128178641e-01 -5.758470657652309e-01
-6.209508279811675e-01 1.059941729785135e-01
-1.518225924512628e-01 -5.701776205248670e-01
6.948198337300306e-01 1.877531742213056e-02
-3.311721866814515e-01 1.861530256919111e-01
2.964744330063411e-01 7.843591920493362e-02
-1.955385343922495e-01 -5.206475546895961e-01
-3.469198594525291e-01 -2.278409180251026e-01
-2.230586782326814e-01 -4.516835837715126e-01
-1.820844475127964e-01 4.665641925079888e-01
3.201338012431840e-01 2.815326164332532e-01
3.349952536180729e-01 3.975848390714150e-01
-7.358816353116596e-02 -3.039221630813498e-01
-3.670362345097360e-01 -4.585419093833309e-01
2.215017245387374e-01 -1.477763749821107e-01
1.448223368471504e-01 9.108007268732557e-02
-1.002805110893825e-01 -6.519800329972306e-01
-1.273313416019444e-01 -1.192151130096100e-01
-7.370927078529919e-02 6.775037505035131e-02
4.454261292750729e-01 1.810534122107488e-01
1.874415253540864e-01 1.549449060198293e-01
-2.300487445681101e-01 1.389180597954532e-02
3.061838111969695e-01 -2.749195484073924e-01
-8.539824703615546e-02 1.666402416902139e-01
4.658995060456065e-01 -3.654922583429494e-01
-2.215522686743261e-01 -3.795022181470247e-01
1.910667197735712e-02 1.780888243893567e-01
2.776787325855826e-02 -1.944099238145825e-01
-4.236608212146573e-02 -1.303569345248915e-01
8.367887497945897e-02 -3.609561554577537e-02
-3.153096289414591e-01 9.361818507205510e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 115
Component number: 0
Estimated condition number: 1.008847e+01
2.478625255493991e-01 -1.012050994562348e-01
5.076848618784292e-02 1.389043780069285e-01
3.201733723400545e-01 4.104242685100443e-01
1.605144617122599e-01 -8.098433697271036e-02
-7.300270736801235e-01 -2.778891801879131e-01
-2.153544201192996e-01 7.549346151762011e-01
-2.834359405867523e-02 3.483021503450846e-01
-1.697716421261790e-01 4.613406977624680e-02
-7.483987959331040e-01 -4.076432961454920e-01
2.476236790741018e-02 3.580034620583224e-02
5.560203837293114e-02 -3.810878149312227e-01
4.006630455054390e-01 4.167186669260066e-02
4.720976639764084e-02 1.534737803124654e-01
-1.284225245359665e-01 5.570131091309236e-01
1.548900207567421e-01 -4.066343952157783e-02
-2.908700654716249e-01 -2.861030707062540e-01
5.377093001262764e-02 1.234507713213588e-01
-4.616947925049666e-01 1.265317857202570e-01
1.850621596957208e-01 3.031554570416990e-01
-5.224203212479255e-01 2.946056363721999e-03
-3.467848765589503e-01 -8.329178505347329e-02
3.997508090341523e-03 3.383461839142018e-01
1.286393452610279e-02 1.144946054386990e-01
-8.049094921857008e-02 6.927293985244860e-02
-2.488447008069069e-01 -2.757915934923576e-01
-3.478688407629225e-02 -1.043403217990003e-01
9.666095381274646e-02 -1.697972961733255e-01
-3.709522703610237e-01 1.291728910195941e-01
2.983104900664088e-01 -2.072699751607296e-01
-5.279573886817481e-01 9.628463379675989e-03
7.160249467554936e-02 2.202449338622886e-01
2.370296689349398e-01 8.083320319765186e-02
-1.751660165063057e-01 8.122697970761636e-02
-8.679649438393043e-02 1.828599509164374e-01
-2.541652526315135e-02 2.684386518285593e-02
1.269946320778102e-01 2.605499071391505e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 116
Component number: 0
Estimated condition number: 8.635396e+00
1.256421259005361e-01 -9.456820644798264e-02
1.426334698386348e-01 -3.000985298429177e-01
2.715373040224124e-01 1.267365833816104e-02
-2.032438595040798e-01 1.136957793082128e-01
-1.621821629093905e-01 -5.039120033197453e-02
-3.597825057958703e-01 4.159438246160279e-01
-2.950200425101566e-01 1.145314994146761e-01
-7.286518793973287e-02 2.064132602967118e-02
-3.319876678821493e-01 -1.947826831856165e-01
-1.684205118216945e-02 3.515377554497082e-02
1.383703128018926e-01 -2.068713094442244e-01
2.305981378450383e-01 -1.045731410663449e-02
2.991173077802841e-01 -1.684830069887225e-01
2.159970669819602e-02 7.893996624579358e-02
-2.111106388394099e-01 3.185734861334616e-02
6.509159388016182e-03 -1.006713225056551e-01
1.250543606209866e-01 2.132677785975699e-01
-2.691176231432866e-01 -9.143307479727933e-02
8.356129091931572e-02 2.003874103334908e-01
-3.009556333783072e-01 2.517240189999806e-02
-1.970210528577739e-01 -1.898274029772167e-01
8.819905875276401e-02 1.171792142757839e-01
-5.781514958478132e-02 4.543578044714321e-02
-1.004512670062478e-01 -1.014407355062080e-01
-1.482602605492583e-01 -5.677129139006327e-02
-1.474069247639973e-02 -1.469229168814722e-01
1.902679607115397e-01 -5.576770894252768e-02
-1.539707708237612e-01 5.938781746419923e-03
1.565684582389337e-01 -6.712587809904574e-02
-1.621159441258810e-01 -7.609497747587027e-02
4.585908324543263e-02 1.125993233021171e-01
6.999630917419858e-02 1.970972618784049e-01
-6.742161206702132e-02 7.114640219428549e-02
-7.520081358652801e-02 9.155141560086945e-02
5.659916643789764e-02 -5.530233684826139e-02
2.395827232176424e-02 1.260927075016831e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 117
Component number: 0
Estimated condition number: 6.780589e+00
-1.838712264544700e-01 -1.927141446330565e-01
-1.536571453598039e-01 2.435552763817730e-01
-4.173510797739429e-01 4.070712649898665e-01
3.173147841005144e-01 8.682601631139037e-01
-1.658337844399622e-01 -6.018469467949534e-01
-8.901908784891708e-01 8.948913319597102e-02
-6.682518612464126e-01 6.779352568388491e-01
-5.351252600008396e-01 1.182011174237301e-01
-8.367527790390787e-02 -1.434828381682533e-01
6.905316655294885e-02 1.634108290087813e-01
2.764711173585455e-01 2.433194540790755e-01
-7.124505853083651e-02 -1.027402635969415e-01
-1.790885680129609e-01 2.185345160972776e-01
-9.473342836938372e-01 3.588981261429652e-02
-7.060017692595741e-02 5.992091315883342e-01
4.244705454969469e-02 -2.513659619549591e-01
3.784891731495014e-01 -7.931984192237007e-03
-5.998740770724151e-01 -1.794184452486370e-01
-1.431444331281538e-01 2.532713833160031e-01
-9.403260467792701e-02 -4.540823067902126e-02
-2.029906660917191e-01 -1.511303302500364e-01
-3.250291760841345e-01 7.340506256514209e-02
-8.534396782623334e-02 -3.168779579049651e-01
5.556032825326407e-02 -2.539844376258652e-01
-6.090490767785811e-03 -4.344674481615246e-01
7.053977724016014e-02 -2.674249250943019e-01
5.623237119412217e-02 1.316755390032318e-01
-1.253859543867010e-01 -3.356428221386152e-01
1.738229104600019e-01 1.148160819660012e-01
-2.430046854354581e-01 -4.785245606008386e-01
-3.683276475202344e-01 1.326624726191947e-01
2.252943253195933e-01 3.922619860393413e-01
1.513556202523931e-01 -1.852674423258865e-01
3.725821814989941e-03 1.692808517755931e-01
1.398865367623546e-01 -5.510996802652717e-01
3.842576959804484e-02 1.451003695266451e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 118
Component number: 0
Estimated condition number: 1.871850e+01
1.971990531165349e-01 -1.357632931210651e-01
-2.654068382213032e-02 -4.616373162452019e-01
6.700003743448824e-02 -1.754549325248067e-01
-6.773908013860803e-02 1.615906380191117e-01
3.930751472252833e-01 3.767728817510410e-01
2.962191075222178e-02 2.831513745132820e-01
-4.166171784528236e-01 -1.636669399033966e-01
-6.665702939429288e-02 -2.218520001997624e-01
-1.473756260113908e-01 3.678387614970148e-02
6.334480963861616e-02 -1.290450006320176e-01
3.367464897362363e-01 -1.675370339281639e-01
1.483496975475578e-01 -7.518714044638927e-02
2.730795900645249e-01 -3.816808403714780e-01
-6.746199381870970e-02 -1.183568722816938e-01
-1.660729820846413e-01 9.550400372671529e-02
7.004276249551476e-02 2.340682037634501e-01
1.625575656341550e-01 2.874296518657098e-01
-5.791245019950738e-02 -2.816779921114619e-01
-6.927148402158995e-03 -9.573148639207474e-02
-1.338360045534398e-01 -2.355215269443329e-02
-1.826615735659383e-01 -9.892619285850371e-02
2.910737869053252e-01 -2.100149670209318e-01
-9.677211921403171e-02 -7.380852840097960e-04
-1.158543163451068e-01 -5.856947706209262e-02
-1.279919725291877e-01 2.954861534067026e-01
-1.637203772225655e-01 1.178056452997000e-01
7.992786398764791e-02 -2.000691298514151e-01
9.617274976735884e-02 3.486473214754827e-02
1.174753690452410e-01 -1.100835243937806e-02
1.521721608081987e-01 -3.293491770460802e-02
1.770117122377287e-01 -6.536270577219862e-02
1.660786599035338e-02 1.241152656808126e-01
-1.058163430803434e-01 1.761803517114415e-01
-1.060415966741441e-01 -1.090215223725363e-02
4.757558218414693e-02 -1.472679775016687e-01
-7.050870275264676e-02 1.155906829456062e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 119
Component number: 0
Estimated condition number: 2.272923e+01
2.195288019565548e-01 -1.718883193414655e-01
-2.013864228479190e-01 -5.676870426778209e-01
3.058660686872637e-01 -2.598052672397973e-01
-2.429935540101680e-01 -2.260688031530266e-01
3.601504169653638e-01 7.257811845474840e-02
3.283631492977397e-01 4.986530391120386e-01
-1.047102511633702e-01 -8.719741852405417e-02
3.494752231766044e-01 -4.308162840742408e-01
1.159798492537699e-01 -5.200621765681743e-01
-2.623835709528961e-01 2.453069964688372e-02
2.959274204011071e-01 -5.930825991923643e-01
2.716187495309054e-01 -5.409791654710421e-02
1.060722867268998e-01 -6.240137722216147e-01
4.068143562704422e-01 -1.206497813895018e-02
-6.573934668866160e-02 1.432940788598586e-02
1.578639010695076e-01 -1.093935694868533e-02
2.588858087750063e-03 4.209836028942461e-01
-5.753608593340851e-02 -1.326804470151486e-01
2.969218595012832e-02 -1.336023408340127e-01
-2.230804153818125e-01 -2.134882191142451e-01
-1.170366455629013e-01 -1.237845366065649e-01
2.082849867417131e-01 -2.337886401439662e-01
-1.749561131116243e-01 3.770575881592416e-01
-4.170359471999456e-01 1.940057910004487e-01
1.287483294445198e-01 3.032339468608429e-01
-6.596840705313652e-02 1.315538436773276e-01
1.694118105935241e-01 -3.038537362168302e-01
-1.241896081945259e-01 5.178272913929924e-02
1.670689564733134e-01 -3.841821094742131e-02
5.464748529852628e-02 -7.662407878268648e-02
2.347072386268091e-01 -7.922530390678333e-02
8.325121170486198e-02 6.002519506789434e-02
-3.127797366441758e-01 1.398152026962240e-02
-1.750026226186530e-01 -1.253075300610871e-01
-1.978856489543689e-01 3.894798067417219e-01
-2.730284690229155e-01 1.918739794117778e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 120
Component number: 0
Estimated condition number: 1.042653e+01
-6.324656233368839e-01 -9.586741770501774e-01
-3.446501833820842e-01 1.111966603695665e+00
-1.005561749915046e+00 2.564612568284041e-01
1.379786339324699e+00 2.205921921608767e+00
-1.058350683993450e+00 1.530114682074390e+00
5.215090317972899e-01 3.302163910667058e-01
-8.640902111803100e-02 9.635087634599651e-01
-2.611846613679079e-01 -1.904522254273537e-01
1.978574123073985e-01 1.612095960446493e+00
3.776246101218460e-01 4.520134357144993e-01
4.252253016090418e-01 1.886310145696443e+00
-4.237651818361199e-01 -1.371317672462534e+00
-6.775468424219131e-01 9.748222840837030e-01
-1.498765701165640e+00 -1.315359858393991e-01
2.376103048202018e-01 1.659859605865040e+00
-1.278212347625776e+00 6.206606516885356e-01
4.390460170345428e-01 9.454133119280825e-03
-6.498457411097314e-02 6.688876875036189e-01
4.588057770651115e-01 -1.009299248251821e+00
9.217278154264648e-01 5.687813278182640e-01
-2.416916223420369e-01 7.710491701360224e-01
4.929369984608224e-01 -4.002541310706689e-02
-2.761098095860851e-02 -1.266260850145878e+00
2.213745109327583e-01 -2.707684660573880e-01
-8.029298110210262e-01 -3.384437688773977e-01
-6.361035896118696e-01 -3.255443573400797e-01
-3.952125608660521e-01 -6.225042555536621e-02
4.244503639136034e-01 1.707148487027746e-01
-3.572255557931556e-01 1.572106870434904e-01
1.260648436192903e-01 4.073383397068258e-01
-2.974659522077220e-01 2.319723329696099e-02
7.289678113183494e-01 1.070154838535294e-01
2.296654292702140e-01 -9.014354898544690e-01
7.280757746944536e-01 -3.296153420494161e-02
3.538304033263824e-01 -1.242280046039657e+00
2.373539825150425e-01 -4.083228409323859e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 121
Component number: 0
Estimated condition number: 1.633967e+01
-1.439963470666317e-01 -4.005852053220672e-01
4.623057829186564e-01 1.757628651944595e-01
4.359554543511363e-01 1.906713364705696e-01
-7.683378640431952e-02 -2.344611730613435e-01
-1.472044275180693e-01 3.452981564522717e-01
1.258064829444428e-01 -1.016882804836275e-01
-5.143219440482103e-02 8.148859250007673e-02
-1.317214622540518e-01 1.127427912961437e-02
-4.351262480587061e-02 1.714727671805178e-01
-1.743113228244550e-01 7.941115759169695e-02
1.342427309334228e-01 -4.757206696293222e-02
4.497540757646383e-02 -3.363579761877266e-01
3.322777943012606e-01 3.201770787241998e-01
3.020542554739815e-01 3.607658646221710e-01
-4.875778164506647e-02 -1.645434205838313e-01
-6.672205958586255e-02 2.846662815801188e-01
8.241000133931906e-02 2.638041964611761e-01
-7.997161842837522e-02 1.312630210467386e-01
-5.430637934298999e-02 -8.815405580387664e-02
-1.317281302432191e-01 8.172688204946776e-02
9.859160334409106e-02 1.070217940896365e-01
8.033391989781970e-02 -5.434339642150914e-03
-1.225653494306209e-01 -1.004000010186582e-01
6.659374057995142e-02 -7.451614179175355e-02
-1.365084913014964e-01 3.258359515744269e-04
1.741018595610369e-01 -3.314356163236341e-02
-1.070836359099112e-01 1.646196649375206e-01
3.610743006428371e-02 2.980463412642775e-02
-2.679537530510033e-02 -1.108509116967340e-01
2.304780850571677e-02 1.109546640009562e-01
-5.124680891685823e-02 -1.216550437496308e-02
1.009406956128702e-02 -1.414721112324070e-02
-6.390726047171284e-02 -5.246529070379916e-02
5.479909795623241e-02 5.088831970953868e-03
-8.810828842055382e-03 2.250148502707006e-02
9.445943551571957e-03 5.504234525684627e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 122
Component number: 0
Estimated condition number: 1.315933e+01
-2.005392255230528e-01 -1.011286170108272e-01
-2.729021366915340e-01 -8.781238037754877e-01
-2.556907122178296e-01 -8.804520499754818e-01
-4.459777544470226e-01 1.184824581250519e+00
3.113539934160789e-01 6.486218436833231e-01
-1.342680083208607e-01 2.994516765119484e-01
-3.540352198672530e-01 -1.425695721595948e-01
3.664552551931607e-01 -6.139539801061925e-01
3.370062032930344e-01 -1.583997269706299e-01
1.153945260524379e-01 4.758598723781238e-01
3.286813833959932e-01 4.012492104308661e-01
-1.525823539284206e-01 -3.627460389176376e-01
1.328238915552453e-01 -7.341142269403479e-01
-5.759001905626504e-02 -1.136640465214810e+00
-5.404887305571895e-01 8.040092527337785e-01
-4.339554416203611e-02 6.454543766832388e-02
3.026257805566998e-01 4.584668021932657e-01
2.315371327264756e-01 -1.994893841267188e-01
1.302505853325333e-01 -3.742462681843538e-01
2.780050950539201e-01 -4.659660090890493e-03
-1.118310850310484e-01 -2.888689471283086e-01
4.070794678133350e-01 -2.120062056796881e-01
-6.259201433103624e-02 -5.515483598871725e-02
-3.126221096496510e-01 -4.341690840180503e-02
-1.277515137441537e-01 1.130084589401765e-01
-4.233021015929722e-01 -3.570840754695224e-01
4.094445207586678e-01 -2.353249648669714e-01
1.076950837769904e-01 2.902657796449513e-02
-7.376846091689684e-02 2.851927873073282e-01
3.497909681086930e-01 -1.056923512598804e-01
6.933980747717088e-02 4.542230664682572e-03
1.421599279752659e-01 3.256357770969330e-01
-2.431950114309966e-01 -2.593133566092061e-01
5.808416325838124e-03 -2.112373685031153e-01
3.805776814649032e-01 -9.403294046600011e-02
-1.661702292827193e-01 5.121490729303908e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 123
Component number: 0
Estimated condition number: 7.158968e+00
2.105140945202794e+00 -4.170026983656197e+00
-3.855071494936691e+00 2.590805455364865e+00
-1.272458509708627e-01 -4.394917965833052e-02
3.155455728504453e-01 6.175497502006760e-01
-3.977019227777774e+00 8.056627093489506e-01
6.338069681357160e+00 3.314023069683123e+00
6.984382088126582e-01 1.958231717009984e+00
1.387052819397578e+00 -1.165583864895950e+00
-2.280332273012554e+00 3.132886273462720e+00
-2.183287633214231e+00 -2.993116210824806e-01
-2.841366721480195e+00 2.479216185388400e-02
3.315328307269105e+00 -3.448288230018769e+00
-4.354749913521293e+00 -2.773021550086519e-02
5.467153385947767e-01 1.589591166558717e+00
2.234033671163818e-01 1.006169887436610e+00
-3.447277104910990e+00 -5.414742090559872e-01
-6.171724193628984e-01 8.213073341228468e-01
-1.552968183803052e+00 2.638935037468633e+00
3.015969104359621e+00 -2.077313543254303e+00
-2.881993480497463e-01 2.293350869480931e+00
-1.871556560795467e+00 3.104590358806964e+00
1.307695906610603e+00 -4.191700355065298e-01
1.612030422529198e+00 -2.440719610406914e-01
-4.082231895489988e-01 1.907335931710174e+00
2.951440076326659e-01 1.303306389188185e-01
6.607876564103421e-02 1.148507751003607e+00
-2.245213089284523e+00 -2.203196494041393e+00
4.923716923875832e-02 2.052943524711048e+00
-5.637296586413324e-01 -1.973429380479832e+00
-9.892260258184978e-01 2.295036305124556e+00
9.326051567744669e-01 -1.578387473841171e+00
1.584637986540048e+00 -5.195374745458371e-01
1.400169402693597e+00 -6.883925135777207e-01
1.189827395945267e+00 9.918288714396070e-01
-3.378408070765563e-01 1.131785727767866e+00
3.270411990096313e-01 4.173012283338171e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 124
Component number: 0
Estimated condition number: 1.291773e+01
1.810538480240004e-01 -5.312583865719041e-01
-1.949466614707130e-01 1.370847673576173e-01
1.008268315592307e-01 -5.245712635588415e-02
-3.765258238377204e-01 4.780054118493421e-01
-7.073009653989685e-01 -5.531326926441665e-02
6.703523779072071e-02 3.693987011312471e-01
-3.466347205283901e-01 2.681651034037855e-01
-1.890797159824405e-01 -1.115918239488428e-01
-7.407285390740831e-01 1.899603029118351e-01
-1.336692240773970e-01 1.821111416587593e-01
-3.889038741881363e-01 5.949997028121989e-02
4.512769145091334e-01 -4.415201276663904e-01
-2.189940283714900e-01 5.350484258236861e-02
-5.472945988454927e-02 -6.711273383138333e-02
-3.485324804460621e-01 1.699928503025281e-01
-3.912498147945948e-01 -2.006882825069996e-01
1.988503690853935e-01 2.758182303952830e-01
-4.122720146504377e-01 1.424275804138584e-01
3.114284695105968e-01 5.391026037297447e-02
-3.237006907664669e-01 3.719379108067322e-01
-3.385049834932404e-01 7.444424599801511e-02
9.323796938445369e-02 1.490835531185714e-01
2.911622713759907e-01 -1.201988302979059e-01
1.028225221892025e-01 6.890552195691806e-02
-1.084700534403050e-01 -2.813370424315912e-01
8.187712361896619e-02 -1.907262582008262e-01
-9.814203800877067e-02 -1.420728233619092e-01
-7.939177804122742e-02 1.969938946158727e-01
1.987586499712024e-02 -2.332663446043651e-01
-2.505940550886296e-01 1.154629355825654e-01
-2.243810085137379e-02 -5.596494562012676e-02
1.574227541338692e-01 2.034511161874254e-01
1.681376619269334e-01 4.736955836068633e-02
5.457516276311698e-02 2.738780749243974e-01
3.612729531128775e-01 -3.403421144667981e-02
1.976102117819958e-01 1.616135383714213e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 125
Component number: 0
Estimated condition number: 2.480935e+01
-1.523099020800300e+00 -3.368828736164942e-01
3.493958308633055e+00 3.199241230139145e+00
4.566562553115679e-01 3.343275133009821e+00
1.291750963144188e+00 -4.563477091049746e+00
4.530825355735484e+00 -5.914784454734429e-01
-4.734785440260485e-01 -7.026807536874951e+00
-1.425197512930049e+00 -1.551590753259747e+00
-4.464985232709136e+00 6.305344082024537e-01
1.032967020230088e+00 4.285748022018305e-01
6.657258455908896e-02 -1.404514894388303e+00
1.392393115709826e+00 -1.210822417017407e+00
-2.144591768809675e+00 6.416051431984980e-01
1.753111876401737e+00 3.932251832539497e+00
-2.998982548935982e-01 2.742353550300994e+00
1.648742685383926e+00 -3.624073849869463e+00
2.779477964472640e+00 3.139856971768836e+00
7.869693647705798e-01 -2.051889152580411e-01
3.310026988318092e-01 -1.960414540225078e+00
-4.283327651634745e+00 3.643428214180108e-01
-6.516524673510340e-01 -1.339688799829642e+00
2.459232287902745e+00 3.729331927830172e-01
-2.131902631100903e+00 -1.679426173674167e+00
-8.136295611939730e-01 -7.364683124702622e-01
2.599319294252003e+00 -5.769799026955500e-01
1.177556958269339e+00 6.168372263614416e-01
2.680438837466934e+00 2.112317851392206e+00
-2.413267521813685e+00 2.624501015660040e+00
1.669404131967322e+00 -1.670475252292684e+00
9.130263217287347e-02 7.409549416666053e-02
1.534786628519793e+00 -1.268556971519629e+00
-1.451040983580818e+00 -9.871614636211872e-01
-1.995286776707918e+00 -1.086668176034703e+00
8.958293919141158e-03 1.865725778420130e+00
-9.526140379216557e-01 -4.275347464879165e-02
-1.368971904648445e-01 -7.052450398415121e-01
-7.204514170786500e-02 2.258138848389358e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 126
Component number: 0
Estimated condition number: 2.154119e+01
-2.891666314755653e-01 -4.746525176779060e-01
-2.852514110601938e-01 -1.721815488292968e-01
5.717658986842913e-02 -5.244670118380382e-01
-5.357463776039743e-01 8.210137575073259e-01
-5.873939676891374e-01 1.535690029523908e-01
1.904399081073632e-01 3.493597452107303e-01
6.352643534850264e-02 3.053551206511551e-01
4.392374714467884e-01 -5.525459023267055e-01
1.362096517994799e-01 -3.544875290259932e-01
-2.865805809701330e-01 7.482236317467850e-01
-1.505326892792309e-01 2.396517545966068e-01
8.062519808485748e-02 -6.351421934134375e-01
-2.839593236387557e-01 -2.246271773960360e-01
3.044486774884909e-01 -6.181839831249155e-01
-3.740122525071305e-01 6.266967078338658e-01
-3.405538860098880e-01 -2.843268075561644e-01
1.708459346400869e-01 4.791553038191546e-01
-3.838838755605783e-02 3.220189981169442e-01
2.839315040012207e-01 -2.995640560253353e-01
6.513433178938097e-02 1.140006687811260e-01
-6.519371403304551e-02 -5.353876300126374e-02
1.225777505022877e-01 6.018321723847755e-02
8.158180087723722e-02 6.468398062783624e-02
-2.731918094176846e-01 2.071928789363439e-01
2.869076651257204e-02 -3.271967400926487e-01
-6.806516777622856e-02 -4.883094577403402e-01
2.036247176203811e-01 -1.327068387442297e-01
-1.684396146428458e-01 1.322074042074235e-01
-1.103907219484994e-01 5.842005304570334e-02
-5.430111569979072e-02 1.932787249606306e-02
-9.548152266659013e-02 2.013290365757290e-02
2.868214047872283e-01 2.169328769769661e-01
-2.081928176957742e-01 -4.921801304663211e-01
1.101989377721954e-01 -9.202899346775953e-02
3.046682091816071e-01 3.478916866787332e-01
-9.549082815687127e-02 2.329209151735332e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 127
Component number: 0
Estimated condition number: 2.533633e+01
-7.971389924083138e-01 3.134280236668019e-01
7.389506888371641e-01 -1.074064689014179e+00
1.534651770836752e+00 -1.708607384681909e+00
-8.637047190865477e-01 -2.627457021910496e-01
-1.512442726252524e+00 2.743367080190496e+00
1.939389752254622e+00 1.310649381307427e+00
2.771515632540370e+00 -1.067765688596193e+00
2.344737422628302e+00 -1.944126763131038e+00
4.222657456996461e-01 -1.952529021497153e+00
1.154038551130140e-01 1.932450394842012e+00
3.301877137688302e-01 -1.118275414146897e-01
-3.471915160878353e-01 -7.278069561494058e-01
7.501552569326897e-01 -4.409312931510641e-01
2.775768956277829e+00 -1.093256893155027e+00
3.158618351170919e-01 1.850658778253167e-01
-1.304359714843319e+00 1.890616845361443e-01
-4.515602014271586e-01 1.240141625136999e+00
1.889060820641384e+00 1.329652493733048e+00
7.154848925388825e-01 -1.286216536856010e+00
2.412632087962674e-01 -4.069151197620867e-01
4.536090739119951e-01 -2.983870001013615e-01
1.336736159082050e+00 5.595006613907729e-01
-1.945173412995956e-01 1.119706212652963e+00
-1.047837239883684e+00 1.130556438494630e+00
-9.224526920321424e-01 -5.506940903687585e-03
-1.150693365029812e+00 -8.958176438472041e-01
1.047862162376063e+00 -6.757691322410615e-01
-6.070061745112898e-01 1.254234694173419e+00
-2.145804030708711e-01 2.225467217816846e-01
7.349534287960668e-02 1.221940715190025e+00
8.240254211161736e-01 6.140433300172519e-01
4.850739341647011e-01 -7.126483624157934e-01
-2.282943015845578e+00 -9.346566231102487e-01
3.341075531841164e-02 -1.121455509053853e+00
2.985392798335814e-01 2.108264265328438e+00
-3.141333630676710e-01 4.699011860958424e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 128
Component number: 0
Estimated condition number: 5.457494e+00
5.435949893246760e-02 -1.768869599060178e-01
1.412867021449705e-01 -1.432396500005444e-01
2.239236187711232e-01 -2.792395449858848e-02
-8.251141013574197e-02 2.731278517236779e-02
-4.351334807183005e-02 3.169924892981942e-01
7.905529498068602e-02 2.075760616259782e-01
-1.408791915360904e-01 -8.144993178274927e-02
-9.628657217833483e-02 -2.322634348261298e-01
-2.878723886216357e-01 -1.292125454286228e-01
3.636920065905298e-02 7.796098960348449e-02
1.858538103024963e-01 -1.577447036818346e-01
1.231081197917526e-01 -1.533329564612057e-01
2.254511574675890e-01 -3.586637148499884e-02
9.168767845319575e-02 3.424226713734092e-02
-4.988595725964274e-02 -1.135380195941656e-02
-1.025155364801720e-01 1.493722454651781e-01
1.352380434431641e-01 2.972837576427397e-01
-4.965872302947082e-02 -6.003419439199829e-02
-1.599243570893614e-03 -6.052269338911842e-02
-2.188217843996160e-01 -7.590668711932619e-03
-1.065119570863481e-01 -6.298740129253017e-02
1.895943667877266e-01 -2.177007936742954e-02
-3.465868829590352e-02 3.067627778389781e-02
-3.321581660132487e-02 4.122392481595432e-02
-1.744409410629099e-01 5.004776031202624e-02
-7.351568823660794e-02 -7.718211259163880e-03
3.912999426375843e-02 -1.088722753212129e-01
-1.964349530992721e-02 1.071211023139551e-01
1.023020794752909e-01 -6.169877918142645e-02
-1.269319060282208e-02 4.888124176609476e-02
9.691191623100351e-02 1.796607658200125e-02
5.578957260091685e-02 3.848071824455103e-02
-2.116946250816948e-01 9.718726414843257e-02
-7.992498343953389e-02 3.706678493710994e-04
1.175209845395334e-01 2.264364349322315e-02
8.537730127534941e-03 1.198566644577777e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 129
Component number: 0
Estimated condition number: 7.870575e+00
-6.407802037397528e-02 -3.873650163495587e-01
5.953407833568723e-02 -1.413107308502007e-01
2.142088437743648e-01 -1.562661260932598e-01
-2.718339892269093e-01 2.517332846956614e-01
-1.560079642730972e-01 2.463096055239725e-01
8.423797358538079e-02 1.856433906119848e-01
-1.763172132520480e-01 1.287840318594141e-01
8.190326590467183e-02 -1.781136196515342e-01
-2.099753446516815e-02 3.962851357483758e-02
-1.833681154201222e-01 2.083279422397555e-01
5.624868390223276e-02 2.629672897616108e-02
1.322909746258760e-01 -3.758646875032521e-01
1.095773947456932e-01 -9.201394420277659e-02
1.960699999114929e-01 -8.937444177016954e-02
-2.535352418415383e-01 1.787609415634844e-01
-1.053252726211441e-01 5.574124114118950e-02
1.309504297747330e-01 3.304420421626711e-01
-1.130192336187032e-01 7.990721301208187e-02
1.094875066621539e-01 -1.320470612223346e-01
-6.872599981329078e-02 1.096014969136049e-01
-5.860987344152494e-02 6.712756053546230e-03
1.514040638387950e-01 -3.781007076009509e-02
-3.887940333817694e-02 -3.978190867960621e-02
-9.906251051219471e-02 -1.345450205479695e-02
-6.524712515870458e-02 -2.159929607929495e-02
2.590565311965125e-02 -1.505930050055472e-01
4.645383115494581e-02 -2.703264197558660e-02
-1.099251748096736e-02 5.297607210826859e-02
-2.581646377513742e-02 -4.533017791291365e-02
2.719766207681160e-02 3.784226233218159e-02
-8.098116994622090e-03 -2.957485842497937e-02
1.004325520981472e-01 1.357498293494423e-01
-4.711064479535286e-02 -1.360261939470042e-01
4.842385349135786e-02 2.706329427232604e-04
9.914116640655597e-02 5.235000256998613e-02
-4.109736720536162e-02 8.088709421470054e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 130
Component number: 0
Estimated condition number: 1.371929e+01
2.422439708160373e-02 -2.755804682296322e-01
5.657988841843010e-02 -2.280987889857488e-01
2.662828358515228e-01 -8.250892048711343e-02
-1.571685458233343e-01 3.579546018983467e-02
-8.375973265998246e-03 1.878401762581757e-01
9.132935134375733e-02 2.969961279276764e-01
-1.392633699015900e-01 8.423140257085659e-02
1.127255900708939e-01 -1.825151698615343e-01
7.901099574719184e-04 -1.276033339258065e-01
-1.677766364269211e-01 1.027594062746221e-01
1.931563955926506e-01 -1.799940685771874e-01
1.567907775359602e-01 -2.204964557421944e-01
1.706113505476203e-01 -1.833865481246967e-01
2.089490290214740e-01 5.615249057192757e-02
-1.288925758857853e-01 8.853181944947192e-02
-1.738434691554173e-02 5.916020156036188e-02
8.160820495920890e-02 3.147235770590713e-01
-1.152624131255235e-01 1.103314618468570e-02
6.066271323404260e-02 -8.933666912814595e-02
-1.345421760393296e-01 -1.315616623566794e-02
-7.421745369585120e-02 -3.544008830945770e-02
1.547365233667108e-01 -6.602923449546204e-02
-1.189615647622007e-01 6.985373378279000e-02
-1.810304782133631e-01 1.264008827497763e-02
-5.089835444739649e-02 7.606933055429677e-02
-7.336626416248222e-03 -4.771166256951719e-02
8.575137876204600e-02 -8.513741279374082e-02
-6.087107131330319e-02 3.490039823756121e-02
6.170437332704064e-02 -4.606527637629812e-02
3.070825640282512e-03 -2.209253866538732e-03
6.389652907359003e-02 -7.025699417099858e-03
9.669990348851343e-02 9.673166961180267e-02
-1.379979425730901e-01 -7.390695220899156e-02
-2.267187498446918e-02 -3.326259870726044e-02
-3.785028256243306e-02 1.021119496571590e-01
-9.845694237778965e-02 1.038329466580222e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 131
Component number: 0
Estimated condition number: 4.872493e+00
1.144662165898246e-01 -2.151478725917857e-01
3.663982252286573e-02 -1.144464017111040e-01
1.886812233648908e-01 2.482211042451098e-02
-1.534408588009132e-02 -4.068719958885222e-02
3.791230845091671e-02 2.244123805368475e-01
1.599096039420638e-01 2.388367217383009e-01
-1.748627031894786e-01 -4.147012974272802e-02
-9.822921703246984e-02 -2.489325996213676e-01
-2.571026229785998e-01 -1.468610847778468e-01
-1.796243747773472e-02 1.159268942080738e-02
2.059785911426021e-01 -2.483096880020835e-01
1.687593193485370e-01 -1.404663262377116e-01
1.362698943015783e-01 -7.916788888072886e-02
5.190305277727841e-02 1.162073011967919e-01
5.279375776124887e-03 -1.585971531041226e-02
-6.568907056646359e-02 1.375415872555192e-01
1.207639778891734e-01 2.914446058226750e-01
-1.057565022533695e-01 -8.410451040677344e-02
-1.718286096336256e-02 -7.211887541203897e-02
-2.370147470459016e-01 -4.081019010274708e-02
-1.295779697709899e-01 -2.635086438408069e-02
1.627750781878535e-01 -8.381175625694733e-02
-5.042766630516182e-02 6.189783359661950e-02
-6.678330831289306e-02 7.448633849114955e-02
-1.045004914881763e-01 9.589170318016579e-02
-4.895020895955253e-02 7.729052892735107e-02
-6.555568050735920e-03 -1.496669515459096e-01
-2.207908072705036e-02 8.557686636981764e-02
1.298142769787474e-01 -8.055951999492514e-02
-1.824870099494663e-02 1.546338784120800e-02
1.086329982854215e-01 -2.572917071702648e-02
6.960726741774691e-02 2.996300749508348e-02
-1.926826004778176e-01 1.088230652809252e-01
-9.764088754198941e-02 6.897403104867535e-03
4.104428019845075e-02 4.173612792581109e-02
-3.069690253840349e-02 1.320341462049404e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 132
Component number: 0
Estimated condition number: 2.126813e+01
1.492692930738039e-01 -1.719333988602614e-01
1.031064876218759e-01 -2.423627281101539e-01
3.256476837068023e-01 2.186497696225760e-02
-4.997329769884063e-01 -6.508493563128417e-02
-8.376152423078954e-02 -4.437420230254722e-01
-4.160962493699770e-01 1.591939521036387e-01
-4.313660864493967e-01 9.827573006360150e-02
-1.912322368543470e-01 9.152815215860607e-03
-4.022661327501676e-01 -3.525105353480849e-01
-1.783603638757628e-01 5.673816081615287e-02
-8.044902405164803e-02 -4.020526542193173e-01
3.112402718950480e-01 1.418722050736225e-02
2.029406134398076e-01 -1.707716678174107e-01
1.589365800882659e-01 4.994746359148236e-02
-3.251124706341099e-01 -1.524024534647059e-01
1.737145686228256e-01 -2.332918442664046e-01
1.515562328690164e-01 2.553573953309974e-01
-3.851891731824966e-01 -1.711826720065620e-01
-2.636700021677583e-02 3.340159982137935e-01
-4.561262727845145e-01 2.069795270050533e-02
-1.507747314826289e-01 -2.354472941541008e-01
-1.091111547301281e-01 8.291193565561247e-02
3.852983863919538e-02 1.474925227946577e-01
-2.541778240898067e-02 -3.569593405228910e-02
8.523662899261565e-02 -1.408297169323885e-01
2.316607724906370e-01 -1.296935131891954e-01
1.131007291490390e-01 1.982691490294382e-02
-1.769785801287315e-01 -6.068330629868723e-02
1.636753724139839e-01 -1.198151773146687e-01
-1.884242282241008e-01 -1.940806381035673e-01
-4.264160528133102e-02 2.270155043425249e-02
-3.245334154501151e-02 2.340562819293072e-01
1.704810463190682e-02 1.720063280437854e-01
-1.571833275101572e-01 1.702420054934941e-01
1.234978321032270e-01 1.131210356333791e-01
1.888304869245117e-02 2.410340534652617e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 133
Component number: 0
Estimated condition number: 5.763069e+01
-0.100820299172178162050e0 -0.255136086772357168775e0
0.296525604860379250809e0 -0.217680770895653176465e-1
0.338274608500406122666e0 0.215419773396238030984e-1
-0.178305353311428919390e0 -0.116155346116790287906e0
-0.550144817109676837724e-1 0.251366733776242524110e0
0.741298165517366110976e-1 -0.246288862003771632981e-1
-0.667797364818267346403e-1 -0.358737034773842784431e-1
-0.850620952066360834493e-1 -0.193060223529732431818e0
-0.108730975892204057683e0 -0.155786032489081772179e0
-0.922353067373485318792e-1 0.170545999988486109104e0
0.144694529676652939903e0 -0.151230100695813731389e0
0.426052677392374143588e-1 -0.226352284005154154236e0
0.264813352863853061384e0 0.110561953241552474729e0
0.272737472278068488618e0 0.988757061833908596488e-1
-0.652365258248975716168e-1 -0.957853624602228618533e-1
-0.314225848041681196981e-1 0.165914587707573864893e0
0.119785790971388848143e0 0.319400370916939063459e0
-0.284786300384744402390e-1 0.161091518364292198364e-1
-0.819827504802614195954e-1 -0.662560944043417669334e-1
-0.189430509183964260056e0 -0.217734478051840464428e-1
0.431071113938697379506e-1 -0.383861227475305983913e-1
0.829393914991517977668e-1 -0.192333842040774722346e-1
-0.738050852241270559400e-1 0.353292147178787497342e-1
-0.347751872308097286570e-2 0.314274323032444800278e-1
-0.897729720144556906874e-1 -0.147426641194693352678e-1
0.799295732955009754177e-1 -0.593276168611163221493e-1
0.199901455094727188936e-2 0.426344303915762687474e-1
-0.210746813035199618771e-1 0.484683918235870690722e-1
0.411653924684001625467e-1 -0.538409900377990639501e-1
0.137673762656211825301e-1 0.276635018320053658872e-1
-0.350024960292297403001e-2 0.674706383311950687122e-2
0.149727087985471751536e-1 0.165789853986205416956e-1
-0.203675309160669776453e0 0.620567430356549032531e-2
-0.515057858883424624037e-1 -0.286580771095125341879e-1
0.891069017659126064439e-1 0.126103387033317642182e0
-0.218324578006394900180e-1 0.144879014150626946842e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 134
Component number: 0
Estimated condition number: 2.198844e+01
-8.071237560937128e-02 -2.007925218010439e-01
2.563869945916194e-01 -1.688050507803684e-01
3.408127134697535e-01 -1.007337346299444e-01
-2.941927949202464e-01 2.338856682492378e-02
-1.407415258547746e-01 2.340495294817828e-01
-2.903637880972363e-02 1.092295355577743e-01
-7.328021808476463e-02 -3.405058974362066e-02
2.012357176523434e-03 -2.011127477201071e-01
-1.526194255553797e-01 -2.189189513207714e-01
-6.989688100856692e-02 2.308414575469663e-01
1.043862766681175e-01 -1.227364096728392e-01
7.681175203723647e-02 -2.052352107509856e-01
2.842604193229141e-01 -1.239029210487440e-02
2.942816049892134e-01 -4.283532326896496e-02
-1.652392683839995e-01 -2.066011423953280e-02
-5.598256435104654e-02 6.658962046937678e-02
1.230693903022235e-01 3.338904615431859e-01
-3.003936496738890e-02 2.031835011758926e-02
-9.537328391447403e-04 -2.566193244556719e-02
-1.950251527620732e-01 4.168654296494621e-03
-8.287316120098174e-03 -1.114499949382660e-01
1.191954537428237e-01 4.215259881502202e-02
-4.654718564010391e-02 6.304368916261645e-02
-5.425833282524723e-02 2.128606948140936e-02
-1.189406885174841e-01 -5.255268283923967e-02
2.316270822303450e-02 -1.552053077875033e-01
1.053252675733763e-01 4.460234712288343e-03
-6.933779502605723e-02 7.122164474470723e-02
4.439401047788949e-02 -3.687763086760912e-02
-1.885466221998394e-02 2.590596154234729e-02
1.794016392614568e-02 5.065678569933333e-02
3.513818094768600e-02 7.375337861890648e-02
-2.105576176090801e-01 -1.496476992922443e-02
-5.044448124715065e-02 -2.309685776639855e-02
1.405000933902193e-01 1.401181128491621e-01
-1.065869320398603e-02 1.523117246225449e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 135
Component number: 0
Estimated condition number: 2.417828e+01
3.159149347953068e-02 5.137649031516881e-02
-1.307316105232496e-01 3.312308157646750e-02
-2.617980519716651e-02 -1.152492161367768e-01
-1.085894159394137e-02 2.021872925972123e-01
-2.774736449093365e-01 2.861459205534282e-01
2.892447433229687e-01 1.850021422250806e-01
1.156745097327830e-01 -3.500728777353197e-01
-2.637951812214628e-01 -8.339455461676508e-01
-7.850048936428249e-01 -8.593438324438177e-01
3.681236917917428e-01 4.236546692770485e-01
9.390502667111184e-02 -2.785110987656837e-01
4.204219128532920e-02 -6.187046578365227e-02
-1.247359062757332e-01 8.731611140979229e-02
-7.862340184640933e-02 -3.271995245371283e-01
2.505494337103297e-01 3.848295985083544e-02
-3.784901345873873e-01 6.482647201994651e-04
2.530892627878951e-01 4.083476155101093e-01
1.346283368284070e-01 -1.126503980265749e-01
-1.244335412834539e-01 -1.230437005737900e-01
-4.231222711835382e-01 -2.064525433631716e-01
-1.939363030992399e-01 -2.114545263408991e-01
1.518938323730602e-01 6.385115513152791e-02
2.157974830556776e-01 2.438189608130879e-01
5.563187269280614e-02 4.652660981161503e-01
-2.182773064882410e-01 -2.023182734196080e-01
-2.822248997759406e-01 -2.798169583209724e-02
4.066203955136144e-02 -3.677998543102313e-01
-1.416413678906137e-01 3.100405171332821e-01
2.515801540977422e-01 -1.471942065374356e-02
-1.656321829226176e-01 3.700661614971257e-02
1.510048895599727e-01 8.159036248076583e-02
1.302446675244804e-01 -9.773242920424625e-02
-6.784634227023746e-01 2.626350788802345e-01
-2.979411797147343e-01 -4.634802238285354e-02
5.090357380615080e-01 2.880662974212984e-01
9.950573026216668e-02 4.117242364355994e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 136
Component number: 0
Estimated condition number: 3.308365e+01
5.263400310981928e-02 -4.494994824480162e-02
2.311827970930244e-01 -1.457137631245809e-01
2.186639841173711e-01 5.086483724164606e-02
-2.070198127293726e-02 -2.343503996475836e-03
-3.392412385356834e-02 2.653964119942712e-01
-9.945404569828303e-02 1.870604443557057e-01
-1.567746408039828e-01 -1.228351626445904e-01
-2.083613368537652e-01 -1.928231256826637e-01
-3.891518732273289e-01 -2.367707256711152e-01
1.506841850948397e-01 5.947558897849262e-02
2.460822844164814e-01 -1.908367028192050e-01
7.907030048479648e-02 -2.670209183495415e-02
3.156368315295073e-01 2.374469008055236e-02
-8.545407183583077e-04 6.496454319966799e-02
2.472651863024061e-03 -6.459407933664288e-02
-7.192904773243217e-02 1.403999523750080e-01
1.591652771461129e-01 2.546030352430941e-01
-5.340519316133496e-02 -1.294903170292945e-01
-6.821639653510031e-02 3.863976942338566e-02
-2.819633924083667e-01 -6.195636865352028e-02
-1.139366283936360e-01 -1.435080365937735e-01
1.525270004328193e-01 3.679558880601855e-02
-4.315863348544923e-02 3.548242920634740e-02
1.121720297301754e-02 1.172575975861795e-02
-2.292223856494696e-01 9.276851673794384e-03
-9.684314113972720e-02 -2.053406113288744e-02
8.010342283701445e-02 -8.502856127577274e-02
-5.024800282951447e-02 8.482527597256319e-02
1.605373896798033e-01 -4.149237150152806e-02
-5.892396551625900e-02 3.285879318078753e-03
8.919525545411970e-02 8.318477198596275e-02
3.347345986542701e-02 3.888802732501048e-02
-2.641031656030713e-01 1.713973345753850e-01
-1.306062256483077e-01 1.213875402531873e-02
1.493025520401531e-01 -3.482269274954445e-02
4.543381034409569e-02 1.424277964900730e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 137
Component number: 0
Estimated condition number: 1.496706e+02
-3.800415132403496e-01 -2.489615633838634e-01
-1.124557296384245e-01 -4.903733846983881e-02
-5.655956918130817e-02 1.827562753698513e-01
6.074085623441476e-01 -3.364834691588514e-02
6.868047584659387e-01 1.194510338423991e-01
2.653050339401691e-01 8.082213654936983e-02
7.104873818334123e-02 3.700821509140313e-01
3.156544785922128e-01 -4.325072006993468e-01
1.159147449661721e+00 -5.446188324092980e-01
-3.120068958860474e-01 1.907077110685614e-01
9.289516299798422e-01 -2.201905280287135e-01
-3.414630935641322e-01 -2.206717977497957e-01
-4.704598945242902e-02 -1.532341800801549e-01
-6.379289272408434e-02 2.815557795621488e-01
4.250677410696396e-01 4.731041275984147e-01
2.857451508668559e-01 2.455473392118427e-01
5.668089639697568e-02 2.823556252394921e-01
2.046006428393047e-02 -1.664144674620061e-02
-3.318655295829029e-01 -4.512420982176951e-01
2.790925693081674e-01 -5.512834874267294e-01
2.375296370193820e-01 4.850362416064675e-02
-4.871332844587639e-02 -4.400611975065606e-01
-6.074374620361824e-01 1.256819944094723e-01
-5.078989285592587e-01 6.527964861729202e-02
2.206376842853462e-01 2.411040991072404e-01
-5.332660406430977e-02 1.387986362348028e-01
7.480119457714161e-02 -1.752720429150798e-02
-4.847708436720632e-02 -3.072856491434767e-01
1.012464285185989e-01 2.539549488290098e-01
2.201164980041522e-01 -3.399388416635470e-01
-9.376402332268566e-02 -2.599321574570749e-02
2.560967515727776e-01 -5.560089555185277e-03
-4.392886377040812e-01 -5.405463767023763e-01
-2.223581880418418e-02 -4.016028170176741e-01
-5.540016825365841e-01 1.408319739184955e-01
-5.204939911866172e-01 1.153335277715163e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 138
Component number: 0
Estimated condition number: 1.884476e+01
1.785350301329713e-01 -9.573820464273854e-01
-1.638878303414332e+00 1.220547260562360e+00
-7.990419931376249e-01 -3.332502933653427e-01
1.561229563751443e+00 4.633017635897771e-01
-6.365357214310855e-01 2.417035290044633e+00
4.040548532986176e+00 8.191233801815686e-01
1.424804692468426e+00 -5.688160650832659e-01
4.247075125730816e-01 -2.667104253427643e+00
-6.686579329627311e-01 -3.130536993441063e-01
3.916209193513530e-01 6.607371576347136e-01
2.819090199685694e-01 5.543719366748982e-02
1.076630783159512e-01 -1.382156247745933e+00
-1.876852496940985e+00 3.731573009843075e-01
-2.143762268542881e-01 -2.290010587089197e-01
1.646455759971893e+00 8.116370643759974e-01
-1.954915505368953e+00 9.301731620906141e-01
7.310354854295320e-02 8.790743096262111e-01
9.623289921717202e-01 7.435399377805737e-01
3.236732157212661e-01 -2.159505528258252e+00
2.318575946732094e-01 -2.099035344861274e-01
-3.927788429113098e-01 1.096351752898366e+00
1.131401050242685e+00 -7.332317872475045e-01
4.370109040170836e-01 2.270870979125816e-01
-2.151473097976057e-01 1.758002430904380e+00
-4.398180181739135e-01 4.276211133267574e-01
-1.186033892762760e+00 9.374511531108343e-01
-9.213320687654458e-01 -1.572047849353925e+00
3.117520752579400e-01 1.294465138518914e+00
3.960476057740087e-02 -1.978291355076915e-01
2.146537408657850e-01 1.090168525538940e+00
7.896412156737080e-01 -5.301272277569683e-01
8.494784928340842e-01 -1.033251181665474e+00
-1.475640093605494e+00 -1.616268415774243e-01
-2.638617755053552e-02 -5.380165391910142e-01
3.817529189683469e-01 8.385422628875092e-01
-1.243121615002749e-01 3.713407481582138e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 139
Component number: 0
Estimated condition number: 1.872382e+01
-2.458626004398007e-01 -2.401685069575637e-01
6.734203825895756e-01 -9.671100956337358e-02
5.659845249825883e-01 -1.957173155958039e-02
-3.243680609778717e-01 -2.164602536716462e-01
-8.347008396981165e-02 4.784936294029803e-01
-7.052811807295301e-02 -1.690763186962847e-01
3.910362747385904e-03 -9.336172844356484e-02
-2.398357273793955e-02 -5.314029121080140e-03
3.617346773299927e-02 3.571256894015100e-02
-1.101377001246310e-01 1.979781047196209e-01
1.668492865636476e-01 -1.365227293828745e-02
-5.866860020132243e-02 -2.649052857035496e-01
5.994245412096391e-01 2.125049781930649e-01
5.178630716362688e-01 1.226778577368139e-01
-1.993546012627540e-01 -2.083188728594401e-01
1.711959320933742e-02 2.936093028276499e-01
8.603162325317959e-02 3.183602695572517e-01
8.432596731946651e-02 8.860152859161349e-02
-7.825463428614693e-02 -4.698106854207830e-02
-1.065312068413785e-01 5.130589796697895e-02
1.855141642835229e-01 -5.623191622640529e-02
1.336261474911088e-01 5.514272005203932e-02
-1.527568625992973e-01 -4.333763950995376e-02
3.897644992344131e-02 -1.299036347340908e-01
-1.944322285533534e-01 3.447601355317603e-03
1.319457475482719e-01 -1.784099422534003e-01
6.802305371559735e-02 2.316220695667388e-01
2.419469433879799e-02 3.040107505298301e-02
-5.747998857446780e-02 -3.462840590525932e-02
9.602102252622824e-02 1.103506077608866e-01
-3.645129952522432e-02 6.617392012446005e-02
-6.569787094994592e-02 1.524803505233962e-02
-1.651130784275316e-01 -5.447263782352366e-02
2.719772260067592e-02 -6.464177919532564e-02
8.032317371650791e-02 9.056177567972015e-02
2.448502786515101e-03 5.150899808873521e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 140
Component number: 0
Estimated condition number: 2.523706e+01
3.982530788479988e-01 -3.323014162960153e-01
-2.765239982210566e-01 -1.412909797694918e-02
-6.908600990711400e-01 -2.489159397741574e-01
-3.354286694877634e-01 1.663236840942039e+00
-4.292792953882347e-01 3.940464195330354e-01
-6.288292200873213e-01 2.407720225399046e-02
-1.337849996327780e+00 -1.421600375050521e-01
-1.146422267092068e+00 3.408273719037364e-02
-1.675655595135946e+00 1.137966042035871e+00
6.991384339911244e-01 -1.427545074311573e-01
-4.869484671760764e-01 8.410018107731334e-01
3.571841876225849e-01 -3.567816399582545e-01
-7.895896213607090e-02 1.022365577534994e-01
-1.245818250256358e+00 -8.661860853760082e-01
-7.927705662765092e-01 4.525768645459825e-01
-5.316284257237935e-01 1.211554168481991e-01
6.651711226744014e-01 8.218716938920581e-02
-4.456931405738612e-01 -4.826812234512958e-01
2.656405592292183e-01 2.081596262993687e-01
-2.887749600145979e-01 7.851444788246853e-01
-7.120167853998709e-01 -7.010855909752314e-02
3.197642241601830e-01 1.085596748209056e-01
6.998689200953726e-01 -7.921929187240275e-01
7.403304165136601e-01 -3.256167267401426e-01
-5.432569423825198e-01 -2.679898744525557e-01
-2.484473717242880e-01 -1.898408651588511e-01
-2.118696533753730e-01 -1.921618789095565e-01
4.062023746222450e-01 2.276553400700115e-01
3.435470962917429e-03 -1.611111840161909e-01
-1.875799481141439e-02 9.240098546122762e-02
-3.628460763789527e-02 -1.195523730480002e-01
-3.133105192996408e-02 4.707621477201870e-01
6.072817791193996e-01 6.649104424779270e-01
2.551795911470089e-02 6.033515923143363e-01
1.187962220071954e+00 -1.144067042924003e+00
6.612381252896572e-01 -1.238637167202423e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 141
Component number: 0
Estimated condition number: 1.502834e+01
-2.435468659540095e-01 -2.119423569363407e-01
7.790950937698757e-03 -1.418960034757993e-01
-1.126660470819913e-01 -6.292312280866984e-02
6.122532471913769e-02 4.540901252546191e-01
2.884536711998207e-01 1.772445642582502e-01
-1.637821705478950e-01 -4.964044731594657e-02
-3.059495926923336e-01 1.394602102624899e-01
-7.927778588676865e-02 -2.796566459053918e-01
3.161893150673495e-01 -1.623125959328964e-01
-2.229576093011661e-02 2.239218169224331e-01
4.192128284556224e-01 1.086295992847313e-01
-1.780000264100139e-01 -2.432666376608335e-01
8.975695661706284e-02 -7.635883770607391e-02
-2.100251016517266e-01 -2.069337880069254e-01
-7.849431076831703e-02 3.899120024481261e-01
9.255437101754102e-02 1.507793017637745e-01
2.444726034339777e-01 2.658777288967912e-01
-5.291124044146767e-02 -1.432218336515899e-01
-1.710281883020435e-01 -1.780034329782452e-01
8.053579315177115e-02 -1.404020986753116e-01
3.209487967985068e-02 -9.530770531217332e-02
2.862929021317709e-02 -1.903300863985401e-01
-1.931174541877899e-01 -1.009242467636768e-01
-1.132640884648860e-01 -7.300551612995546e-02
-5.165400709165538e-03 3.937092241105298e-03
-5.400964838206300e-02 -1.033063171445799e-01
8.335079892912874e-02 2.480245022851135e-02
5.054159294366829e-02 -1.505144863053827e-01
3.673643539195948e-02 1.540395431034924e-01
1.515554236153338e-01 -2.179193616642482e-01
-1.159213841206094e-01 -3.605980336066475e-03
1.063832553294155e-01 1.658943478500111e-01
-1.625261146022321e-01 -1.890535706955634e-01
-2.247427144697703e-02 -1.135252605994649e-01
6.608411352673045e-02 -1.412916587985490e-01
-1.466278141876017e-01 8.062851547787782e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 142
Component number: 0
Estimated condition number: 5.863996e+01
-1.022119731491583e-01 -4.963974423405731e-01
4.251346721008318e-01 1.609952782059102e-01
5.072597274833338e-01 1.162838178403334e-01
-1.802465932702219e-01 -3.296221966582900e-01
-1.391149629152991e-01 4.107230234205126e-01
3.302410471001945e-01 -1.028327081856997e-01
-1.468315518001154e-02 3.533132920517568e-02
-4.829603820061287e-02 -3.993104510671393e-02
-3.237654484954455e-02 2.341823577147326e-01
-2.673808296372907e-01 6.997580678390980e-02
5.403809403797288e-02 -9.686611985530863e-02
1.141049040522264e-01 -4.148499845416283e-01
2.966548707029996e-01 2.663220477746551e-01
4.659738095517534e-01 3.578910088958634e-01
-8.737067119878697e-02 -2.228691066515340e-01
-8.477259253206315e-02 3.133644115421388e-01
4.645360221500405e-02 3.198791474864608e-01
-5.095170862536040e-02 1.752916608524619e-01
-9.485553948684368e-03 -1.577921583536618e-01
-1.340357882405022e-01 1.251668880989139e-01
1.088522575294311e-01 1.678870466448774e-01
1.282358101885629e-01 -5.412166987755453e-02
-9.458900349212235e-02 -6.084613535011323e-02
4.721625059869017e-02 -1.894500762608980e-02
-9.204949020109732e-02 6.344283498324757e-02
2.084081540189978e-01 1.302321584421735e-02
-1.548646252433490e-01 1.316886804816469e-01
6.346607630076623e-02 8.180784421918343e-02
-6.487459233701548e-02 -1.565638146931627e-01
6.313708807972380e-02 1.798472779987728e-01
-9.323364180928009e-03 -7.844396650064303e-02
-4.848258774585040e-03 -4.634054909023692e-02
-4.670070864937668e-02 -4.697560137651949e-02
6.752650829095387e-02 8.174837690642055e-04
-2.449218857792165e-02 1.270664609394432e-01
-1.044093620023676e-02 5.197925618590547e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 143
Component number: 0
Estimated condition number: 3.768970e+01
2.011979679834640e-01 -6.707735438228034e-01
-5.220653221019251e-01 -6.618511975354833e-01
2.977309538903343e-01 -7.312422425828399e-01
-1.081930904388122e+00 4.115382505759739e-01
-1.473685023897945e-01 -2.269219987903926e-01
2.893808681304422e-01 5.384767344997615e-01
-3.823073743434007e-01 2.426670135503881e-01
6.111838425306372e-01 -3.231909129660606e-01
1.070731827538647e-01 -7.615415226765909e-02
-6.986498116557829e-01 3.005939647194910e-01
-4.071749859484873e-01 -2.279292707839877e-01
5.708804220209909e-01 -5.417109796714641e-01
-2.354223426735348e-01 -8.676106946362084e-01
6.734254763409069e-01 -5.329624888404987e-01
-7.994706430170402e-01 3.205704781087448e-01
3.462512253982650e-02 -4.027871136215504e-01
5.021479121611963e-02 5.385676791240904e-01
-3.156985948251932e-01 1.129211728792097e-01
4.361501565554012e-01 -1.200587849814345e-01
-1.279997948737001e-01 2.720182315498897e-01
-2.133731011451294e-01 -3.624614225150516e-02
1.636917521767886e-01 -1.546037811522620e-01
1.193788666293953e-01 2.464835560250117e-01
-4.172449568809641e-01 1.347274752889766e-01
3.557843171811311e-01 3.922074591241309e-02
1.885714802948204e-01 -2.430688998869663e-01
1.662511599423769e-01 -2.324485568086797e-01
-1.181177137715079e-01 8.147893091233822e-02
-1.051124162204074e-01 -1.377519583046031e-01
3.273573311606785e-02 -2.318036162378990e-02
6.533766112694180e-02 -2.331805464684498e-01
1.158444994332000e-01 3.598350477034908e-01
1.985888074978666e-01 -2.423992737262826e-01
5.361694503250430e-02 7.294784227564892e-02
7.174465868258612e-02 4.840500574446427e-01
-2.028847185772585e-01 1.652332251685354e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 144
Component number: 0
Estimated condition number: 1.074030e+01
5.577873360117822e-02 -3.715533845979868e-01
3.138745396260903e-02 1.877429019455584e-01
-4.275603408658823e-02 3.727225823971489e-01
4.334454839014656e-01 1.281940612343517e-01
1.467867395359160e-01 1.733445353396671e-01
9.195822041094912e-03 1.396604814364827e-01
-4.139599359624591e-01 2.848870510211065e-01
-3.275695329767712e-01 5.455098750555487e-02
-4.191982687421843e-02 3.388360506365609e-01
-3.279683509991593e-02 -2.070564073942597e-01
3.867603726979507e-01 6.676051341902689e-03
7.938757864475157e-02 -2.232573619923038e-01
6.460003297926742e-02 1.575847142536886e-01
-4.232731610613775e-01 4.314807379305094e-01
1.019643200739949e-01 1.657401705303817e-01
-2.578774204128524e-02 2.819096450823206e-01
1.704932022609964e-01 1.083475752267589e-01
-3.101779705709580e-01 -9.518850238150123e-02
-7.066423021677910e-02 -9.091923536786570e-02
-6.055003384747319e-02 1.963392602963976e-02
-1.322538911333932e-01 1.560938792620022e-01
7.097463248613624e-02 -1.730673147113336e-01
-1.782193970303664e-01 -2.508043156150623e-01
1.872505832152489e-02 -1.599212250859132e-01
-1.199993516880305e-01 1.204698673211664e-01
1.019590963486704e-02 1.696076788796406e-01
-1.694453409503687e-01 -1.028268840899375e-02
1.006878118274977e-01 -9.616720338733992e-02
9.848961176893109e-02 -6.110104390397055e-02
1.699633554633177e-02 -7.179528848170810e-02
-3.603895164942791e-02 -6.304659437146945e-02
1.259200322926843e-01 8.805389225311183e-02
8.497225361296434e-02 -2.443910067475116e-03
3.840327775326978e-02 6.827005824028212e-02
-1.324033837730912e-01 -3.884964409053466e-01
-2.837816042915028e-02 -2.982801737214111e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 145
Component number: 0
Estimated condition number: 6.057965e+00
3.794175910468317e-01 -3.148739422865925e-01
1.084478028338403e-01 -2.164010246191422e-01
2.702536336383911e-01 1.479208047222829e-01
-1.467201364164137e-01 -3.158990003192746e-01
3.980424398970851e-01 3.214546090176914e-02
3.207956834343155e-03 1.083175616445878e-01
-6.207489202526254e-01 -7.702451725561657e-02
-3.311636253131920e-01 1.124273233202380e-01
-3.718761078861467e-01 3.092329163867442e-01
-1.326837992577373e-01 -4.277795467054245e-01
1.290415620791371e-01 -4.021565045414473e-01
3.717007505236601e-01 -3.044966012413459e-02
3.099714883568603e-01 -1.948230892661013e-01
1.253723641037002e-02 3.495772363694756e-01
-2.058089462908491e-01 -2.979778435004752e-01
2.118755333162482e-01 2.399772399107462e-01
1.155550167464197e-01 2.055892984837422e-01
-3.326002974671315e-01 -3.111113879090856e-01
-5.442400667445582e-02 1.260190194670952e-01
-3.539974889383700e-01 1.005415391613589e-01
-1.905508934722872e-01 2.134172876977041e-02
1.280069998280933e-01 -2.108926583858024e-01
-4.811695982651062e-02 -3.240120141080721e-02
5.303041332655220e-02 -1.405642659891184e-01
-4.806187000775640e-04 3.155263091135686e-01
1.645084710305703e-01 2.893774331403914e-01
-1.420332866055860e-01 -6.032059159146619e-02
1.211070891432077e-01 -2.760526825285969e-02
1.358330686508140e-01 -2.049186091357860e-01
6.388982248998341e-02 -3.777679014297393e-02
1.258825510509674e-01 -1.721592091064597e-01
-1.076959919769194e-01 1.155527402561784e-01
1.853213942009058e-01 3.780003859033851e-01
-1.142366027892386e-01 1.813908748192295e-01
-6.947401679582604e-02 -1.778129246580181e-01
1.446557170717500e-03 4.644168355588315e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 146
Component number: 0
Estimated condition number: 1.672849e+01
1.090232269094851e-01 -2.539304998326479e-01
4.726688488174471e-02 -1.767666260944774e-01
1.261333174306681e-01 2.222029027476823e-02
-2.424845359108381e-02 5.618660740554354e-02
1.974427099279183e-01 1.996767927977329e-01
2.057515635421985e-02 1.670590740141359e-01
-3.574262806487150e-01 1.166658326547965e-02
-1.428453878933353e-01 -1.207426956509768e-01
-1.331472550617993e-01 5.640551285469523e-02
-4.763029105562795e-02 -8.035109079004728e-02
2.464729928206941e-01 -1.569534951035294e-01
1.467379009480399e-01 -1.512061163961576e-01
1.900163628029589e-01 -1.328752409981061e-01
-4.784792551685420e-02 9.384952136207278e-02
-1.043046608421519e-01 4.042565329421244e-02
4.092289740060553e-02 1.824296457082890e-01
1.495447048384346e-01 2.506940844679937e-01
-1.633165770840942e-01 -1.574801432579346e-01
-3.356104403215746e-02 -5.108742920586330e-02
-1.621250423009638e-01 3.734976521571065e-03
-1.221538949278173e-01 -1.854761053967279e-02
1.484976760057916e-01 -1.466035417502192e-01
-9.306458957503372e-02 -3.870076247979345e-02
-5.152869077939282e-02 -5.727227712942706e-02
-7.433964112645071e-02 1.530005961115510e-01
-9.793744442665397e-03 8.378121364795996e-02
-1.383491368670109e-02 -8.260456860593403e-02
5.132348473463498e-02 -5.236026181752038e-03
9.538741000463068e-02 -5.586223987518014e-02
5.912795454599440e-02 -4.384905576579081e-02
6.394738201812629e-02 -6.054764790354937e-02
3.661655859270010e-02 1.046822209570441e-01
-4.370346838521260e-02 9.609238844666218e-02
-5.952063659364309e-02 3.125661411332688e-02
7.940774715946300e-03 -1.132945392413059e-01
-4.630433082631134e-02 5.100904006997020e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 147
Component number: 0
Estimated condition number: 1.867127e+01
6.339492126994001e-03 -2.664905377710108e-01
4.166780037871165e-02 5.361217877105475e-03
1.448319284650911e-01 1.098304171705668e-01
7.642975683242428e-02 4.589502241243665e-02
-3.936373637485035e-02 1.470452089646392e-01
9.030758913875743e-02 2.109053542941164e-01
-1.511296925856125e-01 1.233819340357382e-01
-8.844870607502157e-02 -1.934321439715210e-01
-1.092904117260228e-01 -1.312926707471052e-01
-6.906619830523381e-02 7.415701247573039e-02
2.388081884417917e-01 -1.529939836890818e-01
1.038207605428200e-01 -1.999849082993943e-01
7.684862111720527e-02 2.147873794027234e-02
-2.173830375521177e-02 1.764177107710544e-01
3.772693579162664e-02 9.084557980225422e-02
-7.390690749496165e-02 1.023891029894262e-01
1.270278576273704e-01 2.561770030709651e-01
-1.561249710443315e-01 -1.102451729197149e-02
-2.551631381413587e-02 -8.357170156541859e-02
-1.635380041543473e-01 -4.964463323181717e-02
-8.874468396654511e-02 7.508511745299623e-03
8.797203593415454e-02 -6.299860582699079e-02
-9.983528765260603e-02 3.931925075889173e-03
-8.184433654497192e-02 3.580565392305624e-02
-8.224057469149081e-02 1.314205313036617e-02
-1.217291709893491e-02 1.555970795180920e-02
-1.191522172819868e-02 -7.863399794824996e-02
-4.619171227382235e-02 2.146802817285267e-02
1.059685339742500e-01 -4.909906109621127e-02
-4.566259743867115e-02 -2.957767168643552e-02
2.039814074659093e-02 -2.986797178063660e-04
1.201913631598098e-01 5.355615274682959e-02
-1.603213080337061e-01 -2.744007763189145e-02
-4.199887039157001e-02 -5.837307986296057e-03
-8.875972575995922e-03 1.078597493095962e-03
-5.158189681453923e-02 1.271711509528799e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 148
Component number: 0
Estimated condition number: 3.181370e+01
4.537081693960644e-01 -3.192668473119423e-02
-2.972832845252147e-01 -1.310548296977295e+00
2.118401731032554e-01 -8.305993455124974e-01
-8.435536475970783e-01 1.707619340162407e-01
7.839173845340839e-01 1.927566765111742e-01
-1.591130842058139e-02 5.212638008805358e-01
-6.244676230307883e-01 -4.520002120353074e-01
3.596057140143991e-01 -4.042900832782270e-01
-6.471413830881907e-02 -2.676388472244462e-01
-1.335794141882471e-01 -1.223957057486572e-01
1.630435043415978e-01 -5.038189012040315e-01
3.961856575963085e-01 6.534245159467250e-02
3.722223153158979e-01 -1.243299572832019e+00
4.159843546590341e-01 -6.970905830579843e-01
-6.611562350849775e-01 5.730374910690902e-02
3.750550123223454e-01 -1.616521811541138e-02
1.133701143130984e-01 4.914092947460272e-01
-5.007502778152900e-03 -5.106023367099399e-01
1.288733763996246e-01 -1.237102573196780e-02
-2.292802635521259e-01 -3.282902337414896e-02
-2.719328478537167e-01 -3.694735369986594e-01
4.173650313937303e-01 -3.344759659714119e-01
-3.235644755715837e-02 3.434465482033288e-01
-3.965092210269418e-01 9.204754527345482e-03
1.199946942221696e-01 5.227196568455513e-01
-1.717154543579225e-01 6.887463841481666e-02
3.634136764348421e-01 -3.936143009656688e-01
4.597301910321813e-02 5.589393733998796e-02
1.225922419243614e-01 5.539914663616724e-03
2.892145358535984e-01 -1.234267535445277e-01
3.619253994235926e-01 -1.639913237523091e-01
-1.086097793362363e-01 2.974714936062946e-01
-9.060162063035568e-02 2.960248655575941e-01
-2.450209497492837e-01 -3.690277754147264e-02
8.680210380790439e-02 1.976209208547087e-01
-2.231157375343021e-01 6.334347372291524e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 149
Component number: 0
Estimated condition number: 1.048518e+02
-2.750428951003131e-01 -1.891460517719374e-01
5.083075814630584e-01 -1.205160229343025e-02
4.026994092116339e-01 9.706759468010528e-02
-1.005921269907069e-01 -2.820033364137815e-02
-1.927709298001487e-01 2.711378063117929e-01
-2.022868100475326e-01 8.507349070545067e-04
1.931544894695047e-02 1.183518260151704e-01
-2.148496525190113e-02 -1.822242527950949e-02
8.506140299453469e-02 -1.442684263667308e-01
-7.801778817621109e-02 2.576623453422888e-01
2.597684347000279e-01 8.711802819681203e-03
-8.882036295279361e-02 -2.189860135241190e-01
4.284841069047110e-01 2.280435151326173e-01
2.582937604043003e-01 1.693064292142343e-01
-7.183871257935556e-02 -6.003480570810904e-04
-2.474475187206043e-02 1.430718205804869e-01
1.057941234672081e-01 2.541931217791595e-01
-2.611000335261331e-02 1.134083103775522e-01
-6.954860907968310e-02 -1.245152781787620e-02
-8.707102526324562e-02 -3.442419061701009e-02
1.201056671914097e-01 -8.090751411624054e-02
4.533998513825060e-02 1.032506990092021e-01
-1.932080026805532e-01 -4.389404084588334e-02
-3.906478680734622e-02 -1.132895511421249e-01
-1.825371996832854e-01 -1.148581017969036e-01
6.947824239513878e-02 -2.283887434254663e-01
1.191390273238531e-01 1.869211368349832e-01
-8.051733425716909e-02 -2.959069316862440e-02
1.199121675934873e-02 1.607132203437216e-02
-2.584394896353467e-02 7.937126348743252e-04
-9.055080104698071e-02 1.381304715543009e-01
5.475271096619411e-02 5.963549988211495e-02
-2.053824115937386e-01 -1.701305472336674e-01
2.890260415590854e-02 -7.080350705963553e-02
2.099330695330940e-02 3.299368126461866e-02
-2.501095861142050e-02 9.895498279065187e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 150
Component number: 0
Estimated condition number: 8.435475e+01
1.120430714435330e+01 -9.776786151383529e+00
-2.312442127111978e+01 -1.723675783309773e+01
4.003801854555172e+00 -7.496138228314599e+00
1.008599164242494e+00 -1.703251781320400e+01
2.425670516607997e+01 -8.478458398026749e+00
2.654828017621049e+01 2.027411855584402e+01
1.898278714731466e+00 7.394833945529927e+00
2.841585524506960e+01 -7.126335571037005e+00
3.123258643993379e+01 -6.545726785478452e+00
-2.353668892994792e+01 -9.719997699698578e+00
9.123626381655182e+00 -2.215499101391873e+01
1.109970517762389e+01 -1.691318761099186e+00
-1.143306637859457e+01 -3.148566780236619e+01
1.594763780884207e+01 9.224012226561630e+00
2.666538758101899e+00 4.412347686195267e+00
1.251178553075527e+01 -3.371952996736062e+00
-1.014599488417959e+01 5.730276024591650e+00
-3.715792719012205e+00 8.096263057985620e-01
5.244956499567296e+00 -1.092842404868758e+01
5.164024753041981e+00 -8.583014235948117e+00
-9.341880448407858e-01 6.455010214097609e+00
3.687299619218416e+00 -1.711867295274349e+01
-1.170189211726544e+01 1.492709649689223e+01
-2.397661387382180e+01 6.870262837739688e+00
1.798864890564507e+01 2.032311155487233e+01
1.551589796202149e+00 1.398595181357834e+01
1.066644351422920e+00 -1.163606689098533e+01
-2.501745157350813e+00 -3.602442545447299e+00
1.251526417220749e+00 -1.141626078000536e+00
6.088263524891363e+00 -3.675146565958401e+00
8.434604718645600e+00 -9.581767981411618e+00
4.558900149134760e+00 -4.020779897443798e-01
4.237608685073979e-01 -9.696198154865453e+00
-2.584834564333777e-01 -7.202496260672801e+00
-2.717375460642594e+01 1.691870537751468e+01
-1.844683993052656e+01 -6.623848619254642e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 151
Component number: 0
Estimated condition number: 8.016486e+00
-5.527781042210171e-02 -1.605102954495367e-01
3.977964408519743e-01 -9.126609935206291e-02
2.522622232182208e-01 1.737091729874138e-01
-1.383197435103150e-01 3.554502984105063e-02
3.383245804708526e-02 -2.485999195743078e-03
-4.782696026252368e-01 -4.311831886614709e-02
-4.073192292004735e-01 1.031846477112787e-01
-3.155255175199191e-01 1.565726031171098e-01
-1.682580007843081e-01 3.661733947089675e-02
-1.462590238503781e-02 -1.014404685676817e-02
1.995991095820173e-01 -6.037604604312383e-02
4.268285237378270e-02 -6.331558784853143e-02
4.268581174254400e-01 1.145793785561337e-01
-4.674877682030925e-02 1.693411551397815e-01
-2.086168191751425e-01 -6.646158972286959e-02
1.358875354597515e-01 1.067286432897785e-01
1.879038589715878e-01 1.630179818192523e-01
-2.424573811064558e-01 -1.493475249127839e-01
-1.177414305450517e-01 1.936174925270679e-01
-2.163507846776463e-01 3.445998714332069e-02
-2.498930675236319e-02 -1.353618280951741e-01
-2.380953541296241e-02 4.434359017925087e-02
-1.139629321177211e-01 -1.245259247710195e-01
8.080130314547816e-02 -2.368509700224960e-01
-1.227649884533828e-01 -5.949401535248143e-02
1.390416009937161e-01 -1.156169082052051e-01
5.912889997146326e-02 1.767800859579723e-01
-9.883131920618616e-03 -1.198912460943781e-01
8.341702108125007e-02 -3.121165754973107e-02
-3.231477117241124e-02 -1.295009007880632e-01
-9.951320871693177e-02 6.795977025717317e-02
-3.589012112031702e-02 1.796611058379153e-01
3.543582113343832e-02 8.024843575490422e-02
-4.032390410014933e-02 9.335929514494709e-02
7.763461772850870e-02 -2.157904062905837e-01
4.404611238545404e-02 6.124697725957606e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 152
Component number: 0
Estimated condition number: 5.238523e+00
-5.019257031854549e-01 -3.042609298948368e-01
3.399804186069184e-01 -1.297288925480961e-01
4.079110718156299e-01 -1.480378764287890e-01
-2.678924303103388e-01 2.378271072710019e-01
-3.475381367088090e-01 1.910567246239492e-01
-1.372982805327047e-01 1.478477050418404e-01
2.276032157135522e-01 3.677016491019259e-01
4.333563734505519e-01 -1.589043987681145e-01
5.932560985064875e-01 -3.654644622510708e-01
-3.335429579792983e-01 5.953022639562759e-01
2.491642854987624e-01 1.278176538195992e-01
-1.624198458427559e-01 -4.251688226455204e-01
2.521397672614014e-01 3.956311727871417e-02
4.907912273443692e-01 -6.221483016271126e-02
-1.775497277991326e-01 3.393089661132933e-01
-4.442949629131043e-02 -6.779462683852364e-02
5.370372650256874e-02 3.526584024296577e-01
1.818615795469140e-02 3.409054237352173e-01
5.749926414117357e-02 -1.695169945122235e-01
1.281917523850869e-01 -7.910125535863549e-02
2.152413196960763e-01 -8.849008090446701e-02
1.255502552685461e-02 1.085797142380941e-01
-2.852541693007931e-01 4.810604448584810e-02
-3.090972394683035e-01 -5.085188822621711e-02
-3.812955974492263e-02 -2.255054255196888e-01
6.705433520018680e-02 -4.651716293469011e-01
2.813837861371283e-01 1.965530399612867e-01
-2.010469039613180e-01 -7.701211315881891e-02
-9.050690440547088e-02 1.228356886727593e-01
-1.555125159815345e-02 -5.058968030717042e-02
-1.746266002335195e-01 1.690782507532267e-01
1.948273317604141e-01 1.358267873228160e-01
-2.712281547141803e-01 -5.902939153500509e-01
1.365169771457806e-01 -2.114301547179312e-01
-7.612168667274036e-02 2.777571808689862e-01
-1.926156322005311e-01 1.419750636130817e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 153
Component number: 0
Estimated condition number: 3.714378e+01
-5.968351397515367e-02 -8.623365132122926e-02
1.157339595214233e-01 -3.856995115895778e-01
2.544237221853178e-01 -1.656103194487583e-02
2.386466384934756e-01 -2.514205016070070e-01
5.358611893284833e-01 4.047471423131196e-01
2.371733718182616e-01 2.959906113844992e-01
3.473044621779780e-02 -3.051501590512781e-02
2.774503446633250e-01 -3.240301868922539e-01
5.165706898510857e-01 -3.812675374178350e-01
-1.246206164830499e-01 7.136064277343319e-03
7.083219352175882e-01 -3.607292426719726e-01
-7.750442091470891e-02 -5.582115510937195e-02
3.264329592254578e-01 -3.127847238853025e-01
2.202756081988146e-01 2.103210268579302e-01
1.963378834122442e-01 9.935565255345068e-02
1.895449152106440e-01 2.936116058070358e-01
9.726120403449695e-03 3.213968957610430e-01
1.009511857338338e-01 -9.975371836611829e-02
-1.495777488247471e-01 -2.681588653025460e-01
1.887396443338415e-02 -3.503832406276456e-01
7.494659760700531e-02 -6.132954432881953e-02
2.138523025427583e-01 -2.747885565901135e-01
-4.261588340337971e-01 1.933985842610412e-01
-3.920081749727948e-01 3.314470571193122e-02
-2.780287339827417e-02 3.638215550948603e-01
-1.495931766525067e-01 1.518463757350403e-01
1.590320042825968e-01 -1.271641207435093e-01
-3.323211355212870e-02 -6.703559174594971e-02
1.355887194651264e-01 9.801995765305353e-02
1.776051049186776e-01 -9.152510255577247e-02
1.518028914761449e-01 1.374592534244663e-02
1.090982277331116e-01 -2.854530078532437e-02
-4.195950450362620e-01 -1.524239471433179e-01
-9.491948935466797e-02 -2.741451212348860e-01
-3.580861948004107e-01 1.522478338131052e-01
-3.249133655498146e-01 6.931714596123964e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 154
Component number: 0
Estimated condition number: 4.325427e+01
-1.339747596315809e+00 2.184342649796500e+00
4.909316308611734e+00 -2.020674439890179e+00
2.209645836513302e+00 -1.220585540395626e+00
-2.245112363042459e+00 -2.049000965416672e+00
2.225226998728943e+00 3.442487031280124e+00
-1.949275525922245e+00 -3.546166428666706e+00
3.093286416913015e-01 -4.152646549051036e+00
-1.308358084574614e+00 -2.125481486737135e-01
-6.451414599252692e-01 -7.762475389682876e-01
2.028442500044816e+00 4.603469102110714e-01
1.012040924471942e+00 1.334296427602549e-02
-1.970291302168447e+00 1.260365756038188e+00
4.950662120599704e+00 8.851931249808769e-01
2.538084117659731e+00 -1.702182702382446e+00
-8.955713580562440e-01 -2.884822723359028e+00
1.286775776989544e+00 2.436121347467848e+00
5.019864513368313e-01 7.591057169186113e-01
2.812055162894390e+00 -1.515937961288966e+00
-1.932012306845489e+00 5.170250498534377e-01
-4.902962238376322e-01 -5.449196668520613e-01
1.721252696755378e+00 -1.802974200591559e+00
7.770275675220956e-01 3.300538878742982e-01
-2.627140942654096e-01 1.452972716768215e-01
1.461803248680843e+00 -8.113154843866661e-01
-1.493029711006478e+00 6.773009382578588e-01
-1.246960327292020e-01 -5.432972678164888e-01
9.355142450234248e-01 1.499191594398404e+00
9.282846256089412e-01 2.131771664412373e-01
-1.933407225969650e-01 6.266459401986952e-01
1.593814997129366e+00 4.375176366921347e-01
2.882155404890958e-01 6.789045459063542e-01
-1.981936006040144e+00 -5.818174348431419e-01
-1.746517836654350e+00 1.898498994335940e+00
-9.220810871558832e-01 -7.159010356951424e-01
1.849006118867759e+00 1.128628913341446e-01
5.877186025977461e-01 -1.058704565035961e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 155
Component number: 0
Estimated condition number: 6.887785e+00
-2.065516602991575e-02 -1.579819618663455e-01
-2.093468265224331e-02 -1.416824944974408e-02
6.497011834730590e-02 6.594674557408720e-02
8.864887476914097e-03 1.858622014865088e-02
1.068903342219911e-01 4.532243637118412e-03
5.573634462643748e-02 4.657499346748743e-02
-1.667448251782238e-01 -1.396691952535520e-02
-1.851300757783902e-01 -3.852885013096485e-01
-1.649812463069464e-01 -4.564113847478567e-01
-2.872075903766497e-03 1.610769248474970e-01
2.384610822931867e-01 -2.793790471908677e-01
3.719332921005808e-02 -1.006129700537862e-01
1.279955435407360e-02 -3.524960778353717e-03
-4.379662447369723e-02 1.482532130589621e-02
8.869623055192517e-02 4.215051984979225e-02
8.659487064605958e-03 5.466822658045881e-02
1.841725259881327e-01 3.022262990341311e-01
-1.012774525240366e-01 -1.397719045550810e-01
-1.775925358711461e-01 -5.344614180986711e-02
-2.473927043789825e-01 -1.799938949863089e-01
-5.804437631957534e-02 -1.042665140227903e-01
-2.627524822409837e-03 -1.032323623851032e-01
-5.005992062727972e-02 1.162317451391644e-01
-5.152343256200208e-02 1.510945832029026e-01
1.078014292124185e-02 -3.379687022904042e-02
1.410061164129967e-03 3.631619092351348e-02
-1.839498944594675e-03 -1.071793349751173e-01
-6.639812479373151e-02 1.764009872754359e-03
1.651118317376675e-01 -2.425459749279085e-03
-3.611383592898515e-02 -1.374787088699027e-01
1.542139565889687e-03 -1.144649763338837e-02
7.374350664392536e-02 3.667695649556155e-02
-2.989559852212513e-01 6.811772281396589e-02
-1.661657171633701e-01 -3.213165563102120e-02
1.027600092136316e-01 1.150992768814606e-01
-6.996640107201832e-02 2.421679544570886e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 156
Component number: 0
Estimated condition number: 1.062668e+01
6.657858848790260e-02 -2.610415606791281e-01
-1.541458684939253e-01 3.700909489102057e-02
-1.872376918398462e-02 6.980231988320729e-02
-5.410962577810430e-02 2.421030347326618e-01
-9.522108891673936e-02 -1.292795725890804e-01
-3.304600323393087e-02 1.612476167531599e-01
-3.199366889107811e-01 1.317098266927977e-01
-2.460004365929773e-01 -2.764519586888260e-01
-3.464051416505091e-01 -2.635471005939046e-01
-2.844705942733028e-02 1.315364291974779e-01
6.830361899867421e-02 -1.721870169086771e-01
1.696174167253793e-01 -1.695985366137706e-01
-1.154703993410506e-01 -1.274242006095788e-02
-1.920749999081720e-01 -1.440072323154847e-02
-4.373175956844213e-02 1.417329052943853e-01
-7.853342823336873e-02 -6.555360183153985e-02
2.171420051082345e-01 2.597079959455507e-01
-2.690810410434908e-01 -1.090892981447355e-01
-4.601356116934066e-02 1.922158462899421e-02
-2.752859817277690e-01 -2.497215012548148e-02
-1.834249226868405e-01 -6.508624452836237e-02
-1.742676450526330e-02 -4.298175093765279e-02
5.369911300786244e-02 2.031726219053880e-02
-3.426624183271103e-03 1.014516463695967e-01
4.190932880056612e-03 -1.247148794218640e-01
2.725187046400693e-02 -2.108565478830126e-02
-3.370901903281221e-02 -1.272349884062399e-01
-7.384384804659558e-02 1.405513725876057e-02
1.482662047658750e-01 -5.951375206766368e-02
-1.199574537066661e-01 -1.291553958802857e-01
-3.138252010112498e-02 -2.909111850010014e-02
1.124976196678406e-01 1.298914295956395e-01
-1.110080613364048e-01 7.136470051477302e-02
-1.101427617023769e-01 8.790235268679529e-02
1.755989583257619e-01 -3.989667379975456e-03
8.701168466489662e-03 2.189922486813327e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 157
Component number: 0
Estimated condition number: 1.925336e+01
1.573503847161673e-01 -3.262188628171461e-01
8.434114651713132e-02 -5.523007127288773e-02
1.283354604042170e-01 1.886863264028560e-01
1.397453072476469e-01 4.378301213552270e-02
1.131096978977360e-01 2.058578594506237e-01
-1.076927667246488e-02 2.457586928080569e-01
-4.130716764937320e-01 1.509035784601784e-01
-2.083615655006774e-01 7.016140527211277e-02
-1.648298158449431e-01 3.111163222990336e-01
-6.213591557386465e-02 -2.143216193207280e-01
2.672182719114690e-01 -9.049411656300925e-02
1.983082302773949e-01 -1.766898565132338e-01
2.024795766369355e-01 -2.857754710502430e-02
-1.738793265324717e-01 3.197513330508210e-01
-7.285890574863435e-02 4.626336258557185e-02
-1.464818821093894e-03 2.233761999680059e-01
1.296101885934761e-01 1.666575622389883e-01
-2.757737650279066e-01 -1.085421789433358e-01
2.435615689718841e-02 -2.064482408583911e-02
-1.439744494922687e-01 8.317408039350195e-02
-1.670244485653742e-01 7.765510580994907e-02
1.551417380624937e-01 -1.208128018172990e-01
-1.255166688254934e-01 -1.550784450308213e-01
-1.783260122848525e-02 -1.577743718800962e-01
-1.358178952883101e-01 1.673349287106759e-01
9.499146733292448e-03 1.222769214053065e-01
-7.686579889046219e-02 -4.703025958045056e-02
7.095982581885418e-02 -2.513403246883323e-02
9.048173141727528e-02 -1.048580447592464e-01
1.556198535908795e-02 -7.415488336034901e-03
5.064659945065382e-02 -5.617525110900345e-02
6.692334339660687e-02 1.142782081312249e-01
9.153519318633431e-02 8.073718620605348e-02
1.158708767334414e-02 9.073573203736988e-02
-8.545617916016518e-02 -2.746832139722893e-01
-8.650532757820736e-03 -2.576824979189631e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 158
Component number: 0
Estimated condition number: 1.220476e+01
-0.901564352587172676806e-1 -0.252846677524168456265e0
0.462692708348731505564e-1 -0.369248945193272028366e0
0.257567736544939702368e0 -0.325192622350298030738e0
-0.347385876266802610349e0 0.357740423860133235212e0
-0.227638273580355695523e0 0.311383663923244414959e0
0.127857796967761715016e-1 0.396626851187849035097e0
-0.473906478267175904472e-1 0.969427154758988743533e-1
0.292808175244812338573e0 -0.261386713717708998211e0
0.415979046965997944013e-1 -0.180223719032353416004e0
-0.139645957213706294403e0 0.333465206214817483962e0
0.116777076716834010079e0 0.206739560124071373183e-1
0.109480667510718483282e0 -0.320777077469305897916e0
0.178337287492332540747e0 -0.265708426810724086955e0
0.296321891742848944867e0 -0.253124087486335460294e0
-0.286905534704639716569e0 0.282791722769750544022e0
-0.134668899688443454823e0 -0.412143188356282190182e-1
0.102210723367686873431e0 0.370836990914821955546e0
-0.236294796626937296793e-1 0.112993208040221810165e0
0.187097858141240675731e0 -0.136761788319519688692e0
-0.411398864806646074357e-1 0.515682602357567492313e-1
-0.764394673328115584996e-1 -0.106494897926763278423e0
0.226550460302300120497e0 0.345745431911017525128e-1
-0.743981510422760239145e-1 0.586758389229616157218e-1
-0.237579025181357794675e0 0.126495553612260174374e-1
-0.122689663559037010686e0 -0.371672690760106995097e-1
-0.104403324067878816594e0 -0.270871412894457539334e0
0.230163350940014323396e0 -0.947494085925905043735e-1
-0.103352144939983646690e0 0.908041392850425963274e-1
-0.700175466367232340382e-2 0.156595760245194599765e-1
0.108711079235530536333e-2 0.435504568181293056928e-1
0.495092862313880434465e-1 0.638501914591286330030e-1
0.148999067289980683589e0 0.160461209905233364605e0
-0.186002758620223880771e0 -0.217532692872565697721e0
0.357086813639623821886e-1 -0.738755614228510877457e-1
0.101611024785168211872e0 0.147160474325341786937e0
-0.794588318055774187808e-1 0.105350458724804592221e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 159
Component number: 0
Estimated condition number: 2.994261e+01
-9.588093192816534e-02 -3.510971264628628e-01
1.365605189275361e-01 3.776073282775097e-01
5.411192524051859e-02 3.760300151706467e-01
8.675172054490193e-02 -7.169119277722480e-02
5.245725554681906e-02 -1.779507220853460e-01
-6.265666249355406e-02 -2.976878600408109e-01
-3.392875649140802e-01 1.624901644946576e-01
-5.015742693000564e-01 -1.193510291403986e-01
-1.979231944006040e-01 -1.166869000848052e-01
-9.064829302210838e-02 5.469065113519435e-02
1.284045141801552e-01 -1.651470086442779e-01
1.784421936261677e-02 -1.961124233130121e-01
-1.511935933273958e-02 3.684472862737880e-01
-1.886565638830122e-01 2.938498517733203e-01
8.149131512276980e-02 -7.683917150835054e-02
5.587459671863001e-02 1.301836130806329e-01
2.314859902214246e-01 1.991086805377969e-01
-2.832471575129475e-01 -1.152496665195005e-01
-2.796201601011198e-01 3.742238671870109e-02
-2.616093662950029e-01 -6.205691405520065e-02
1.401678330603562e-02 3.322094080962972e-02
-1.882908501917281e-01 -1.010786175932133e-01
-2.727585182752165e-02 -8.814755084289985e-02
1.724581436593747e-01 1.887250433703134e-02
6.713452140792787e-02 -1.391818252375215e-01
2.508781026719932e-01 7.282041901748527e-02
-2.192051341937676e-01 1.178672665491310e-01
1.991992078817998e-02 -1.102529630484688e-01
1.088729618530399e-01 -7.105366893388160e-02
-5.631713598445080e-02 -1.751642683301753e-01
-1.772094315743825e-01 -7.374861332635167e-02
1.331961479259964e-02 5.057703557367887e-02
-4.380094019629743e-02 8.790684883309798e-02
-9.355336050888860e-02 9.298853559326330e-02
1.014945330880273e-01 -7.198225073266712e-02
1.409364858058580e-02 1.988921920603224e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 160
Component number: 0
Estimated condition number: 2.714850e+01
-1.238443522205995e-01 -4.082185250974305e-01
1.565747316606886e-01 -5.271923376011783e-01
2.211806077566172e-01 -6.244593674254306e-01
-1.738844967198110e-01 2.850167304066467e-01
3.847708273229002e-01 1.424308533715283e+00
7.768144623331801e-01 1.372960710662302e-01
2.606676885769231e-02 -3.772864687516378e-01
4.319165256468909e-01 -5.113801850792001e-01
4.031630227932905e-01 4.855366357312006e-01
-4.254965457689710e-02 1.392558049591988e-01
4.018015364613962e-01 2.756863745541410e-01
-8.212018781948649e-02 -5.981888192155479e-01
3.936710870465737e-01 -3.624760083355450e-01
4.802960231388411e-01 -4.220346180300202e-01
-2.418847323256759e-01 2.673371713764671e-01
-1.927666995827556e-01 6.785955964914728e-01
7.935449831065741e-02 5.096539469339078e-01
4.753783102028959e-01 5.938617392206398e-02
1.474572394282220e-01 -7.120738745584644e-01
3.290353400046698e-01 1.123330038704892e-01
7.829641496247441e-02 1.540816307844798e-01
6.882768244659215e-01 -3.709627247777021e-01
-1.838682591048281e-01 -1.157798638024348e-01
-2.108486424254507e-01 8.050850680414584e-04
-2.847743189116407e-01 5.285774267849842e-01
-3.352954807178438e-01 5.086880857571337e-02
4.357413177537173e-02 -1.860481271939775e-01
3.377940573958134e-01 2.409191311708226e-01
-2.036427714897749e-01 6.326606409802463e-02
5.434888136045388e-01 3.581712951230389e-01
2.715258348979960e-01 -1.631392491483473e-01
5.090604915483278e-02 -5.185618141676818e-02
-2.551330062810264e-01 -1.673618350116567e-01
1.300545779906648e-01 -2.845981454875988e-01
6.670107008453492e-02 2.445003704660324e-02
-1.702361350808923e-01 -1.798502719556478e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 161
Component number: 0
Estimated condition number: 5.461901e+01
-3.922889970299375e-01 -5.691359178971057e-01
9.609968867463923e-01 6.162616384184100e-01
7.661345650891338e-01 4.159959678777065e-01
1.092057373823639e-01 -6.106970928415445e-01
-4.810092848738433e-01 8.733112076695103e-01
4.932289005538324e-01 -3.343832856192184e-01
3.902092756937200e-01 6.577504243755741e-02
-1.100362176458891e-01 1.132673708901322e-01
4.932073834812210e-02 4.884402590880793e-01
-2.115388333590238e-01 1.590019125432517e-01
1.481791456060535e-01 1.368969158089307e-01
-1.025404680286940e-01 -5.847947078195682e-01
5.396445383147038e-01 8.851378555093889e-01
6.440896162029288e-01 7.631897852277383e-01
1.622829726027251e-01 -3.950302125617629e-01
-3.041559670570749e-01 6.138848314808418e-01
-2.037081346459391e-02 2.723446693934604e-01
1.339992118052565e-01 4.833692915334776e-01
-5.412774545539756e-02 -2.865390985020889e-01
-2.171861076542968e-02 1.732885652613980e-01
3.340975843044760e-01 3.546263240288021e-01
1.672992079465157e-01 9.382319284306016e-02
-1.992968555084152e-01 -2.335470003654216e-01
2.064984574846549e-01 -8.369774091242480e-02
-3.479996290172843e-01 -2.217136103434933e-02
2.412959032134816e-01 -4.005892355198359e-02
-2.748709726305325e-01 3.666733316503596e-01
1.067302631226525e-01 1.540920242075213e-01
-1.718850166955555e-01 -1.826544112815637e-01
5.664371050264064e-02 4.197583293271980e-01
-7.888662451647159e-02 2.730535322626282e-02
7.886808430650774e-03 -2.507675204530798e-01
-1.528777318166875e-01 -1.925292710967868e-01
2.149686247949713e-01 -7.529821064070523e-02
-8.059276112195671e-02 8.867993433441673e-02
7.910776790307943e-02 -2.454598310760529e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 162
Component number: 0
Estimated condition number: 2.519455e+01
-3.623919814340070e-01 -4.444997962620281e-03
6.290366485882933e-01 -9.743687725411802e-02
6.335183557647824e-01 5.492455860372338e-01
-1.527006197954159e-01 -1.860488094266079e-01
-4.569817771061172e-01 -1.045526097185023e+00
-1.348576792899721e+00 3.520486042468560e-01
-1.119396445052040e-01 9.119772120794534e-01
1.189017995488078e-01 6.566549818929150e-01
4.828008475602816e-01 -7.280439563397373e-01
-4.541030943133187e-01 2.807256241860045e-01
3.408345271730340e-01 -3.133689790152683e-01
-9.662888969152045e-04 1.770991014438790e-01
5.346925608937767e-01 1.446584207493688e-01
1.912723936629183e-01 6.938148356648192e-01
-1.670400629586594e-01 6.790351884928109e-02
4.312368134855797e-01 -5.757983168473728e-01
-1.615869477077542e-03 3.894593272208488e-03
-6.471507011934250e-01 1.754906437465908e-01
-7.336839774083885e-02 6.611447054189686e-01
-2.572547970574360e-01 -2.286733385297741e-01
1.306822144803959e-01 -3.716179219805038e-01
-5.185767153623688e-01 4.465073747658534e-01
-4.907373819409716e-01 1.228626456449675e-01
-3.394659048362300e-01 -4.210700434823029e-01
9.932427430188899e-02 -5.131401271358632e-01
4.304128785728268e-01 -5.846477643098744e-01
4.839461030899059e-01 5.115728551941957e-01
-5.812023086751228e-01 -4.881502073278419e-01
1.891659444774509e-01 6.896441305792245e-02
-4.949692822794145e-01 -5.056861478605251e-01
-4.025193936561525e-01 4.379926230918260e-01
1.537556410896059e-01 3.855230454723171e-01
1.368835290571700e-02 -5.140277229121654e-01
3.634623298013735e-02 3.309045309176514e-02
-4.586612636056500e-01 6.060697580103742e-02
-1.668607594232387e-01 2.389677358660323e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 163
Component number: 0
Estimated condition number: 2.919833e+01
1.242970179197990e-01 -1.593917360683019e-01
4.747668151064713e-01 -1.444913704935706e-01
5.003378597188507e-01 2.803136264578737e-01
-8.147616830352644e-02 -4.415865118579188e-01
1.100194982750273e-01 3.527467564031439e-02
-2.605715422866617e-01 1.264099423532301e-01
-2.969449396589149e-01 3.805552856536150e-02
-2.121818344127244e-01 2.360471846360641e-01
-1.987253315399154e-01 4.265290323559012e-02
-1.123471870380690e-01 -2.182505308106073e-01
2.529742689618485e-01 -3.573164132931038e-01
1.942733274121692e-01 3.429277349807292e-02
5.472440015758617e-01 4.321698911494626e-02
1.902106929233632e-01 5.145657466463874e-01
-9.464193753789890e-02 -3.286670401592922e-01
1.874098400482200e-01 1.741234035855561e-01
5.307568248926627e-02 1.672396410009593e-01
-2.539954644288188e-01 -1.237499512281837e-01
-8.333635530820221e-02 2.146509162493956e-01
-3.260361595733210e-01 -3.157722821098233e-03
-3.666850191978049e-02 -7.214574033157722e-02
4.845395037924435e-02 1.741499274005556e-02
-1.916450150798067e-01 7.460917589271795e-03
-2.723046455514480e-03 -2.023025926893717e-01
-1.209985995923473e-01 1.275139049449212e-01
1.704835894863136e-01 6.354959241172937e-02
2.753809824784091e-02 1.171711657763648e-01
-4.506468858464147e-02 -6.698576901132600e-02
1.384253601948764e-01 -1.355850790329900e-01
-6.028362513727813e-02 -3.733450922025477e-02
4.009508625710176e-02 4.438874426272721e-02
-6.388879531863620e-02 7.936596774483540e-02
4.714130731505603e-03 1.753581430185846e-01
-7.274401250655835e-02 8.657931206625356e-02
-1.526895878635046e-01 -8.551854223335478e-02
-3.634703189495343e-03 4.765354096851879e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 164
Component number: 0
Estimated condition number: 2.322640e+01
0.255026787269289197097e0 -0.519683709043437083437e0
-0.125558413607578880445e0 0.190549829722286899746e0
0.110539639707664257164e0 -0.642115117385340487347e-1
-0.426547711293830255421e0 0.314232509959115214384e0
-0.567291990718232335572e0 0.110434819502110690494e0
0.234789273263197206592e0 0.146792863584338383092e0
-0.393522193892455807634e0 -0.516536145017204116473e-2
-0.388458256346160027439e0 -0.212857524265330547023e0
-0.986666363290586026741e0 0.261297712865590291620e0
-0.222542753178791690707e-1 0.972733108407130539326e-1
-0.453005534535749561511e0 -0.529954225388344234062e-2
0.458574042451193689856e0 -0.419188752962013847414e0
-0.167749660127211112069e0 0.136995976683843545421e0
-0.207369527962212387154e-1 -0.105602642003159543195e0
-0.320731787233392146686e0 -0.469288090116460414574e-1
-0.400500965854357077168e0 -0.296834246197880346850e-1
0.237861879255623408068e0 0.315720233853931229600e0
-0.309884822047188969788e0 0.292063062616124867129e-1
0.211447789925507900305e0 0.248015046506238923479e-1
-0.418942147255454434466e0 0.393975514247759802143e0
-0.327947391688724723235e0 0.929053368883285361147e-1
0.145165454164479660281e0 0.807811428561011440921e-1
0.394851626427236582629e0 -0.121591067841817209090e0
0.267010787123769152186e0 0.136514914576002179149e0
-0.138433791573089523435e0 -0.197034478277996548930e0
0.937877961747327159556e-1 -0.505461986327465569201e-1
-0.224100845073583728075e0 -0.168835401121102227225e0
0.369599286931368295887e-1 0.279127875967081287838e0
0.255981778822877785429e-1 -0.284322999960740032972e0
-0.167899882485565209874e0 0.189872703626370162714e0
0.389721878353896181304e-1 -0.135949474431755284995e0
0.464429881288577300282e-1 0.113642489323683267677e0
0.131216111809229158544e0 0.284650305725274074174e0
-0.229503637464890327026e-1 0.304415565698923608492e0
0.505923304864277162917e0 -0.281066924852207192232e-1
0.270278449037099489916e0 0.170714713588851225079e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 165
Component number: 0
Estimated condition number: 6.364312e+00
1.202556468858234e-01 -2.680964666702436e-01
1.641031535046637e-01 -4.703507730513430e-01
3.604485344689884e-01 -2.450759640004561e-01
-4.558251096593732e-01 1.083310953466382e-02
1.522287608289112e-01 2.474079231824800e-01
-3.626865061679570e-02 2.119320667997931e-01
-3.443636552705265e-01 -7.878061011958559e-02
7.871877291289742e-02 -6.264788109325574e-02
-8.830578352192799e-02 8.613747592828813e-02
-1.739382233395020e-01 -1.588685250399458e-02
9.207550321651860e-02 -1.779916746111562e-01
2.326922123265336e-01 -1.841870356194201e-01
3.767785068532600e-01 -3.434471318808993e-01
3.361739873359024e-01 -8.521634373754058e-02
-3.942366572655002e-01 -4.471601732602441e-02
1.047469893223862e-01 1.132827001567277e-01
9.668063576983590e-02 3.351173966756906e-01
-1.073984004358420e-01 -1.137811092063665e-01
8.624174199883664e-02 -3.344323285672697e-03
-1.706484811049257e-01 1.053734566006183e-01
-8.744034952768440e-02 -9.580813080962904e-02
2.232458348357518e-01 -9.273016288064555e-02
-6.959655578606416e-02 3.935273429003418e-02
-1.182143073127741e-01 -1.038370929336295e-01
-5.340422089843595e-02 1.843261698636602e-01
4.518132888793267e-02 -4.916541941643333e-02
1.137674659539406e-01 -4.099634401660065e-02
3.007850373024719e-02 3.326377097458128e-02
1.738921334751745e-02 -7.755510278696423e-02
1.049137851947661e-01 2.107925500584543e-02
1.039955926802025e-01 -5.799975641570287e-02
-3.510035009767942e-02 1.667743558033802e-01
1.132350099837509e-02 7.535105710497977e-02
-3.330664370451197e-02 2.953464076638859e-02
4.326141391606263e-02 3.739063901026854e-02
-5.666868492375454e-02 2.997452370891702e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 166
Component number: 0
Estimated condition number: 1.423535e+01
-4.976619133394039e-01 -2.065795773577708e-01
7.260552342429487e-01 1.452176719627706e+00
3.491000440687264e-01 1.546669490135399e+00
2.027881720410040e+00 -1.330914223968040e+00
-1.392677815497945e-02 7.039214590009667e-01
9.703240098220528e-01 -1.528723834663984e-01
9.930115324354719e-01 3.506753273592300e-01
-3.622977994720710e-01 -2.586436821044623e-01
5.228233758816294e-01 -4.620665992618238e-01
8.170237923847720e-02 -6.487095815005231e-02
1.273319250807577e+00 -4.296463951000670e-01
-5.399744299708654e-01 -1.400145200613318e-01
1.146836703134406e-01 1.452613521386725e+00
-2.111773667725628e-01 1.939771065264140e+00
1.751606305517751e+00 -3.133295351593974e-01
-3.001062507941281e-01 8.808220890228391e-01
-1.219632290327878e-01 3.001050243768849e-02
1.640054899513300e-01 4.359986712658055e-01
-6.395654828693838e-01 -5.446354785241975e-01
-6.870566856352622e-03 -7.380036583788552e-01
4.299109427581519e-01 5.403501881756998e-01
-9.609348868210109e-02 -1.467415620146131e-01
-7.380988835171898e-01 -1.712999295785494e-02
-3.888270497364336e-02 2.764785607054089e-01
-3.422937829316481e-01 1.168772810946649e-01
-4.889303427428440e-02 6.042911214126928e-01
-4.946900142076427e-01 1.348121535092514e-01
-9.777355649217882e-02 -3.438577308693894e-02
2.888856165788949e-01 -1.547276715503114e-02
-1.560275692265113e-01 1.304322322324282e-01
-4.126373689091659e-02 1.798663298609248e-01
3.484917214983943e-01 -7.204751397783659e-01
-9.221280104871790e-01 -3.238078703164590e-01
-1.536764907348534e-02 -4.194827515964920e-01
-8.419746321134147e-01 8.090796439072739e-02
-2.387181735580838e-01 1.797870334569353e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 167
Component number: 0
Estimated condition number: 5.133818e+01
4.755668961716872e-02 -1.962939646981231e-01
4.260477746164517e-01 1.191527445311877e-02
3.383349026328157e-01 1.940715634821369e-01
-3.973465846453738e-02 -2.882817578302809e-01
1.224206028715942e-01 3.153048387318166e-01
-1.000472657673764e-02 -1.065341057043266e-01
-2.510487719198797e-01 -1.562825779038422e-01
-3.550865241078774e-01 -2.414136410406882e-02
-3.348946886200253e-01 8.505198285233592e-02
4.186562950405533e-02 -1.079487822642512e-01
2.063905980387246e-01 -2.047234399111766e-01
8.353306131568972e-02 -9.248881025579014e-02
4.269622928542110e-01 1.952778503603566e-01
1.047044163791540e-01 2.919388906648247e-01
-2.357669632736993e-02 -2.935635647647631e-01
3.350573352164490e-02 3.338344684623398e-01
1.420521022779790e-01 2.329825474754872e-01
-7.892252761774768e-02 -1.436798360495453e-01
-1.581369278351100e-01 3.422351086534991e-02
-2.813951101333765e-01 1.535574645095165e-02
-9.221459279503293e-03 -1.805433185337228e-02
1.138028039285388e-01 -5.231508696603417e-02
-6.825407833832954e-02 -5.978051316321811e-02
1.449421321073819e-01 -7.694093581810876e-02
-1.783468176263557e-01 1.098045971996539e-01
8.970863369031329e-02 1.074019029602614e-01
-9.471639366772050e-02 6.400131296563438e-02
8.022520297077770e-02 3.670081487635685e-02
9.400926847935827e-02 -1.129513456708494e-01
4.136062260825562e-02 4.556147914794532e-02
4.570371987687510e-02 -2.031131746419105e-02
-7.945551063574770e-02 -9.221168670667211e-03
-1.028885645408558e-01 2.486054280668736e-01
-9.353793439689606e-02 5.741607656541901e-02
8.209990461573274e-02 -9.411631527038561e-02
6.069567411546603e-02 6.783400601515091e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 168
Component number: 0
Estimated condition number: 7.175935e+01
-2.570784723718041e-01 -2.156668541929943e-01
2.396964790454253e-01 -1.259282390250371e-01
1.036693678143205e-01 -2.018050929220789e-01
2.375275756938933e-01 1.695691611966988e-01
2.501502971935621e-01 1.113191782800171e+00
5.481810503744277e-01 2.739995405349582e-03
1.586501738038147e-01 -2.633094093775942e-01
1.170747818977324e-01 -5.420696008956527e-01
2.669214911308825e-01 4.075868892572049e-02
1.414493685396314e-01 2.266943967255526e-01
5.552849371718513e-01 1.727054856032417e-01
-2.554042447264591e-01 -4.017395888928710e-01
2.949275274657718e-01 4.652045054140359e-02
1.500014480991710e-01 -1.506682935502100e-01
1.549115931068257e-01 2.210086185179041e-01
-2.147036666191601e-01 5.975840324359044e-01
1.360947096075068e-01 3.954835015015357e-01
4.028724382052570e-01 3.608802244956877e-02
-9.472864998220210e-02 -5.670667182907936e-01
1.932020702620026e-01 -1.197716243350936e-01
1.189500643174722e-01 8.269478130380668e-02
4.327155098253311e-01 -2.448545999603603e-01
-2.182471217641246e-01 -8.591255218464200e-02
-1.053705712627076e-01 8.158598279620823e-02
-3.089074072731755e-01 2.760177169232030e-01
-3.150372734683330e-01 5.512354923527632e-02
5.534995497476936e-03 -1.174942974034557e-01
1.960845011661963e-01 1.577737760249426e-01
-4.509624106490299e-02 1.122421700216171e-01
3.325342117708934e-01 1.976382676311056e-01
1.429329815712644e-01 -2.156582406116146e-02
1.074553769082815e-01 -1.329593968818744e-01
-4.692704141605399e-01 -1.420839401997344e-01
2.284270998161088e-02 -2.882268834842985e-01
7.185024531516571e-02 -2.975644530720616e-03
-1.251667826607072e-01 -1.833713347731449e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 169
Component number: 0
Estimated condition number: 4.580247e+01
-2.574406742461024e-01 -6.037959977735611e-02
9.380080307558988e-01 -3.964920177743546e-01
9.274226898496163e-01 1.581157900834827e-02
-6.706559669009375e-01 -8.493346179652393e-01
3.342598045876970e-01 -2.210475774093119e-02
-4.077286239515248e-01 -3.725287769164993e-01
-3.251705945961020e-02 -1.795684086812188e-01
6.989610337102298e-02 1.410322569084380e-01
3.379356107378976e-01 -4.483064197244107e-01
-3.528394221823112e-01 1.313304966930016e-01
2.420763158584534e-01 -5.176293479671867e-01
-6.232534236983199e-02 5.456261696607681e-02
9.203656314657618e-01 2.928026510044937e-03
9.660596893289282e-01 2.832159739769698e-01
-2.853209992621844e-01 -6.000759088783852e-01
5.324802546642032e-01 1.604286519123874e-01
-8.857497453377047e-03 3.488892026566727e-01
3.789309899859195e-02 -8.484915057427178e-02
-3.131393064615884e-01 2.365989050841778e-01
-2.865829809385745e-01 -1.877195791181802e-01
3.807914102238295e-01 -2.893411460839673e-01
-1.034793396311920e-01 2.513548969752608e-02
-3.297091794881090e-01 2.653764577977573e-01
-9.288211610159167e-02 -1.786794214358169e-01
9.075397905204929e-02 7.816784670761807e-02
4.210322607980995e-01 -1.602794326271476e-01
2.216592512962953e-01 4.165303514102392e-01
-1.105962986962652e-01 -1.813430100679377e-01
2.488411106724029e-02 -1.074822794685835e-02
1.050128665389469e-01 -1.327212430757637e-01
-8.001557577782541e-02 8.952405982923803e-02
-2.535830365293161e-01 5.066546572575073e-02
-2.207987708441667e-01 1.742736864302914e-02
-1.357721767780639e-01 -1.160162224657913e-01
-1.571418182195856e-01 4.012619973500042e-01
-1.662745915401388e-01 1.657534462150147e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 170
Component number: 0
Estimated condition number: 3.658338e+01
-3.429693854478524e-01 -3.571658212183274e-01
1.179938026294150e+00 3.832883585133308e-01
1.075879756885664e+00 2.418604261310325e-01
-2.859671519751301e-01 -8.946827403490332e-01
-6.116756901458176e-01 8.600814865765392e-01
4.074323678529862e-01 -3.154506975614146e-01
5.633986197487204e-01 -2.290610837050285e-01
-3.681093330808997e-02 2.784980599005584e-02
-2.401466361744081e-01 1.007966600773541e-01
-1.494705897713276e-01 2.798439979913137e-01
-3.362013583497206e-03 -1.100240961154447e-01
-3.405218128574566e-02 -4.102261113825322e-01
7.831690982694343e-01 8.015789201426859e-01
1.059442919960760e+00 6.298992152394731e-01
6.760794446384855e-02 -7.017791557156315e-01
-2.825875947912687e-01 5.036842107757503e-01
-6.587122471339341e-02 3.705333438617908e-01
2.688673661271271e-01 4.631560741251234e-01
-5.328310160600376e-02 -1.234522922374525e-01
-2.513192685184246e-01 1.348420361170401e-01
3.590188141474555e-01 1.492989344425550e-01
1.978067945102238e-01 2.602619880133431e-01
-1.065477711707688e-01 5.150949801083743e-03
2.144061444918350e-01 2.136410544657445e-02
-3.955404976564012e-01 -8.132252462335154e-02
2.511331412608732e-01 -1.444056797114427e-01
-1.184424163358574e-01 3.508411647032831e-01
-1.742870627344197e-02 2.770305477439680e-01
-1.205607445352744e-01 -2.217889224060360e-01
-2.378926916220434e-02 4.848770234451341e-01
1.825098942446243e-02 1.195244717335133e-01
-1.003094312046304e-01 -2.950541570962141e-01
-3.545278302326779e-01 -1.826943984470047e-02
8.456731361269067e-02 -8.094804715305839e-02
6.746636150946567e-02 3.868504115478963e-01
1.376735941695232e-01 1.029304085942365e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 171
Component number: 0
Estimated condition number: 3.770867e+01
-2.514766246296937e-01 -5.688242094957640e-01
-3.485182115274055e-01 -2.382417392649766e-01
-1.904144867072887e-01 -4.254140740343918e-01
-1.667797591516700e-01 5.319973474959397e-01
5.665040096607388e-01 3.885347594310805e-01
4.863929841511815e-01 -1.479962999896860e-01
-3.024759857145183e-01 8.848573606676333e-02
2.485462269003917e-01 -5.979826939829544e-01
7.215887864824291e-01 3.480619727499618e-02
-3.379296829973128e-01 2.934686021828266e-01
3.064366864308734e-01 1.414002783872265e-01
-1.224957435689359e-01 -5.995553408404494e-01
-2.134262294842879e-01 -3.769193583170097e-01
8.270968991632027e-02 -4.867540882721346e-01
-2.201917727389526e-01 5.457193871808508e-01
1.025602910733044e-01 2.590656357986997e-01
2.106569691261563e-01 4.622660049415105e-01
7.613390595982290e-02 -6.974969593063185e-02
-9.374388861426312e-02 -5.696788154681977e-01
2.973042317931487e-01 -7.721736187266764e-02
1.031190648089200e-01 1.046388227244529e-01
1.517208451145121e-01 -5.156665309883830e-01
-1.684296303755197e-01 -4.890009403113939e-02
-2.587999568655467e-01 9.423079727954255e-02
2.489584586700990e-01 2.299278616710237e-01
-9.019268890644448e-03 2.372582105985572e-02
-5.540220564569755e-02 -9.755031035725409e-02
2.156821488855877e-01 -9.914302970567999e-02
-1.321235309325161e-01 1.503483694346844e-01
4.254420733235295e-01 -1.390768145863559e-01
-6.583601342116716e-02 -2.735952446397775e-01
1.201199232646066e-01 1.375864724294365e-01
-9.879016929643883e-02 -3.479592226498051e-01
5.101593694863363e-02 -2.161188176423048e-01
1.688949237941016e-02 9.999625496335567e-02
-3.248014425598783e-01 4.049281184117128e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 172
Component number: 0
Estimated condition number: 8.430516e+00
1.524469522065368e-02 -2.387335517185319e-01
1.424571035355117e-01 -2.150705186748426e-01
4.488733796748985e-02 6.014615329673825e-02
1.709742965211228e-02 2.769014408414228e-01
2.490347205545902e-01 1.666888511784713e-01
-3.070705321195860e-01 1.071256404490613e-01
-5.222264608388087e-01 1.438798016248896e-01
-2.056573506499159e-01 8.368023581311407e-02
1.966668902278067e-02 2.520694106963950e-01
-2.143374558580777e-02 -1.095887828307110e-01
3.287171134815752e-01 4.963008385985346e-02
5.154348682934860e-02 -1.493542007294850e-01
3.004196542725532e-01 -1.055550548693843e-01
-2.304818041784429e-01 6.273117282175013e-02
-2.193271831622473e-01 1.757773542593943e-01
1.231587427247069e-01 1.941472941605839e-01
1.985733750309877e-01 1.662717883100819e-01
-2.315316342162063e-01 -1.980999815236126e-01
-4.501363371099013e-02 1.608302605855143e-02
-4.798842273942811e-02 5.016167029734668e-02
-1.012621962489163e-01 -5.022437630206181e-02
1.058444969964701e-01 -1.256100905943409e-01
-1.646967726816146e-01 -1.994441436760480e-01
-2.520123609867254e-02 -2.602588030429905e-01
-1.109676411770751e-01 1.186927535542442e-01
4.201443160784525e-03 -1.592501050463938e-02
4.071515982826697e-02 4.826644426454581e-02
9.158282451407229e-02 -1.303531078650076e-01
5.670062299260783e-02 1.072864561211015e-02
9.583694240633166e-02 -1.281592183954051e-01
-3.607232095189701e-02 -1.615888768655253e-02
3.101166831267296e-02 2.148581023087560e-01
1.036296197988969e-01 1.251791315736223e-02
1.151399412951618e-02 5.205547338276932e-02
-4.724830713449452e-03 -3.517411958468387e-01
-3.527031087552027e-02 -4.295028686169510e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 173
Component number: 0
Estimated condition number: 2.747146e+01
2.299274415991059e-01 1.923735024790407e-01
1.294614420571429e-01 -9.477283462260202e-01
1.937436608658940e-01 -7.598011080069548e-01
-3.816435835849981e-01 3.436163909676548e-01
2.610017972121438e-01 1.206332154685964e+00
2.575896174759987e-01 4.701422280261762e-01
-9.400627533664466e-02 -8.166443887113397e-01
1.492963936741460e-01 -6.489736705313774e-01
-5.539330404432921e-01 -1.614092457877012e-01
4.858715008997623e-01 1.081250177136583e-01
3.116565663427279e-01 -5.810769406613610e-02
8.551762668661839e-02 -3.328285412989363e-02
5.930982776221870e-01 -6.099104534730317e-01
2.709337565030184e-01 -7.521836934175212e-01
-2.723484423342868e-01 4.774253646911748e-02
-2.301018372940190e-01 3.953719190084103e-01
1.765879438093874e-01 4.889115117226151e-01
4.771488024317591e-01 -3.026479408056162e-01
1.377848350613231e-01 -2.714470671575303e-01
-1.519116405949407e-01 9.853628052361417e-03
-2.366224469039189e-01 -3.024201812630993e-01
7.447357878334782e-01 -8.693792292977320e-02
7.208792530787503e-02 1.336430890786414e-01
-1.104449317243957e-01 1.122070794985422e-01
-5.102326989624509e-01 3.983467454927200e-01
-5.993864000462741e-01 -1.635259689718827e-02
3.243316011675546e-01 -4.488613408351660e-01
1.385011149873911e-01 4.082659694448878e-01
9.550974563082673e-02 4.478484960607511e-02
2.761223824726957e-01 2.890120598831261e-01
4.814365076769390e-01 4.920483689972269e-02
-3.599442595146669e-02 3.433168694352290e-03
-5.288668584730400e-01 3.757115863059742e-01
-1.971489742229928e-01 -1.475812610714569e-01
4.602491923530461e-01 2.660776463382186e-02
5.285373085745126e-02 1.651511233808745e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 174
Component number: 0
Estimated condition number: 3.057960e+01
1.301320675771643e-01 -1.846050344216629e-01
7.365389567862926e-01 -6.284109565156248e-02
7.339649990968855e-01 5.047498224000447e-01
-1.299928190929056e-01 -8.097302033777334e-01
1.288348728072743e-01 -1.783904301566420e-01
-4.467825855699116e-01 6.558560122967655e-03
-3.429371863097298e-01 1.247276990296659e-01
-2.961381989361859e-01 5.333837153671730e-01
-1.580718101223490e-01 1.233602011308745e-01
-2.479333163784141e-01 -3.589407018411631e-01
2.332685709216589e-01 -4.984245227142640e-01
2.393206005855017e-01 1.207717421251010e-01
7.402336826912420e-01 1.773957902305043e-01
3.342826575793964e-01 8.568019571563101e-01
-1.172396077160665e-01 -5.871237217773402e-01
3.559300766918586e-01 1.750849045763940e-01
-7.478757372522848e-03 9.796653287266208e-02
-3.841705234201249e-01 -1.140844777107309e-01
-1.476306267448173e-01 3.977485222488685e-01
-4.197059160971151e-01 1.025253550257707e-02
4.550340955524267e-02 -6.189216060817129e-02
-8.101264342882042e-02 7.066682350533686e-02
-2.714196261142338e-01 6.875369025247602e-03
4.596109793146094e-02 -3.302496453098867e-01
-6.648996177516911e-02 1.241600146898890e-01
3.853926039077411e-01 8.716115870186035e-02
-7.720652490008473e-03 3.009770224055435e-01
-7.788337921832721e-02 -1.681571091285625e-01
1.455165854234849e-01 -2.028228170656025e-01
-1.143695396237194e-01 -7.607929517376465e-02
-2.513262752602737e-02 5.990474982481069e-02
-1.497462935418775e-01 8.392007338407562e-02
1.348918545699221e-01 2.119643650845237e-01
-6.341775919133910e-02 1.478781813942761e-01
-3.077959284420640e-01 -8.910458352476687e-02
1.290084762760997e-03 3.126496074145203e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 175
Component number: 0
Estimated condition number: 8.012236e+00
-2.179609500918170e-01 -3.076715625933681e-01
3.114650912490813e-01 2.780510066378007e-02
2.674850901536926e-01 3.696451945217527e-02
7.074311594618199e-02 -1.128596001858410e-01
1.492836643964785e-01 5.408876506077293e-01
2.922281876702247e-01 -9.807218607058796e-02
2.952922951657334e-02 -3.674880082826916e-02
2.278690633807548e-03 -2.691964949803827e-01
2.262502557183971e-01 -2.845228189257772e-02
-9.677645988337891e-02 1.565110484480133e-01
3.696704890990327e-01 -3.974102670086802e-02
-1.147891264779618e-01 -3.269011307835403e-01
2.697332094778009e-01 1.488789161644228e-01
2.407889449596179e-01 1.467832700808158e-01
7.581257185073308e-02 1.419680407779752e-02
-3.242122488092453e-02 3.809157688550683e-01
1.022270878150023e-01 3.292274887975418e-01
1.112186417037837e-01 5.155984083866963e-02
-1.406591898068511e-01 -2.914084265984026e-01
1.192723736816385e-02 -9.397291483294745e-02
1.436921812821450e-01 6.983601693635567e-02
1.609860291162064e-01 -1.623185981097546e-01
-2.110272597434617e-01 -3.227828027953221e-02
-6.282833385672877e-02 1.990561923080833e-02
-1.107787980260980e-01 1.285837979231094e-01
3.022674847344657e-03 2.942178030922227e-02
-4.717124226624536e-02 4.953842945259948e-02
8.016848330478338e-02 2.115110588623135e-02
-1.152436440726666e-02 1.688525097106911e-02
1.680793882171610e-01 5.983330075375654e-02
5.240065661492529e-03 -3.094610347911156e-02
5.187986890202147e-02 -5.805692305887517e-02
-2.706235672097133e-01 -1.237436413767712e-01
7.029668734406136e-03 -1.542520513717595e-01
-3.841856713378343e-02 7.399951218183523e-02
-1.173650287666966e-01 6.143617293540672e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 176
Component number: 0
Estimated condition number: 8.956550e+01
-2.043603998482988e-01 -4.992702905446039e-01
7.521107216032094e-01 1.826540596099978e-01
6.524249394386370e-01 1.305083047880314e-01
2.441941192371919e-02 -5.948203993893393e-01
8.989128728598703e-02 1.047314736171860e+00
6.449381817078597e-01 -2.817419065904851e-01
1.801358513577496e-01 -2.051885388694430e-01
-5.505929969564515e-03 -5.211484584674781e-02
1.777346990267690e-01 5.337156276506854e-01
-1.812688405593265e-01 -3.290899948538637e-02
2.949053460578466e-01 6.697731495142053e-03
-6.313572042002562e-02 -4.928237023238367e-01
5.937056938890767e-01 4.185868386308927e-01
6.481243415804839e-01 5.010505865815458e-01
5.817792537384954e-02 -3.707276103609293e-01
-1.143962858177668e-01 7.509530141683779e-01
-1.149091249762886e-02 3.482379733021458e-01
2.495427845398941e-01 2.173246042603739e-01
-8.553587380025551e-02 -4.008684503898241e-01
3.406283973264226e-02 1.063336118352285e-01
2.765068757622235e-01 2.973235069558756e-01
3.403422691775038e-01 -1.682457638683891e-01
-2.367212662296744e-01 -1.518756422236059e-01
8.973513814151188e-02 -7.311562281685327e-02
-2.683930244384715e-01 3.228944180678620e-01
1.140662429953149e-01 1.572034360122576e-01
-2.324190345365020e-01 1.908353016605836e-01
2.469131525745902e-01 1.491375190762711e-01
-1.505722005454718e-01 -1.346591213339652e-01
2.936036035326064e-01 3.786683648376478e-01
8.775347956317266e-02 -1.045269025821674e-01
-7.020187589919646e-02 -2.251955188555577e-01
-1.614275428197270e-01 -3.948524842533123e-02
1.253738424336016e-01 -1.389111025184833e-01
-1.214611864061242e-01 7.033046881716248e-02
-3.789903340548839e-02 -9.814968132098111e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 177
Component number: 0
Estimated condition number: 1.100149e+01
-5.333146531284160e-01 -3.057660906577512e-01
8.568885504583266e-01 1.501992826081531e+00
6.976956043728164e-01 1.487485783502375e+00
1.826377127243629e+00 -1.826106395347225e+00
-9.822909033629634e-02 8.073645108003067e-01
1.401885125529658e+00 -2.142253739164990e-01
1.342529299484675e+00 2.213112522419116e-01
-1.232543743422551e-01 -4.070712538093543e-01
6.126098375050775e-01 -6.559015349991939e-01
-1.308783774674480e-01 4.255625195795741e-02
1.162669669498571e+00 -6.794653884849602e-01
-4.826225517704339e-01 -2.302255305226170e-01
1.476189813062608e-01 1.491052668036362e+00
3.621990757503005e-01 2.082841440221294e+00
1.827516849939135e+00 -5.925474874454167e-01
-3.229624870667623e-01 9.178625699837789e-01
-2.588982899370260e-01 1.721666409329570e-01
3.169109694913163e-01 6.215798023224020e-01
-6.340123960217200e-01 -6.568902048794427e-01
-7.558938648768948e-02 -7.833059198754460e-01
5.782152515782228e-01 6.135844575392574e-01
-6.840701755980619e-02 -1.543848918377657e-01
-7.493937566882269e-01 2.027108241024198e-01
-1.128920906227300e-01 4.708875648076291e-01
-2.550053367859000e-01 1.687946606482668e-01
6.729957639476375e-02 6.528911612225382e-01
-5.404221327022918e-01 1.366319504685763e-01
-1.544491586759568e-01 8.227698465970623e-02
2.429880653706025e-01 -9.705175076858863e-02
-1.452659547054856e-01 2.798308620396028e-01
2.997553705174973e-02 1.337590356399578e-01
3.116926605992226e-01 -8.846993115324023e-01
-1.092922028935510e+00 -3.627985258397943e-01
-3.318057435187774e-02 -5.085723304898011e-01
-9.381686727215945e-01 5.125744635141700e-01
-3.108351899129057e-01 2.690291201247764e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 178
Component number: 0
Estimated condition number: 3.719663e+01
0.558281274286299537292e-2 -0.351206875188563299702e0
-0.374693753962134409615e-1 0.643549309568660751941e-1
0.520429267572926645516e-1 0.125557052536982642331e0
0.797981379778824283222e-1 -0.200417088997057514430e-1
0.234200795504507827005e0 0.896060081713141267555e-1
0.202188320034030144903e0 -0.207030732766657642307e-1
-0.278484298986697791957e0 0.737192529244701133555e-1
-0.189102303931873522090e0 -0.260455848127556246146e0
-0.516262372425908195832e-2 -0.789330174795450557567e-1
-0.130790869644034900011e0 0.739567441788401144857e-2
0.248563172218073275970e0 -0.200806559996117059392e0
0.725178120407058266248e-1 -0.232053441135841443302e0
-0.111169442552430683556e-1 0.138320061221878137572e-1
-0.629901643855594630913e-1 0.157808891328112951651e0
0.486179762996290208947e-1 0.509826867389229892201e-1
0.450111628193784164698e-1 0.191660671760023866239e0
0.163075151519722013043e0 0.277262513093550602803e0
-0.159726192278950879287e0 -0.115103150933352635924e0
-0.151064942430580927889e0 -0.145084239090189382412e0
-0.142850731088117359734e0 -0.849816499218377769228e-1
-0.367410698921436488118e-1 0.558316187232452752286e-1
0.274853406440226346038e-1 -0.225996788248181391229e0
-0.984351619646693665945e-1 -0.699373722303296987236e-2
-0.351939898956169931685e-1 0.623935595286837322979e-1
0.556529932128667101057e-1 0.954755373160803852436e-1
0.775082156464104047927e-1 0.143950370315028287478e0
-0.131402591353263156464e0 -0.600365990271293074423e-1
0.530232263778753796376e-1 -0.409986207973550121448e-1
0.902650367016649374745e-1 -0.430985135185756699044e-1
0.660848057492171974751e-1 -0.981269329010815428001e-1
-0.142340352718827313060e-1 -0.119186599751380128232e0
0.619365248742006982672e-1 0.396669166648654133939e-1
-0.109478312888244716430e0 0.267308990045098155071e-1
-0.755812309965576295149e-1 -0.884524670553512712370e-2
-0.170578196181885397748e-1 -0.156197622650252503861e-3
-0.100723247631127565185e0 0.128454895647622449682e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 179
Component number: 0
Estimated condition number: 5.041742e+01
-1.076552897065353e-02 -3.825822330178664e-01
-2.018698709004349e-01 7.579967852751668e-03
-1.488289130852280e-01 -5.673997467640517e-02
1.834205308356467e-01 -9.981427467023790e-02
8.475680450943380e-01 4.640553274364833e-01
7.103739037874152e-01 -3.538474727235711e-01
-2.964065324541623e-01 -2.931154352268263e-01
-2.203048801678754e-01 -6.797170559478918e-01
2.120302132598287e-01 -8.919552731028169e-02
-6.502152216632881e-02 -4.145534558008569e-02
4.312784397593120e-01 -2.575727568279286e-01
-8.876025050615667e-02 -3.003384668336024e-01
-1.108798345545703e-01 -1.114114240727788e-01
-5.685018789115904e-02 -8.235334700793082e-02
1.928402259754277e-01 3.508234821404168e-02
1.358520354513739e-01 5.352235501037539e-01
2.159172245401226e-01 4.112995567155804e-01
1.347380086299406e-01 -3.136237924783428e-01
-3.726799913090900e-01 -4.875537343881701e-01
-1.454914639528360e-02 -2.378994610616852e-01
7.042760312815546e-02 1.282695454430007e-01
1.487159713797528e-01 -5.925286488379901e-01
-1.152677096440616e-01 4.071750247387226e-02
-2.178564013537174e-02 2.369412873925698e-01
1.647052008024859e-01 4.001853345149067e-01
-1.499244358096188e-02 4.351768229817955e-01
-2.884082582157529e-01 -1.906855624380325e-01
2.920352050431034e-01 -8.880147190413870e-03
6.145454841265632e-02 3.363259509279654e-02
3.980722230843920e-01 -9.063345150660689e-02
8.360192467274472e-02 -3.227709377199132e-01
-1.938677929190949e-02 -1.049388518702512e-01
-2.874364770393383e-01 1.459404958918446e-01
-1.741566227582340e-01 -1.624463981414709e-01
2.602549814149660e-02 7.841307236882403e-02
-2.258811778419922e-01 1.136372436109194e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 180
Component number: 0
Estimated condition number: 6.635335e+00
1.732768607989785e+00 2.418379689141859e+00
3.488441254329765e-01 -2.127792558542206e+00
3.172462937857272e-01 3.754540148447602e-01
-8.270115537254408e-01 -8.707662062897914e-01
9.556658954081436e-01 -2.480324253138339e+00
-3.547103317330532e+00 1.074924677389448e+00
-1.769161746820806e+00 -1.255743159109309e+00
-1.743560646080067e+00 4.614508846079639e-01
-3.270999715044326e+00 -2.824310082445630e+00
1.544085578303308e+00 -1.062595197298516e+00
3.298977794170582e-01 -2.448433156195121e+00
8.974398729212558e-01 3.017211994726951e+00
1.561205481634067e+00 -1.368756637963219e+00
-1.081510263449223e+00 -1.421414694654056e-01
-3.228886896025038e-01 -1.495333460272636e+00
1.325312543964321e+00 -1.237333022387519e+00
4.525836925926155e-01 -2.370691748173342e-01
-9.984276179042624e-01 -2.294998118605486e+00
-7.071287455799780e-01 2.708792228260212e+00
-2.452646858441154e+00 -8.403920558737711e-01
-1.190111936256564e+00 -2.186764643702287e+00
-4.732156233520262e-01 8.091087867160591e-01
3.616496397213602e-01 1.134276469124132e+00
2.358312162233953e-01 -2.508368889444806e-01
-2.782060149814576e-01 -1.670882418409241e-01
-2.358161735712766e-01 1.184871684286823e-01
1.197702838267787e+00 -5.322734062374044e-01
-9.237286125089409e-01 -2.563256032863418e-01
1.611808077113634e+00 -1.182449039503749e-01
-1.116552353468641e+00 -1.238414422422936e+00
5.605406976368935e-01 7.883808602561366e-01
-6.782378106946058e-01 6.694744785442381e-01
-5.520323116571844e-01 2.510283677660150e+00
-1.621521370629859e+00 7.836265846960742e-01
6.907260488349916e-01 -3.740812357535483e-01
5.315524912033265e-01 8.414073581462110e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 181
Component number: 0
Estimated condition number: 1.208612e+01
4.155797062163270e-02 -2.172305555929279e-01
2.609889381509775e-01 -2.511602690239143e-01
2.856763299906612e-01 -8.193790563799175e-02
-1.694511664095396e-01 -4.100976665825568e-03
1.167601389907279e-01 4.289691088661551e-01
2.877127680526100e-02 1.123038109755210e-01
-2.405528377340070e-01 -1.203939526629143e-01
-7.737442636800924e-02 -1.100258132075437e-01
-1.538409873837457e-01 1.017967963379756e-01
-1.081751088044001e-02 -1.075534071335540e-02
2.139712796499336e-01 -9.212105050771668e-02
1.031815807681697e-01 -1.815401463385470e-01
3.835929564845066e-01 -8.895885019234734e-02
1.697546645688395e-01 2.452616985644764e-02
-1.786658408154580e-01 -5.273162324773398e-02
-2.184931273783566e-03 2.598623915791327e-01
1.274780062339171e-01 2.933790098294939e-01
-2.449953488346296e-02 -9.820251461556584e-02
-4.813516468443982e-03 -7.139509754254905e-02
-1.451536144745715e-01 5.265020190713138e-02
-5.386337340167935e-02 -4.583585998709785e-02
2.347097106691323e-01 -7.948851918435763e-02
-8.666029806896805e-02 -4.019440954385010e-02
-1.971563524200762e-02 -8.191647155788190e-02
-1.756180359228607e-01 1.585991350365812e-01
-3.035178356553898e-02 3.857931036935953e-03
3.856293217504134e-02 -2.752937523022600e-02
7.008295540053712e-02 6.202134570423028e-02
3.950140938984489e-02 -5.537333704353238e-02
1.028510807256409e-01 6.440744181903069e-02
9.358252297240841e-02 -1.944248503634187e-02
-1.192371008140498e-02 6.934608743177247e-02
-9.931288627901277e-02 9.954255947492927e-02
-3.622036485223398e-02 -2.339749068583013e-03
7.744033084392865e-02 -6.049691924111548e-02
-7.902460277720789e-03 2.411926717628844e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 182
Component number: 0
Estimated condition number: 6.599122e+01
-2.239423169238857e-01 4.586079484327603e-01
1.460487872830971e+00 -2.632601464459916e-02
6.494472592647385e-01 8.201613655288198e-01
7.315973152044878e-01 -5.203519997344499e-01
-3.718987370813098e-02 6.403973757293696e-01
-1.083222326765745e+00 1.208243616243450e-01
4.304413745905865e-03 -9.528617635655795e-03
-5.271596575482257e-01 7.340717550787431e-01
-1.824034026074811e-01 1.143160861566913e-01
5.500000756703636e-01 -3.048915746772085e-01
9.723165593262806e-01 1.622200672911200e-02
-3.444053979446678e-01 4.340911348671597e-01
1.427290602018101e+00 7.009015842607134e-01
-2.232556506671579e-01 9.972448901777070e-01
3.299159192925918e-01 -4.046137513981394e-01
1.164219846020540e-01 5.648958184030254e-01
6.407755824165781e-02 -1.477799353880923e-01
-5.996905551986835e-03 -1.220072810327110e-01
-2.888450096065084e-01 4.189750087184085e-01
-1.956738082911548e-01 -1.908423468848845e-01
1.259516016870804e-01 -2.560672200190776e-01
1.400640546242496e-01 3.981928666707251e-01
-5.632305415520679e-01 -3.063758347972285e-01
1.631413460577639e-01 -6.520564635435365e-01
-8.197020961571356e-01 4.821702298602654e-02
-1.596677776247055e-01 -1.210596324000293e-01
2.916081234912617e-01 4.452251559484106e-01
-8.176602751184534e-02 -1.615953337631179e-01
2.473729171031559e-01 6.203181921815375e-02
-1.438560277590208e-01 1.792211689698246e-02
-1.325600171635855e-03 5.401334834245270e-01
-5.901859443091281e-02 -3.299950956069024e-02
-2.896502455741132e-01 1.519968558195568e-01
-1.545163170569500e-02 -4.762800800798663e-02
-2.552763407611174e-01 -6.906693241948627e-01
1.687383379691897e-01 -1.528433874524983e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 183
Component number: 0
Estimated condition number: 5.682367e+00
-2.259845074084662e-01 -3.598916068857579e-01
3.923441647355075e-01 -5.234295699665219e-02
4.614367082568184e-01 -8.753817227152925e-02
-3.050187620440520e-01 -1.734804992131493e-01
-4.157236012904918e-02 3.983092967107038e-01
2.117865358489049e-01 -1.144922893138906e-01
5.064826838640839e-02 -3.209690630844780e-02
9.926480910206485e-02 -2.089738994993862e-01
1.557099279158998e-01 -8.099242919487494e-02
-2.339748955799192e-01 2.632029070566488e-01
1.339588154250809e-01 -8.565534284826826e-02
-1.389196561620225e-02 -3.674761007514878e-01
3.232467611203382e-01 1.021791637190923e-01
5.344161427820531e-01 6.189333653491805e-02
-1.368892918288217e-01 -9.155762199205265e-02
-1.321593455155608e-02 2.308028445856959e-01
7.292012784305359e-02 3.849597485882268e-01
7.365421793483479e-02 1.302943550584879e-01
-5.829671293981940e-02 -1.858080654260076e-01
-7.076062048785629e-02 2.576145536679306e-03
1.679398968658984e-01 1.559676335662827e-02
1.177589226349050e-01 -5.791329492110643e-02
-1.329320858295435e-01 4.097974581039959e-02
-6.117918467209180e-02 2.391333419034437e-02
-4.986438895195767e-02 2.530770782867734e-02
1.329271047777296e-01 -1.114474098327429e-01
1.000188958185993e-02 1.170278668218312e-01
1.091424968704117e-02 4.776725299199001e-02
-6.123382255957088e-02 -3.529111581496142e-02
1.115849635885522e-01 8.708694386685786e-02
-2.444318191404222e-02 -2.252644174199078e-02
3.661419787357910e-03 -5.988027510484360e-03
-2.065712089790742e-01 -1.383802176635106e-01
1.948141488131664e-02 -1.045551001935721e-01
3.387236404059542e-02 2.421143478993032e-01
-8.694308035146185e-02 1.102413957778763e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 184
Component number: 0
Estimated condition number: 3.237816e+01
-4.077117904023898e-02 -1.177148962599412e-02
2.411067409695076e-01 -1.787475954498041e-01
1.294992267220093e-01 4.997326953991025e-03
-6.266367071581971e-02 2.008476275476904e-01
-2.298876371390551e-02 2.146776711228682e-01
-2.946071756912049e-01 1.102941471354154e-01
-2.319601942454316e-01 -8.078698374369024e-02
-2.420720398691764e-01 -1.752500916266055e-01
-3.188923513624047e-01 -2.506552344837072e-01
1.874467739618584e-01 1.384738764876222e-01
2.582087810086768e-01 -6.434428646413948e-02
-6.167049357774514e-03 -3.205629185364058e-02
3.257535022191051e-01 2.602549090817383e-02
-9.987998116039004e-02 -8.345463714301619e-02
-7.657050780331062e-02 4.978457647391994e-02
-3.745047942662616e-02 1.003731705924790e-01
2.156151478340930e-01 2.385557243061480e-01
-5.831772670991051e-02 -1.636216461059246e-01
-9.690422899585113e-02 6.724406015689875e-02
-2.245196047092760e-01 -6.088684558584014e-02
-9.349295496668142e-02 -2.053840904151044e-01
1.051438953078371e-01 5.585405276509336e-02
-4.474737131759102e-02 -2.239168889586254e-02
2.973834819531430e-02 -5.023314711488285e-02
-2.251464238848755e-01 -6.628710768450670e-02
-9.995392649027342e-02 -1.214760752059103e-01
1.335793031965829e-01 -2.582949032369336e-02
-4.399028313211572e-02 2.339551954440985e-02
1.397869784137954e-01 2.316813207743068e-02
-4.020997220886326e-02 -7.057442124106000e-02
1.494009685019220e-02 1.134548061166913e-01
3.267415051044949e-02 1.082930024583760e-01
-2.366940792091939e-01 1.174839797856150e-01
-1.169774985172701e-01 9.258446248604515e-03
2.222733797646330e-01 -1.134067543608760e-01
5.210202198004921e-02 1.364207430540980e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 185
Component number: 0
Estimated condition number: 8.357664e+00
4.560889141932067e-02 -3.074559348315004e-01
1.202963336469321e-01 7.457455151539751e-02
-8.232072024958639e-03 8.882946196108563e-02
-4.272912980798665e-02 3.677220664782775e-01
-1.043771947843643e-01 2.383105541133476e-01
-1.527059355023890e-01 -6.163528566206222e-03
-4.783440495090981e-01 4.163915987382652e-02
-4.443701284232325e-01 -3.894149533112945e-02
-4.765902647515629e-01 3.031082524452906e-01
1.162872565159797e-01 -9.813263008341781e-03
5.244485238535578e-02 1.412282641893322e-01
1.172729818253463e-01 -2.532772849066596e-01
1.396627628891301e-01 1.682040553740477e-01
-2.975705406719932e-01 -1.531951201894285e-02
-1.929475112864701e-01 9.063950714846566e-02
-1.424693582161212e-01 1.879023850226386e-01
2.713447317197944e-01 1.910766006765612e-01
-2.215398022232577e-01 -1.336878600649744e-01
-1.210546368547832e-02 1.559725423894952e-02
-1.854999250104607e-01 1.885080015001209e-01
-1.752198631576322e-01 7.437426244785120e-03
1.111788965118895e-01 -1.692651001551675e-02
8.386413154166424e-02 -2.594048465403293e-01
2.069044356141999e-01 -1.238549704576724e-01
-2.083355626967209e-01 -6.153908067527578e-02
6.014096071890684e-03 -3.638621606528557e-02
-1.070174578972147e-01 2.218574459773574e-03
1.151961586456296e-01 3.774326449701469e-02
4.666951100835168e-02 -8.385429935846014e-02
-2.988209888032528e-03 6.812063468607877e-03
-4.258072128614444e-02 -3.648963217237508e-02
2.609250276333266e-02 1.479637499678642e-01
8.587627241984704e-02 1.654254636934009e-01
-5.433049701702025e-03 1.612641642721677e-01
2.982949040540674e-01 -3.387435988490260e-01
1.530272457106737e-01 3.318522770886801e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 186
Component number: 0
Estimated condition number: 1.840504e+01
-5.780979328962377e-02 -8.955985024604146e-01
-1.347081365214698e+00 2.500504175860370e-01
-9.161106126415079e-01 -5.064992154819757e-01
-4.117893401513224e-01 2.008468344368247e+00
-7.802664979903731e-01 -5.086447639094326e-01
1.328203848338007e-01 3.858792457604003e-01
-7.125605679879905e-01 7.885445759500260e-01
-6.375555483142872e-02 -6.913462434636777e-01
-3.386204612001145e-01 5.964715719313923e-02
-2.656870019545026e-01 7.249264034111215e-01
-5.985678890624274e-01 6.535928300800208e-01
3.343038886829819e-01 -9.392214487462697e-01
-1.334230933230025e+00 -2.800710467686303e-01
-8.211732653097550e-01 -1.069905500178495e+00
-5.807807211566207e-01 1.321143144486375e+00
-5.798394379114797e-01 -6.503882230795469e-01
4.970262814905554e-01 3.689395196883245e-01
-6.080195549071592e-01 1.508150313594506e-01
4.284064369533183e-01 -3.016636789620883e-01
7.940082792488320e-02 4.192668851409557e-01
-5.178181520511529e-01 1.243047410225249e-01
-9.815127899710398e-02 -9.801116832192944e-02
5.183733368586774e-01 -2.957137094326162e-01
-4.901995783929235e-02 2.764619835916247e-01
2.830826682095295e-01 -6.397652197912297e-01
-4.005060162446747e-02 -4.562639239115783e-01
-1.272882837766456e-01 -3.726176437694606e-01
-4.210175007463411e-02 5.748707839810232e-02
-1.050022144682805e-01 9.233009726271224e-03
-1.838994092842763e-01 -2.308070080904797e-01
-3.179751539639125e-01 -2.437222068686211e-01
4.797892194224077e-01 5.293038320883052e-01
3.352989777658202e-01 -4.495012733984949e-01
1.690951467897733e-01 2.612252589120365e-01
7.117279404821435e-01 -1.401984589835520e-01
6.462125544724841e-02 2.715606918200295e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 187
Component number: 0
Estimated condition number: 1.894139e+01
1.330382774386727e-01 -3.802711436423410e-01
-2.856431103268716e-01 8.520377645453249e-02
-8.525420757025404e-02 5.245242811488652e-02
-1.100545337956966e-01 2.427332020861970e-01
-3.242394776730578e-03 -1.961263778939716e-01
9.463094017398554e-02 7.874315354769439e-02
-4.391751473958179e-01 1.274214720173796e-01
-3.035843279902816e-01 -3.125311219511439e-01
-3.762710795252949e-01 -1.557639201987978e-01
-1.019801052719433e-01 7.135338016608248e-02
-2.433826944885914e-02 -1.995295003567631e-01
2.388383401616747e-01 -2.344603703057225e-01
-2.444603384397787e-01 -5.005590095888729e-02
-2.173627429161907e-01 -3.836766019917490e-02
-8.991108503830804e-02 1.264638709493345e-01
-5.305922377476618e-02 -5.198402146241270e-02
2.377775691021318e-01 2.803245975517338e-01
-3.248449767306174e-01 -1.512445436947334e-01
-5.473937073863415e-02 -1.528876874121249e-02
-2.896804207166571e-01 2.289754893749174e-02
-2.078508191389478e-01 -5.467245875213356e-04
-3.817903040437166e-02 -1.385709720519880e-01
1.138458110030869e-01 5.094110416429078e-03
3.497275876045235e-02 1.361188054683781e-01
1.025284544967946e-01 -8.259371345327772e-02
9.632468732782914e-02 6.437978320322219e-02
-1.389702565271316e-01 -1.545770395161793e-01
-1.081189265269204e-02 1.032292106488032e-02
1.284503268992441e-01 -9.993606682451223e-02
-7.653208797034301e-02 -1.399961497006670e-01
-3.785612052727346e-02 -1.350101134193516e-01
8.803030206717120e-02 1.391221763132900e-01
-1.391108164612050e-02 1.241376574326106e-01
-1.154387975838282e-01 1.327426559387974e-01
1.971486128802971e-01 -8.445031785220963e-04
3.414949789945276e-03 2.186741827721778e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 188
Component number: 0
Estimated condition number: 1.332981e+01
-1.742449886630972e-01 -2.784055488370603e-01
3.326751193415098e-01 -2.015230496037745e-02
4.956341064463163e-01 1.388273291210567e-01
-1.732497263005227e-01 -1.258292158587828e-01
-3.693518657497707e-01 -6.520549326495149e-02
-1.703651474473544e-01 2.694626872398773e-01
6.201982740635323e-02 3.456220885635160e-01
1.619464480844966e-01 4.219276968147605e-02
1.214597222083441e-01 -2.851958404588191e-01
-2.993097891529683e-01 2.605512015138163e-01
1.521153543191975e-01 -1.762583600412279e-01
9.942149375412934e-02 -2.196150961144025e-01
2.660927813032547e-01 9.543813994667873e-02
3.722939196789186e-01 3.292504819868033e-01
-8.849927018848834e-02 2.118536743452962e-02
-1.299356731014295e-02 -1.014469367440514e-01
1.989111505559027e-02 2.546826279966398e-01
-2.145941575471683e-01 2.256219151694209e-01
5.843392722527828e-02 6.871609988917331e-02
-1.660258751617470e-01 -3.229677989504943e-02
4.941018855276546e-02 -5.752106675656588e-02
-3.444134021024357e-02 1.534059152293268e-01
-2.041349951196319e-01 8.425556193438544e-02
-1.933606447093138e-01 -5.645010239841350e-02
-4.897300520430139e-02 -1.721468557587928e-01
1.589302704752069e-01 -2.519622018555162e-01
1.538130340999881e-01 1.331850594530661e-01
-2.348453521036863e-01 -4.562776848334127e-02
4.823837394480965e-02 -5.177205752551796e-02
-1.799068020215327e-01 -3.839379874358337e-02
-8.965087216274695e-02 1.387453700748620e-01
1.347744529883902e-01 1.065407228817528e-01
-1.432265412572305e-01 -2.734371867262756e-01
4.457749276969106e-02 -3.038558158622248e-02
-1.434786696588899e-01 1.994602739440662e-01
-8.735181581188578e-02 1.652395211288583e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 189
Component number: 0
Estimated condition number: 4.008243e+01
-2.966465980506058e-01 5.173081422019887e-03
2.527914629199478e-01 -1.833455195277006e-01
1.763740652313781e-01 6.349551573951265e-02
2.159603810325988e-01 2.321312482337936e-01
-9.435171249406320e-02 2.255697366503584e-01
-2.862332701073231e-01 3.400300610753298e-01
1.052337634929335e-01 2.348564365624373e-01
1.637694009390557e-01 -1.827235457318853e-01
3.168897313148968e-01 -4.961369549314592e-01
3.044093622646875e-02 3.317175983085160e-01
5.686127798230050e-01 -7.581366868137845e-03
-1.915500658928663e-01 -9.238040783656540e-02
3.052142360090851e-01 4.098391465943763e-03
-1.117356546261692e-02 7.310075288064875e-02
1.179305433452186e-01 3.365353822379979e-01
-2.814529073406038e-02 2.817671967743047e-02
1.058487731262482e-01 2.268180917176458e-01
-8.419769210265132e-04 7.112971790802915e-02
-6.243612332443187e-02 -7.892289409410259e-02
2.068377268941458e-02 -2.537703658024993e-01
4.444771587125602e-02 -1.812349465603960e-01
7.209434525258748e-02 7.708952882686844e-02
-3.325998201312588e-01 4.215431147579853e-02
-2.802926942127975e-01 -6.414012734736023e-02
-2.009898195860667e-01 -9.722512446058607e-02
-1.758855871949102e-01 -2.523807510822902e-01
3.027075050391880e-01 2.236661375191981e-02
-1.949194714706220e-01 -8.382154704144482e-02
1.200374252940730e-01 1.600140844115172e-01
-6.778877932363703e-02 -1.339802983148015e-01
-4.635340615769944e-02 2.426767274864507e-01
2.153031164025978e-01 9.388931938568842e-02
-4.093809823333485e-01 -3.301587854328579e-01
-8.959972870057870e-03 -1.985614890238295e-01
-1.115998509299986e-01 6.393160285970152e-03
-1.534550056879252e-01 1.304648851639080e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 190
Component number: 0
Estimated condition number: 3.480276e+01
9.500889364523958e-03 -1.535489304657448e-01
1.573949713665417e-02 -1.362379361386394e-01
-3.889443778677901e-03 -1.080436390685130e-03
-2.486874491162010e-02 2.424442130169723e-01
1.494858661202653e-01 1.131328292595832e-01
-1.293585362757230e-01 7.108870608455842e-02
-3.534662747538886e-01 -9.754271930641600e-03
-2.382873489742924e-01 -2.390824701951433e-01
-1.944308426984068e-01 -1.673766504335798e-01
6.967591061772505e-02 7.355890366021320e-02
2.458271414845149e-01 -9.436665998019272e-02
3.925542702239532e-02 -1.119816199207016e-01
1.238098911042381e-01 -6.761264300288763e-02
-1.832022111392441e-01 -9.049196837586984e-02
-7.646769363280301e-02 1.305183071103454e-01
1.842504401695376e-02 1.063297899197072e-01
2.282057692114656e-01 2.539336983571379e-01
-1.309631210429535e-01 -2.044329694144301e-01
-1.137316141728979e-01 -1.955972481942320e-02
-1.767517956368330e-01 -6.277681696101764e-02
-1.134494921454882e-01 -1.177530730912762e-01
7.111621739044943e-02 -9.845328704731562e-02
-4.212575440588898e-02 -3.166304108050075e-02
-4.295538760439392e-03 -9.917942728751631e-03
-7.732971292786947e-02 8.795991298335890e-03
-4.759239148665693e-02 -9.155848298500040e-03
3.168073792685893e-02 -7.574343614962943e-02
1.538584930601357e-02 -2.310953026573457e-02
1.247519582821976e-01 1.397265254446801e-02
2.371891644442145e-02 -1.273342472604871e-01
-1.144443713829245e-03 -7.503292292960476e-03
4.951716427882424e-02 1.268214759327130e-01
-1.443189514065674e-01 9.396377626203811e-02
-1.101362101063306e-01 1.806115018497899e-02
1.594111837661933e-01 -1.148029153033122e-01
-1.702248991685734e-02 1.285715888930631e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 191
Component number: 0
Estimated condition number: 4.649592e+01
-7.202762313110483e-02 -8.596557534370682e-01
1.396687570162983e-01 5.726627428535609e-01
2.299000980773561e-01 6.477014281199113e-01
3.412267947597407e-01 -7.162905728526492e-01
6.731231102245478e-01 -1.261537987155837e-01
5.301941721944969e-01 -5.268684785904463e-01
-4.264423188008534e-01 4.147304376411799e-01
-3.022696972224174e-01 1.460260024152391e-01
6.400096467517190e-01 5.345948388541304e-01
-6.739577587879778e-01 -3.791303919364193e-01
3.369222714360178e-01 -3.322961539831923e-01
7.461973954844595e-02 -4.563362075953294e-01
-5.227084095609441e-02 3.420664458640259e-01
8.692248935098246e-02 9.693681935931139e-01
1.832421691125340e-01 -2.377090298278012e-01
3.849693352712757e-01 5.054035957371210e-01
4.223131332911662e-02 1.852334585245266e-01
-3.969783202948209e-01 -2.216814303571385e-02
-3.600576552576939e-01 -2.525000251133633e-01
-1.029119313072802e-03 -5.951685046013938e-02
2.427908441717776e-01 4.723438988626333e-01
-2.167533727721850e-01 -5.520919143659035e-01
-3.607540948015490e-01 -1.698922106615074e-01
1.925110344325582e-02 -1.097167476825806e-01
4.018617027131988e-01 3.386092775961740e-01
5.864840056605883e-01 5.029199859763451e-01
-5.604808973205512e-01 2.746667590386093e-01
2.500190050156701e-01 -3.183856911554601e-01
-4.193997210475511e-02 -1.658605278629069e-01
2.454853066560622e-01 -1.594895661697237e-01
-2.038658665605303e-01 -3.913652629754322e-01
-3.406373162666106e-02 -4.967950019553555e-02
2.940724555307744e-01 -1.178305797675375e-01
7.867035442815810e-02 1.461633150891603e-02
-5.524833877851414e-01 -5.660515981100239e-02
-2.805542806997984e-01 -2.130416834375908e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 192
Component number: 0
Estimated condition number: 9.258214e+01
-0.224833648149373942454e-1 -0.191236334702400181335e0
-0.733517389485104600561e-1 -0.200372566291571201468e-1
-0.111801223064748725454e0 0.204066362285413079947e0
0.889726459494753584074e-1 0.254618693355927894575e0
0.246561576355285603010e0 -0.310364548233417165393e0
-0.370553770403969131864e0 0.810501375070117207916e-2
-0.518587892366857179953e0 0.247456966712210426045e0
-0.337146345697821895107e0 -0.943497489722904207198e-1
-0.211250712610193758750e-1 -0.233404916265336111355e0
-0.481288528404156866770e-1 0.190956599565587864539e-1
0.298300021444355658500e0 -0.149918418424158990360e0
0.243241237151772576878e-1 -0.516620164575732322508e-1
0.403454327930975230476e-2 -0.349597882324052130344e-1
-0.390571823004103334986e0 0.690595370975378219718e-1
-0.445329735339102299910e-1 0.202928877843973504616e0
0.187571608060580354558e0 -0.237432566100050877033e-1
0.251542627697129137485e0 0.164896297021988408950e0
-0.349428665777406582932e0 -0.259570673594882513746e0
-0.208020436353533947030e0 0.103729194025284265459e0
-0.180777988890702613322e0 -0.134360719344506299123e0
-0.102532238985253816993e0 -0.125070903119495612714e0
-0.147648548835228242792e0 -0.130461248227369943303e0
-0.118217883282644424098e0 -0.564823061950906249090e-1
-0.296053667932654499907e-1 -0.849394562178261523173e-1
0.877899053544238861294e-1 -0.707743195928423941176e-1
0.970262863534242908355e-1 -0.734940358885791653504e-3
0.572758308027475078886e-2 0.181261133490527798361e-1
-0.373906516563399366729e-1 -0.210796103551461153555e0
0.168956319208128550219e0 0.398729524795518908920e-1
-0.425162609836674648250e-1 -0.334685951421208305139e0
-0.140479462911126881365e0 -0.142140434788617866023e-1
0.727312296990008596046e-1 0.214939599490703587840e0
-0.169962009766220573886e-1 0.166522815994638263524e-1
-0.112720213873233338216e0 0.614189536727741338217e-1
0.246598917423538993804e-1 -0.195863691244280965033e0
-0.776719816681776308593e-1 0.156914892083518630098e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 193
Component number: 0
Estimated condition number: 1.301396e+01
-1.284571971012362e-01 -2.877765639231170e-01
1.346255539995299e-01 3.903030874455955e-02
-2.563681823168262e-03 6.155805342204094e-02
-4.048096896953971e-02 3.200390597526456e-01
6.148649020817347e-02 1.475981549235049e-01
-1.738550283616124e-01 -1.253695062166403e-01
-3.826345925559277e-01 9.724788569626087e-02
-3.055257238696537e-01 -1.238490204729473e-01
-9.322986681528415e-02 6.503954026872111e-02
7.422679279123092e-03 1.195883419028453e-01
1.847497075843284e-01 1.004839669373111e-01
-3.223340209576982e-02 -2.574350889504158e-01
1.313485512608644e-01 1.283300602487116e-01
-1.912427484365984e-01 -5.627399394794810e-02
-1.420403051533749e-01 1.608498429235181e-01
-2.281242363439932e-03 1.658431107949329e-01
2.549581625756561e-01 2.286556775285298e-01
-1.543220893997412e-01 -1.198836345107368e-01
-1.250467976949755e-01 -4.727492332307532e-02
-8.542771094081490e-02 3.336802953394670e-02
-3.046593815358922e-02 -3.595639992643320e-02
1.608952911423573e-02 -8.521598878149376e-02
-4.358240072703648e-02 -1.769040633323647e-01
8.990427211694380e-02 -9.894854637352929e-02
-7.785681546316701e-02 -6.757875827394594e-02
5.445506888705264e-02 -7.789947486232399e-02
-4.435918174785782e-02 7.284662623368429e-02
7.789553253447606e-02 -6.966375472983681e-02
3.063363643748354e-02 1.479995512367726e-02
5.979721914135184e-02 -1.090751522936854e-01
-1.158140144563910e-01 -2.611006131269820e-02
3.733666491360991e-02 1.456402833050848e-01
-1.996423677261242e-02 -1.974881522605713e-03
-1.562221959451926e-02 4.104019239130900e-02
1.899115437002478e-01 -2.042976316711762e-01
1.680645717827520e-02 7.673787643974411e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 194
Component number: 0
Estimated condition number: 9.032135e+00
-1.559677330927602e-01 -2.728843088786166e-01
1.031375066805207e-02 -8.476088615017323e-02
1.687567165828082e-03 5.164278691477806e-02
2.009220396831977e-01 1.447963072117784e-01
3.622148058348154e-01 2.308102442799136e-01
8.807886865337314e-02 3.409890291908511e-02
-2.067946668504476e-01 1.445677042800072e-01
-6.038758488783914e-03 -2.612229106574648e-01
3.824567984752266e-01 -1.188659653176670e-01
-1.170831236869929e-01 8.775338100166648e-02
4.903639943385570e-01 -5.993477565044086e-02
-1.059589343386627e-01 -2.380397723633050e-01
8.999715950667871e-02 -7.627943697336981e-02
-9.478816037144991e-02 6.984064191968956e-02
6.496448032364986e-02 2.633800618393538e-01
1.050205720648528e-01 2.365991993732575e-01
1.533247902381711e-01 2.676793210617184e-01
-5.731503295675464e-02 -9.441384667917617e-02
-1.645393694675723e-01 -2.392972582803016e-01
5.928866576589700e-02 -1.806444411170449e-01
4.472965398612212e-02 1.147871349923925e-02
6.859123215880331e-02 -2.575769112194568e-01
-2.678960368887280e-01 -3.855984929608740e-02
-1.771037620290947e-01 -2.756533193712734e-02
1.969721007059636e-02 1.427481422008961e-01
-3.039607380816707e-02 5.599941581282795e-02
7.743849154591311e-03 -1.893860859051458e-02
5.103056648114693e-02 -1.254694972432930e-01
5.880827871241816e-02 9.087008192330176e-02
1.555955395411498e-01 -1.544348397083859e-01
-3.984104572014983e-02 -4.865436789031521e-02
1.170684121025817e-01 7.338089990007046e-02
-1.847334512047147e-01 -1.777950701987862e-01
-2.086449367799979e-02 -1.399358114408611e-01
-1.285831936617624e-01 -6.085614680708952e-02
-2.054144904579793e-01 6.329301162280029e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 195
Component number: 0
Estimated condition number: 1.517212e+02
7.053217217450685e-01 3.206834352396703e-01
-1.992984411313855e-01 6.980342711392057e-03
-8.561646029132673e-02 2.572274372805670e-01
7.790396899864374e-02 -1.989869830227229e-01
-7.038000776053649e-02 -1.674803600449625e-01
-5.084414978284031e-02 3.007194980016255e-01
-4.524137019439377e-01 -6.432508219307203e-01
-9.959699322588622e-01 -5.636622434941849e-01
-1.900504604702892e+00 -7.929992945707568e-01
7.121984362075078e-01 -2.278642817975400e-01
-5.155382799601521e-02 -7.893134183438711e-01
4.599291720124112e-01 4.931729977819539e-01
-1.946926396052890e-02 4.571765135326334e-02
-5.683366809455437e-01 2.159943830703823e-02
3.037834894607260e-01 -5.107440558805502e-01
-2.414712151377527e-01 -4.138627774045084e-02
3.316998670273764e-01 2.203836803433747e-01
-2.354062589311063e-01 -6.223965301882255e-01
-2.286236236004864e-01 4.107683615544341e-01
-1.025146116147102e+00 -1.493111976016520e-01
-5.876313960725343e-01 -3.464910968990154e-01
9.632683322204988e-02 1.152207342191307e-01
4.680858240210919e-01 2.790450602805007e-01
3.824362313252104e-01 4.188376303344152e-01
-2.956426680922620e-01 -8.525020785183311e-02
-2.380187813734016e-01 3.631762192649013e-01
-1.210798501771692e-01 -5.485101160903718e-01
-1.251488392696350e-01 3.561635175885451e-01
5.722083021708527e-01 -2.595698426883957e-01
-3.945423262351967e-01 -4.414206142848948e-02
3.371450433937178e-01 3.518063250948983e-02
-7.084028639253523e-02 -7.359006398092742e-02
-4.727906761719856e-01 1.085476977122435e+00
-5.923122849557759e-01 3.255301241643757e-01
6.446298493902184e-01 -3.496811308317263e-02
3.689858446012291e-01 4.608778769063069e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 196
Component number: 0
Estimated condition number: 7.786335e+00
8.685848862429461e-02 -3.124589089944560e-01
2.020325165055715e-01 -1.890541058264231e-01
2.998133092956825e-01 3.564369383249477e-02
-2.272433399775459e-01 2.473123016993881e-01
-3.232557987796920e-01 6.509129437135172e-02
-3.351416374914465e-01 4.075238968209562e-01
-3.644905470430786e-01 2.880436639428552e-01
-4.681959596967268e-02 2.294269212283789e-01
-2.519485241272202e-01 2.656583869680593e-01
-1.318167842407351e-01 -8.543996502392459e-03
3.745884129980936e-02 3.704392770976422e-02
2.735812527849260e-01 -2.186430241291555e-01
3.032025123625066e-01 -6.765333100669454e-02
2.433591148684103e-02 1.606011820588331e-01
-3.562149524677733e-01 1.119104450930043e-01
-7.458429616184124e-02 -4.002166782289265e-02
1.132641587578218e-01 1.749261269044267e-01
-3.489164202567141e-01 4.867183334114591e-02
2.189347915431427e-01 1.494276010219432e-01
-1.757483881025565e-01 2.315217239705633e-01
-1.922666211624865e-01 -3.737712106786506e-02
1.297819535387514e-01 1.322395761473476e-01
-5.646153970087817e-02 -1.494598833846566e-01
-5.093939032171931e-02 -2.432016881686282e-01
-1.917524757287394e-01 -6.428011139667392e-02
5.458508212801153e-02 -2.036969922724652e-01
1.119425792327230e-01 4.453002066978052e-02
-7.370780448020280e-02 -1.523869849952710e-03
3.253176116703819e-02 -1.156674227989849e-01
-1.289660266028647e-01 2.086974120368479e-02
-1.423694077898183e-02 7.164716379999418e-02
9.141557071876910e-02 2.464671396887764e-01
1.731250730938465e-01 -4.989146489463311e-02
8.808918980844160e-02 1.515783460421250e-01
2.708354904341401e-02 -2.088153651754630e-01
6.759367465039798e-02 -2.173359787096405e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 197
Component number: 0
Estimated condition number: 3.562184e+01
-1.262031298172879e-01 3.013037245151317e-02
1.827246139334978e-01 1.468793862567227e-02
-2.956654136008360e-01 4.171442402403357e-01
5.608247760358895e-01 6.897019701207218e-01
8.840909575818684e-02 -2.361231828130043e-02
-9.022553835354831e-01 1.734267629606563e-01
-6.067566191487855e-01 3.956656111380474e-01
-5.410595646138668e-01 2.354337841570028e-01
-8.145047023269174e-02 1.050899802332498e-01
3.317906032385972e-01 -7.455340188750301e-02
6.085651944390778e-01 2.920379083057165e-01
-1.800778174286694e-01 5.372573502171589e-02
2.828962199892216e-01 1.982514429702777e-01
-9.464465305231976e-01 1.584931292158415e-01
2.701187627951538e-02 4.618740584279963e-01
5.463458411313753e-02 1.064171266879461e-01
3.318459292941457e-01 -5.742323942128588e-02
-3.685911802198917e-01 -2.810477590760116e-01
-1.648918359123253e-01 1.963779948727625e-01
-1.748914848171274e-02 -7.730644725756994e-02
-1.827374229392936e-01 -1.719052610214088e-01
-5.319443966842367e-02 5.255419760266063e-02
-2.386668790772133e-01 -3.979700528190312e-01
6.641598125329405e-02 -4.151213098680802e-01
-3.078481519002657e-01 -1.426295464416951e-01
-1.566507064372412e-01 -1.464738343074042e-01
1.325350925636895e-01 1.188441496631384e-01
-1.534489806556060e-03 -2.761820063770404e-01
1.941675485268710e-01 1.492172729756093e-01
-9.258407925579606e-02 -3.278716250589723e-01
-1.890338469967911e-01 2.102872666906546e-01
1.557116897900274e-01 2.948013278941516e-01
4.633085603261068e-02 -4.400414598475562e-02
3.701618597154559e-03 8.285023470373409e-02
4.723281417746974e-02 -7.727349618223700e-01
6.196908033327333e-02 -3.529729608462352e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 198
Component number: 0
Estimated condition number: 1.115640e+02
-1.667426625315981e+00 -1.083758797074748e+00
1.191876677430974e+00 2.857617586096567e+00
2.161683481181136e-01 1.729181415124002e-01
-1.081304098188687e+00 -7.651901718519520e-01
-7.274054097514420e-01 9.081436616868680e-01
1.916781501961814e+00 -4.116994935158193e+00
9.088998564506817e-01 -1.433274432725017e+00
-1.896608359672794e+00 -2.077248884404710e+00
-1.174095202579978e+00 -8.652162290889580e-01
1.758811999960095e-01 1.901341938788439e+00
-1.361342647723215e+00 3.911485360724162e-01
-1.087811963357968e+00 -1.497560233983862e+00
-6.993180720169156e-01 3.070335013472425e+00
1.187913864295794e+00 -8.743465423229579e-01
5.370410499997736e-01 -1.339389317478355e+00
-7.914440223283039e-01 1.073932709158862e+00
7.857704143863988e-01 1.041048343787506e+00
1.188653327463672e+00 3.821839886975021e-01
-1.550477078887107e+00 -9.237071381649435e-01
-5.298465760325397e-01 1.323336395688993e-02
1.321047794580066e+00 4.137457780015401e-01
-7.617460238199834e-01 -1.727604180833373e-01
1.170941674655771e+00 -9.399923392733750e-02
1.915771384049867e+00 1.409296727032641e+00
3.321590809801221e-01 -1.272616757457640e+00
1.134699492783035e+00 -7.409264545447569e-02
-1.548727979340553e+00 8.340953149548975e-01
6.553971872356809e-01 5.905096641673564e-01
-5.276263200976999e-01 -1.557300437269430e-01
4.488877735790089e-01 4.499753807012711e-01
-8.559285945798805e-01 -5.912342337389318e-01
-6.255573084965153e-01 -9.962069542558237e-01
-1.117519759354035e+00 5.328968510842937e-01
-3.729860844225003e-01 -1.008289391023150e-01
2.239036165732719e+00 1.391106182203572e+00
6.160322415092088e-01 1.050410333571618e+00
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 199
Component number: 0
Estimated condition number: 5.751008e+01
1.088423804984879e-01 -2.450775827473345e-01
6.302963987738759e-01 -6.523447652472280e-01
6.497312569448541e-01 -2.707235473887511e-01
-7.072746719417932e-01 -3.816703067125333e-01
5.294845247204695e-01 4.624314355892268e-01
-1.725060287517005e-01 -1.633137358821442e-01
-4.946525750599090e-01 -3.496301212114881e-01
-2.628159147874380e-02 1.963031551046629e-01
9.528282753635490e-03 4.192907020373938e-01
-2.071883875658904e-01 -2.345125390332943e-01
1.252438311478830e-01 -2.166254331923908e-01
1.780647466399990e-01 -1.115077760278934e-01
8.693040820309044e-01 -3.246558119399757e-01
6.442135623003800e-01 -1.814399027358377e-03
-5.975212435737358e-01 -4.255815108173490e-01
3.776492679967621e-01 4.017124840001494e-01
7.125146185516376e-02 3.377087982295313e-01
5.197239581008144e-03 -2.582502389852362e-01
-4.740477000585890e-02 7.789355140567181e-02
-1.739324392677675e-01 1.738923746619807e-01
8.605053153225671e-02 -1.240558414298438e-01
2.718342703109179e-01 -1.681648413815712e-01
-1.507059170546436e-01 -2.496820289497504e-02
1.668700327252263e-02 -3.217536930450999e-01
-7.375064152362043e-02 4.059098748145625e-01
2.088878513187538e-01 2.822502474400558e-02
8.558511089624708e-02 1.852143278858234e-01
2.054399352439623e-01 -3.443460524772484e-02
-6.542577718968076e-02 -1.038245434269986e-01
3.233782289931893e-01 6.873041606566932e-02
1.174378407511515e-01 -1.149358606212341e-01
-2.834882050001487e-01 1.497338923037599e-01
1.487092952351541e-01 2.579166483263749e-01
-3.804822435473722e-02 3.732571230090748e-02
1.057279166326848e-02 -4.092944310383525e-02
-4.141125978568125e-02 -1.066339734986403e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 200
Component number: 0
Estimated condition number: 3.141845e+01
0.113608150805607257740e0 -0.189983814599073900473e0
-0.108958478498576964300e0 -0.126097604041937989258e0
0.672983448806088430281e-1 0.136977213782999678734e0
0.379520431413883950170e-1 0.181801422441583633157e0
-0.598047511471838334415e-1 -0.221663298687528709024e0
-0.227422649830751198512e0 0.411995476789815785431e0
-0.331545573639726586884e0 0.282787616224581340020e0
-0.999606965559651695788e-1 -0.734150738138262248111e-1
-0.170620536850597695087e0 -0.255467994443910718108e0
-0.892405819403731664569e-1 0.220192164802311560085e-1
0.219998381299424522679e0 -0.233931210724749751622e0
0.207027536127379250364e0 -0.595357258639196097764e-1
0.196861761023247259090e-1 -0.152100320558958682299e0
-0.197116712148052585204e0 0.164191260546189364631e0
-0.505400278681277375118e-1 0.186492200430910083812e0
0.211994012314161495698e-1 -0.130415994224266201297e0
0.143785039625872533689e0 0.189854642188942295184e0
-0.361524839780845078579e0 -0.973553209032091182619e-1
0.223856425605471393424e-1 0.110799117296984007711e0
-0.243746226901952795516e0 -0.641650750845783995869e-1
-0.211473475622792863671e0 -0.101642383222429299636e0
-0.823004981400615405917e-2 -0.352909121052079683046e-2
-0.976883711374648715979e-1 0.393164170148560983750e-1
-0.154467695239477540264e0 -0.286852227554786548375e-1
-0.160927578737284048875e-1 -0.591729224753809235606e-1
0.280902583670861249814e-2 -0.442620716998700407356e-1
0.926667219577212029476e-1 -0.109001194992155384794e0
-0.153808669528549851150e0 -0.677010709794526204696e-1
0.187276278077959143172e0 -0.423893361998832028890e-1
-0.169077630436496372042e0 -0.180189221355056857697e0
-0.822448809358296110283e-2 0.473271832265660485800e-1
0.153631136038441103175e0 0.190459076001368000526e0
-0.604583429635363078214e-1 -0.188954541262968068793e-1
-0.755106683377340644358e-1 0.716074061187813378935e-1
-0.487760002172159582671e-1 -0.695460521081249264137e-1
-0.584644498271826065558e-1 0.159022644819354486492e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 201
Component number: 0
Estimated condition number: 2.630992e+01
-1.554661968699868e-02 -1.126603607134346e-01
2.679754647029228e-01 -2.989061314035455e-01
2.186604695239182e-01 -1.531775491165728e-01
-1.656654938274831e-01 1.494305790330414e-01
7.404265753850733e-02 4.975553488355675e-01
-5.605643232376017e-02 1.168145130919642e-01
-2.011708428890623e-01 -1.828055970085419e-01
-9.013603579421317e-02 -1.994125000111523e-01
-2.042560159957550e-01 -2.121406801263352e-02
1.137615647309089e-01 9.178512177661224e-02
2.468216392698335e-01 -1.855559751933289e-02
2.492157255576681e-02 -1.504217113476739e-01
4.013550680144197e-01 -8.565827586941185e-02
1.034588591601382e-01 -1.371710035603531e-01
-1.696848167236867e-01 2.419287927008874e-02
-5.232825355991168e-02 2.421102454759389e-01
1.694264596306456e-01 3.038259341943730e-01
5.213862183622700e-02 -1.213306986844749e-01
-2.021551649117519e-02 -7.667811351278102e-02
-1.313069789445377e-01 1.823341088699140e-02
-6.063805668937917e-02 -1.235544136369655e-01
2.564808219487322e-01 -3.316580090633152e-02
-6.261098596765509e-02 -3.892949888605235e-02
-9.113074370264335e-03 -6.171690186990653e-02
-2.428733364558007e-01 9.831564924660610e-02
-1.238675892041190e-01 -7.159018985755360e-02
1.092587403908687e-01 -5.065717800957185e-02
5.336672450016595e-02 8.578413300418837e-02
5.378351876814583e-02 6.974972022706603e-04
9.758508140521049e-02 5.387494999107448e-02
9.373502296738256e-02 3.840648494844493e-02
3.004139082863691e-03 7.594981722139080e-02
-1.986772303227087e-01 9.859137284262455e-02
-6.079612460478507e-02 -3.230538239538619e-02
1.857834348477546e-01 -7.623300212427574e-02
1.777167575098455e-02 4.890430455391871e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 202
Component number: 0
Estimated condition number: 4.441980e+01
-8.509426718321100e-02 -8.285680832746372e-01
-8.578389958654472e-01 5.560254961713538e-01
-7.207208235747791e-01 -6.834040960669421e-02
4.243363972688969e-01 1.692444782633147e+00
-9.905537654388362e-01 3.673086950993836e-01
4.248884530901427e-01 6.603294478388421e-01
-2.976314260029868e-01 7.912175541396816e-01
-7.509059345658575e-02 -4.143699855603820e-01
-3.359812839573494e-01 6.135093972600772e-01
1.482585765482385e-02 4.426085405643430e-01
-1.391402541559841e-01 8.783128845777811e-01
1.935265100280066e-01 -9.601232251822124e-01
-9.408171600876507e-01 1.988965182839506e-01
-9.441060767717044e-01 -3.566205883603423e-01
-9.358336475432782e-02 1.222056175270013e+00
-9.141911956155206e-01 -1.276616917029202e-01
3.503784559339041e-01 2.023336592656936e-01
-4.046912117591061e-01 4.042651006710351e-01
5.208624475021892e-01 -5.114476699978814e-01
2.560990371532115e-01 4.469986899676616e-01
-4.860667948766653e-01 4.027056251330586e-01
2.375315599289901e-01 4.770614539243399e-03
2.612785717710905e-01 -5.553840933616293e-01
-5.043665496995437e-03 1.047795341097146e-01
-2.587230364069707e-01 -4.097967490967189e-01
-3.346479624740632e-01 -2.795421034185625e-01
-2.158968788734261e-01 -3.519136605042100e-01
5.265510690606709e-02 2.095045478126037e-01
-1.076276424846704e-01 -3.882615514601714e-02
-1.800808096796547e-01 1.462716095668815e-01
-1.453461974043924e-01 -8.221642515523500e-02
5.905943239888369e-01 2.573203824466407e-01
2.014804589962493e-01 -5.062086930778077e-01
3.479064077053452e-01 1.575100740001702e-01
4.038945807116393e-01 -4.890965976074836e-01
1.504537637586521e-01 8.077630402428107e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 203
Component number: 0
Estimated condition number: 8.523482e+00
1.063867191159688e-01 -3.564059653284472e-01
1.418350192994493e-02 -1.139860173898782e-01
2.178134086850350e-01 1.040426583945426e-01
-1.076932078195818e-02 4.227302017857463e-03
1.661483325936051e-02 3.963037311970632e-02
2.498679722171138e-02 3.313305862898627e-01
-2.882924195855815e-01 2.418448914110482e-01
1.362129231200654e-03 1.331904628548279e-03
-1.291856729150196e-02 7.462090234114074e-02
-2.207632657492904e-01 -6.858774655222565e-02
2.063904130458600e-01 -1.867788110173971e-01
2.297500148358809e-01 -2.088429311857605e-01
1.220404669871018e-01 -1.312080366365627e-01
3.246348315946704e-02 2.791310526816645e-01
-1.064291999491657e-01 8.630270432510853e-02
2.377166157018915e-02 5.967831750417758e-02
7.801568319974922e-02 2.257478202130023e-01
-2.889870022136437e-01 -9.839514471820771e-03
7.000418523291026e-02 -2.214556950488596e-02
-1.478690874653353e-01 3.409933426351430e-02
-1.290582318091627e-01 4.410360883541019e-02
9.677753855510179e-02 -9.053371034668463e-02
-1.472331842973626e-01 -2.003162631601137e-02
-1.511296084616483e-01 -7.815184154415969e-02
-2.253399010026803e-02 9.903490104422891e-02
6.334167519295773e-02 3.304588649085158e-02
1.131280063001235e-03 -5.383922355827006e-02
-4.122917574151735e-02 -3.534517131683743e-02
8.146993641139513e-02 -9.425124391312788e-02
-3.784467264463156e-02 -4.319976397627640e-02
2.900635215655502e-02 -3.949343594088218e-02
1.095095723076018e-01 1.328804671124012e-01
3.244606069750688e-02 -5.659611245792311e-02
1.294878673922519e-02 4.596949462106937e-02
-1.482807854891594e-01 -5.311823838939007e-02
-8.714624595894346e-02 5.222515255473162e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 204
Component number: 0
Estimated condition number: 2.857280e+01
-4.266477369842165e-01 -3.070901183662501e-01
2.890049026581046e-01 9.104683084658254e-02
-1.168799917902939e-01 3.178053237948043e-01
3.004364427218167e-01 2.720618859973258e-01
6.097058807179525e-01 -3.706433325857594e-02
-4.968510816856828e-01 -4.475453525067625e-01
-5.284820891600315e-01 3.906556017454488e-01
-3.075611508480348e-01 1.202965098779982e-01
7.539337263751043e-01 1.472218897410563e-01
-1.622441020578869e-01 2.562736696187865e-02
6.309991738247308e-01 1.978191121109084e-01
-3.633665351810458e-01 -2.238173345247388e-01
2.570326795593627e-01 1.940150224766599e-01
-3.901766696915679e-01 1.822989569042490e-01
-4.105970445198417e-02 3.262617198794806e-01
4.024711558172228e-01 3.128423716609190e-01
2.618636287145921e-01 1.065103376640751e-01
-2.150489462150769e-01 -2.114614908784014e-01
-4.033553978443088e-01 -8.257248366566683e-02
2.119456103875872e-01 -1.834924225833409e-01
2.266284802895955e-01 -1.252352348797628e-02
-2.059826631221266e-01 -2.910811293407172e-01
-4.210433121491882e-01 -3.126517022033929e-01
-2.249856557199523e-02 -3.652911409766024e-01
1.090308436797306e-01 3.730107074513210e-02
2.058022050670863e-01 -3.819862578131467e-02
-3.486360936453922e-02 3.630707195730023e-01
1.526883801448395e-01 -4.554811629190542e-01
-8.204041976538651e-03 2.027863909689701e-01
2.454141445804827e-01 -4.070945923770946e-01
-3.392500333442345e-01 -3.011033093090129e-02
2.649910199528667e-02 2.174413319585526e-01
8.760883355359578e-02 -2.916341972065604e-01
5.874793527451805e-02 -9.835592293716194e-02
-1.848452577881253e-01 -4.215239567796861e-01
-2.131484709258452e-01 -4.007481254156524e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 205
Component number: 0
Estimated condition number: 3.811569e+00
2.394402330191697e-01 -8.588485483216975e-01
-3.820444069220185e-01 5.542944199195095e-01
3.200710344982233e-01 2.816202714242123e-01
1.998362037104433e-02 -1.466286093345208e-01
-8.529042018189421e-01 -1.252362515153795e-01
8.546642042558860e-01 6.261969347797344e-01
9.868556521382102e-02 5.727621263470206e-01
1.400684984285414e-01 -1.924946464788577e-01
-4.080520554428479e-01 1.143596537863970e-01
-5.490734253739685e-01 1.053047280959019e-01
-3.191857283719645e-01 -2.927195328447347e-01
6.142413106824141e-01 -6.296279306040786e-01
-5.633233343487413e-01 1.856319777295628e-01
2.534527854003407e-01 6.434551304374512e-01
1.027732935861472e-01 6.547996594020701e-02
-5.060519711600155e-01 -1.798951652885725e-01
-4.426737171764145e-02 3.129295249412821e-01
-4.963316122015496e-01 5.049852220637867e-01
3.889938445716690e-01 -1.996635998501377e-01
-3.096739972688650e-01 2.528029681858953e-01
-2.704810511747942e-01 4.348375374792408e-01
6.065782506417577e-02 2.988997867602641e-02
1.223960850288689e-01 6.924944912586535e-02
-1.410278304923078e-01 3.242272361082116e-01
7.338193203695691e-02 -1.569436463347310e-01
2.065710964896315e-01 8.588678740192125e-02
-3.238355608990300e-01 -2.489349379287946e-01
-1.975865560275577e-01 2.551578934481750e-01
3.432561692725447e-02 -3.807477464931177e-01
-3.609335271897097e-01 2.481822910996055e-01
4.683978848057108e-02 -1.618968923617082e-01
3.353504402263848e-01 -3.209945982035792e-02
6.911099752559199e-02 -2.036861463838838e-01
1.333245775954913e-01 1.749731520442136e-01
-1.552801133100707e-01 3.480435560512183e-01
-1.764522743246635e-03 2.234117767994546e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 206
Component number: 0
Estimated condition number: 6.109194e+01
2.240401116444276e-01 -2.622000114509554e-01
-4.834793579579217e-01 -5.097334737405116e-01
-2.250857435582776e-01 -5.275339474021775e-01
-3.455196513034812e-01 4.939511000505310e-01
5.221791199813394e-01 3.197460936278770e-01
3.534885972066415e-01 1.236709962005799e-01
-5.301539534081271e-01 -3.264435948485441e-01
-6.052200056598378e-02 -6.865009915465674e-01
-2.324901448116020e-01 -1.406942281217355e-01
3.613259491898477e-02 6.960299186244943e-02
1.051440347705282e-01 -1.552017905919115e-01
1.833320794608019e-01 -2.410214987050494e-01
-1.429419954776474e-01 -6.009251691903267e-01
-9.414005224711003e-02 -6.636027059617254e-01
-2.869354659711669e-01 2.685260137141092e-01
1.498674522145278e-02 1.464104091418061e-01
2.781017162292559e-01 4.559854786680019e-01
1.961903168847645e-02 -3.825665017352978e-01
-2.909240383582606e-02 -2.811129389580606e-01
-1.295152527973230e-01 -1.492276944115661e-02
-2.375304568313898e-01 -1.085747717116625e-01
2.902169805270945e-01 -3.924235413297650e-01
1.309873985852619e-01 8.843212468864582e-02
-9.710395916042322e-02 2.039101916572196e-01
8.074601695196798e-02 2.670881851991110e-01
-1.850276903120504e-01 1.484535381280785e-01
-6.967225810108862e-03 -3.889488033038110e-01
1.764624443043249e-01 1.149089451586685e-01
7.838863348795988e-02 1.629654145294954e-02
2.649804624783708e-01 -8.028101871183893e-02
1.822189236211645e-01 -2.468151127795860e-01
1.495287366265754e-02 1.486489833750550e-01
-1.577163115226317e-01 2.320973299134216e-01
-1.892448477400181e-01 -1.652612977158084e-02
3.382560089288712e-01 4.281180738764732e-02
-9.940934927594634e-02 1.325888254805318e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 207
Component number: 0
Estimated condition number: 4.741987e+00
7.524328797001641e-02 -1.990080818215778e-01
1.179776048007988e-01 -1.549227076330984e-01
2.844406878975729e-01 1.363462518444146e-01
-1.378520587501080e-01 3.307208367723690e-02
-1.827927531503182e-01 -2.098159791019989e-01
-3.282147703640203e-01 3.730449229337990e-01
-2.767229492767208e-01 2.788020461980476e-01
-5.446595107506243e-02 7.911390360229946e-02
-1.779665101492962e-01 -1.907490104779216e-01
-1.562499101933511e-01 3.772590530429235e-02
1.375643508615098e-01 -2.362154555532330e-01
2.309423923521356e-01 -6.476466071967245e-02
2.048536164338380e-01 -9.041973095612323e-02
3.059799965733191e-02 2.401769880852647e-01
-1.585466550737300e-01 4.448865302884911e-02
4.669801986779530e-02 -1.390569710678380e-01
9.873198930499424e-02 1.919079394986065e-01
-3.580715902491517e-01 -2.172744395687029e-02
6.049909206680958e-02 1.952425048165060e-01
-2.765846603113838e-01 5.164974844801828e-03
-1.494287243907031e-01 -1.198513805191970e-01
-1.392854167050429e-02 9.416422050887570e-02
-1.094083288983657e-01 4.162855632836016e-02
-1.294521102682042e-01 -1.027680694383243e-01
-4.995177582195925e-02 -9.398336603308957e-02
9.311857475203525e-02 -1.320763004423065e-01
1.326380238306562e-01 5.423543149857483e-03
-1.816366008555888e-01 -6.215211713565386e-02
1.433900942580773e-01 -7.962191202636984e-02
-1.925377310018040e-01 -1.236352606613192e-01
-2.674978617810945e-02 8.859439508586001e-02
1.003225418210959e-01 1.965909759995239e-01
-1.242822131715468e-02 -3.164248735690275e-02
-3.914226037891864e-02 9.201053644683298e-02
-5.987607530298012e-02 -1.922916918441244e-02
-2.512503434208188e-02 1.406621513831988e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 208
Component number: 0
Estimated condition number: 1.649002e+01
-7.092595719677712e-02 -2.108078420199384e-01
1.325202997990798e-01 7.531195818000587e-02
1.488224304905255e-01 -2.519728252238142e-02
-2.995783715558812e-01 5.612377666248625e-02
-1.005206293061828e-01 5.702605612119412e-02
2.000160397279264e-02 -1.952133967592010e-01
-1.880932407924846e-01 -1.504088751708205e-01
-3.314880183419421e-01 -3.897264145257544e-01
-4.473662644229934e-01 -3.653184359162211e-01
3.684717976530180e-02 2.766953721169578e-01
-3.673228885515692e-02 -1.724306317828089e-01
5.407727772445980e-02 -1.900908608038270e-01
6.475625208739494e-02 1.645692270945651e-01
9.812345885680281e-02 -1.554919128374441e-01
-8.462026985760288e-02 -1.009877925998384e-01
-7.721800091173182e-02 5.603421282888989e-02
2.424736477801979e-01 3.501501478268922e-01
-5.631483329149171e-02 -1.104444206242743e-01
-1.720939648414198e-01 3.602352356135647e-03
-3.332679278728446e-01 -2.691783377547856e-02
-2.629007796944269e-02 -1.247534261762565e-01
-1.825513866827444e-02 -4.345586201362715e-03
1.300698328088810e-01 6.451411972822015e-02
1.488514805835523e-01 1.660040693309305e-01
-3.029875774061565e-02 -1.737769504448438e-01
9.696902784086982e-02 -7.317840236211764e-02
-5.743140188709123e-02 -1.870484236348475e-02
-2.165356493676737e-02 8.537140447422646e-02
9.237660718851246e-02 -5.710869290830194e-02
-4.135266491930101e-02 -4.927197997806625e-02
-4.787789549390824e-02 -2.719944042106564e-02
-1.965351417245474e-02 3.712537031526926e-02
-2.469468875022286e-01 1.765059777457381e-01
-1.640098589244074e-01 5.037662875958843e-02
3.768884221948347e-01 1.544604987100505e-01
7.200076802278045e-02 2.752304976034151e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 209
Component number: 0
Estimated condition number: 8.556277e+00
-2.314315322229138e-01 -4.555601964800814e-01
1.294863801933485e-01 -3.241321108502693e-02
2.639059083790672e-01 -9.254654993823352e-02
-4.130362062702813e-01 2.082390715561464e-01
-1.813407937860972e-01 -6.429445048517027e-02
-9.150243752364759e-02 -3.350088573552623e-02
-1.877046528959623e-01 2.867971543410925e-01
7.790274355624645e-02 -1.085214887412679e-01
1.901455493213597e-01 -9.634178102421262e-02
-3.552394899165319e-01 3.397365104699572e-01
-1.517262916786154e-02 1.618936621903675e-02
6.269583363063706e-02 -4.134466885949470e-01
7.102009813509573e-02 7.813475039514520e-03
2.930252571013343e-01 -6.800355591037080e-02
-3.172546268717915e-01 1.695683949161898e-01
2.947484764206568e-02 -6.728920450762492e-02
1.413668396392405e-01 3.300880849299128e-01
-1.962357539788592e-01 1.261800538622364e-01
1.711851524179753e-02 -5.204338392908086e-02
-6.040802530754414e-02 7.282714489063993e-02
6.905686872632329e-02 -2.429193478792233e-02
-5.910436466972526e-02 -1.423297497443778e-02
-7.298588596455145e-02 -1.868682777195355e-02
-9.592306853937373e-02 -3.960065851814262e-02
1.015138495677899e-01 -1.731349857086733e-01
2.289053031880461e-01 -2.620483531716812e-01
4.878589797714553e-02 1.454187288427298e-01
-6.947192436256701e-02 -7.857962989265023e-02
-6.316290651813890e-02 -1.479879731867945e-02
-2.312584604059391e-03 -9.425873721333321e-02
-1.743305111773376e-01 -2.563375793973864e-02
7.751623248305584e-02 1.896701533317902e-01
7.448617011436398e-03 -2.665328363833231e-01
6.313592967281764e-02 7.561007733080348e-05
7.186437272842680e-02 1.507354159050305e-01
-8.820027094557206e-02 1.470857069312236e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 210
Component number: 0
Estimated condition number: 1.382675e+01
1.336242231019429e-01 -5.799644714441524e-01
5.306547414992802e-02 2.309204987440043e-01
3.120324349348730e-01 2.146162620459430e-01
3.255324112626454e-03 -2.294164345077165e-01
-1.606806138706167e-01 1.960547644285610e-01
4.518951171682624e-01 1.643199626308674e-01
-1.685099098722631e-01 1.839118970494139e-01
-1.062088316511528e-01 -5.720610493104122e-02
-2.138735519372176e-01 2.899482199916482e-01
-2.908520941290816e-01 -9.164606761477656e-02
1.170003639345139e-02 -1.979308701544132e-01
3.125323402079119e-01 -3.976722052347028e-01
-3.538783785565533e-03 1.448384167598729e-01
1.776220241978390e-01 4.686676934688754e-01
-9.661798327733964e-03 -1.104924904029775e-01
-1.503468137584793e-01 1.990338122932784e-01
5.119552954824140e-02 2.694923346397616e-01
-2.626553480139076e-01 1.304224775161011e-01
8.381735248743861e-02 -1.420912493319877e-01
-2.082114134720436e-01 1.524591120344877e-01
-9.678028419970329e-02 2.519144706356938e-01
1.212550323091475e-01 -1.147975544406546e-01
-2.940029579723032e-02 -5.967201335493245e-02
3.913588694191564e-03 4.717482146868317e-02
-2.829040244207705e-02 9.610156436320642e-02
1.687192830889450e-01 1.582246690613430e-01
-2.453889519587518e-01 -5.210308280522138e-02
3.823173178691067e-02 9.740802980723853e-02
1.952771867674226e-02 -2.297406325590021e-01
-3.930196911376127e-02 1.419623379747039e-01
4.432672055535083e-02 -1.498471999606390e-01
8.764975194096869e-02 -1.082860160243777e-02
6.266170229507226e-02 1.704804465590315e-02
5.013095111508013e-02 9.729942766485025e-02
-9.294965964279135e-02 4.522864201884937e-02
-9.219105564779312e-03 6.598650924246359e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 211
Component number: 0
Estimated condition number: 1.184662e+01
-1.005954141030199e-02 -4.666876298546717e-01
4.020655137143255e-02 -2.628648478517866e-02
1.758997249709002e-01 -8.484118330882279e-03
-2.341442836885591e-01 9.668729036191692e-02
4.515388369472165e-02 6.146693832893196e-02
7.543821248830154e-02 -2.951953171760245e-03
-3.528057705369501e-01 1.549770481276450e-01
-9.465642853190910e-02 -9.334113593122242e-02
-1.130023886552958e-02 1.422246515076054e-01
-2.574740078864686e-01 5.562740320330183e-02
4.239003997614102e-02 -6.919469234010245e-02
1.627100598255410e-01 -3.480859298189925e-01
6.412527314111408e-02 -3.696845487547729e-02
1.113735201895448e-01 5.929499065478267e-02
-2.375723039393418e-01 6.343409753612587e-02
3.418402185583135e-02 1.036248120252038e-01
1.513193081257194e-01 2.919884611352895e-01
-2.261301180250325e-01 -2.268224517522477e-02
-3.566560228917229e-03 -7.856481098614547e-02
-1.187988900989671e-01 1.030378135844427e-01
-3.943438684077342e-02 5.846567569196399e-02
4.171557311494049e-02 -1.402570643204298e-01
-4.267623811396542e-02 -7.191795535555867e-02
-2.053271713118423e-02 -4.610132395359788e-02
5.791492302921587e-02 2.900519067544552e-02
1.720904003303221e-01 -1.531853405713177e-02
-8.586133757424189e-02 3.235555932189936e-02
5.260184582430914e-02 -3.613090757569157e-02
-1.040948131685125e-02 -8.432213345863637e-02
5.934047761210730e-02 -4.455448245933795e-02
-5.955302252108845e-02 -1.219861799761054e-01
3.456019780976461e-02 1.406060585445886e-01
8.028585138695118e-02 -4.182616437456607e-02
1.898797888697682e-02 6.055923900366762e-02
4.239076195859871e-02 -7.762257990926315e-03
-5.319774424693578e-02 7.602789295216775e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 212
Component number: 0
Estimated condition number: 9.719755e+00
1.925608553601174e-01 -3.713886198081585e-01
-2.591108682643715e-01 -7.369442084505839e-02
-1.198017313833427e-01 5.095830509458237e-02
-5.375438860913032e-02 1.983704010950340e-01
3.531522143883264e-01 -1.351428082751390e-01
2.502616675228170e-02 3.010967678618044e-02
-6.315296107677274e-01 8.798336576821150e-02
-3.268240227370244e-01 -1.937082132729328e-01
-1.998056008630291e-01 5.664450579984120e-02
-1.149269015162150e-01 -1.333902597537528e-01
1.268001479190351e-01 -2.056939533713527e-01
2.188491371888574e-01 -1.750569863720801e-01
-1.095742016826287e-01 -1.917925916467903e-01
-2.904395946861462e-01 -3.040190109976082e-04
-1.485316302746846e-01 1.138253430380953e-01
1.254530523391180e-01 8.572872025201922e-02
2.380543371235913e-01 2.429804520873884e-01
-3.359037309237271e-01 -2.964313048306210e-01
-1.081960655456755e-01 -2.138577387099835e-02
-2.145674111197030e-01 1.173344866460742e-02
-1.954298490858170e-01 7.056358084325018e-03
4.259010402095365e-03 -2.768270438067906e-01
1.150345390979167e-02 -5.777589083004682e-02
1.148491233539927e-02 -1.218747631992497e-03
1.299347944222668e-01 1.167342586986563e-01
9.975853027974274e-02 1.784607897214464e-01
-1.458090222512495e-01 -1.260829676263087e-01
9.778843205435582e-02 -8.407398708299374e-02
1.214971739081905e-01 -7.311572354511184e-02
6.324525894922225e-02 -1.943019180528985e-01
-1.241139252726485e-02 -1.929406868107306e-01
2.512588025971378e-02 1.781353044843117e-01
1.001440214132776e-01 1.742443474721723e-01
-1.112843956523869e-01 1.228996086318861e-01
7.847630311604509e-02 -1.593235168909372e-01
-5.580574564671888e-02 1.069057463367377e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 213
Component number: 0
Estimated condition number: 1.041673e+01
-2.873156537621652e-01 3.239198510520683e-02
1.613291923982200e+00 -4.370187073279317e-01
1.172689431542478e+00 4.098910978380443e-03
-1.249038755190819e+00 -9.236091917785405e-01
3.006923177962313e-01 2.745410220068115e-02
-1.066905844197070e+00 -9.979481847215319e-01
-4.343446716826993e-01 -5.182059725148805e-01
-4.851342804062647e-01 5.861528781281453e-01
-2.133025905232646e-01 2.487106461786877e-02
-1.476320952989077e-01 1.243305104699861e-02
-1.027024590156804e-01 -3.069524394396088e-01
-8.439441060574965e-02 1.611231004037659e-01
1.508904086307352e+00 3.188366909039998e-01
1.074731718127051e+00 1.235457151570695e-01
-7.726024289645412e-01 -1.084349463481209e+00
6.856351370498943e-01 3.136596944986737e-01
1.374383222386303e-01 2.811320237524849e-01
2.868190221924091e-02 -3.032303265182208e-01
-4.381263324710966e-01 6.329793173165782e-01
-4.904314483360095e-01 1.293654529836737e-01
4.637700445075856e-01 -4.606066819278447e-01
-1.674823070170108e-01 2.267700053011036e-01
-1.130443728061566e-01 1.089504448057243e-02
4.174917878619582e-01 -5.173021409976882e-01
-8.159812217704776e-02 -5.064444906685996e-02
6.793908155922548e-01 -3.301925625416942e-01
1.827717182142298e-01 7.981457797623708e-01
7.363770783826708e-02 -2.072431696883139e-01
-7.476535581453705e-02 -9.319225139535331e-02
1.738359241167167e-01 -8.204269710999404e-02
-2.056630885937706e-01 1.168077011685364e-01
-6.138623164129848e-01 1.598978135544158e-01
9.883979233585280e-02 4.349795231963847e-01
-1.572528810223089e-01 1.285612782949971e-01
2.929399809514677e-01 9.626934895385288e-02
1.625848439792464e-01 6.999349124629944e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 214
Component number: 0
Estimated condition number: 3.674810e+00
1.041829957089061e-01 -3.638470683919451e-01
7.580988905831498e-02 -2.279353033653167e-01
1.402477979890756e-01 1.745144450053297e-02
-2.031434710820955e-01 1.397193848850571e-01
2.452968061454561e-01 2.097506624370304e-04
-2.130936570985650e-01 8.163191562043598e-02
-5.886223472373098e-01 1.571040133637662e-01
-1.703681374623372e-01 1.090931711192963e-01
-2.433942509357087e-02 2.885700162677199e-01
-1.918135694289622e-01 -1.478892186600665e-01
1.489842383372014e-01 -7.724097577936671e-02
1.970570631399297e-01 -1.942738305109828e-01
2.325071735308215e-01 -1.865943731071541e-01
-5.559434332075548e-02 8.891326251941810e-02
-3.367291602199014e-01 6.285472204422857e-02
1.799802039121121e-01 1.188311754394011e-01
1.674807916449955e-01 2.081647838439822e-01
-3.193285919822514e-01 -1.855070336549663e-01
-4.250617033121077e-03 5.736356329638539e-02
-1.280213058770241e-01 1.184645985887222e-01
-1.123788813813152e-01 -1.541536755946701e-02
6.331255646837171e-02 -1.564753001966852e-01
-1.023854210056677e-01 -1.352532960283815e-01
-2.762356336172517e-02 -2.220638684333335e-01
2.060583692338539e-02 1.330588834800395e-01
1.444607912507029e-01 1.804606373393006e-02
-1.666227578057559e-02 4.903854609806517e-02
8.499793745462834e-02 -1.234091779375703e-01
3.371054585629943e-02 -6.909225466477624e-02
8.447614869409881e-02 -1.227542756374106e-01
-3.482203123877316e-02 -1.012371255098089e-01
-1.215409382112473e-02 2.356399047264223e-01
2.129228538423747e-01 5.381516302605603e-02
5.043828091963735e-03 1.125449081860836e-01
-2.072475578250900e-02 -2.265342081293701e-01
-4.635936710617212e-02 -1.353667640327982e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 215
Component number: 0
Estimated condition number: 1.240494e+01
-2.256618182445679e-02 2.463518914232871e-01
6.523719625009258e-01 -8.038778574623078e-01
5.418464044338855e-01 -7.007729061706586e-01
-3.899610558151348e-01 4.143529766693253e-01
-5.131477908834765e-01 1.591346149367422e+00
6.540019960080534e-02 6.593712342351221e-01
3.435314955275244e-01 -6.836695798092931e-01
3.181413483651418e-01 -3.920409648281853e-01
-6.499745525401098e-01 -1.666511748091387e-02
5.845706845103212e-01 3.686160707531009e-01
2.508347217596591e-01 2.921630352856367e-01
-9.170628116750248e-03 -1.614477091186034e-01
9.293851400045242e-01 -2.113215616411606e-01
5.273131147178463e-01 -6.031006864467335e-01
-2.952564252740772e-01 5.387655027563218e-02
-5.754661447035212e-01 3.858751539646622e-01
9.418505592239840e-02 4.413233156039434e-01
5.993721934108149e-01 1.095980081352960e-01
3.700841917083092e-01 -2.279762722644031e-01
-7.665845226284605e-02 1.840706439397718e-01
-1.566366665261043e-01 -2.907570575906840e-01
8.619478408615101e-01 3.299983251274546e-01
3.964787020969943e-02 -2.064495652009070e-03
-6.666265930184413e-02 -2.666956374210965e-02
-9.021754448249442e-01 1.321275941054890e-01
-6.882208061345959e-01 -3.925543911561291e-01
4.902987042831021e-01 -2.625631913424803e-01
3.878742517561512e-03 5.507041303260571e-01
-1.098981860156865e-02 3.020399028157918e-02
9.752775473998987e-02 5.631964602833106e-01
4.422865828936754e-01 3.260664456774404e-01
5.408508650389378e-02 -4.074230045233593e-02
-6.098247528636044e-01 1.325120984576466e-01
-1.701735119298553e-04 -1.721551197584375e-01
5.216982400824428e-01 1.350457257965620e-04
2.184225534512128e-01 -4.940327049558409e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 216
Component number: 0
Estimated condition number: 2.060136e+01
-3.285959845140262e-01 -6.712285157503275e-02
5.888927355400524e-01 -5.794290137415257e-01
5.764277583603034e-01 -5.446754134646945e-01
-5.174134624253506e-01 3.020674256929395e-01
-3.757738918106636e-01 9.413421194635119e-01
-5.563912510753707e-02 3.232631793847161e-01
2.908516782059563e-01 -1.855556446126765e-01
4.864584365641444e-01 -2.436819598665719e-01
1.297064581557481e-01 -1.397247619902405e-01
3.233159644067102e-02 5.284566572693037e-01
2.177656067241858e-01 2.435277863963297e-01
-1.101877776703338e-01 -3.474150278908261e-01
6.930426552055533e-01 -1.532238404211955e-01
7.046550412945791e-01 -4.188087926946961e-01
-3.724856721542529e-01 1.744380087073421e-01
-2.374543648235900e-01 1.766035275008253e-01
5.432135162663465e-02 4.402703763458239e-01
3.621589679624323e-01 2.500525953566143e-01
2.258234962088607e-01 -2.184805127835041e-01
8.353280510429216e-02 8.428246951625373e-02
1.078793209220583e-01 -2.060296822229138e-01
4.515185170900979e-01 2.025977405866311e-01
-1.524122869093661e-01 3.175165435777476e-02
-2.182156241568378e-01 -8.495823618408455e-02
-4.309159875093197e-01 -1.661926699627708e-02
-2.541405007373680e-01 -4.912083701027045e-01
4.285857786771216e-01 3.918209267959188e-02
-7.489719258666158e-02 2.143637549952960e-01
-1.191555267008436e-01 9.390800132213135e-02
1.175773454726631e-01 2.672342148425402e-01
1.152794632909330e-01 2.316439232006521e-01
7.947704902165138e-02 7.349267604506381e-02
-4.049485359877010e-01 -2.890256095459529e-01
1.006914238907080e-01 -2.227636132708743e-01
2.139400115908511e-01 2.004792249509496e-01
-2.257447298704717e-02 1.757861517705981e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 217
Component number: 0
Estimated condition number: 1.211802e+01
4.071324068136234e-03 -2.903522388036603e-01
3.082451836650123e-01 -9.306798783908339e-02
4.495526484171921e-01 1.301936155842509e-01
-7.677491233449185e-02 -3.273845684927544e-01
4.653534477895553e-02 1.863369049187766e-01
8.700047056627319e-02 1.522516017797607e-01
-9.087450785520838e-02 7.992030785023373e-02
2.490078490386430e-02 -1.263111698950670e-02
4.260668343588259e-02 -4.156594879629569e-02
-2.216322820436882e-01 -1.911904597730767e-02
2.473415921035924e-01 -2.813961531551722e-01
1.373599947233065e-01 -1.716305298154923e-01
3.394000209467944e-01 4.335701916343249e-03
3.253964830796673e-01 3.759192423454750e-01
-3.735432579767303e-02 -1.493416146171831e-01
6.915348481045247e-02 1.774165312338096e-01
2.715574756835233e-02 2.701238547739270e-01
-1.297901897446245e-01 3.217601718933342e-02
-3.011984277499912e-02 -3.096800264963913e-02
-1.814224361287183e-01 -3.414382452077681e-02
2.467225995985116e-02 1.880681731265501e-02
1.001840675393998e-01 -5.848947844980658e-02
-2.014578042573620e-01 5.799369381444636e-02
-1.185547524351399e-01 -5.176149190275636e-02
-5.704527399204275e-02 1.239837841992823e-01
1.178649752424106e-01 3.509092030251074e-02
1.012220748022008e-02 4.406622272513826e-02
-4.514805883888783e-02 -7.680838274876159e-03
6.448016450436145e-02 -9.523189997518287e-02
2.230987079981286e-03 2.180569622600704e-02
4.287984697839879e-02 -3.780763373198021e-03
2.939997280904473e-02 2.435381168371752e-02
-1.118909888787136e-01 -2.886280531577690e-02
-1.836586062299714e-02 -2.640889491044858e-02
-1.684516936672457e-01 1.010911155674916e-01
-9.579853136170688e-02 7.860414677147597e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 218
Component number: 0
Estimated condition number: 2.333805e+02
-1.593852532383362e-01 1.561886734054496e-01
3.365256180460463e-02 -2.661296569598007e-01
-1.335024225935533e-01 -1.472726068473237e-01
-2.497071521296812e-02 3.691155025778491e-01
2.906583081540216e-01 1.501751279644920e-01
-2.720604508879051e-01 -7.523408160503801e-02
-2.144487909828341e-01 -2.525252015718595e-01
-2.709006840497041e-01 -5.778454853288371e-01
-1.796619968234947e-01 -7.430785831329867e-01
3.175599961118407e-01 3.326058077500092e-01
4.050522339604395e-01 -1.301195919366832e-01
-2.109911123852513e-01 5.481252100068985e-02
1.604893640592750e-01 -9.451214619737017e-02
-2.364991523553047e-01 -4.522523152271559e-01
4.948859301252623e-02 1.964344947938774e-01
5.589853699454066e-02 7.649937513023992e-02
3.162039877717431e-01 3.227238667843511e-01
1.073385628143640e-01 -3.455808879323831e-01
-3.163329585636810e-01 -3.768506386283962e-02
-1.919808701239065e-01 -3.129246276162204e-01
-3.529247423974401e-02 -3.559498409771336e-01
3.227988690721752e-02 -8.042652101914588e-02
-3.919026926359448e-02 1.140851803193093e-01
-1.842083903193609e-02 1.307412040343481e-01
-1.002999085694593e-01 -8.668920625274663e-02
-2.031832781377904e-01 -1.010282749298419e-01
1.906271134250060e-01 -1.227244790766396e-01
-4.320005888544744e-02 -2.267744891577582e-02
2.057937820203568e-01 1.804439839087003e-01
5.432801965534597e-02 -2.498473677319123e-01
-6.861698260592679e-03 9.827422662980777e-02
3.410707015946422e-02 8.807477951516450e-02
-5.103465934843019e-01 1.296897521245222e-01
-2.681293719489199e-01 -1.211305810003468e-01
3.544595038612183e-01 1.370712660423321e-02
-4.719314437280908e-02 2.714478771670565e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 219
Component number: 0
Estimated condition number: 7.548940e+00
-3.774675531839940e-02 -3.438155790236539e-01
9.185965420956546e-02 -3.474186803933192e-02
7.360489453489939e-02 1.712907604129914e-02
-2.007462732992626e-02 2.900334390360020e-01
-1.778629364488066e-02 2.801533277489360e-01
-2.185503481098854e-02 1.011343327485905e-01
-3.194514852815692e-01 1.304465171080800e-01
-1.481465472069322e-01 -8.625621836032704e-02
-8.530457475159088e-02 2.003762433572354e-01
-4.634593550476292e-02 5.497252855987596e-02
1.836084683287474e-01 9.305571952412028e-02
7.071904008696886e-02 -3.069914949795657e-01
1.414426648880265e-01 2.818877027834154e-02
-1.027375772456507e-01 2.277933672489171e-02
-1.558222235329580e-01 1.830714945054888e-01
-7.961541161721586e-02 1.795266495844672e-01
1.860478312029452e-01 2.377845427547350e-01
-1.574511275669404e-01 -3.385672214198446e-02
1.789606738661747e-02 -1.045894759703500e-01
-5.630394397788631e-02 9.635716225621550e-02
-8.807976915734926e-02 3.364904845314032e-02
1.360745561117437e-01 -8.090149936105767e-02
-6.614605575398202e-02 -1.696409884207344e-01
4.246246856241420e-03 -1.034068188765926e-01
-1.312677790182861e-01 2.173009302355037e-02
-5.933589716950328e-03 -5.117152867877076e-02
-2.921271183662737e-02 -1.938349855628147e-03
6.966933489500095e-02 -2.715887117406342e-03
1.332804357346545e-02 -3.153299577122702e-02
5.204962634887125e-02 -4.831806809736466e-03
-2.831992923705433e-02 -3.298969973992136e-02
8.372749115476114e-02 1.320912942838586e-01
1.089184344756746e-02 -4.234968166723128e-02
3.896775517370427e-02 3.680419568124114e-02
9.373929344143957e-02 -1.897467562512429e-01
1.824557638537995e-03 2.069708579269952e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 220
Component number: 0
Estimated condition number: 7.388188e+01
-1.286821798279026e-01 3.295360333773922e-03
6.829516281025538e-01 -2.171145146434955e-01
6.118137310940404e-01 -9.473563740462713e-02
-1.944099415756856e-01 -2.129845087921350e-01
-3.138360591043108e-01 7.816504655089276e-01
4.115185720666012e-02 1.834178067298177e-01
2.595622217777657e-01 -3.048334871366343e-01
4.707256239599097e-02 -1.829016250342023e-01
-3.249754192157757e-01 -1.998406524390394e-01
1.720237403213241e-01 2.446102668036799e-01
2.384717381122241e-01 -7.956455021271686e-02
-2.117063340838595e-02 -1.289219039798208e-01
6.817384121180950e-01 1.721345101382256e-01
5.180376495730133e-01 6.886906667521839e-02
-2.943565505953117e-02 -2.305177015087562e-01
-2.279049909741061e-01 2.950808597480936e-01
5.299425198721428e-02 3.431951730050570e-01
2.500708143694905e-01 1.191501056102928e-01
2.944665221343782e-02 -6.569267271618924e-02
-2.109960915003584e-01 -1.363659315075302e-03
5.454513447261743e-02 -1.415500825465808e-01
3.417523914394442e-01 2.022370515622771e-01
-9.543963907421349e-02 6.648562466420084e-02
-1.718234611394433e-03 2.218800654841785e-03
-4.572035308837428e-01 1.171763589878036e-02
-1.605892897178119e-01 -1.875692837621971e-01
1.935487646707956e-01 1.656550553545081e-02
-6.874065291948468e-02 2.444959169258499e-01
4.579850440746151e-02 -4.514936838640967e-02
-1.422319923822682e-02 2.708402044056580e-01
1.615300147597787e-01 2.016536752115411e-01
2.547276936708573e-03 -8.811571834318066e-02
-4.512161719780510e-01 6.400288301732565e-02
-4.532430760554153e-02 -1.084104829791322e-01
1.769085882394905e-01 1.514652153890479e-01
8.391085886341000e-02 9.633042687624283e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 221
Component number: 0
Estimated condition number: 1.078349e+02
-1.156506559773689e+00 1.814726258957561e-01
2.479047165254736e+00 1.468691307729947e+00
1.188968685774796e+00 1.656593029481187e+00
1.336790909461680e+00 -1.555908320174968e+00
-6.819535356640493e-01 1.096610232294378e+00
-3.732920362699240e-01 -9.577090902779550e-01
1.189292081782542e+00 1.003131812012244e-01
-7.244420901924284e-01 5.970096088037029e-01
2.897193082818448e-01 -1.572355014893892e-01
3.983810743992367e-01 2.664582355518111e-01
1.090584653281369e+00 1.521008161250894e-01
-1.003345472126271e+00 -4.123974966565067e-03
1.494393531315003e+00 2.352440591758327e+00
4.082465227645850e-01 1.946615771623146e+00
1.232385069779808e+00 -9.335969923185369e-01
-2.180802382546717e-01 1.069714862542128e+00
-6.618128795946561e-02 -1.049010034731968e-01
4.437439897547575e-01 6.172679397479764e-01
-7.849080655212348e-01 3.347501916930455e-02
-6.516733750579831e-02 -4.420564899846952e-01
9.110853056981275e-01 1.670506394470165e-01
-2.121512041645506e-01 5.838247637019364e-01
-7.749823400158283e-01 -3.654930137263006e-01
5.113090502031185e-01 -3.679488862265688e-01
-9.149414264548508e-01 -3.861133850092301e-01
2.402607811037902e-01 -1.604721513627214e-01
-1.654668305980866e-01 1.043166618582769e+00
-1.169407889210726e-01 -1.078984438579686e-01
5.637889884922759e-02 4.952917548968287e-02
-2.083228868555386e-01 3.094014844082077e-01
-3.693474697682395e-01 6.635575546897512e-01
-3.613866381740750e-02 -6.515127214733859e-01
-8.498307109832774e-01 -2.897288479976972e-01
1.371713300889538e-01 -3.445476675387396e-01
-3.886550225128241e-01 -1.811281314318978e-01
1.880892594472997e-01 4.301284540047853e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 222
Component number: 0
Estimated condition number: 1.675793e+01
6.857944811358814e-02 -8.162953505606894e-02
3.742859971994819e-01 -1.815504098852590e-01
3.238392399216188e-01 5.849678389089193e-02
-1.208525153954898e-01 -1.579856787757032e-02
-1.059390015436099e-01 3.004410887810829e-01
-2.239405560155758e-01 1.880948966631961e-01
-2.255191379535624e-01 -9.254680221479511e-02
-2.209837305083368e-01 1.544119154331530e-04
-4.259182318944743e-01 -1.323957215170304e-02
1.209469424363774e-01 -6.670575391098263e-03
1.831955306878370e-01 -1.165051312877489e-01
1.250479033905975e-01 -4.612833558317850e-02
4.590231796762709e-01 4.974796432999737e-02
5.980927622896958e-02 1.220087703427936e-01
-1.319339404634603e-01 -1.242447817388918e-01
-5.875188030600386e-02 1.600955209669374e-01
1.442710816690877e-01 2.212246092215033e-01
-1.007401737082738e-01 -1.018693661032905e-01
-2.535446317660880e-03 1.119519567740858e-01
-2.793493469687233e-01 5.412729921556486e-02
-1.151565874279355e-01 -1.305945919626593e-01
1.771110900314277e-01 9.525171218134712e-02
-4.349097465078272e-02 -4.478803872599157e-02
5.635188395611919e-02 -1.137718089780062e-01
-2.841491696183348e-01 1.331239465425035e-02
-4.438124847282178e-02 -7.208612489047760e-02
9.070855757323448e-02 -5.431027923747458e-04
-2.622890362257616e-02 7.613435488436190e-02
1.156275573034146e-01 -7.906444610406368e-02
-5.892524069227680e-02 5.071683726281936e-02
7.595696290115185e-02 9.685204898782544e-02
-5.919506270400728e-03 8.247851475850350e-02
-1.275350240496218e-01 1.812986922215181e-01
-7.207087031305218e-02 6.755027861014389e-02
1.453163836673149e-01 -1.251362868428753e-01
9.592449211747178e-02 7.084420693986423e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 223
Component number: 0
Estimated condition number: 2.506968e+01
1.090426414659903e-01 -1.664970243527229e-01
1.867849481464273e-01 -7.564861125506994e-02
1.305126601229389e-01 1.776929337862538e-01
9.943800325738181e-02 5.982085126994753e-02
6.725129458494211e-02 1.944986870119937e-01
-1.711652309262053e-01 1.732319245790297e-01
-3.710592820427651e-01 3.334949213465686e-02
-3.062709696629500e-01 1.031437134877686e-02
-3.148613564753553e-01 9.937815651669646e-02
8.581964143400568e-02 -1.246831710326273e-01
2.724469276282587e-01 -1.042677650255130e-01
1.234849395166818e-01 -6.864639428782943e-02
2.868494385505211e-01 3.939617178147384e-02
-1.963668656149973e-01 2.141014439477925e-01
-4.674278935283435e-02 -8.941729982336218e-03
-9.097435043828647e-03 1.935410914389568e-01
1.729620731345110e-01 1.691719376433520e-01
-2.080016421110601e-01 -1.667808532242336e-01
-5.063281925356797e-02 6.067123503628283e-02
-2.201150059301878e-01 2.394047985375509e-02
-1.533320130720900e-01 -4.473419885360711e-02
1.249161711319395e-01 -3.444644732922850e-02
-8.381792980474087e-02 -1.156317204166559e-01
4.592225964362003e-02 -1.312473986004728e-01
-1.989434954895764e-01 7.398656605420370e-02
-3.077278670173626e-02 5.301874179980252e-02
-1.026637002559606e-02 -3.109125793260188e-02
2.996192990570108e-02 -6.722860134839432e-03
1.359808209447669e-01 -6.838035880879370e-02
-2.633457016906501e-02 -3.582580029889088e-02
4.137846246002386e-02 2.141603609728258e-02
3.387291142790191e-02 1.030086264187408e-01
-3.330718078468566e-02 1.607796313939249e-01
-6.024692310761945e-02 8.394107736845235e-02
4.879799176707245e-02 -2.554129527599160e-01
4.622892376792874e-02 3.847961756599483e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 224
Component number: 0
Estimated condition number: 5.479240e+01
-1.176945550499695e-01 -3.627438260661479e-01
1.731537751168931e-01 2.253614785957916e-01
1.567282474634336e-01 -2.836946644401994e-02
-3.225600348033170e-01 1.124606362487363e-01
-2.247427947139010e-01 2.157688359172851e-01
1.679357177235098e-01 -2.945896009776588e-01
-1.706203576020408e-01 -1.312760875359038e-01
-3.610441722342065e-01 -3.688363639309249e-01
-4.749045797749323e-01 -1.095689554601823e-01
2.971288998747559e-03 2.996142935579877e-01
-1.418659111485263e-01 -1.624150516583464e-02
5.678858570376916e-02 -3.608082174514255e-01
2.483876166451924e-02 3.053630854660938e-01
1.336982931435560e-01 -1.495712798103488e-01
-1.282411657258000e-01 -9.494281830954185e-02
-1.889745324665043e-01 1.444560071558968e-01
2.517238097856043e-01 3.630406659544969e-01
-3.522402566264561e-02 -1.136947588005027e-02
-1.209989431691205e-01 -8.674754241784206e-02
-2.729872661767219e-01 9.941540011065068e-02
-1.164240484955985e-03 -7.106989915594150e-03
2.173985721506834e-02 -8.041568202313852e-03
1.845945513418072e-01 -4.620205625305787e-02
2.364087217155658e-01 1.549005875308196e-01
-6.814152868876856e-02 -1.931617029036001e-01
1.331465251734494e-01 -8.365001367485801e-02
-1.610342622599770e-01 2.456824738858957e-02
5.632858548181595e-02 1.358188837179763e-01
4.790785225311534e-03 -9.749543656165628e-02
-1.736903125720859e-03 5.653642872138251e-02
-7.561088560236852e-02 -7.677213863411697e-02
-1.955100893163707e-02 1.156765318302206e-02
-1.620668041908829e-01 1.416690291469622e-01
-8.255806840438103e-02 7.656809214150426e-02
4.394019090545725e-01 1.144701115974533e-01
1.240566302494045e-01 2.261556128475321e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 225
Component number: 0
Estimated condition number: 6.453832e+01
-4.907081760053111e-01 1.336234250177998e-01
-6.481019264273084e-02 4.712548344232256e-01
-1.128704348872238e+00 5.848416878899736e-01
1.460943596762268e+00 1.964183508714600e+00
-3.088745493525689e-01 4.024081716285491e-01
-1.172564247443342e+00 2.808612769004957e-01
-6.012562909771288e-01 7.367714480333518e-01
-8.446363531650560e-01 8.017956496095463e-02
-8.711205235886646e-02 3.333858408339663e-01
9.202154525605448e-01 2.185833502111265e-01
9.624974744033541e-01 1.207574766416402e+00
-6.386674188003160e-01 -1.523764205899620e-01
-7.926522872033379e-02 6.609867408846438e-01
-2.117301056702633e+00 -1.675548122536967e-01
3.489083234019164e-01 1.363080696016182e+00
-4.660826346562826e-01 2.040618063274654e-01
6.054278891092577e-01 -2.587292647216853e-01
-3.041338035163839e-01 -1.938181511104127e-01
-1.404778225695723e-01 -6.981035003146904e-02
4.039575435702479e-01 -6.941730470344905e-02
-3.249080455026934e-01 -9.975132098589073e-02
1.185510369754177e-02 1.643006116208976e-01
-2.280883577340229e-01 -9.249461733774358e-01
2.106824492233006e-01 -5.214677056897402e-01
-7.327588321890310e-01 -4.809212469109282e-01
-6.596770167754369e-01 -3.850944105863892e-01
1.419602450584458e-01 5.524741557824930e-02
8.550309426714246e-02 -2.905623924124693e-01
1.810260943098019e-01 4.164301385291967e-01
-1.411482372051903e-01 -3.684437922261434e-01
-3.756519858805942e-01 4.153094257029986e-01
4.929860708789504e-01 3.600372147596637e-01
-5.771042006573218e-02 -3.671000518936851e-01
1.858883580367620e-01 2.312188905468467e-02
3.531236038204702e-01 -1.481949261692634e+00
2.200040239355082e-01 -1.508534153718131e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 226
Component number: 0
Estimated condition number: 7.270274e+01
-4.625524117438537e-02 -5.310650527516048e-01
-9.098678225963355e-01 -6.290976238190503e-01
-4.970651380060114e-01 -1.100851712853020e+00
-2.526070881116467e-01 9.522294278301480e-01
7.532741949952129e-01 1.142388627424254e+00
1.318262759035275e+00 1.407276622755405e-01
-1.452347378986940e-01 -4.577259433745378e-01
5.390198240961658e-01 -1.392493901014633e+00
4.906873388801237e-01 -8.015393883650848e-02
-7.494686879141620e-02 4.387988181821724e-01
2.901371231282235e-01 1.928710972543610e-01
-6.485186793586728e-02 -7.661561469332552e-01
-5.167008245429807e-01 -8.833051744989242e-01
1.294024863075162e-01 -1.241294987104336e+00
-1.989863900319623e-01 8.142477944201344e-01
-2.417252781655933e-01 4.318565787555809e-01
2.596505972685052e-01 7.365785122930112e-01
5.236000107087175e-01 -1.581572826659675e-01
7.767101400582993e-02 -1.072540473605872e+00
4.019322548523022e-01 -8.456387308320304e-02
-8.905824910225990e-02 1.240966726664400e-01
6.379925493463104e-01 -7.617039218639119e-01
5.632400246586298e-02 1.069591708619261e-01
-3.854557950510736e-01 4.973971949227204e-01
1.357208644947036e-01 5.226756366115184e-01
-5.050442812293103e-01 1.874389764345004e-01
-3.917059397130390e-02 -6.449207544600133e-01
3.783297455746299e-01 2.815024078449441e-01
-1.503995032377303e-01 1.960032011744902e-01
6.743370500898679e-01 1.185537644099182e-01
2.960317326463974e-01 -4.316901390820850e-01
1.966795496351103e-01 4.902213318852017e-03
-4.546049207804618e-01 -2.007296586320341e-01
-4.712249015956688e-02 -3.743281584958268e-01
3.379243078614532e-01 3.092672693726492e-01
-3.587352741956736e-01 5.880035021594862e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 227
Component number: 0
Estimated condition number: 4.332059e+01
5.971006870812966e-01 -1.468155517477453e+00
-4.249962121732799e-01 3.643325681943725e-01
1.351252489409871e-01 2.773405343058447e-01
-5.880676910483088e-01 -9.868339785739680e-01
1.471447168504729e+00 -5.186933426668299e-01
1.073879299543925e+00 -1.067432867062288e+00
-1.429734695782628e+00 2.224214934027624e-02
-6.814806943308485e-01 1.296165977550431e-01
1.540116108911524e-01 1.354675406317930e+00
-1.124140900842744e+00 -9.813513008468506e-01
-4.265394989611712e-01 -7.108218757450958e-01
7.140389405725676e-01 -6.522374254324483e-01
-4.020857341555380e-01 -2.193592727500309e-01
2.961221474133209e-01 6.655951699428084e-01
-5.186955336969721e-01 -7.294828075702545e-01
7.779761600885362e-01 6.102989006070254e-01
1.426051027359506e-01 3.608634764219600e-01
-7.267670976682025e-01 -5.127504171448305e-01
-3.643979480016978e-01 -2.101493249705463e-01
-2.981995630763725e-01 3.839993129119507e-01
4.287268724553966e-02 6.885384179822610e-01
-2.250033281673573e-01 -1.114329501116342e+00
1.017858279183167e-01 -1.738360851750890e-01
3.276999757126983e-01 -4.110891379869883e-02
9.908564371317232e-01 7.902726623800302e-01
1.103355511992292e+00 1.043966625299090e+00
-1.097930370651201e+00 1.385235522179966e-01
7.014691079068378e-01 -2.989227961899201e-01
-1.669453100718855e-01 -5.113480520284337e-01
6.016609241320630e-01 -1.724089513402225e-01
-1.019492295622656e-01 -1.082661348084604e+00
-4.372881660399346e-01 9.343841972457478e-02
1.054657959696398e+00 5.620549494992994e-01
-4.823635820846806e-02 4.066319779832049e-01
-3.110834567227560e-01 -1.524356431313473e-02
-2.337799133083530e-01 -8.580036391509846e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 228
Component number: 0
Estimated condition number: 1.870486e+01
-4.143899863153105e-01 -3.008425754757554e-01
6.886364335888349e-01 -2.342525125972627e-01
6.576469927154019e-01 -2.931676933206105e-01
-5.524170161425421e-01 -1.058290276534087e-01
-1.595189920178980e-01 6.607290767535210e-01
7.470723674005934e-02 -1.709271662433511e-01
2.011282731390151e-01 -1.143250919456367e-01
2.866947065846943e-01 -1.570699881894217e-01
3.143459535883952e-01 -4.902269225423822e-02
-2.275687643027979e-01 4.441420663338801e-01
1.263775748444534e-01 9.538540899088149e-02
-1.356685949066246e-01 -4.330247344097976e-01
6.072991870832976e-01 1.031127805281751e-01
8.315924039617124e-01 -1.270036047901788e-01
-3.177417804410353e-01 -8.613828846664141e-02
-2.742067088901234e-02 2.710178187677420e-01
4.982795439891502e-02 4.387440349369657e-01
2.559131024273237e-01 2.377817640366241e-01
6.176427828946673e-05 -2.083171350955574e-01
4.013286901361448e-02 5.913105896657267e-02
2.956372266153099e-01 -6.597602020274750e-02
2.056604633226092e-01 5.292771706633020e-02
-1.785098296338349e-01 1.981876249339278e-02
-8.504498621036810e-02 -7.217871034114620e-02
-1.645615181201396e-01 -1.372328007382007e-02
1.043256758412329e-01 -3.330647632323641e-01
1.700530675382839e-01 2.454969734287305e-01
8.064211841225868e-03 7.438652657863939e-02
-1.689542955966845e-01 2.799474553333889e-02
1.840442857135315e-01 1.749012758863217e-01
-4.170422554873271e-02 7.198986718469172e-02
-3.564491297870203e-02 1.408777198272074e-02
-2.614189107545415e-01 -2.656113972904440e-01
9.174767991824342e-02 -1.837211201421346e-01
1.059832698171237e-01 2.973533339318631e-01
-7.614416056614867e-02 5.841876255067866e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 229
Component number: 0
Estimated condition number: 1.115626e+01
1.557349927475163e-01 -2.498192009477189e-01
1.003537786401402e-01 -1.351424809428260e-01
3.147505045274549e-01 1.226576899131443e-01
-1.580919222393471e-01 -1.480564497492539e-02
-2.242596083172583e-01 -1.193544232583834e-01
-1.947682750934817e-01 4.083189407537879e-01
-2.785301862153403e-01 2.252055481673228e-01
-6.908846074891956e-02 7.338789633039056e-02
-3.049736066125359e-01 -7.435031418482643e-02
-1.527736344864268e-01 -2.011979302309788e-02
7.025884617214632e-02 -2.493396003806549e-01
3.078931439625761e-01 -1.006851887484625e-01
1.920431680436947e-01 -8.820034231947294e-02
6.746335051570761e-02 2.700913670691004e-01
-1.689829214327686e-01 -1.574061485276262e-02
-1.743952872274575e-02 -9.499417605891559e-02
8.502871005543712e-02 2.055921251501075e-01
-3.542643802002641e-01 -5.509946978948799e-03
1.123992219562217e-01 1.687489370276007e-01
-3.094017707733981e-01 7.137204257971118e-02
-1.907153597421175e-01 -6.574930552130993e-02
5.032688295183058e-02 8.594000001075068e-02
-5.730849232127053e-02 3.077898194447374e-02
-9.481085227067571e-02 -7.769073729085883e-02
-8.225443563797885e-02 -4.884280494369099e-02
8.394994266885818e-02 -7.790377880312427e-02
7.724634821366455e-02 -4.027313996529154e-02
-1.481784889170998e-01 5.876130399290067e-03
1.332496881189345e-01 -1.361204936060761e-01
-1.886222527677157e-01 -4.179252133315872e-02
2.615959893079703e-02 5.081492419156933e-02
9.003917572895151e-02 1.668208884760391e-01
1.854370493533458e-02 3.479338543637457e-02
-3.160947544117394e-02 1.246272977142307e-01
-3.640448770629306e-02 -1.750638142714681e-02
1.126350391545185e-02 1.216388292891419e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 230
Component number: 0
Estimated condition number: 4.931068e+00
-8.248222660819367e-02 -3.759709381965313e-01
2.343541702237074e-02 5.543499744960314e-03
1.666006052527568e-01 2.744528102338014e-02
-2.405927850672255e-02 1.397511663993029e-01
-1.072300522692817e-01 1.568259545570273e-01
1.323012684833893e-01 1.947814049073904e-01
-1.162162422695185e-01 2.196282283914756e-01
4.264763666828529e-02 -1.887962782715795e-01
6.766837372537277e-02 -6.424619377958490e-02
-1.909442187223699e-01 1.703040057020563e-01
1.841546668706708e-01 -5.449429500017013e-02
8.880109252255490e-02 -3.316784878154886e-01
3.072978649668227e-02 1.074154026828127e-03
8.392520064069611e-02 1.099723702770164e-01
-5.339265330945873e-02 1.864668759652072e-01
-8.657939626086077e-02 6.946219978852133e-02
1.129536500806291e-01 2.881984901497783e-01
-1.522948103125475e-01 8.827395920899089e-02
3.234294892293506e-02 -1.492826350299072e-01
-6.861654394274334e-02 -2.164317942912539e-04
-3.948624297723285e-02 4.853928154714495e-02
8.151062963607164e-02 -7.030508607927666e-02
-1.155205989099332e-01 -1.939449536048888e-02
-1.307277252258698e-01 2.146201259123191e-02
-3.245594319671726e-02 -1.954035789522843e-02
3.166593943075354e-02 -6.712813450037496e-02
-2.014583223317011e-04 -3.275608780375251e-02
-4.478818875800364e-02 4.622822131743884e-03
2.900130807567261e-02 -3.377273457415150e-02
-1.417071096718479e-02 -1.707729456015285e-02
-2.884901862493926e-02 -1.910612644861309e-02
1.473199601282937e-01 8.568436828973275e-02
-1.082037026171473e-01 -1.736438449684872e-01
3.044985040002556e-02 -3.038384890609569e-02
-2.723400721142394e-02 5.119219323444320e-02
-8.885165248292043e-02 1.090156487903986e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 231
Component number: 0
Estimated condition number: 1.007230e+01
-2.140106611164774e-03 -2.452704065400174e-01
-1.561459247281717e-03 -8.928975582204261e-02
1.123562538986864e-01 -3.973640943560332e-01
-4.163605629406908e-01 6.532484033822097e-01
-7.314692331990020e-01 6.052657986764105e-01
2.008888432285661e-01 3.344436061950976e-01
-1.176461627963865e-03 -1.715722004973308e-01
-5.624452213565970e-02 -4.979351781674661e-01
-7.997911384977552e-01 -8.337628164262914e-02
2.228855533818120e-01 4.742650371383708e-01
-2.363814687479256e-01 2.331655675438904e-01
1.881178703040966e-01 -4.284329803470572e-01
1.141416309141402e-02 4.675374923396776e-02
1.092637891677002e-01 -5.281477383775836e-01
-2.746687113390912e-01 2.263950465237387e-01
-5.898453434419068e-01 -8.822783032229914e-03
2.388445953943273e-01 4.109580328754007e-01
7.400411200191426e-02 1.473839154620046e-01
2.786500843525461e-01 -1.588181161174830e-01
-2.241042689438579e-01 2.684949146451472e-01
-2.522763246966447e-01 -7.955631398041832e-02
3.548900353416953e-01 2.122082736489925e-01
3.182259539644627e-01 -5.436971570954537e-02
1.056248207911840e-01 1.983581857118420e-01
-3.881130812178489e-01 -2.589028957610410e-01
-2.561466997921429e-01 -3.199340003588132e-01
8.376244666261801e-02 -2.430447434270980e-01
-4.080736085802880e-02 3.978653634449992e-01
-5.615034704450426e-03 -9.129231787326350e-02
-1.143228164263862e-01 2.842004184810328e-01
1.138090543085080e-01 7.097701414761080e-02
1.474769517927115e-01 7.253782321692502e-02
-2.669998794098963e-01 6.876033599478389e-02
-5.343517105673070e-03 7.384321639771003e-02
6.387770848912540e-01 7.869970216817138e-02
2.361925689301668e-01 1.820264980359213e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 232
Component number: 0
Estimated condition number: 1.662662e+01
2.655552557156887e-01 1.055551819639631e-01
-1.489994260492174e+00 -1.289417494397947e+00
-8.280673603186162e-02 -1.837190542476414e+00
-1.582067384775473e+00 1.437856224378155e+00
-1.181817813302486e+00 -1.318480074022044e-01
6.579946000903175e-01 1.575523536445147e+00
5.330111445103588e-01 -3.779511590848252e-01
1.233473626227001e+00 -1.964713841371132e+00
-9.453525889985652e-01 -2.274169655713177e+00
6.859163752548192e-03 1.535829828254544e+00
-7.427065368706339e-01 -4.781583041508027e-01
6.249828711112798e-01 -3.219347061829210e-01
-9.694279568940323e-01 -1.546160609445021e+00
8.098484380824733e-01 -2.152411607363408e+00
-5.867690448834442e-01 9.366651316668735e-01
-8.160562617485285e-01 -1.298351363812424e+00
1.768821399731624e-01 1.009196610504072e+00
2.784692606153940e-01 2.185470741939665e-01
7.701742880681212e-01 -2.875272041166446e-01
-5.077849611921859e-01 -1.241442406303535e-01
-6.610523741586994e-01 -7.166125623132671e-01
4.695713550576483e-01 3.201539957899002e-01
7.236967245505469e-01 1.097619726324553e+00
-8.086417045174834e-01 1.211752817919011e+00
1.165474852133186e-01 -5.805634687947528e-01
-7.378288553203731e-01 -8.042373505882908e-01
8.540002105344134e-01 -1.204941362724203e+00
-7.457298306203959e-01 7.895801712101113e-01
2.190411582798399e-01 7.507137598981610e-02
-4.483323537874562e-01 7.954063799231345e-02
4.699020836359737e-01 1.510058005246601e-01
5.082779116994084e-01 2.701406952306908e-01
-1.117061600826240e+00 -1.998599688601038e-01
-3.966241814834838e-01 -1.836611192984800e-01
1.029298819419983e+00 1.503792146811073e+00
-1.082073687143756e-01 8.799495172093549e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 233
Component number: 0
Estimated condition number: 4.793878e+01
8.776714336776657e-02 -1.957739922613842e-01
7.934154629605839e-02 -1.766691380207966e-01
1.223443246423381e-01 -3.386775237750464e-02
-6.564780132907250e-02 8.782288051091373e-02
1.412615011823728e-01 2.882267756482127e-01
4.169032812498595e-02 1.273774256997932e-01
-2.996298675431365e-01 -9.780897869096229e-02
-1.779043581257709e-01 -2.156518139036998e-01
-2.531934909412568e-01 -2.712178531829469e-02
4.468355614749878e-02 -7.651204564303073e-03
2.155615499683425e-01 -1.377308352187009e-01
1.147311477684163e-01 -1.419986652085847e-01
2.066570436405491e-01 -9.289473650855842e-02
-2.736599309172701e-02 -1.221129483678571e-02
-9.128611981156642e-02 1.554868867013069e-02
-2.204857291603829e-02 1.964074348509750e-01
1.743704013781031e-01 2.803630048792716e-01
-8.180091996222140e-02 -1.649986347923426e-01
-4.937957539388418e-02 -6.338270340936911e-02
-1.930602537164697e-01 -2.436375694298332e-03
-1.206509542593672e-01 -5.807149143911187e-02
1.778705466288612e-01 -1.105024522056584e-01
-3.634206131357103e-02 -1.951877049080503e-02
-4.781729719510980e-03 -3.750753585736937e-03
-1.283915005857703e-01 1.141686745934568e-01
-5.855675796130672e-02 5.481201315836910e-02
-1.370551241718157e-04 -1.067858604022506e-01
5.189307130918949e-02 5.418686907900298e-02
1.008401358164464e-01 -4.687982009351081e-02
5.649854205300112e-02 -7.789700656725237e-03
8.376440328798676e-02 -3.822442735239999e-02
2.324714240576954e-02 7.421254416244540e-02
-1.319065010264590e-01 1.472075780015088e-01
-9.143944523318370e-02 2.064494730287273e-02
1.227680887328485e-01 -7.714381495734633e-02
-4.040199137309193e-03 8.428480299896102e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 234
Component number: 0
Estimated condition number: 1.550124e+01
2.973835883679840e-01 -5.585884130757324e-01
1.568882456571910e-02 3.587350222477743e-01
2.255445319842777e-01 4.365947924044321e-01
1.914612687648340e-02 -2.636443993783713e-01
-1.616557581463574e-01 -1.792131803172095e-01
1.706118755424966e-01 9.432737270696667e-02
-4.661569290963696e-01 2.438480785342919e-01
-4.584262772946948e-01 1.337631925349012e-01
-5.661576861730303e-01 3.539696756388919e-01
-2.333468117185680e-01 -2.800052867274264e-01
-1.088385507105766e-01 -2.972109316185573e-01
4.392182865774135e-01 -2.470786934803029e-01
-5.162662149241226e-02 2.376826732639167e-01
-1.038883543720103e-01 6.132579838735424e-01
-4.095403735466946e-02 -2.422375933078433e-01
-6.881591757919006e-02 9.988578451465877e-02
1.202965350504129e-01 1.591233238608035e-01
-5.160251507002572e-01 -3.129812148071623e-02
1.896188129476023e-02 1.147807433991593e-01
-4.092765915201538e-01 2.075515629083355e-01
-2.172220489266741e-01 2.155146026422701e-01
-3.383802487597673e-02 -6.936211228260641e-02
7.496739173861564e-02 -1.205600093198164e-01
1.719312567372037e-01 -2.404240934698797e-02
1.539401745320640e-02 1.003155426653590e-02
2.951139270850852e-01 2.274626610625314e-01
-3.386457487674620e-01 -1.649190945601664e-02
3.041072473396869e-02 2.702946663160744e-02
1.113880706931576e-01 -3.095548432014037e-01
-1.649173149146656e-01 2.744738042071498e-02
-1.482190850213799e-02 -1.687256887660386e-01
2.561146400427708e-02 6.353020729296925e-02
2.504688832009256e-01 2.415855201330073e-01
-1.910344896016096e-02 2.813854843268138e-01
-2.428388984770886e-02 -1.335837392221964e-01
1.031696616870151e-01 9.750185124756632e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 235
Component number: 0
Estimated condition number: 3.089086e+01
-2.034795011304148e-01 1.996201726185028e-01
2.163249327908393e-01 -2.246359135037260e-01
1.763921704412778e-01 5.816637337314055e-01
1.601544502200998e-01 -1.282214117242704e-01
2.775980877895182e-01 -1.269075068837649e+00
-1.342163745025227e+00 2.264077751492456e-01
-4.253863316740020e-01 7.169950072423783e-01
-1.438605934782542e-01 3.396105666412433e-01
5.144556818177405e-01 -1.074924684900386e+00
-2.591361433200187e-01 8.586472646459475e-02
6.428925446250056e-01 -5.729271961979885e-01
-9.385164976203528e-02 4.543818003768992e-01
3.082722518265353e-01 -1.242049895175771e-01
-3.126915116577695e-01 5.242057227966324e-01
6.554171861240736e-02 1.556044809454673e-01
6.923881616057195e-01 -5.117042251683375e-01
1.257689779300082e-01 -1.107131517472990e-02
-6.514409264778946e-01 -2.811271941738580e-01
-3.869357820241991e-01 6.290081745435029e-01
-3.081518127733510e-01 -5.401862542770823e-01
4.377115867157030e-02 -4.891369774826416e-01
-6.016281628227537e-01 1.248645591160583e-01
-5.197520133714963e-01 2.281677640186540e-01
-3.663075807317641e-01 -2.957066702585129e-01
2.910623466669085e-01 -3.092654756273086e-01
3.120777287822724e-01 -2.596208850309388e-01
4.248695705654438e-01 3.014400327398292e-01
-4.897809641290569e-01 -6.208572388658793e-01
3.802783437717990e-01 1.861867037773602e-01
-3.638635148202044e-01 -8.027448727732914e-01
-3.483010367238401e-01 3.182301982716937e-01
1.167740143168914e-01 3.856262894392533e-01
-1.256319006063557e-01 -2.635835903750425e-01
-2.054386089073608e-01 -1.459969653452600e-02
-4.659489742347793e-01 -4.520888236457657e-02
-2.923418578335413e-01 3.167733714738398e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 236
Component number: 0
Estimated condition number: 2.398695e+01
-3.212411403749121e-01 5.455866646415639e-02
8.135981787907581e-01 7.768452155852418e-02
1.075093712242196e-01 1.167029062129632e-01
-6.870453680480780e-02 6.152494961290267e-01
-4.251086065969074e-01 5.931077667264566e-01
-8.410763738149639e-01 -2.702580900245764e-01
-3.356359317814790e-01 -1.156299517949425e-01
-6.736948759292751e-01 1.703355361783100e-01
-6.409863275835106e-01 2.852176486780417e-01
5.466416102476910e-01 2.425304711579857e-01
1.636100141765086e-01 5.727587735721749e-01
-2.560114547221311e-01 -1.308690532819804e-01
7.017377740198720e-01 6.046464908436819e-01
-3.648148757529142e-01 -2.053662916419432e-01
-2.657286830677723e-01 5.867649996375958e-02
-2.430577132650748e-01 3.009770885461000e-01
3.808633391505349e-01 9.868232277862302e-02
1.596399607243142e-02 -1.106584566742503e-01
-1.121835523758366e-01 1.997568168540273e-01
-1.325372903126096e-01 2.202065369030214e-01
-2.233896930043376e-02 -2.364584321263371e-01
1.254294518246425e-01 3.405763977608349e-01
6.454089652976941e-02 -4.724644716069042e-01
4.530805395569121e-01 -3.795577306706678e-01
-6.257125094628136e-01 -3.443877559847602e-01
-1.195149837038221e-01 -4.263679750106893e-01
1.227302591386878e-01 3.045764155567690e-01
1.021458359581773e-01 3.504490076807044e-02
3.465587407711611e-03 6.269553764297479e-02
-3.563753935690293e-02 5.750726553969192e-02
-1.704313960535751e-01 2.797088362343469e-01
-5.482882239834090e-02 1.689147772424862e-01
-6.891831790865913e-02 1.608690827521521e-01
3.225772019984444e-02 1.274627403233367e-01
6.228050437318406e-01 -6.080609181187917e-01
3.738355814877083e-01 -1.945777073515090e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 237
Component number: 0
Estimated condition number: 3.771224e+01
-1.864358430918163e-01 -4.179821897056729e-01
-3.798599142931700e-01 -2.511196726930278e-01
-4.846522903981071e-01 -4.025981509310366e-01
2.942566031740395e-01 1.422237718961998e-01
1.692040790948942e+00 9.656543681202815e-01
1.057551859115052e+00 -7.298653711041884e-01
-4.177512729758604e-01 -5.794869733017127e-01
-1.047427692972401e-01 -1.066804228105251e+00
8.642244573710275e-01 4.235615347337293e-02
-2.515308896461674e-02 -3.702036696775710e-02
7.925690731259704e-01 -6.941323810709363e-02
-4.200629584236820e-01 -4.444576661695880e-01
-1.388124889931817e-01 -3.983347152192615e-01
-1.372549756025844e-01 -5.494848001767660e-01
1.989234743533386e-01 2.985232191022191e-01
3.399974772399652e-01 9.400899554386520e-01
3.055233730674296e-01 5.408295414789014e-01
4.961165035396990e-01 -5.495342151200053e-01
-5.990005230240151e-01 -9.380463274553291e-01
3.730122589122415e-01 -4.059515554232367e-01
2.512875709884595e-01 1.706924463899487e-01
3.088156275880095e-01 -1.058525037490128e+00
-2.665343291327647e-01 -2.395274104597142e-02
-1.129799476871246e-01 2.573198996897265e-01
2.919865090934013e-01 7.778112866965348e-01
-1.730925144000465e-01 6.286984055878440e-01
-3.366896292186589e-01 -2.506675448960223e-01
6.112142493718722e-01 -1.026493004608240e-01
-5.367309455184077e-02 2.536235207266945e-01
9.014338273148128e-01 -1.706713065658435e-01
1.172314770822392e-01 -5.238639850301428e-01
-8.020081580211398e-02 -1.442716478743877e-01
-4.008404337342927e-01 6.457663723216761e-02
-1.877487020767221e-01 -4.108559613661945e-01
1.594234284647775e-02 6.967320545077835e-03
-4.522978006897592e-01 -1.574213481154707e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 238
Component number: 0
Estimated condition number: 1.315214e+01
-1.878488504544807e-01 -4.089184661295844e-01
2.971407108848323e-01 -1.142450212497222e-01
1.838187225379858e-01 1.052947812353855e-02
2.351304024373170e-01 3.551942995237117e-01
-3.621630661517491e-02 7.662242331481705e-01
6.595754831951721e-02 3.003105877104424e-01
-1.268041019205329e-01 2.827675946743907e-01
1.670580397415318e-01 1.004386296770627e-01
3.923043841777107e-01 5.890105611943997e-01
-9.999095467642481e-02 1.878110980110674e-02
4.661011991946175e-01 3.729359333738048e-01
-6.084369852200756e-02 -4.626146576039123e-01
3.715220334565083e-01 3.558520513230658e-02
-1.373775276787065e-02 1.933953880354170e-01
-1.256411045095770e-01 3.761888619877145e-01
-1.518404941512538e-01 3.985808414215767e-01
8.058708080064901e-02 1.969277380218329e-01
-2.698761069382868e-02 1.758104228517635e-01
1.634787889526788e-01 -3.149688381038704e-01
2.654230351094936e-01 1.432694640952073e-01
7.037991638860241e-03 1.734404433431775e-01
3.411114970937539e-01 -9.203453207881528e-02
-3.173910954885483e-01 -3.298857140040315e-01
-1.586159527106154e-01 -2.996823294346897e-01
-3.183053469446452e-01 1.881265908332299e-01
-1.463762984013854e-01 -1.073745697680230e-01
5.501723258427793e-02 7.356798092800043e-02
1.299643484070221e-01 -1.866422692641839e-02
-1.071013941418007e-01 3.457291749418752e-02
1.771976719871020e-01 1.435422207556107e-01
6.284965912449473e-03 3.630448212536577e-02
1.792728773532309e-01 1.072556011491411e-01
3.800447417933545e-02 -3.485213236216397e-01
2.471037353834020e-01 -1.037948917937227e-01
-1.748676933541015e-01 -3.455953119557073e-01
-8.648177361528231e-02 -1.982683078689722e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 239
Component number: 0
Estimated condition number: 8.909350e+00
-8.890351328313695e-02 -4.356526409046806e-01
-1.802904576572334e-02 2.078717379855130e-01
-7.198318699286546e-02 1.421032446947054e-01
1.453535369427706e-01 4.011773686444861e-01
-1.056464817135795e-01 2.035001406388019e-01
4.444239711647065e-02 3.764920758901280e-02
-3.258723316329178e-01 2.589728098587621e-01
-2.526142345359713e-01 -1.250578531369212e-01
-9.256285641274165e-02 2.315700754305546e-01
-4.843305557700139e-02 9.374098513511185e-02
1.657450212173261e-01 1.752639592105785e-01
3.866013760585980e-02 -3.920618000827106e-01
-5.794007549994648e-02 1.879755259154706e-01
-2.905389985835524e-01 7.971911792846087e-02
-5.139136272411229e-02 2.836900909464992e-01
-1.599607042892212e-01 1.678767173906971e-01
2.260090104325284e-01 2.069690968287073e-01
-2.232049007923386e-01 1.200566981785278e-02
-1.074614825439365e-02 -1.543176784523389e-01
-2.726463468017353e-02 9.881205562739796e-02
-9.777343493395083e-02 1.171094290065515e-01
5.965989710750307e-02 -9.782896163399657e-02
-3.634819874843409e-02 -2.418022049781607e-01
5.733744467549729e-02 -6.208346808577803e-02
-1.014535489266296e-01 -6.896179871309172e-02
1.702073773909072e-02 -3.194566120134867e-02
-1.328557063798443e-01 1.354307804113584e-03
7.933227971483876e-02 -2.136922240396815e-02
1.095789352818198e-02 -3.236073732486857e-02
1.255973435692711e-02 -3.204066728159920e-02
-1.019862861985508e-01 -5.816231848082530e-02
1.436459452719168e-01 1.193605491881040e-01
3.609641579570215e-02 -9.819825012157790e-02
6.624533278360273e-02 5.842066947372347e-02
1.139473072977639e-01 -2.446984909700701e-01
1.783184431227316e-02 4.423127111008889e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 240
Component number: 0
Estimated condition number: 4.235964e+01
-9.268915183750355e-01 1.634393912920327e-01
-1.176230487777538e+00 -5.274558173426456e-01
-2.524252147356692e+00 -5.375149263324022e-01
1.828499730938088e+00 4.957740692293523e+00
-2.105104328453018e-01 1.125581949750974e+00
-1.793452742850438e+00 1.261581563563051e+00
-1.068664765229197e+00 1.426419764674079e+00
1.324371434854139e-02 -2.209824165106988e-01
1.149509895078972e+00 9.185219327564897e-01
1.253554207652685e+00 7.765585218487945e-01
1.575646029898871e+00 2.853594988296714e+00
-1.137874400012590e+00 -6.916781051730938e-01
-5.759055371044349e-01 -4.274716385148593e-01
-3.431787745961242e+00 -1.899215953660089e+00
-2.752411940799309e-01 3.669280201259902e+00
-8.044205645196029e-01 -2.342512034297567e-02
9.300692607086278e-01 -3.067969116027718e-01
-1.599300362004666e-01 -1.820149925808749e-01
4.814182427766508e-01 -7.337873912184423e-01
1.662334015429351e+00 9.725808533436620e-02
-6.790263132863248e-01 -2.409515042908830e-01
5.293012467725182e-01 -2.911773629080952e-02
-4.526868056231097e-01 -1.575799794583561e+00
-4.372145363797619e-01 -9.759174442384995e-01
-1.019126002608108e+00 -4.888684614243878e-01
-1.680925252593813e+00 -1.114713942852784e+00
8.364177696561630e-01 -2.988463950447168e-01
2.595440095283492e-01 -4.995936216276351e-01
-1.049374769630373e-01 1.101530973116305e+00
2.711776641754245e-01 -6.221583620409183e-01
-4.868941977537591e-01 5.788942582464601e-01
1.097732685072231e+00 1.033714895330327e+00
1.606973831889000e-01 -1.446055987163639e+00
6.734050346977127e-01 -2.865497575622938e-01
5.481416007164094e-01 -2.461673357440262e+00
-3.173162778069644e-02 -6.273523808623069e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 241
Component number: 0
Estimated condition number: 3.824725e+00
7.172144658195295e-03 -4.563139077263731e-01
5.927126751553111e-02 -1.621248981892940e-02
2.267541122978211e-01 2.129911540815843e-02
-5.492901590704225e-02 9.095669399662970e-03
8.855248508204960e-03 2.808400862021188e-01
2.682851317363059e-01 1.533149015122189e-01
-1.874645566430336e-01 1.421931896150561e-01
1.969078742510024e-02 -1.284764348484503e-01
4.032516684575849e-02 1.725975514269572e-01
-2.309975271160500e-01 2.399875536840096e-02
1.585094030981156e-01 -7.920444462059559e-02
1.570166823318683e-01 -3.663873033451741e-01
9.353345740649871e-02 -2.695201230174808e-02
1.548108202724766e-01 1.857372826783856e-01
-9.990648208800808e-02 7.466398149543142e-02
-6.009832878184947e-02 1.945501751460376e-01
8.913814100130152e-02 2.954521753794033e-01
-1.459065037293311e-01 6.038215594945746e-02
5.041954604670941e-02 -1.854901519223351e-01
-6.934007029411618e-02 7.316502075425477e-02
-4.350739620872123e-02 1.258540674039008e-01
1.540579788800867e-01 -1.456752998720583e-01
-1.097936173378971e-01 -5.700091653034855e-02
-9.185842724031873e-02 -1.366967836234323e-02
-3.527331803465342e-02 1.170086124762524e-01
6.591519319846144e-02 4.255187390818909e-02
-8.228623490663722e-02 -3.544442650441027e-02
4.731418715903646e-02 3.036079357926938e-02
-3.347962534519931e-03 -9.168191353172475e-02
6.452837656529004e-02 5.550348033250753e-02
2.470803102887010e-02 -9.775216742314188e-02
9.112959717050242e-02 5.954695519642422e-02
-1.409434244716662e-02 -8.877104373914274e-02
4.810278178197966e-02 -2.328374732466571e-03
-6.418109386261971e-02 1.232105476058215e-02
-8.063820173266389e-02 3.977072391049109e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 242
Component number: 0
Estimated condition number: 3.933084e+01
1.040948657469867e-02 -3.619535418429782e-01
8.407006498078443e-03 7.370234021172812e-03
1.282300085154146e-01 1.164377094788440e-01
7.260769795240475e-02 -3.475788451007712e-02
1.744061186441102e-01 1.300798846287501e-01
1.808618526848583e-01 9.012291283046185e-02
-2.406496851004701e-01 1.303808187512859e-01
-8.826879243375302e-02 -1.767460226789905e-01
5.903387438619001e-02 -1.257318964297063e-02
-1.739318441380155e-01 -9.347208433983192e-03
2.669125519230182e-01 -1.817249886477082e-01
9.950906919639060e-02 -2.447153683628489e-01
5.450633373191673e-02 -2.395346714541936e-02
4.532548194283614e-03 2.167638323342463e-01
1.485402636960675e-02 6.751931988725657e-02
3.590010945969677e-02 1.806038352038477e-01
1.210113023333742e-01 2.662606456738973e-01
-1.715527877927465e-01 -5.526675955635646e-02
-7.892533965956972e-02 -1.395192262385614e-01
-1.111654820259522e-01 -5.483974425650112e-02
-3.984227271012739e-02 6.874268799409151e-02
6.671571899804546e-02 -1.916924616152673e-01
-1.438660484587312e-01 -1.416184006301003e-02
-9.113387736269168e-02 1.201949096613783e-02
2.156646738727403e-02 1.170155089009799e-01
6.597111090094152e-02 1.087791632135903e-01
-8.564267076487381e-02 -4.710206747927298e-02
2.943723825989332e-02 -3.912501517548336e-02
7.288691400330538e-02 -5.107819377605720e-02
5.313533932866894e-02 -6.363302663926648e-02
2.838440385175049e-03 -9.096138855991004e-02
8.281772332990292e-02 5.429905702861613e-02
-7.960148054566951e-02 -3.452110121670225e-02
-3.083092217514071e-02 -1.676448263629849e-02
-9.030547349911029e-02 -6.704148714157768e-03
-1.137768755546923e-01 8.965878086663968e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 243
Component number: 0
Estimated condition number: 5.369985e+01
-5.080059954847861e-01 3.543603108866756e-01
2.958833404828048e-02 -5.052750839408878e-01
-6.637408050771790e-02 -5.416305400283956e-02
7.676228065249497e-01 -7.036059763136293e-02
9.914014616963051e-01 4.712476507192002e-01
1.423817750974931e-01 2.115832288213814e-01
4.343449533580408e-01 -8.128221413448292e-02
4.987194668924528e-01 -8.625461011245729e-01
1.268148304400557e+00 -1.369708558383235e+00
1.084422578168482e-01 4.095277486662839e-01
1.405913417867527e+00 -3.956337284864990e-01
-6.704399548951170e-01 1.569176084510180e-01
2.676560219210152e-01 -3.800625164136961e-01
-3.047425143040847e-03 -6.829304316802590e-02
7.091410573310484e-01 5.062632489713408e-01
3.433338284586630e-01 3.171271136202130e-01
6.124376663710435e-02 3.716022257623938e-01
4.803383868921789e-01 -2.073831590506719e-01
-5.329020797306043e-01 -5.166271462353429e-01
2.861557155833484e-01 -9.844056998460504e-01
3.190135732999219e-01 -3.132591316273756e-01
1.065948616342294e-01 -4.063792389838519e-01
-7.639936900734442e-01 4.186297068301629e-01
-7.017912912453491e-01 2.210338548759813e-01
2.726973347250316e-02 3.350337032827553e-01
-4.622931343973322e-01 8.712538436600102e-02
4.396499783507750e-01 -1.868036427918345e-01
-1.653498300277612e-01 -2.437312454988560e-01
2.701388105217230e-01 4.966795248024389e-01
2.893580418401420e-01 -4.071910493085306e-01
8.805489517031585e-02 2.056661331827546e-01
2.593603914047724e-01 -1.282675808051091e-01
-1.093785297994673e+00 -4.811922570330511e-01
-2.501724201854790e-01 -6.961330038330793e-01
-4.943032674694796e-01 3.306722155781777e-01
-6.280735405665306e-01 2.326690723118031e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 244
Component number: 0
Estimated condition number: 1.153565e+01
1.764923440858996e-01 -2.821087278035448e-01
5.532095352278343e-01 -2.602215958522325e-01
6.783602215425302e-01 2.004641124117786e-01
-3.347119531193120e-01 -4.199599694569249e-01
-7.385969721791329e-02 -1.942280085664966e-03
-3.650814902315153e-01 2.616265024125584e-01
-3.655144135747160e-01 1.633159232547211e-01
-7.190404299239511e-02 4.796925784575471e-01
-1.901153508403746e-01 3.156451110277831e-01
-2.760030784197792e-01 -2.599709295484585e-01
8.457889677350780e-02 -2.877006612224671e-01
3.443643956125593e-01 -5.195804786602912e-02
6.527641183282692e-01 -4.785856254904282e-02
3.804649877986412e-01 5.517300457522709e-01
-3.541296916667994e-01 -3.459599906046578e-01
1.892022746589771e-01 8.838516470822275e-02
-3.843446484640141e-03 1.576004937444484e-01
-3.653747756407844e-01 -1.465643511270994e-02
1.062711199711303e-01 2.996105585998489e-01
-3.142209279500389e-01 1.879084889065542e-01
-6.813180930986483e-02 -4.058282133854533e-02
8.795522102824586e-02 1.031165579946310e-01
-1.797808217989942e-01 -4.524754551604714e-02
-3.533628283184240e-02 -3.374250685087019e-01
-1.295093053160744e-01 1.194275555911800e-01
2.619515827233516e-01 -5.044349500998078e-02
7.661033942041851e-02 1.899523578960141e-01
-6.403451203895970e-02 -6.397062932298465e-02
5.679073809798534e-02 -2.065917908923345e-01
-9.089495934563273e-02 3.455311533868425e-02
3.258249015983589e-02 4.534755440682962e-02
-7.631209214205896e-02 1.750145995942700e-01
2.249823778237258e-01 1.060476749462810e-01
3.503139627857460e-02 1.642067485060984e-01
-1.994302153522473e-01 -1.061934089338563e-01
2.604002306192523e-02 -3.239788446023916e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 245
Component number: 0
Estimated condition number: 3.106420e+01
-1.888679894040857e-01 -5.622162416814647e-01
7.755951681645032e-02 4.966619842598772e-01
-3.839920696262952e-02 2.677334741052128e-01
2.124600051179426e-01 1.840310436067438e-01
-6.240051448395439e-02 2.839991796793779e-01
2.969752229893066e-01 -2.773211975532949e-01
-2.341951468192182e-01 2.022678241721211e-01
-3.755317519535920e-01 -2.011654174514081e-01
-5.234074579415229e-02 2.872533747106769e-01
-1.003763786138877e-01 1.150851132389118e-01
1.329482808531400e-01 1.644618202996939e-01
-3.941017858343985e-02 -5.035321685957025e-01
-1.180369771095769e-01 4.498605642734594e-01
-2.037130155649234e-01 2.114249421271081e-01
8.042686370184526e-02 1.372176406576272e-01
-1.776342209730188e-01 3.251631393577192e-01
2.303680129798681e-01 2.377369340904286e-01
-1.529926483698821e-01 6.295210611960259e-02
-1.428706028064908e-01 -2.635499679257879e-01
-2.131602932264789e-02 8.198975996227439e-02
3.144928120522873e-02 2.399387064776605e-01
-1.783836409033361e-03 -1.744913811243039e-01
-2.149886926257937e-02 -2.673281127480244e-01
1.775716318012388e-01 1.855843630617145e-02
-4.593974386759780e-02 -7.015511128487979e-02
1.352789266459860e-01 7.029746789781606e-02
-3.175254852096679e-01 8.103508120685105e-02
1.602645350881498e-01 -9.712765309403548e-03
-3.563559308384490e-02 -6.449608578292217e-02
7.519300230783975e-02 1.565487786073280e-02
-1.555360014738547e-01 -1.395540410607388e-01
9.815284665071772e-02 -6.758219097569088e-04
1.283203219900378e-03 -8.109191106496817e-02
6.800689448156184e-02 3.652169419189984e-02
1.272498719248962e-01 -1.660858233272675e-01
2.083642043067797e-02 7.059437184530631e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 246
Component number: 0
Estimated condition number: 2.893427e+02
-5.617899095362864e-01 -2.352707219296348e-01
1.712175422538514e-01 4.730131463932273e-01
1.684248305109849e-02 1.338065934838037e-01
7.312938700194144e-03 -2.811155290103848e-01
4.160373163953065e-01 1.691169748467455e-02
4.024519648754007e-01 -9.204190504931399e-01
1.552204951578513e-01 -2.217286025003180e-01
-3.475539643407535e-01 -8.789360361535166e-01
3.011117024792905e-01 -9.787374017701669e-01
-8.598143979510270e-02 5.923096306489468e-01
3.036188606119191e-01 -3.098750163432628e-01
-4.481156734854995e-01 -2.756277568806569e-01
-1.531395692457563e-01 4.844884207775282e-01
2.171410809370801e-01 -1.304521168170218e-01
3.962470400448612e-01 -1.101855870706391e-01
1.462795152553491e-01 2.753118686368289e-01
2.752955029311944e-01 4.718677704522555e-01
2.503542522181949e-01 -1.171714747310232e-01
-7.047306283790533e-01 -3.361772185283213e-01
-1.446097368525673e-01 -4.984582165697323e-01
4.198820695003828e-01 -7.639151046850495e-02
-3.043829609282791e-01 -3.088579884084616e-01
-8.507293124448155e-02 2.295851805248833e-01
1.080797090729904e-01 4.434463124208423e-01
2.958856200702618e-01 -1.861504644252880e-01
2.460304686894578e-01 7.473743387174990e-02
-2.182967111590622e-01 1.327948892141103e-01
2.896815354544693e-02 -9.749201986630059e-02
7.401277918254019e-02 1.505289757329877e-01
1.808615369523010e-01 -2.705900533810871e-01
-2.451978280318970e-01 -1.180086912841317e-01
-3.563970339833572e-02 -1.948805968777047e-01
-6.774730221821642e-01 -5.749879075828540e-02
-2.741981163766056e-01 -2.661580648550830e-01
2.484869456741966e-01 5.200371181498753e-01
-2.032027941310015e-01 4.631426447007999e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 247
Component number: 0
Estimated condition number: 1.598768e+01
-4.973252563622269e-01 -5.141679555602439e-01
1.256444653843271e-01 2.988414118897295e-02
1.122107281160633e-01 -1.945695831207879e-01
-3.570542840140552e-01 1.950351404991890e-01
2.981973884382545e-01 1.238148292239050e-01
1.562533580293301e-01 -5.262501179051754e-01
-1.431114581763200e-01 1.307758096518098e-01
8.017133710882274e-02 -4.059503950071319e-01
6.741751919222746e-01 -1.950129733586094e-01
-3.973724434886877e-01 4.733809921690114e-01
1.715445056321474e-01 8.521069372371914e-02
-2.434387732824333e-01 -5.385189312037306e-01
6.314045256659176e-03 5.234939523724425e-02
3.480131304346223e-01 -2.809430601023219e-01
-2.149965973553177e-01 2.338211518873069e-01
1.873053445966787e-01 1.773643199190412e-01
2.034603989644545e-01 4.329007529595649e-01
5.470719314715817e-02 3.935044530059469e-02
-2.604277060956921e-01 -3.334106910507936e-01
1.519617706450766e-01 -1.069584840180302e-01
3.185286168597140e-01 1.335639759187834e-02
-1.099555624881862e-01 -2.897253767141570e-01
-1.707958213908626e-01 -1.609472818777812e-02
-9.116255810912496e-02 4.726677608145211e-02
2.700318018011494e-01 -5.931235370193429e-02
2.672495403674164e-01 -1.651266436168964e-01
-4.837226379331997e-02 2.217460829720146e-01
9.794284796979920e-02 -1.759043459655568e-01
-1.481245860148008e-01 1.311788032736483e-01
2.874470825500454e-01 -1.874773743278604e-01
-2.581693749725864e-01 -1.507836076950957e-01
1.568467127160881e-02 1.034132003542437e-01
-1.433179410879190e-01 -3.658236761753019e-01
3.239156858169055e-02 -1.842586244560157e-01
8.217616107136035e-02 2.481118533913167e-01
-2.429660419745999e-01 1.575832593115808e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 248
Component number: 0
Estimated condition number: 5.750777e+01
-1.583187989018134e-01 -4.592487131362719e-02
5.441347333101710e-01 2.294429999101054e-02
1.208155560312622e-01 1.713424969731568e-01
4.436180334623375e-01 9.021069991529615e-02
1.522822011279758e-01 9.734603491640713e-01
2.959980298514741e-02 -4.120092644340094e-02
-7.004622624013053e-02 -2.238733262024966e-01
-3.257352289086067e-01 -1.287766115458327e-01
-1.405293200344554e-01 2.606421576996779e-01
3.818696763844067e-01 -3.302540514082956e-02
5.967123449536492e-01 2.101144672301446e-01
-2.372079632266334e-01 -1.571996921729365e-01
5.619405057039597e-01 3.388055377038776e-01
-2.067528130250166e-01 1.701567349071986e-01
1.892836209791436e-01 2.380642039510967e-02
-1.786438496465076e-01 6.364950131648766e-01
1.933360678671049e-01 1.855675673446160e-01
2.079832780339321e-01 -1.008203918513613e-01
-1.655480833151447e-01 -2.336229697343137e-01
2.202491692260365e-02 -4.628571100418212e-02
2.878260692150090e-02 1.844299240810999e-02
3.456587511560306e-01 -6.324165067445872e-02
-2.058004091745977e-01 -2.736476625446028e-01
1.361271970840906e-01 -1.629365799392955e-01
-5.101716214296411e-01 1.869018094673842e-01
-2.736748461700373e-01 6.584903486668152e-02
-2.120385946590708e-02 2.819379192981718e-02
1.967055122382990e-01 8.595925376720157e-02
5.562893305149279e-02 5.382335746970340e-02
1.823604478735185e-01 1.551908796881534e-01
9.046889399818850e-02 9.978790892149435e-02
3.068909775238691e-02 -8.584451939192224e-02
-3.041662662440686e-01 9.890649444212027e-02
7.783741933894625e-05 -1.115264360853159e-01
1.139860535110391e-01 -3.921273323566298e-01
7.098388139263552e-02 -8.370479131823061e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 249
Component number: 0
Estimated condition number: 2.385430e+01
-1.102833219606248e+00 2.108289021616841e-01
5.853046178938108e-01 4.342967281290316e-01
-1.339531406495398e-01 3.296840404558043e-02
9.161218693225894e-03 3.018768214689555e-02
5.505645153649839e-01 1.574578107936122e-01
-1.735326382734754e-01 -1.475439417405759e+00
3.227191514819252e-01 -4.775442263482693e-01
-5.422274384381326e-01 -1.120578275860143e+00
5.130513527204404e-01 -1.581759406460693e+00
3.171813777899920e-01 1.062807921610540e+00
5.846608703437413e-01 -3.321559875333580e-02
-1.052290759782070e+00 -1.064010268844874e-01
1.433106891970256e-01 7.702495959359463e-01
8.942459994334769e-02 -6.426410202386551e-01
4.824458059938472e-01 9.993125009924275e-03
2.511096126181960e-01 3.435649166188949e-01
4.654030908610637e-01 4.921147675441768e-01
6.284659579875520e-01 -2.685687822694007e-01
-1.097555444163565e+00 -3.056844699851597e-01
-2.263805625670634e-02 -7.944404555824239e-01
7.103639504843734e-01 -4.363598919716720e-01
-4.580063575281473e-01 -1.863628136939355e-01
-1.576074693310557e-01 2.128595950145906e-01
2.414137876435334e-01 4.128338190874440e-01
1.679946755425503e-01 -4.676096330051199e-01
1.217924829975297e-01 -2.490223845271205e-01
2.662104561289635e-02 3.719651932933469e-01
1.142443333979408e-02 -2.238282471856389e-01
8.269404704753719e-02 4.720212185252963e-01
2.832783951517510e-01 -4.800927454993081e-01
-4.478494320218122e-01 1.212339337500604e-01
-1.150832066247708e-01 -2.004849489434306e-01
-1.103241843397703e+00 -1.346658492841317e-01
-3.938192037402232e-01 -4.728236969324089e-01
5.983547911770815e-01 4.907340665006944e-01
-1.823019878306275e-01 5.809878248363920e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 250
Component number: 0
Estimated condition number: 1.573238e+01
-2.050878789088361e-01 -1.416963255124614e-01
2.103701455719184e-01 -2.220631791367696e-01
2.834240723588856e-01 -2.683825528918200e-02
-1.717899621068893e-01 1.836560202668208e-01
-1.750310184553973e-01 -3.083147297490973e-02
-3.318184633236816e-01 2.673462002611297e-01
-5.814538652310434e-02 2.632823332460993e-01
1.503877113644620e-01 -8.664795591731562e-02
1.818936647926132e-01 -3.997953917916848e-01
-1.547297746999571e-01 3.176956464561023e-01
2.638583471904180e-01 -8.108474309776159e-02
-7.641503962406634e-03 -1.521379412582338e-01
2.561831367700477e-01 -7.981786238164201e-02
1.739232242452778e-01 1.053209299191038e-02
-1.442036141376210e-01 2.143551960064590e-01
4.098308790779238e-02 -1.150314180322523e-01
1.051320769044078e-01 2.647205125206295e-01
-1.447966490927002e-01 7.141147767124861e-02
8.557443703307776e-03 4.503631391080352e-02
-9.244982525667508e-02 -1.028939714935281e-01
1.509020889010936e-02 -1.823874243523748e-01
-4.609521201752176e-03 9.708737437544308e-02
-2.047575765890279e-01 7.143890355873386e-02
-2.266425669487494e-01 -7.371710401384969e-02
-5.784810819948864e-02 -1.543986344168028e-01
2.274100797504278e-02 -2.971885646999117e-01
2.591874511633404e-01 7.178626290715523e-02
-2.017101291054523e-01 -8.734590157682427e-02
7.173207035592183e-02 6.374276344047958e-02
-1.000219563671837e-01 -1.428665270317020e-01
-8.716724489508718e-02 1.578862374071671e-01
1.389419524955402e-01 1.791673026964833e-01
-2.048740048766176e-01 -2.633244149625161e-01
-4.061050916369175e-03 -7.603859824193787e-02
-3.526600209279729e-02 1.013165692154758e-01
-1.134470819227058e-01 1.607319193274746e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 251
Component number: 0
Estimated condition number: 9.431108e+01
-0.548290579921209925217e0 -0.877187991629905255991e-1
0.248241214219914754281e1 -0.693233486933136326333e0
0.206102150084937799437e1 -0.112447030078681710894e0
-0.112938344366365240397e1 -0.842142012508887768539e0
-0.965368362406779660450e0 0.126986763466069024655e1
-0.103868502166968003440e1 0.113710596255995829548e0
0.463067476469116083278e0 -0.359711844568409766259e-1
0.588312713436399054468e0 0.135542388164078967815e1
0.273302792285433562299e0 0.965188434272823271782e0
-0.303995769413452517928e0 0.160861627721857233675e0
0.742047451425696646390e-1 0.412299518112953864048e0
-0.412902557834001141459e-1 -0.262336531054033961116e0
0.234264985638839998345e1 0.469879536542519236371e0
0.186781101517162677859e1 0.674703323967483776136e0
-0.970737270705784440134e0 -0.823264285219653925592e0
0.530878544947079703064e-1 0.463735404831313708474e0
-0.290682095722186274690e0 0.194943793888147169356e0
0.265046518402830905370e0 0.692959077454352195520e0
0.447979428608647427647e0 0.426717700447691439117e0
0.199196917938066536983e-1 0.603026664515228932493e0
0.532501341723028384287e0 -0.192016856745167948506e0
0.489698444234435321807e0 0.834007863383587105496e0
-0.516997558137590383165e0 -0.288775916964605244673e0
0.153357013620196790029e-1 -0.101151523907690466214e1
-0.901644158437867534583e0 -0.126080091572117931668e-1
0.315623029912051584171e0 -0.922277640137645329224e0
0.641024103728653774352e0 0.995908527143148614180e0
-0.116014470464138224746e0 0.839741552695100830329e-1
-0.405434292007140965902e0 -0.155942033056470127252e0
0.311616326241582804868e-1 0.665790872680678277895e0
-0.160124707222646384701e-1 0.576024792582034876186e0
-0.298137765189454352193e0 0.124821862087871276592e0
0.176725076254950324767e0 -0.365652645081773221866e0
0.485015686736175496199e0 -0.492411435247576931520e-1
-0.204814304709450368034e0 -0.404693166660655455016e-1
0.226997455013229527946e0 -0.408862525501037590576e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 252
Component number: 0
Estimated condition number: 1.604730e+01
2.585916497161390e-01 2.077151944429213e-02
2.670347181508153e-01 -3.164305140432352e-01
6.257278817082712e-03 2.576535543328171e-01
5.908784156470220e-01 3.255915359066416e-01
1.590232103675001e-01 6.605765522865753e-01
-3.852144556358411e-01 6.338477203041265e-01
-4.859074850076173e-01 7.373426475275810e-02
-2.923479564064689e-01 2.953937682970757e-01
-3.197008315270975e-01 5.723464012992259e-01
3.879579719660309e-01 -4.501400556399697e-01
6.668265671943623e-01 1.489600309417202e-01
9.730678933709797e-02 6.504158069234058e-02
5.834876894416358e-01 -8.254591855628343e-02
-6.266030852578486e-01 3.668098142294022e-01
1.818562218602059e-02 2.113485428930257e-01
-1.022964383038919e-01 4.128574320573862e-01
1.547396059996592e-01 -6.094852956219754e-03
-1.990914366007030e-01 -2.417217616328350e-01
1.137786745654241e-01 4.289039499479573e-02
-4.564458659072614e-02 8.423494437129130e-02
-3.335919662468670e-01 -2.234092632897425e-02
4.242882305055699e-01 -7.134045793816546e-03
-2.603509238842544e-01 -3.597770888306213e-01
-2.606395918408116e-02 -4.267645810262138e-01
-5.765228842655912e-01 3.171557669450157e-01
-3.876225608516762e-01 1.131760730124343e-01
1.195919198563694e-01 -1.267857274010999e-01
1.155465015335618e-01 2.203674311111389e-04
1.838431108217999e-01 -1.681717008731716e-02
1.829851324594538e-02 6.130785082204379e-02
1.998675276952867e-01 1.488104592099989e-01
1.218321157745787e-01 1.498254568232425e-01
4.910912335226388e-02 1.742010471762442e-01
4.344216706058341e-02 7.395468548480638e-02
-1.195005196917217e-01 -7.805582193996017e-01
9.045352064959133e-02 -2.345870202784449e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 253
Component number: 0
Estimated condition number: 4.520540e+01
-2.941476148269064e-01 9.019082718404764e-03
1.463905624354543e-01 -3.652604934121201e-01
1.129455529362237e-01 -1.723052742776632e-01
1.710609523084463e-01 4.795534865851890e-01
-1.189709803122527e-01 4.927916663539769e-01
-1.635515122788614e-01 5.054894794914848e-01
1.566500881657789e-01 1.708882941265252e-01
3.449566144022032e-01 -3.102253809625038e-01
3.660174531199912e-01 -4.304413612314684e-01
8.321258816066901e-02 4.064044897690545e-01
5.900129730618446e-01 1.318258713021911e-01
-1.988904105395345e-01 -1.802756363294376e-01
2.899143446943709e-01 -1.701322653850232e-01
1.277938605785107e-02 -1.696353777609867e-01
4.060333339432862e-02 5.163364864731953e-01
-1.395471782921135e-01 5.532079471990103e-02
1.071879678853405e-01 2.845589485487912e-01
1.195488434837920e-01 1.075857412877236e-01
6.270352708075089e-02 -2.201784357171825e-01
1.363271624197360e-01 -2.081327021546300e-01
-3.331463274316049e-03 -1.821703227238984e-01
2.417788171881417e-01 5.535273179538004e-02
-3.169786402382062e-01 2.817771276087008e-02
-3.644536664079651e-01 -4.242661539515563e-02
-2.826063299650065e-01 -3.289161004203967e-02
-3.434150171958301e-01 -3.068531835058155e-01
3.825136650907497e-01 -8.789303369942345e-02
-1.614320415386627e-01 6.219845149833120e-04
7.298121668211313e-02 2.018473919681776e-01
6.187384642632750e-03 -4.890367292193125e-02
3.385905990334040e-02 2.443912269156056e-01
2.677629045267219e-01 1.094351003318947e-01
-4.579333199179369e-01 -3.996336266801145e-01
3.392744275167213e-02 -2.563831701114512e-01
-5.283411496325181e-02 1.439406981129182e-03
-1.692272561613714e-01 7.908335079981609e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 254
Component number: 0
Estimated condition number: 4.643753e+01
-6.536976419612701e-01 -3.865463130363300e-01
1.162577191691499e+00 3.510196363274685e-01
8.139336727416495e-01 1.441759670876535e-01
2.441313097300768e-01 -5.585412880233256e-01
-2.478288765861385e-01 1.550548860093013e+00
7.034437299234073e-01 -3.452349297216550e-01
7.559888741140165e-01 -1.912874160132748e-01
2.274215012848355e-01 -1.585257945547272e-01
5.205683786376190e-01 3.469459427411822e-01
-6.183622814754089e-02 3.548853346304883e-01
5.298601633032592e-01 3.027031140757213e-01
-4.361489790779600e-01 -6.296593133643456e-01
8.065591402002571e-01 7.897641812445387e-01
8.686024726099228e-01 5.133599049547187e-01
2.920941824701871e-01 -2.467573676165527e-01
-3.409963515055400e-01 8.995545498348125e-01
-6.271483530635114e-02 3.823676250691967e-01
6.020671705222471e-01 5.402558145734522e-01
-1.090715234674794e-01 -6.155551947028410e-01
2.711513688284358e-01 -8.783621098381322e-03
5.303704009079088e-01 3.022091625972834e-01
4.179741617059891e-01 1.032899139364660e-02
-4.058431016406845e-01 -1.886458227319631e-01
3.432276470202009e-02 -5.552741523260465e-02
-5.227334378345725e-01 1.676695448864046e-01
-4.590969216855392e-02 -9.438054492534528e-02
-9.259290074382748e-02 3.380360199462872e-01
1.764272358776132e-01 2.149894991075184e-01
-2.443805946961516e-01 1.025302597673944e-02
3.056415592983424e-01 5.303220728339203e-01
2.766925046695127e-02 1.137118890194150e-01
3.616648429373936e-02 -3.777699011035546e-01
-5.221733150290232e-01 -3.876621419684317e-01
2.417939267396308e-01 -3.777413346358037e-01
-1.306197865881206e-01 1.820471396951658e-01
-5.838759935843808e-02 -1.023124445483591e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 255
Component number: 0
Estimated condition number: 1.378846e+01
4.193853964793747e-01 -1.737948415551147e-01
2.244430864625606e-02 -2.402899742236858e-01
3.794329036596378e-01 1.802433978538531e-01
-1.556525622888006e-01 -1.218811809743478e-01
-3.274023067954514e-01 -2.479703956210897e-01
-2.547020490100313e-01 7.193736287507535e-01
-3.526280045717921e-01 2.190566165339304e-01
-9.801528068168425e-02 1.813785222688716e-01
-6.365533187452838e-01 -8.072817681320126e-02
-1.068222823482570e-01 -1.993262299836089e-01
7.421955057025961e-03 -4.347730693148179e-01
5.315527620296666e-01 5.522912127244375e-02
2.142215576587070e-01 -2.178902426926076e-01
1.571894685511786e-02 4.144766876570042e-01
-1.751961914561898e-01 -1.229282887040633e-01
-4.921024657780063e-02 -2.058069451474283e-01
4.187205505149273e-02 1.579155364702892e-01
-4.949289489880583e-01 -5.591499558266885e-02
2.303944459956090e-01 3.308594106490393e-01
-4.906346574421122e-01 1.175885470514028e-01
-3.722512259274836e-01 -1.004303854429305e-01
1.018806366981588e-01 1.683484330945612e-01
-5.003791321924848e-04 9.707066977610654e-02
-1.170835915393772e-01 -7.889256922005818e-02
-1.415368334965111e-01 -1.068759303627907e-02
3.953798086478129e-02 -1.167492172078083e-02
1.107097324451556e-01 -1.648229307854687e-01
-2.275080006331961e-01 7.100776578706547e-02
2.360528840125152e-01 -2.358592230267885e-01
-3.307382834170205e-01 -8.977510813316686e-03
1.427970339822672e-01 8.010079900143245e-02
9.920071891938745e-02 1.898460595725376e-01
7.101382355525297e-02 2.021783878371238e-01
-8.240815792807241e-02 2.294303875321305e-01
-7.679661946144410e-02 -4.782987385145218e-02
7.290332348731229e-02 1.307052414314189e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 256
Component number: 0
Estimated condition number: 2.757359e+01
-5.720224503636637e-01 -2.082035341309938e-01
4.923174828119191e-01 -2.311234387889247e-01
3.041298006424691e-01 -3.291228560654315e-01
-6.913104446580083e-01 2.876657059626072e-01
6.144641257694714e-02 1.141547028950288e-01
-4.109005473332162e-01 -5.215411722880604e-01
-1.248281075925697e-01 -2.750599873625456e-02
3.072785471730054e-02 -2.602400668224467e-01
4.012083390788019e-01 -4.002441472345423e-01
-1.858709264197471e-01 6.246982586614205e-01
8.989547988727162e-02 1.534575214384233e-01
-3.024030455794990e-01 -3.358739761199976e-01
4.007030635555752e-01 6.663060696779902e-02
4.769210340104131e-01 -5.141816700078864e-01
-4.385785093625976e-01 1.184886027122635e-01
2.060408234686069e-01 4.197489936787283e-02
2.434035911433796e-01 4.156236763060450e-01
1.269941938368874e-01 -1.037914295555500e-02
-2.406495158039406e-01 -4.911629043828580e-02
2.502406001565408e-02 -6.836950763050131e-02
3.257331012039546e-01 -2.766935874478411e-01
-1.092229568772421e-01 2.738625170558798e-03
-1.105577292988170e-01 9.846160671168634e-03
-7.957384554162131e-03 -8.392921335412307e-02
7.691502530976697e-02 -2.506283381596855e-01
2.232925023209919e-01 -4.655470311790139e-01
2.172732293894326e-01 3.448543349470187e-01
-1.360720442162705e-02 -1.522545075666315e-01
-1.237068342206823e-01 1.778146885626450e-01
1.849991088793130e-01 -1.929191885086786e-01
-2.759150299980406e-01 6.300386299691520e-02
-7.711214047403391e-02 1.941349182273042e-01
-2.196818265125196e-01 -2.676859347278562e-01
-1.908225575690974e-02 -1.461426990329950e-01
3.207320807575060e-01 2.237023407629107e-01
-1.001159177841313e-01 1.923788936251037e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 257
Component number: 0
Estimated condition number: 9.583143e+00
-1.370474669951293e-01 -3.270421393794786e-02
5.588630899337872e-01 -1.946220689140907e-01
3.423817803510875e-01 6.341822375050828e-02
-1.088148873849333e-01 1.128037684339767e-01
-1.413348874145717e-01 3.396672302460412e-01
-4.684768443573541e-01 9.802356438777431e-02
-1.802490721700926e-01 1.495377298600217e-03
-1.746269106823898e-01 1.030505897637642e-01
-1.867515851103569e-01 -8.771410446930254e-03
1.309838330342318e-01 1.110210918473327e-01
2.841732227893352e-01 6.363773338706938e-02
-4.454622929646257e-02 -6.748083609321615e-02
5.994279645566587e-01 1.395525002267513e-01
5.781731126246050e-02 7.709649808351748e-02
-1.769347886572010e-01 -1.792850685189403e-02
-1.527956719317225e-02 1.676517717818791e-01
1.599925671319786e-01 1.886053455957617e-01
-5.516031195485694e-02 -4.902238110871832e-02
-3.640340370188397e-02 1.247442599614417e-01
-1.515673797163566e-01 3.278970930885454e-02
-6.530029272667324e-03 -1.827704580724354e-01
1.322525260129474e-01 1.595320839887417e-01
-1.432957267381785e-01 -1.241515179031309e-01
4.090819889473990e-02 -2.388501793055840e-01
-3.306638985135965e-01 -6.996670499025047e-02
-3.978761692726901e-02 -2.321039973778363e-01
1.891276439623896e-01 1.498385783761252e-01
-4.025326108445702e-02 -1.329964846112472e-02
6.353892487355235e-02 1.412766561572990e-02
-3.228234482222416e-02 1.467625592251969e-03
-2.636397321853944e-02 1.871153455751326e-01
3.891765798765984e-03 1.294787125169217e-01
-1.336802905301923e-01 1.776352166312124e-02
-7.327270712261807e-03 9.514760129491213e-03
1.309233090935495e-01 -2.000483572985603e-01
7.752593129652594e-02 3.126729835034178e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 258
Component number: 0
Estimated condition number: 1.215349e+02
1.668703517355135e-01 -5.565642858096240e-01
-1.143153455843485e-01 6.993295066784256e-01
-1.725205128193852e-03 2.702924108994681e-01
4.857913132705767e-01 3.554751066007089e-01
-9.918915319624027e-01 8.370529106185383e-01
8.376411405413238e-01 5.066229571294735e-01
1.556055908975502e-01 1.159874770862728e-01
-3.237906298310717e-01 -3.627277705748487e-01
-1.014502019934157e+00 4.673000020349309e-01
2.406084094311841e-01 1.126325420191992e-01
-1.105424877852897e-01 2.597679581878347e-01
3.123070219080156e-01 -6.094935177736700e-01
-3.183246861531364e-01 6.031884483681543e-01
-3.125153580545551e-01 3.414377925819019e-01
3.112387046115147e-01 1.723953921652901e-01
-9.563534405059656e-01 2.901046940798794e-01
1.553782691485463e-01 2.390481423349198e-01
-1.071848687140149e-01 3.839943913402306e-01
3.383433460694665e-01 -3.718154829228062e-01
-2.141975529350995e-01 3.485926053974651e-01
-3.715890480719956e-01 4.165548409094234e-01
4.142914257894632e-01 1.435204175390217e-01
2.783995344245621e-01 -2.917654179050820e-01
2.406278419961206e-01 2.661585907857532e-01
-5.519506913484018e-01 -1.582807965050405e-01
-2.880546306551622e-01 8.611277459434760e-02
-3.674704547763932e-01 -3.478515111265007e-01
5.081604741333184e-02 5.090766356513726e-01
4.200507394208171e-02 -2.925061687229330e-01
-2.498367811415287e-01 5.202677549098440e-01
1.715837968441574e-01 -2.186900909118848e-02
3.283367230030271e-01 -1.779048469706718e-01
-1.665877417778761e-01 8.179798442579324e-02
1.296737595103143e-01 1.596286801768468e-01
3.423922953292725e-01 -1.813558099805345e-01
3.166715535419395e-01 7.586869357659347e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 259
Component number: 0
Estimated condition number: 1.117388e+01
-3.819716669033514e-01 -5.323193578037245e-01
1.817605995745667e-01 6.367783676241988e-02
1.940668583899785e-01 -2.257568658978384e-02
-2.919956695985867e-01 2.160810380372954e-01
2.425691753678267e-02 -3.187309412824365e-02
-8.618545949137506e-02 -2.554936226819659e-01
-2.238516436684431e-01 3.609150994781632e-01
5.507991707900036e-02 -7.873935590550446e-02
5.154718494724020e-01 1.393245998603838e-02
-4.234182632203500e-01 3.363259239172137e-01
1.157917755950851e-01 1.176366110553111e-01
-8.928427825646662e-02 -4.897244814009746e-01
7.177660232096744e-02 9.540922209857942e-02
2.370103304186001e-01 -2.238181342211481e-02
-2.761592437531636e-01 2.367236351827795e-01
1.348091569377245e-01 5.590842065450739e-02
1.604235405804811e-01 3.117723216433659e-01
-1.691770647234712e-01 1.176160026702762e-01
-9.930688949970504e-02 -1.473466354728310e-01
8.894710618527245e-02 2.278220827625947e-02
1.956425252197285e-01 3.935220308463552e-02
-1.229632418062560e-01 -1.301046936215802e-01
-1.826230360751700e-01 -1.063580171640876e-01
-9.197669954561266e-02 -1.082849511644981e-01
1.739305237509578e-01 -1.285681538393950e-01
2.944447354036407e-01 -2.290909619772118e-01
-1.264642364974039e-02 2.600607699011954e-01
1.456300486421647e-02 -1.949313817540086e-01
-1.199823263586814e-01 5.108613710203341e-02
1.177274363285718e-01 -1.632554813120180e-01
-2.684232219374363e-01 -7.036355851710867e-02
6.608340921330780e-02 1.855936002461048e-01
4.919043452476170e-02 -3.816046855818523e-01
1.106595344498074e-01 -6.138305334469289e-02
-1.757168151386825e-02 7.776698946548313e-02
-1.638480847009347e-01 9.456138615357393e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 260
Component number: 0
Estimated condition number: 2.706465e+01
-2.942538195531504e-01 -3.532461225697639e-01
2.142613783557145e-01 5.433624944395526e-02
2.671155265356867e-02 1.378598829219465e-01
1.456642626846398e-01 2.637890741423740e-01
2.220730227980123e-01 2.127220698204273e-01
-1.531829003734379e-01 -1.532294369073954e-01
-2.953007926210302e-01 2.724447998055227e-01
-1.267718566684686e-01 -3.411934110930626e-02
4.181460782441844e-01 1.430124289379342e-01
-1.380550247341540e-01 1.179953808332502e-01
4.159084092107703e-01 1.717110984280956e-01
-1.762297379265061e-01 -3.291390033444433e-01
1.902326305982408e-01 1.397784146957832e-01
-1.440662285193953e-01 1.052606431030018e-01
-6.488593724221907e-02 2.790323466209051e-01
1.066503794155527e-01 2.597338113468085e-01
1.950468516667530e-01 2.029722985231819e-01
-1.238371354542948e-01 -3.300147871020817e-02
-1.660226022138236e-01 -1.666118274495085e-01
1.237139660118353e-01 -5.286800436257640e-02
1.112977168060071e-01 4.022555124519080e-02
-7.256433225720095e-03 -1.739784801022951e-01
-2.657688327938974e-01 -2.206960224489584e-01
-4.911695558104483e-02 -1.963716819945863e-01
-2.535734613908009e-02 1.932988355029018e-02
8.229566808328512e-02 -7.562850586350509e-02
-2.112879608810025e-02 1.807531656253200e-01
9.464579605442172e-02 -1.976987816397557e-01
-2.669567552444651e-02 9.427101266516941e-02
1.549339824027587e-01 -1.575786896065670e-01
-1.788191022616850e-01 -1.884099258742596e-02
8.537696682696602e-02 1.386594685994079e-01
-1.167287072374533e-02 -2.500447770090405e-01
7.827610840492941e-02 -7.880008331871176e-02
-6.828923672777250e-02 -2.278200013172161e-01
-1.286747041263572e-01 -3.955986376634510e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 261
Component number: 0
Estimated condition number: 1.167765e+01
5.385196451629701e-02 -4.086615672318770e-01
-7.735772799822307e-02 2.421645219499892e-02
5.961044392269683e-02 1.324356535279551e-01
2.466211106055094e-02 1.607013716642122e-01
2.261044767169376e-02 -3.507493809383478e-02
1.364725305849598e-02 1.839552303693516e-01
-3.721575977940079e-01 2.773593839734411e-01
-1.327252574529030e-01 -6.141396579697528e-02
-4.246128628606192e-02 8.947987394225010e-02
-1.928621912979990e-01 -1.775665192924200e-02
1.607837819909958e-01 -9.679303446565563e-02
1.800822901064762e-01 -2.662304111536155e-01
-2.255049691435494e-02 -3.911092194643440e-02
-1.328071407525184e-01 1.912162237839305e-01
-9.665548803348553e-02 1.665415260305100e-01
2.696079198388889e-03 5.250283451242821e-02
1.509173776339929e-01 2.177684061026662e-01
-3.208111282988218e-01 -4.251632966470359e-02
9.408582978770817e-03 -4.561683895130218e-02
-1.292315291209680e-01 4.296400113265238e-02
-1.291357462774775e-01 6.468392310604233e-02
2.365021341062318e-02 -1.255862619351918e-01
-8.709335001280970e-02 -8.553192175918793e-02
-6.978632371308280e-02 -5.351467012622203e-02
2.398278240149776e-02 2.058308589014526e-02
9.237614240461361e-02 3.076182764444234e-02
-7.365566659182882e-02 -3.784955314374695e-02
-6.556305983317322e-04 -6.433154445664374e-02
6.998250707944324e-02 -7.408585030130441e-02
-2.738945899061160e-02 -9.794214988477265e-02
-4.621532387331452e-02 -7.785080275677976e-02
1.160095956068079e-01 1.511355041818012e-01
6.595894633332314e-02 -5.544188026281215e-02
9.604465559371687e-03 7.249457116381189e-02
-4.771883466296700e-02 -1.125927291735417e-01
-6.216396429738450e-02 7.730185886441897e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 262
Component number: 0
Estimated condition number: 3.967502e+01
5.666056726112570e-02 -3.310140864284380e-01
5.346908040501087e-02 -5.752509337734327e-02
1.743420714265909e-01 1.040693764939219e-01
2.458100071298027e-02 3.078671774748921e-02
3.911870741105331e-02 1.313605359331466e-01
5.135730506410441e-02 2.198632548983738e-01
-2.671274768482886e-01 1.650030405576141e-01
-7.469699410838078e-02 -6.603641214743118e-02
-5.011592374795887e-02 6.176677498816185e-02
-1.427559825151797e-01 -3.171327252343836e-02
2.239515826056533e-01 -1.374009149647703e-01
1.587080624816489e-01 -2.186881279277075e-01
1.287186862270981e-01 -4.769837788537019e-02
-6.729413016718672e-03 2.226609575760814e-01
-6.427871282571285e-02 7.666454703275181e-02
-5.750656467333692e-03 1.266463976626025e-01
1.123268004445203e-01 2.353115229462797e-01
-2.191269554369016e-01 -3.202495432549765e-02
1.191422795128275e-02 -6.005865098710344e-02
-1.371793672090895e-01 1.726782575305435e-02
-9.974201331391284e-02 4.032289377404083e-02
1.029069471681421e-01 -1.007730338284510e-01
-1.245517397063354e-01 -4.574803544842360e-02
-8.873234764220474e-02 -5.470002749313258e-02
-5.623825019476738e-02 8.461852316231709e-02
3.829952204639440e-02 4.028590685627888e-02
-2.709250382169479e-02 -4.443696775654277e-02
-3.010032235170730e-03 -1.751635582143560e-02
7.582140770559377e-02 -7.324738168166273e-02
-4.871108860108454e-03 -3.089198984696263e-02
1.957151977472552e-02 -3.994783229878644e-02
9.234176503600779e-02 9.909367624144527e-02
-2.257676860683129e-02 -2.414436937814450e-02
-3.677724812954121e-03 2.886294023223030e-02
-7.117110486111644e-02 -7.162914068051264e-02
-6.220190959519720e-02 6.041950366722092e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 263
Component number: 0
Estimated condition number: 1.012313e+01
-3.190169849524429e-01 -5.063433916130267e-01
-3.506107824689501e-01 -6.977198599806765e-03
-1.988821396414966e-01 -3.917907189487669e-01
-1.097433702328076e-01 1.123112898979776e+00
-5.920947036384113e-01 4.194821829100506e-01
2.230598064644784e-01 4.163220025695303e-01
5.962771446390867e-03 4.134267331388330e-01
3.179816292298072e-01 -5.073626324903338e-01
1.643888596927117e-01 -2.591058522591928e-02
-1.149118367733558e-01 6.571724330755663e-01
3.550420347066317e-02 5.287470645737090e-01
-2.240938162548977e-02 -7.173773644005408e-01
-3.547908507824541e-01 -7.944706760791016e-02
-1.138664299589514e-01 -5.525883958127932e-01
-2.320423420346770e-01 8.678999307763999e-01
-4.939709345672423e-01 -1.130057967951801e-01
2.268330560926694e-01 3.796491526803505e-01
-3.843046844557112e-02 3.323788010078322e-01
3.101097582467743e-01 -4.346207708804834e-01
2.360042318488165e-01 1.569850776888093e-01
-1.312089811852854e-01 7.151106416403549e-02
2.165476293925102e-01 1.629526032295830e-02
3.485025854325458e-02 -1.724844760627090e-01
-2.194336442305736e-01 1.120445487630560e-01
-1.391142098126255e-01 -2.855964712531930e-01
-2.368374624598386e-01 -4.311369699111096e-01
1.261793833987873e-01 -1.668235725841287e-01
-5.908408971771811e-02 1.275951694086785e-01
-1.240732989440033e-01 1.026747652143991e-01
-1.024140826205148e-02 6.202670639533141e-02
-1.032843553962930e-01 3.122649101634678e-02
3.834566052051606e-01 2.073574492973232e-01
-1.533734732504232e-01 -5.535339134294841e-01
2.039021175239057e-01 -9.734725796385543e-02
2.896203723534972e-01 1.110225226300890e-02
-5.425761313247163e-02 1.039794197756440e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 264
Component number: 0
Estimated condition number: 2.058828e+01
1.785281231260362e-01 -2.339854861297734e-01
-9.111002011725607e-03 -4.154922441033430e-01
1.956202175260241e-01 3.889035755484297e-02
-6.512886245415377e-02 -1.274883996171023e-01
5.221483877398018e-01 -9.155619074275576e-02
-1.321351580578387e-01 2.625599932887279e-01
-4.895520529378533e-01 1.309733944227628e-01
1.378635858230902e-02 2.252565046594061e-02
2.056282363866690e-01 -3.087610737632659e-02
-2.503478462509213e-01 -2.298769042665536e-01
3.840688829973120e-01 -3.763975288843236e-01
2.002602590346799e-01 -1.918386464383867e-02
2.602685487174108e-01 -4.172383230809645e-01
3.000472933808051e-02 2.233699104389200e-01
-1.662432581663303e-01 2.627458505387128e-02
3.392782931162517e-01 9.661320611691281e-02
7.998062765932831e-02 2.258534861949388e-01
-2.883975312767857e-01 -2.559402265882091e-01
-6.879899573375073e-02 4.147752064584367e-02
-1.481054588119692e-01 -1.046558738022095e-01
-9.729927809937985e-02 -7.411416965266590e-02
6.697262985837181e-02 -2.517283823072715e-01
-2.635261065397516e-01 6.840323884457433e-02
-2.422793504576770e-01 -1.506911677087245e-01
1.127915251861843e-01 2.965470541466211e-01
8.956628272549405e-02 1.471527491226154e-01
7.472262666561787e-02 -5.185973568258648e-02
7.894850541950889e-04 -1.738626954957501e-01
1.362997389792892e-01 -2.898045241765123e-02
9.284271185291701e-02 -2.108698412345188e-01
6.091594179488591e-02 -8.689576088660042e-02
1.300181002675751e-02 1.892762342087288e-01
4.622768432245628e-02 3.600589559019891e-02
-8.407323263072623e-02 2.708814064123656e-03
-2.723354738538329e-01 -7.197166300437544e-02
-2.086459485777137e-01 2.928275693123155e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 265
Component number: 0
Estimated condition number: 9.556174e+00
2.843629442100893e-01 -7.756225418902910e-02
1.363905780754006e-01 -5.128577940422918e-01
2.246036029414152e-01 5.371730967530827e-02
-1.802022140944717e-01 6.608341091982967e-03
3.227010656000175e-01 -1.423692738127792e-01
-5.295045691108583e-01 3.565357448120022e-01
-6.468810179672955e-01 7.647682653597976e-02
-1.792378909959562e-01 2.264418742611046e-01
-2.088605715854734e-01 5.814982954522900e-02
-5.257498775343331e-02 -2.969464354104138e-01
2.757753609909667e-01 -3.047490610532805e-01
2.795261606747269e-01 1.302504757414703e-01
4.511873818706242e-01 -3.844765635037807e-01
-1.123325162498363e-01 1.668288396571850e-01
-3.203121664063243e-01 -4.689115313365826e-02
2.939782585815288e-01 1.291335982286633e-02
1.340814496666870e-01 1.441968758613217e-01
-3.778098392455306e-01 -3.410518826429922e-01
2.199885473799207e-03 2.894887985598781e-01
-2.904496059637199e-01 2.008974606667206e-02
-2.261268461827174e-01 -2.054371194343656e-01
8.803932633793476e-02 -5.692532039342559e-02
-1.552702188480107e-01 -1.324340533634489e-02
-1.060856351741974e-01 -2.861963277575921e-01
-6.229652750176276e-02 1.888530554600951e-01
4.721917252037632e-02 3.040660598691807e-02
1.649212998782326e-01 -2.318246367871715e-02
-3.239563777317819e-02 -1.405069551447341e-01
1.844245161916112e-01 -6.672367796490450e-02
-2.536653282012516e-02 -1.948209231109095e-01
7.301565557750073e-02 2.041736534206996e-02
-3.827331929378344e-02 2.795641852465914e-01
1.423890905757115e-01 2.161123952937114e-01
-1.065289160208309e-01 1.392728245062488e-01
-9.352649637430334e-02 -2.700388410141990e-01
-3.509220812485717e-02 5.733000321007566e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 266
Component number: 0
Estimated condition number: 3.542010e+02
-2.291320851110472e-01 -2.806856101369347e-01
3.666323721445808e-01 -2.277323766710161e-01
3.305038059589882e-01 -2.613222192229919e-01
-8.738539401981316e-02 1.441788920174196e-01
-1.506756354777231e-02 9.525604440705299e-01
3.409550843225559e-01 1.130758633087405e-01
1.267506533496079e-01 -1.423123757583108e-01
2.308069464255093e-01 -3.012481671690859e-01
2.049498986529328e-01 1.496840467419029e-01
-1.334047363619197e-02 2.504608671693914e-01
3.404926387912782e-01 1.826596555494940e-01
-1.081113347137117e-01 -4.315467717780208e-01
4.174881545022354e-01 -4.404579108619328e-03
3.856841732119880e-01 -1.197597840494203e-01
-1.036780567362476e-01 1.481082954333106e-01
-1.984120639822233e-01 4.279134192965406e-01
8.328137641287102e-02 3.883397751745404e-01
2.763455699536705e-01 1.475105820741011e-01
6.641509385936810e-02 -3.986860515113186e-01
1.315317772334116e-01 4.052189449522431e-02
1.007173186025864e-01 4.873365523727659e-02
4.062494127336049e-01 -8.849373122637623e-02
-1.823819808578573e-01 -8.303131555670351e-02
-1.225986813297096e-01 -2.770858929928019e-02
-3.032133202651873e-01 1.782180112685468e-01
-1.863793004631985e-01 -1.160660395555860e-01
9.198363838030381e-02 -1.671621459447316e-02
1.119284457003363e-01 1.559794015014162e-01
-9.909893005132225e-02 4.093936779417767e-02
2.353161459541663e-01 2.359737297822312e-01
1.082689784652218e-01 2.284234864156406e-02
8.238182648934371e-02 -3.244842950815204e-02
-2.959377200451311e-01 -1.937223411731813e-01
9.360517161057909e-02 -1.988373931975528e-01
6.643020864974031e-02 4.574445078877456e-02
-7.602815542426306e-02 -3.549183150635838e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 267
Component number: 0
Estimated condition number: 6.300984e+01
-3.689496218295152e-01 4.112017235577312e-01
-6.152401375022983e-01 2.314009945491307e-01
-1.396454551003140e+00 1.322730395259594e+00
4.121992692156583e+00 1.439317709514031e+00
6.650675427062345e-01 1.308940913381448e+00
-1.352616863107899e-01 2.054337916714838e+00
3.196771200693408e-01 1.483935766395649e+00
3.924770651458975e-01 1.080319404282122e-02
1.908222595538796e+00 1.682071714012305e-01
8.567024318052593e-01 -4.905583351941069e-01
3.101819934589713e+00 8.299906442795129e-01
-9.695563745506287e-01 1.303250417770206e-01
-1.545415502109862e-01 6.109760317464819e-02
-2.768763011493202e+00 1.386086353988679e+00
1.980538111656521e+00 2.262528968550066e+00
-4.491507639369505e-01 7.852368301088415e-01
4.093384675963473e-02 -5.425067473502664e-01
-1.000121284523341e-01 9.478321563974949e-02
-1.648841020631232e-02 -9.694337253221048e-01
1.266176316594867e+00 -1.031497192296737e+00
-3.719235250035712e-01 3.958770808583733e-01
5.797508283343631e-01 -4.140336062598995e-01
-1.596255390098820e+00 -7.476476110092167e-01
-1.116560899547829e+00 -5.544128164962301e-01
-9.981140405917943e-01 6.423996003485248e-01
-1.640204830223791e+00 4.270093768432340e-01
3.992523365978781e-01 -5.701630463644261e-01
-9.061912059606513e-02 -5.074171505943972e-01
5.228554909965841e-01 7.471399044437029e-01
2.169797659941984e-03 -3.796635961880100e-01
1.628692401242513e-01 6.297169069801901e-01
1.259125466700876e+00 -4.370891620523958e-02
-7.565912127378933e-01 -1.302534128440964e+00
3.975860799396273e-01 -7.682101256872085e-01
-1.623721341401088e+00 -1.744210894964247e+00
-6.711831686246599e-01 -5.695913958140205e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 268
Component number: 0
Estimated condition number: 2.041114e+01
6.244117298292216e-02 -1.749877242303904e-01
1.718640266650991e-01 -2.666869892668704e-01
2.853450422577385e-01 -4.342954825418091e-02
-5.158486112551719e-02 -3.204234459758670e-02
6.419901617653767e-02 3.604750355699398e-01
6.681451509399866e-02 3.027595389011121e-01
-1.351445951110404e-01 -3.668075380455082e-02
3.658298741958298e-02 -1.516421960120174e-01
-9.175038702806367e-02 -6.773664403233653e-02
-3.219160329731423e-02 1.076193194226458e-02
2.928349835178702e-01 -1.789726414920333e-01
1.232330726316409e-01 -1.373896356492778e-01
3.169142161640255e-01 -1.485117280221437e-01
1.570463358115643e-01 1.063068110091714e-01
-6.862772671991421e-02 1.246055145336238e-02
-2.661890099246323e-02 1.793605497840674e-01
8.342927503250994e-02 2.868446700256319e-01
-4.719294267436772e-02 -5.045869555511839e-02
2.967695755723563e-02 -8.046638918967650e-02
-1.498875773612801e-01 -2.869543358953539e-02
-8.516994677331252e-02 -5.372629093794244e-02
2.316528488694370e-01 -5.895218605308279e-02
-1.419250216598770e-01 3.955841543271357e-02
-1.356653780239447e-01 -2.826230470525696e-02
-1.674345773743997e-01 1.527984565309467e-01
-8.672766060975992e-02 8.337090984765132e-03
9.310636959630973e-02 -9.721765918977747e-02
-1.975175757473136e-02 6.442635627035963e-02
9.098456447919639e-02 -4.351728008665260e-02
3.139745189756783e-02 4.332132879047174e-02
1.244165257824832e-01 2.409288881044273e-02
6.434493673454374e-02 5.475928792324847e-02
-1.850200783927392e-01 2.675177597972273e-02
-4.662760190803192e-02 -4.176068119458717e-02
-3.043733443881870e-02 8.663028670960540e-03
-6.142891781701493e-02 6.026945539233659e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 269
Component number: 0
Estimated condition number: 4.409401e+00
-4.553699727549110e-01 -2.639978393774141e-01
3.011808675003729e-01 -9.509563367264251e-02
1.381497229761900e-01 -5.682610040313633e-02
-5.522944710003050e-02 3.806901590592005e-01
2.206773037506043e-02 2.584239816279819e-01
-2.527209284773413e-01 -7.602881339430223e-02
-8.301932710538024e-02 2.708591680997579e-01
1.108247208498399e-01 -1.238617848588523e-01
5.438830706514594e-01 -1.220616464291613e-01
-1.521390565870964e-01 3.897974392840055e-01
3.919598535037306e-01 2.358605430674414e-01
-2.585383054844128e-01 -3.554727600926199e-01
2.676094006633211e-01 7.832003834439862e-02
8.786287952905021e-02 -1.106675790802136e-01
-1.484695577230830e-01 3.735717299786655e-01
5.867740745336469e-02 1.299128549569258e-01
1.716822467688577e-01 2.733670064018220e-01
-2.322344949591687e-04 8.917555810380332e-02
-1.022966599520372e-01 -1.760108007083041e-01
1.738821261727659e-01 -8.882134000926868e-02
1.813338409478956e-01 -7.817192123096797e-02
8.918431998373513e-03 -4.634302282906236e-02
-2.837894587653313e-01 -1.262035321282479e-01
-1.563277083381862e-01 -1.608126523771955e-01
-5.963614885114341e-02 -1.075815705923380e-01
2.800005927904692e-02 -3.061700716555764e-01
1.684313243676933e-01 2.084199049368489e-01
-1.866466774414169e-02 -1.655399236421526e-01
-6.432863544597309e-02 1.679399254520562e-01
1.215071234334685e-01 -1.432077935895945e-01
-1.978007991414072e-01 9.362023930171079e-02
1.238865932367260e-01 1.625954202474595e-01
-1.644112289899122e-01 -4.166896111249587e-01
9.669394054419608e-02 -1.681024921848915e-01
-6.171698047984425e-03 -4.847109095982035e-02
-1.562952406657431e-01 5.312268334461463e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 270
Component number: 0
Estimated condition number: 1.243573e+01
-0.856839667034283592786754330921e-1 -0.364193509451713304669301333678e0
0.375965943185287807132582353410e0 0.556970736222517909393160792331e-1
0.457068630023416254422214775243e0 0.123081350205312249877666414242e0
-0.120985043296945711617054516959e0 -0.320699798792098897901206959968e0
-0.357336159119872325859540554851e-1 0.294422280659672667348942530480e0
0.198869317985420622533887697247e0 -0.293645325921909665396922860709e-1
-0.299629612137993119940897090972e-1 0.297312908215914537693793336180e-1
-0.380547568313505954505576151184e-1 -0.754923330338746212831833062913e-1
0.364333005647731219936207104513e-2 0.195325043438039455049931610862e-1
-0.214362562229187838568235768856e0 0.682920035249540239947223966563e-1
0.162910048510906332024309415629e0 -0.189455406440743044250786469029e0
0.832215280131644123582093060710e-1 -0.281490876012565967909469412262e0
0.309231530176635957329004926479e0 0.167054515607473966720422538934e0
0.384058913466391222210752845138e0 0.330027115732768362971213516161e0
-0.332595188612609874323736283752e-1 -0.185994470466015451691897844139e0
-0.675936180635251356879995934671e-2 0.246938164865076251872621585422e0
0.534707738231117907264922298326e-1 0.303453952456454920710751884427e0
-0.602476285965124324702348315522e-1 0.905414007935882118694256365287e-1
-0.613853393796569234716537185638e-1 -0.997560539176989302360028811388e-1
-0.162185804675740871482847036315e0 0.116466676733639484973138091775e-1
0.878696373084758682253812719985e-1 0.709166920794653310361063753426e-1
0.931951861571287204197412068032e-1 -0.548304919873704740047666196966e-1
-0.141908216969218357539125389150e0 0.116992033262707862353595216302e-1
-0.205687977393640772999215628715e-1 -0.985393938718084589130160943746e-2
-0.708351125357692029661900411305e-1 0.668373871674709084552396941959e-1
0.157781676166003229237641939750e0 0.144991180003132954449363976386e-1
-0.695568172390231395452224946922e-1 0.935169065850559114613355380481e-1
0.512213140360696271832363519221e-2 0.346290401256169030021070725884e-1
0.751993276263118730192870889009e-2 -0.106004044377366945195988797798e0
0.349832143417216527195311061875e-1 0.828981216392701574763679954730e-1
0.270654111432995930964974824949e-2 -0.317072988836080364583947752796e-1
0.797573697082770515894290365478e-2 -0.234740384799975268449382582780e-1
-0.128066588567194538752580419475e0 -0.334623700204661029252328377180e-1
0.379398911712040940771889001620e-2 -0.288226095753675381147065691310e-1
-0.624461148939294942169562515219e-1 0.134167598279406473747944991412e0
-0.525911560106022149836715038979e-1 0.909360828672397006447270778730e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 271
Component number: 0
Estimated condition number: 7.778626e+00
-2.220128809659858e-01 -3.113417665904014e-01
1.478830372552138e-01 -1.623913768151665e-01
2.115075642183572e-01 -1.490624391321122e-01
-3.392079731300757e-01 2.188811447156901e-01
-5.717135124353895e-03 7.107875673390604e-02
-1.139898088889559e-01 -3.184147046679112e-02
-1.822819183086874e-01 1.352109645282327e-01
6.179864439306525e-02 -2.002871907450195e-01
1.923011837633902e-01 -1.967083977068023e-01
-2.167634344949345e-01 3.170872617936725e-01
1.264454339348597e-01 -8.316936268161107e-03
-1.508615291142219e-02 -3.114602264325462e-01
1.618870524680493e-01 -6.829848970633627e-02
2.339028645372373e-01 -1.633651732850382e-01
-2.582015117448838e-01 1.728753223620669e-01
6.448324675915931e-02 1.304955144683480e-02
1.617598752604213e-01 3.389746284112002e-01
-8.473923348130863e-02 1.769756795668330e-02
-4.923449699999494e-02 -7.960492743587781e-02
-4.837428536541982e-02 -1.661876088968681e-02
6.886626175752429e-02 -9.812059281307327e-02
6.346315845779013e-03 -5.449667215798721e-02
-1.064805742658623e-01 1.140655433874607e-02
-1.117238455522474e-01 -3.021756460934179e-02
4.345965092683530e-02 -8.999826660687128e-02
1.133355393332200e-01 -2.190231682898295e-01
1.055913732851039e-01 9.133524629104005e-02
-4.157171401213961e-02 -6.942923138954550e-02
-2.101081844197152e-02 4.228992614431441e-02
5.996371306422729e-02 -1.111723029002551e-01
-1.131697726488469e-01 -5.684101684277701e-04
5.587902536575073e-02 1.638235365115346e-01
-1.116946234435967e-01 -1.953695891104556e-01
2.117829680043163e-03 -5.694656443594370e-02
9.606350414563553e-02 1.183042256456965e-01
-1.052674053092785e-01 1.400653607509854e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 272
Component number: 0
Estimated condition number: 1.722276e+01
5.837345323246287e-02 -8.108595149498816e-02
1.692217858903632e-01 -1.143210826877256e-01
1.703399367433749e-01 1.945471748981163e-01
6.987267881944038e-02 5.058995728048878e-02
-3.376700328730214e-02 -2.715184037728710e-02
-3.212460267896574e-01 2.741586895180390e-01
-2.810400895661460e-01 1.336753998670623e-01
-2.117886220569435e-01 -1.734341651334709e-03
-2.471691356973431e-01 -2.019900661671184e-01
4.477748967958214e-02 -9.821242233730362e-03
2.907903490323476e-01 -1.961775575676331e-01
1.108295223938968e-01 1.063797692050277e-02
2.622960483426741e-01 6.069561656275174e-04
-1.527382497472709e-01 2.201849497843215e-01
-1.571431402658684e-02 3.331225891406812e-02
2.851132023845517e-02 1.704328751285646e-02
1.504532550117831e-01 1.669541402315664e-01
-2.515598661822234e-01 -1.288884967506078e-01
-5.455091798747149e-02 1.474901211487967e-01
-2.618809866690109e-01 -7.065727871793452e-02
-1.424523660246799e-01 -1.389109818010116e-01
3.089240431222686e-02 5.028122000340348e-02
-1.229374357538595e-01 -7.091693517555141e-03
-5.084494929724953e-02 -9.708017313308648e-02
-1.486038503998346e-01 -3.860131138873153e-02
-1.670536978414916e-02 -4.788629945493345e-02
1.021730331380581e-01 -2.209139573351304e-02
-1.098047372778747e-01 -4.951325071931886e-02
1.851991863197203e-01 -3.292668338393476e-02
-1.331368422653704e-01 -1.236335750606035e-01
3.924745984664177e-03 1.043801651400587e-01
7.939385912306419e-02 1.343404265443647e-01
-1.203821118302149e-01 7.147538861519198e-02
-9.062515918250791e-02 5.628475265037254e-02
8.044306453955166e-04 -1.382951550745426e-01
3.538714738655163e-03 1.233129354596364e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 273
Component number: 0
Estimated condition number: 1.677367e+01
-3.414839266140030e-01 -3.780561495318243e-01
2.419946026993090e-01 -2.022453499319606e-01
2.337707050232551e-02 -1.959170750757405e-01
-5.300430131470560e-01 4.834470114633787e-01
3.572328571233758e-01 -4.991671806318934e-02
-5.067941911767759e-01 -5.225648315112926e-01
-6.369842570042626e-01 1.252234263161439e-01
-2.278254747536575e-01 -1.964794877360861e-02
3.439447050782783e-01 1.418456769958724e-01
-2.166992126278842e-01 2.456750640335525e-01
8.987398081000482e-02 2.394216112663413e-01
-1.566797592291945e-01 -3.482743046961987e-01
2.625031988223941e-01 -4.417256593699619e-02
1.696000191556614e-02 -4.096658703992785e-01
-5.576956924654003e-01 2.213246659414950e-01
3.246486518811314e-01 1.131159363092603e-01
3.179824061061577e-01 2.873534269440736e-01
-1.557357709121646e-01 -2.152986581363948e-01
-2.214887922131826e-01 4.357081847489494e-03
6.029754293808548e-02 8.043151538184895e-02
1.578545161819916e-01 -1.491426167067974e-01
-1.275547616670784e-01 -1.818128131888041e-01
-8.765270057749876e-02 -2.210613150669999e-01
8.235685611720009e-02 -2.728521569011101e-01
1.569256681919055e-01 -9.176233681404833e-02
2.850796695709946e-01 -2.622901034426452e-01
4.137087264579056e-02 3.216831693957082e-01
1.604859744898554e-01 -2.776762179063005e-01
-1.187117333102430e-01 1.203494939679679e-01
2.596974768036026e-01 -2.912677747612341e-01
-3.012926106794175e-01 -9.819673419130190e-02
-1.015001713997511e-01 3.272697697985351e-01
1.834266036741014e-01 -1.351685766752718e-01
2.680172169894852e-02 2.075205052471234e-02
2.508045478519856e-01 -1.838355102555962e-01
-7.522244277885934e-02 3.799554825367843e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 274
Component number: 0
Estimated condition number: 8.599754e+00
-8.083659642050706e-02 -7.499015162482192e-01
8.259674919295058e-01 -8.056016754433372e-01
1.405420042167255e+00 -3.831250214416291e-01
-1.227137431328442e+00 -2.226836907048629e-01
-7.707064650568877e-01 1.641896402680025e-01
-4.254347455439471e-01 8.290958121741355e-01
-4.178917375857572e-02 7.376774300565300e-01
1.102813191224794e+00 1.001726613522984e+00
7.118845958142924e-01 8.681791508131331e-01
-1.079133760676022e+00 8.412426266870726e-02
-2.594897067673656e-01 9.919652470435643e-02
5.672965213600004e-01 -6.067021555355284e-01
9.722721565253577e-01 -4.990829676238621e-01
1.502117674524326e+00 4.537426980716882e-01
-1.164085153281855e+00 -4.129144104499127e-02
1.470526905068298e-01 -2.377048732765037e-01
-3.203937144144468e-01 2.967103628750462e-01
-4.153808194889861e-01 7.054916817730108e-01
8.180306542870044e-01 2.084934414308989e-01
1.091404088614907e-01 6.411903517827808e-01
1.020631849017763e-01 7.830551434324010e-02
2.922770649162398e-01 3.580690588372494e-01
-3.972034659819614e-01 -6.216883944009119e-02
-5.407692227931928e-01 -6.714550340035208e-01
-8.323486025553023e-02 7.322487790698677e-02
4.596950229939928e-01 -6.879328119438811e-01
4.767235205826096e-01 4.662352809365211e-01
-2.451731448738840e-01 -6.778475711201148e-02
-3.695625771691565e-01 -2.447276915246288e-01
-6.673875594646039e-02 3.099847921136194e-01
-3.402453854459544e-02 1.345492116913193e-01
5.511901099093142e-02 4.414808714768559e-01
6.384788856792818e-01 -7.275118247377397e-01
5.355138290131516e-01 7.675569333920407e-02
-5.714321960573089e-01 2.281219672504914e-01
-1.547286042523540e-01 -2.756905997887399e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 275
Component number: 0
Estimated condition number: 1.909042e+01
-3.653177315345328e-02 -4.047462013421149e-01
3.989495683255346e-01 5.644202436041305e-01
2.020477007652660e-01 4.263919190230231e-01
4.723755635689187e-01 -2.502898504849220e-01
-1.557164717984768e-01 8.046897765536695e-01
5.628092489360229e-01 -1.540923915450662e-01
2.230936618432434e-02 -1.146617864685882e-01
-4.778115701803820e-01 -1.770307520629066e-01
-4.446478140663352e-01 4.118223674667848e-01
1.621628997267135e-01 -8.720996223131204e-02
2.543090119302942e-01 4.697949976771849e-02
-2.375936417901299e-03 -3.757300266018233e-01
1.887983434376849e-01 6.604793850621008e-01
-9.076696030973619e-02 5.410697511273919e-01
3.449430032793587e-01 -2.121013671792628e-01
-3.715758659763493e-01 6.250188719526490e-01
1.439696297941551e-01 2.153998434214136e-01
4.339244139328654e-02 9.416120458772854e-02
-1.261100648717061e-01 -2.958514424355868e-01
-1.521893778811624e-01 8.733071147170177e-02
-1.037641460762462e-03 3.048951595273834e-01
2.426262873559986e-01 -8.667148564782005e-02
-2.525732934660770e-02 -2.564102834060132e-01
2.888562338182864e-01 5.630690960330972e-02
-3.750831244331583e-01 1.022962447564783e-01
-3.748857699064574e-02 2.547534552258416e-01
-3.774133543203424e-01 -6.384869102342615e-03
2.031018536851665e-01 2.096767346623480e-01
3.281752101785495e-02 -1.712374158055814e-01
5.090007497045052e-02 2.996649393482357e-01
6.863154024625923e-02 -6.895984233727283e-02
5.216168650841806e-02 -2.284274110365559e-01
-1.933107586297925e-01 1.759018370376450e-01
2.520353582210537e-02 2.231062433072152e-02
1.075322574850849e-01 -1.978333357165732e-01
1.455606443388895e-01 1.204407473708731e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 276
Component number: 0
Estimated condition number: 2.498539e+01
-4.063206269107106e-01 1.375904026418396e-01
-8.711560300216421e-01 -3.409079800085521e-01
-1.110500537888960e+00 -3.342489269314813e-01
7.753511145820091e-01 2.098479441046181e+00
-6.163999185115674e-02 2.096567172498013e-01
-5.351478521210488e-01 8.045792486657229e-01
-2.653737068734647e-01 5.724808588406621e-01
1.590943855493591e-01 -7.761764924714637e-01
4.532288744460524e-01 -6.910664425531936e-01
5.042974014757189e-01 7.013514522506547e-01
8.522527324494140e-01 7.262073568137887e-01
-4.593845319552024e-01 -2.382321164690754e-01
-5.493431896169652e-01 -4.252353589038641e-01
-1.380015138460814e+00 -9.906881898839065e-01
1.531343657032349e-01 1.708745717554653e+00
-3.625039155907404e-01 -2.673129457524222e-01
4.673492065583197e-01 1.693241594925254e-01
-4.965936150582757e-02 -1.409703168008284e-01
6.648730306164610e-02 -4.024951003422024e-01
4.642288818232321e-01 -3.552045191147177e-01
-3.534095851919034e-01 -3.091649203025195e-01
1.505308592566048e-01 -7.621321259251948e-02
-2.097416169630676e-01 -2.351583211019950e-01
-4.672141819728071e-01 2.258832819773937e-02
-2.603009817462432e-01 -3.243061369463691e-01
-8.290418262614411e-01 -4.743966221208067e-01
5.001817004299596e-01 -4.290189100716315e-01
-1.593167369167503e-01 -1.567679491893886e-01
1.878726240002520e-01 5.399046107680410e-01
-3.434333015531355e-02 -4.646218711721580e-01
-1.399546587068865e-01 2.891498205523606e-01
6.341289211137016e-01 4.056822567030361e-01
-4.940964967256457e-01 -6.627242711619304e-01
2.781753328483794e-02 -2.768777422116517e-01
2.728446118210915e-01 -5.449772463902528e-01
-2.012901380965517e-01 1.274465132424331e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 277
Component number: 0
Estimated condition number: 6.942754e+00
1.759939085793203e-01 -1.194604569751306e-01
-2.564274163857661e-02 -2.943317151459044e-01
8.023236868834786e-02 -1.002808286119374e-01
-1.084388973090233e-01 1.837676672419424e-01
9.815858173111114e-02 2.151109189109777e-01
-3.300579122438722e-02 2.862878877529577e-01
-3.388214474822919e-01 -1.134414082447576e-01
-1.568042227160483e-01 -2.495613772440962e-01
-3.834097242414751e-01 -1.325305930256502e-01
9.970193197739845e-02 -6.428233981331102e-03
1.899906016195994e-01 -1.840878997007971e-01
1.821921481476625e-01 -6.853919387775002e-02
1.752606020664186e-01 -2.209742042631303e-01
-8.728677241744011e-02 -1.043225387964530e-01
-1.261597881439447e-01 6.203280485533946e-02
-4.295434212214447e-02 9.323322486780283e-02
1.842915421325343e-01 2.804451100106655e-01
-1.167670234798618e-01 -2.104419790941749e-01
5.835153545734488e-03 -3.117079443685178e-03
-2.521254109518923e-01 -6.403829152289077e-03
-2.145833805057628e-01 -1.289436804483165e-01
2.016331259046350e-01 -7.066310257458440e-02
7.545370871189592e-03 2.997949863742123e-02
-4.318251399780162e-02 2.041581216009303e-02
-1.457131870798407e-01 9.535374950581692e-02
-1.265728216714681e-01 2.902168143150170e-02
7.047833227805855e-02 -1.936316277011162e-01
-2.642742952736407e-04 8.209172322036669e-02
1.504053840780621e-01 -4.759097648895376e-02
-1.163691926537869e-03 -2.922399039472201e-02
1.287915061779346e-01 -8.937237531491695e-03
4.545332626368476e-02 1.154824174725318e-01
-1.522919072891772e-01 1.950461235891493e-01
-1.300779924144555e-01 4.628013960989918e-02
1.660797238474536e-01 -7.497786669717169e-02
1.274180293093003e-02 1.128584998689973e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 278
Component number: 0
Estimated condition number: 9.193430e+01
-2.619587153066247e-01 -3.803864122772628e-01
1.764341640862483e-01 -1.211415073044585e-01
1.138384939062574e-01 -1.451594088518141e-01
-3.063896050586896e-01 3.253181080499792e-01
1.403232021711937e-01 1.714212465750961e-01
-1.352246994513860e-01 -2.088077578992825e-01
-3.274278080824533e-01 1.216033439880277e-01
-5.067538275386428e-02 -1.467495839354723e-01
2.616763247692676e-01 5.586895983621271e-02
-1.954875641302723e-01 2.521771138366114e-01
1.504015154873918e-01 1.402528775219838e-01
-7.971861874491257e-02 -3.801452882313517e-01
1.837882752508348e-01 -1.640995995975702e-02
1.162263615703269e-01 -2.115664065784010e-01
-3.184517891739457e-01 2.118199378999518e-01
1.031463380790479e-01 1.429546824532331e-01
2.146855162500386e-01 3.159360454858455e-01
-7.691036086418680e-02 -4.300292480398502e-02
-9.783176119213516e-02 -1.302800364586541e-01
4.126161874415319e-02 4.225517819845158e-02
9.933546201312859e-02 -4.604249091143355e-02
1.525243202978592e-02 -1.386237159208292e-01
-1.096344086238584e-01 -1.263146563988670e-01
-2.537782691682179e-02 -1.197545283339429e-01
4.120593150844690e-02 -3.722865574018529e-02
1.371739808530344e-01 -1.829848217688845e-01
2.959407492967702e-02 1.552905149522336e-01
8.447316726988811e-02 -1.173151787311993e-01
-7.708758901329590e-02 6.260241309929362e-02
1.720463668909663e-01 -1.206368611379615e-01
-1.584652699410311e-01 -6.066397019556602e-02
1.428626332212074e-02 1.872572296833439e-01
2.133345496524072e-03 -1.801665637605499e-01
4.203550411224755e-02 -4.090382573104535e-02
1.349187691455065e-01 -4.327256175827087e-02
-8.983555298190678e-02 5.983868214271432e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 279
Component number: 0
Estimated condition number: 1.075731e+01
-2.542612824883922e-01 -1.064023537720602e-01
2.768508411193922e-01 -9.538504202589379e-02
1.415367865585368e-01 2.094301824333736e-01
-3.873019039537869e-01 2.263302359506000e-01
3.113723299357340e-02 -8.192060542866555e-01
-1.055607635364865e+00 -2.208239184383065e-01
-5.731631740014992e-01 4.178517471109751e-01
-3.410209752147140e-01 2.044253368843750e-01
9.120905833604970e-02 -4.890247994786448e-01
-2.063515888355368e-01 2.463737192284161e-01
1.109136861051621e-01 -1.439779995282958e-01
-4.247739923614145e-02 4.339763703859996e-02
2.489340138927879e-01 5.727553908865261e-02
-1.340124998867175e-01 2.516178708071998e-04
-3.523651925171948e-01 9.294443473229488e-02
4.216545362868357e-01 -3.285028309394494e-01
2.675578575777522e-01 1.344741851207382e-01
-4.873223557764047e-01 -2.192672716012859e-01
-2.703675821094838e-01 4.624358867494338e-01
-2.715146333004131e-01 -1.161040449636247e-01
5.374231569043447e-02 -3.596525219132528e-01
-4.424483551788710e-01 1.174480930653798e-01
-1.368020283045648e-01 -1.241516682167666e-02
5.267270111945443e-03 -2.614170260610535e-01
2.046086921371117e-01 -3.948481559978003e-01
3.875073245270509e-01 -3.674197362733616e-01
2.051411711497077e-01 3.556670421622813e-01
-2.112634317943701e-01 -3.960755562617272e-01
1.301115135409220e-01 8.505425160992797e-02
-1.759477622261298e-01 -5.240967449864372e-01
-3.797115926014634e-01 1.340324530092832e-01
-2.635225866462279e-02 3.890174322912314e-01
9.100282896653375e-02 -1.034281051381371e-01
-1.057451888837351e-01 1.209858318242331e-01
9.372733853491333e-02 -9.218612609042817e-02
-4.872080906194548e-02 2.483910155908269e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 280
Component number: 0
Estimated condition number: 7.818157e+00
-7.961643129641087e-02 -1.466113417944995e-01
3.163715162540706e-01 -2.723320628003920e-01
4.003040138509664e-01 -2.747245208229162e-01
-4.376742734864312e-01 3.244563719186257e-01
-5.859082876800132e-01 4.524597864331763e-01
-1.276599753999512e-01 3.765424283897848e-01
3.914036459882937e-02 -3.924500809316925e-02
1.140712611877903e-01 -1.725086939120772e-01
-4.137805092137712e-01 -1.372411152334411e-01
6.070848603224943e-02 3.791171666274391e-01
-3.785205070212876e-02 9.708071996194137e-02
1.356148829396570e-01 -2.710655642298757e-01
3.625835173355379e-01 -1.731121944316824e-02
3.388529971665545e-01 -2.362116358606681e-01
-3.136985906127646e-01 9.781470005602566e-02
-3.141931293326966e-01 -3.051629716077002e-02
1.253235105112561e-01 3.442821333309279e-01
2.082739580754294e-02 1.660109051795002e-01
2.348477180772767e-01 1.311230707206713e-03
-1.903290510760789e-01 1.709179826513683e-01
-1.143501941650696e-01 -1.612401708128897e-01
2.740118393259630e-01 2.633518997936393e-01
6.219141652949481e-02 4.851693773297251e-03
-4.428622760669248e-02 -8.394186997085813e-03
-3.491457452338015e-01 -1.873368525525563e-01
-1.347693205026301e-01 -3.809295633965873e-01
2.436774478190243e-01 -4.642896155057714e-02
-1.330880826438929e-01 2.243288887902913e-01
3.331347120426783e-03 -5.291646567659256e-02
-1.199221740611165e-01 1.875286491976632e-01
7.077280374501181e-02 1.733383510512462e-01
1.005862639221473e-01 1.192933672784749e-01
-2.251579890888307e-01 -5.987916122887280e-02
2.568188343760843e-02 1.373112493565289e-02
3.232851279117366e-01 9.790106438903701e-02
1.208532666170807e-01 1.237994385908162e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 281
Component number: 0
Estimated condition number: 8.008111e+01
1.938267501440232e-01 2.723309935761195e-01
2.004772765808488e+00 -1.843018944432983e+00
1.198301392027208e+00 -7.677907254801759e-01
-1.442584984614440e+00 -1.170991349127106e+00
2.351120174944295e+00 1.658801430852316e+00
-7.993470261716259e-01 -1.322657172698708e+00
-1.238447833931997e+00 -1.766108221472481e+00
-4.810207707954236e-01 7.140268217146337e-01
1.695443747652250e-01 1.404175010152102e+00
2.337342924684929e-01 -1.034035778808132e+00
5.732137741967361e-01 -2.120431574706238e-01
-1.897443902119500e-01 3.963053239009874e-01
2.686107432337707e+00 -7.039138408585536e-01
1.236129072366175e+00 -4.057715739189741e-01
-1.314776633166424e+00 -1.452647881901326e+00
1.326822759493656e+00 1.562624668581086e+00
1.576293674024244e-01 3.804589021685608e-01
6.953635476308329e-01 -1.195442436112107e+00
-5.899661161820506e-01 2.494569320768631e-01
-9.814098725984592e-02 2.601631595212936e-01
5.058544983727886e-01 -4.940912597415921e-01
7.339925459955634e-01 -5.755077155818649e-01
-3.865834952445190e-01 -2.592527612708766e-01
4.592294310881402e-01 -1.063382579858951e+00
-3.637706909286847e-01 1.401412536283968e+00
2.707579154960393e-01 3.605811819686524e-01
2.029384140597894e-01 6.615074243272143e-01
9.606779110335929e-01 -1.977805055188480e-01
-2.368620330024866e-01 1.393110045749062e-02
1.300112050341277e+00 1.624343361727937e-01
3.747299829557216e-01 -2.700715824817537e-01
-1.167092394245487e+00 1.427687577236323e-01
3.668087861013266e-01 1.153224662639850e+00
-2.296597721774323e-01 -4.099475729031905e-02
1.942636030921300e-01 -5.954187362575183e-01
2.530425636212624e-02 -6.390353795337875e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 282
Component number: 0
Estimated condition number: 6.854760e+01
-9.539524753790030e-01 -7.967299301680355e-01
1.039400091995771e+00 -6.446688372299024e-01
1.223355268435740e+00 -1.016439814589354e+00
-1.755763423193028e+00 -2.980768517288418e-01
1.339923517796916e-01 7.621567239494005e-01
2.998234574311353e-01 -8.588101598690486e-01
3.463197183799042e-01 -1.257675619348725e-01
1.055052600739000e+00 -1.710602650856884e-01
1.527593991325264e+00 1.259623319782671e-01
-1.067621327779993e+00 9.149931273624141e-01
-2.076603883220509e-01 2.541320883594375e-01
-2.988658441817535e-01 -9.942039247868513e-01
8.646468092977366e-01 -2.179888037527611e-01
2.163121307720369e+00 -6.503630264309517e-01
-1.076458982874001e+00 -1.519736106660639e-01
4.024376839500970e-01 3.000314327350116e-01
-7.968810600014004e-02 7.939090444770952e-01
5.516552155789610e-01 5.341680752546548e-01
1.936753198705975e-02 -4.955627552586277e-01
4.478773816334024e-01 2.107725550065146e-01
8.859890500746990e-01 -2.733152789858181e-02
1.358913879696796e-01 -1.661696831803122e-01
-3.299819462398404e-01 1.464636835202279e-01
-3.122783478734860e-01 -1.625716633965019e-01
3.362321610928083e-01 7.477830120230020e-02
6.251530467965256e-01 -6.892757773644489e-01
2.771725964640349e-01 7.039264679690815e-01
1.375093573778505e-01 -9.210996483619383e-02
-6.548934377754124e-01 1.232282594884734e-01
6.649925390042106e-01 1.950742698350330e-01
-2.697743914749911e-01 -1.532372829103242e-01
-2.552632464185540e-01 1.256390791994805e-01
-5.786378353666552e-02 -8.179616681607027e-01
3.176458841909489e-01 -4.168065946773881e-01
1.221873788523797e-02 9.368196555907221e-01
-3.972204389053459e-01 -6.317897543019368e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 283
Component number: 0
Estimated condition number: 3.749682e+01
4.375651742094251e-02 -2.508092308854742e-01
-1.571958122276632e-01 -1.625870793565038e-01
-1.651819233236096e-01 -9.523484977576285e-02
-5.862410216680652e-02 3.957547340108540e-01
3.363974504395706e-01 1.281381952204005e-01
-3.214373758231515e-02 -2.455286945727040e-02
-5.218376639026325e-01 -3.582475492130244e-02
-2.817471887571989e-01 -3.163536246563738e-01
-1.433249164378230e-01 -2.335698392931195e-02
4.340480932029894e-02 2.939124145463727e-02
2.160304198570988e-01 -3.096357442807748e-02
4.794352956448157e-02 -1.917665821338822e-01
-3.259119850121783e-03 -1.686297971848005e-01
-2.902290939763693e-01 -2.435644701919132e-01
-1.537105316554259e-01 2.220999510453067e-01
5.577716409384891e-02 1.564539715770200e-01
2.815040349815890e-01 2.786122649641224e-01
-1.421263751628659e-01 -2.912302251819751e-01
-1.313211399416999e-01 -1.056435770386710e-01
-1.136565080875301e-01 -2.393946505413525e-02
-1.382717419124769e-01 -7.211983915440412e-02
8.648927648660815e-02 -2.384682277713385e-01
1.404428631178144e-03 -8.760819217901454e-02
1.868657484177480e-02 -3.235341852686556e-03
6.595446850119306e-03 8.307146173937871e-02
-4.092918250676213e-02 6.204235979463474e-02
-4.459943727219035e-02 -1.172887139536432e-01
1.216177931090301e-01 -4.576702120097654e-02
8.846218095252911e-02 2.605532842391417e-02
1.330574135370426e-01 -1.611174045157180e-01
-9.259041602877008e-03 -1.183769588442318e-01
3.172721115195100e-02 1.634100757436550e-01
-5.038245847184600e-02 1.205847758937247e-01
-1.064121587900698e-01 3.327722773605583e-02
2.103056357475942e-01 -1.803541186047598e-01
-4.026460763514644e-02 9.513175249822381e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 284
Component number: 0
Estimated condition number: 1.085911e+02
2.952946431558179e+00 5.970542533224805e-01
-2.006807575182851e+00 -1.479913970739805e+00
-1.627814344991144e-01 1.757108048836681e+00
4.287794821426433e+00 -1.876029190345525e+00
1.923363764479402e+00 2.123012190843486e-01
1.447985672869284e+00 5.214847434845842e+00
-2.902956210033482e-01 9.655166137777824e-01
1.134088424693062e+00 6.155116847475331e-01
2.160015246639835e-01 1.270755158568211e-01
1.072313960109856e-01 -3.324408155845462e+00
3.121446450294653e+00 -2.657393214063098e+00
1.710643361272858e+00 1.699622518085183e+00
-6.097740159481058e-02 -2.524740379786689e+00
-1.932575844826511e+00 3.811260624089624e+00
2.385068382013345e+00 3.976524697882999e-01
2.402398862367024e-01 3.993600987716789e-01
-9.953989035004077e-01 -6.184264795477924e-01
-1.271191548810991e+00 -6.829083542984401e-01
8.796105631288861e-01 -1.485978636226102e-01
-4.157195999673897e-01 -1.158108220045230e+00
-1.852221719373226e+00 6.221501475193074e-01
1.387825156684932e+00 -9.548734250270117e-01
-1.712647107018786e+00 7.593163317865710e-01
-2.212832284435781e+00 -1.063489068518086e-01
-5.660406749570654e-01 2.716452372076436e+00
-1.728027514988288e+00 2.548550499853697e+00
2.727404166103813e-01 -2.270181878947645e+00
-5.513362873084890e-01 1.677412418393487e-02
1.577402365173902e+00 -4.611073686286711e-01
-6.092144998146594e-01 -3.020924131546115e-02
1.951000389234226e+00 7.567848204947647e-02
1.127595396412191e+00 -2.934440778946725e-01
-3.332133897453687e-01 4.759577834059310e-01
-3.244323966231810e-01 -1.867243619915142e-01
-3.561005888781792e+00 -1.009933068523932e+00
-1.051114624717700e+00 -6.046915670775295e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 285
Component number: 0
Estimated condition number: 2.453878e+01
-1.056653859153289e-01 -3.745589045577684e-01
9.709676751855409e-02 3.009569551556446e-01
1.642053012645285e-01 7.179715194760597e-02
-2.109559682181923e-01 3.044328062455158e-02
-2.823722865887215e-01 7.801006601214719e-02
2.166980078745350e-01 -1.880615329257998e-01
-9.239992066689136e-02 -1.578935469484037e-02
-3.058869320614039e-01 -3.784724638354348e-01
-4.201353726799542e-01 -2.416773538440172e-01
-6.178043361576625e-02 3.058237938691136e-01
-1.061299839502534e-01 -1.152933233627061e-01
8.643838343704613e-02 -3.401965899970701e-01
-7.359503869344403e-02 3.161861965350531e-01
1.217023001596257e-01 -5.838670507972838e-03
-1.441658460434956e-02 -7.423966383289329e-02
-1.954588427770190e-01 6.690533743623292e-02
2.123828004404395e-01 3.477141356804546e-01
-9.933156188301591e-02 4.354411127902899e-02
-1.150831155686053e-01 -7.981011020269432e-02
-2.967772249543198e-01 3.393993198096918e-02
-1.249501753884351e-02 1.737688319271885e-02
-3.349238901078336e-02 2.485233278399216e-03
1.424669848909784e-01 1.637199506140813e-02
1.622150453701909e-01 2.074537472746165e-01
-1.908853507657159e-02 -2.217140576521753e-01
1.485289443927685e-01 -5.928806327834093e-02
-1.636070984192930e-01 -5.114342427004870e-03
-2.213474904023648e-02 1.178315849160949e-01
4.703968714148328e-02 -1.083154791294546e-01
-8.057000432497044e-02 2.350336768025799e-02
-8.132769513783053e-02 -6.003189039999324e-02
4.060583773338925e-02 -7.779173593719819e-03
-2.022446611050521e-01 7.794670842257508e-02
-8.832498150416455e-02 6.295965068489856e-02
3.278055821257464e-01 1.856398424018258e-01
7.902185426563380e-02 2.711555748432602e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 286
Component number: 0
Estimated condition number: 3.457487e+02
-0.244418478005487039072872214259e0 -0.516940706094836831247747983188e0
0.651942806788721865318668363933e0 0.992357202521439245717526769236e0
0.154954134384228080753290726510e0 0.927739303479008388932739180623e0
0.310399972557510783590140898197e0 -0.199011175054222946112783788692e0
-0.280123995212645987682431759528e0 -0.214944737179272468824162551145e0
-0.407436169445503236588368032570e0 -0.710913125442404653166250709286e0
-0.479372347456275905997661428710e0 0.400198209617174479580909057090e0
-0.102530600608916694395935455429e1 0.440625064186844419380310378483e0
-0.422351979331633500635681429362e0 0.509203515127438985067058999233e0
-0.431925321713054998188441457485e-1 -0.110473166745045619662433401873e0
0.182820221339206010737135971775e-1 0.144582180188716586839368421455e0
-0.572194400896651916811892025024e-1 -0.287164643284097220941395576858e0
0.187014140241449637836010514563e0 0.111031966775738570349191678408e1
-0.429487363115529228457569094726e0 0.822355159528627292031336797761e0
0.106154378707106969547490555480e0 -0.306060179251804206529568600892e0
-0.116416290007976747327414755762e-1 0.313451472022647520558709788310e0
0.286942529944353964419769224487e0 -0.233779440998314110272082538389e-1
-0.498024738650160322766137757739e0 0.122025556140762749616083619334e-2
-0.365761964597266159212462312061e0 0.243441657266834850970656597752e0
-0.290906969367494871558141810902e0 0.178342489374966303967647218218e0
0.108516541464325699337740050182e0 0.214076387992206148634973574543e0
-0.373306247529830744463383949155e0 0.862030409687382606691807766331e-1
-0.115439699939920339348934487796e-1 -0.490589779764598153307984284442e0
0.580537858249105309850487072826e0 -0.288750984425909553211250075513e0
-0.106609244967977955338376428582e0 -0.354426686869336726461768552279e0
0.520930184289422902204766872992e0 0.281574629819797588100593877416e-1
-0.472485590501015902219024619138e0 0.512802871691746903748995458587e0
0.124039845367571960577014529280e0 -0.210643788753773944624902803270e0
0.281889951684275700868188996761e-1 -0.182275740246037110374563708023e0
-0.160093001584950555509922437479e0 -0.110114512527026818206848126387e0
-0.416235037474535943546765925939e0 -0.242502427746714750347524660657e-1
-0.669791913950202799919629169861e-1 0.421050764405294215857433440484e-1
0.298041024164361526876523697891e0 0.135690099918843883065355700648e0
0.640609429850717648561284210466e-1 0.293763861122376396227714074113e0
0.141653361946370904164903808655e0 -0.493036892096356943046644143146e0
0.255736809609966142273489977750e0 0.713551246153022177500062408715e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 287
Component number: 0
Estimated condition number: 2.457386e+01
-3.200494971012874e-01 -5.979751429350424e-01
-3.315630723590746e-01 2.904077131837957e-01
-1.321795045887848e-01 -9.876686843611050e-03
5.405209183317833e-01 3.389789212270217e-01
4.530146201950611e-03 6.518747686135362e-01
9.358128401169037e-01 2.387557788667855e-01
2.837114767041848e-01 3.351433590257226e-01
3.595229506364302e-01 -6.771524053407799e-01
6.654834280014393e-01 -8.345553770668360e-02
-2.569912441402153e-01 3.746826581368453e-01
5.029323207452373e-01 1.493512118241752e-01
-1.579595010639494e-01 -6.932780235628697e-01
-4.084990012221422e-01 7.130354033512058e-02
-1.520604459928742e-02 9.021416787821730e-02
3.781189626624045e-01 6.215252449933587e-01
-3.371597599409227e-01 3.174874866306087e-01
7.678206801829637e-02 3.918366808949016e-01
1.205861016976645e-01 3.265553830869029e-01
1.784953721329725e-02 -7.647266796306612e-01
3.278353975782740e-01 -1.783557869133194e-01
7.839150058595641e-02 3.448508992135735e-01
2.252487503063045e-01 -3.510612543254978e-01
-2.727888982518732e-01 -4.421459306775379e-02
-3.425008850112976e-01 2.793495175193477e-01
2.496917490058919e-03 1.214835132263883e-01
-2.003434481648118e-01 8.856615073068475e-02
-1.477091752892881e-01 -2.173398161718577e-01
5.348219951334723e-02 7.125333270529501e-02
-5.933535514134437e-02 9.205081500181260e-02
1.761501981283254e-01 8.325441628916862e-02
1.859318342347838e-03 -1.243424999914776e-01
3.885118655212939e-01 -1.148452066191295e-01
-3.915421181222816e-01 -5.680013442961585e-01
1.455419600524699e-01 -3.119012996889624e-01
-2.166664018955023e-01 1.758719443960923e-01
-3.079127883602261e-01 8.329120329797718e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 288
Component number: 0
Estimated condition number: 1.066317e+01
7.660748780254911e-04 -5.148810766871287e-01
7.088925272549383e-02 1.356690781244575e-01
2.055865927266236e-01 1.336233647943562e-01
-2.793731136219854e-01 1.992528675989040e-01
-3.276161679554867e-01 -1.951497227099286e-01
-1.666479649039612e-01 8.530130528280830e-02
-4.031868370234454e-01 3.740929856745160e-01
-1.929934059628871e-01 1.119756698762010e-01
-2.238018842724007e-01 2.042374056731877e-01
-2.855932211132639e-01 8.750258211661015e-02
-1.357505040734990e-01 2.401888636705062e-03
2.618267522892118e-01 -3.609420776182899e-01
1.036992896036876e-02 1.200142465638373e-01
1.498278802813065e-02 1.770428453893066e-01
-3.110663331134907e-01 7.903597379137917e-02
-5.417810988073819e-02 -8.458828502869917e-02
1.636269271392374e-01 2.121103651284912e-01
-4.298513213003220e-01 7.748479836110486e-02
9.538079853352634e-02 1.031659942625357e-01
-2.094348252682479e-01 2.254814511252105e-01
-1.152236035867793e-01 5.943310625760813e-02
-6.800639874617447e-02 4.533478882990115e-02
3.481354989462895e-02 -1.457238319096451e-01
5.323887651141604e-02 -1.151109494159422e-01
2.443678624347018e-02 -1.891747140599541e-01
2.625958890608897e-01 -1.536505804524571e-01
-8.472294377934729e-02 1.079414506363365e-01
-4.621947031520179e-02 -4.919665968121226e-02
-2.913277995242963e-03 -1.482092852153894e-01
-1.325666354436314e-01 -5.518767124660758e-02
-1.521262015247622e-01 -5.152261918442667e-02
7.631187639898593e-02 2.195577401680849e-01
2.259104996986643e-01 -7.260344660466933e-02
7.298085200814333e-02 1.897209996454184e-01
9.305124569579876e-02 -8.539751306050544e-02
5.495935915490779e-02 1.012013203696895e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 289
Component number: 0
Estimated condition number: 4.128436e+01
4.808790838652688e-02 -2.477963464106834e-01
2.452649683452933e-02 3.337558361318480e-02
-4.583396310659675e-02 1.144625476074376e-02
-1.999992484253366e-02 -1.486908745600769e-02
4.583532685468664e-01 3.146156309997643e-01
2.632105618376441e-01 -3.326530837947235e-01
-3.983131219431312e-01 -3.165031965931787e-01
-4.682981513080878e-01 -4.467193119750433e-01
-3.133000146612454e-01 -6.085572316779080e-02
1.107559188477975e-01 -2.598522392024073e-02
2.008111636688940e-01 -1.886722691154686e-01
3.336133696005855e-03 -1.717329052055550e-01
6.916532142074913e-02 6.277451565113273e-02
-1.275964427993308e-01 -1.026057936730458e-01
2.613722615563418e-02 -1.132209021734857e-01
4.664744659941333e-02 3.829173962048387e-01
2.736943639914857e-01 3.308479648423983e-01
1.358342749403324e-02 -3.313202879035461e-01
-3.045349856008603e-01 -1.716066138260209e-01
-2.266801664683187e-01 -7.952890332743517e-02
-3.329090390940088e-02 -1.077480933767435e-02
9.622365624376449e-02 -3.040309527238523e-01
5.058538376955694e-02 -3.189207948330137e-02
1.811443358314486e-01 1.256884943157739e-01
-7.584235469992456e-03 1.620142645647755e-01
2.326775243201257e-02 2.463135977122193e-01
-2.169020421731168e-01 -9.938429109237490e-02
2.099608784956078e-01 4.171441633265485e-02
1.012016845116674e-01 -3.720826099101144e-02
2.001846490910123e-01 -6.068231078951872e-02
4.192059848593109e-02 -1.874132398106626e-01
-8.116934023538544e-02 -2.259444574211254e-02
-1.907112961132665e-01 3.263958978495740e-01
-1.949601120475955e-01 1.282673044782957e-02
2.728207538511781e-01 -5.504135169645037e-02
1.911640141452939e-03 1.444423891074241e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 290
Component number: 0
Estimated condition number: 4.807488e+01
-6.909997305486323e-02 -3.949390073500365e-01
1.580913416894017e-01 1.636892359199850e-01
-3.073798878501264e-02 1.154818454853661e-01
1.064937266628118e-01 5.062588874950738e-01
-2.180546988146765e-01 4.227614484126330e-01
-9.143236650179574e-02 4.766022702886953e-02
-3.846037483693634e-01 1.822792443018270e-01
-3.427540230055843e-01 1.659062779148454e-02
-2.816815948447378e-01 4.946614896363412e-01
8.883191513384961e-02 3.873153126382230e-02
1.292560134111166e-01 3.469208300116553e-01
4.124766009496590e-02 -3.948161053791088e-01
1.315445952496091e-01 2.609449395193781e-01
-3.339669901894383e-01 4.036059884362295e-02
-1.614783336666304e-01 2.501728315605025e-01
-2.428671760742922e-01 2.570351007882845e-01
2.517135818705086e-01 1.670933651471153e-01
-1.908880312900349e-01 7.982338542414272e-03
6.035633822838765e-02 -1.051626549707665e-01
-2.049432847422004e-02 2.354210532461372e-01
-1.369878394333694e-01 1.068017357682782e-01
1.652512145929948e-01 -6.612220358704367e-03
9.259879663127968e-03 -3.755470321310838e-01
1.685599631160272e-01 -1.876628027573346e-01
-2.839576179276237e-01 -6.894523453600077e-02
-4.426255983078879e-02 -9.425116558845538e-02
-1.111137250339428e-01 4.497567026373546e-02
1.409338469690500e-01 3.343829192232749e-02
-2.504808637949575e-02 -5.310012576300806e-02
2.544742440368689e-02 7.063225478563294e-02
-7.658905948331655e-02 -1.122170590923386e-02
1.042425124113582e-01 1.416034483228009e-01
1.152489104089362e-01 -1.944230280284689e-02
1.138708643184266e-01 1.138791730994709e-01
2.269497029131093e-01 -4.254437765936830e-01
1.355169177919879e-01 -4.751989193919532e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 291
Component number: 0
Estimated condition number: 1.677430e+01
-5.650559177463876e-04 -4.270845804900409e-01
-1.548519765369403e-01 -3.725423088412191e-02
5.546562577933953e-02 -8.981298131469095e-03
8.759071802280061e-02 6.819803040025371e-03
3.033709628573077e-01 2.419663143335330e-01
4.426772292310920e-01 9.958660489246279e-02
-1.834268087611803e-01 8.648015744000975e-02
4.413711276284049e-02 -3.688683393605019e-01
2.186702224600887e-01 -5.265516133768801e-02
-2.287467771989643e-01 3.718106532224683e-02
3.065330625852303e-01 -1.924077138199599e-01
7.928032314472606e-02 -3.341536574485132e-01
-7.473016886356740e-02 -1.444146128363588e-01
5.855299965558642e-02 1.026185964471621e-01
5.206092411102925e-02 1.616388476400377e-01
2.058852012893839e-02 2.274848164694040e-01
1.108023736622475e-01 3.394737845746632e-01
-8.186194937102850e-02 -4.397841128337990e-02
-7.603736166030778e-02 -3.117404337399631e-01
-2.551315040692498e-02 -1.007323926901353e-01
-2.065654316031103e-02 1.195960230670295e-01
1.267126679626969e-01 -3.171629609070583e-01
-1.573650872827824e-01 3.643834043677997e-02
-1.759505099000255e-01 1.133488014463792e-01
9.097528036209127e-02 2.080765002372537e-01
1.343460854332486e-02 1.725115485581811e-01
-1.110960240001992e-01 -1.383333521105595e-01
7.053907712920479e-02 -1.035879238840942e-02
4.552931738572859e-02 -2.241374351317523e-02
1.468334349048540e-01 -4.740356059274004e-02
4.503914521785331e-02 -1.640542875096436e-01
1.152837711303917e-01 1.773486766502569e-02
-1.492167656639047e-01 -9.657441610196213e-02
-3.148749916967820e-02 -9.304046863145565e-02
-1.181749385297047e-01 9.324997970069622e-02
-1.974901943410753e-01 9.522527466208974e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 292
Component number: 0
Estimated condition number: 1.295167e+02
2.292502719192930e-01 1.452279458396386e-01
-1.210789439612192e-01 -6.531955717539287e-02
2.632259629428207e-02 3.469762838205280e-02
-3.760685721268094e-02 -1.578017921027065e-02
-1.180702560073249e-01 -5.679327144095005e-02
2.470502951241034e-02 2.407278929051832e-01
-1.114471765357802e-01 -3.357931533393859e-01
-4.159190560286995e-01 -6.288185872372289e-01
-9.445955950423323e-01 -9.022829498853665e-01
3.526080092737889e-01 1.857650797458935e-01
9.460280218759558e-02 -5.266095531562951e-01
1.822216155778881e-01 1.737934282771159e-01
-3.134882977776788e-02 -1.684197913902977e-02
-1.656744685104140e-01 -1.349596633350417e-01
2.144935979024014e-01 -1.463365195017531e-01
-1.782511242640511e-01 -9.160207212412444e-02
2.419670408646121e-01 3.265530246541966e-01
-6.366080465169480e-02 -2.892253497522164e-01
-1.773028737822873e-01 1.295286451288273e-01
-6.070984386412288e-01 -2.353599966049174e-01
-2.783748692521698e-01 -2.965770751020519e-01
5.179137150377312e-02 7.278123838591419e-02
2.025903100954611e-01 3.004963695943274e-01
7.179356607274959e-02 3.791971165024906e-01
-1.462169187122544e-01 -1.528681825672393e-01
-1.800672887328218e-01 6.956293648669117e-02
5.265514492828864e-02 -3.548623957071094e-01
-1.888043950375339e-01 2.185098194188192e-01
3.621419971755473e-01 -7.370989680504518e-02
-2.488317857355541e-01 -8.625892695744491e-02
1.671250853645264e-01 8.139394658298953e-02
5.441325805051214e-02 -3.242288033370787e-02
-5.563291328367487e-01 4.536322248685408e-01
-3.878455085172961e-01 6.218922079357338e-02
4.143288095619372e-01 2.153624563595305e-01
1.116282600898448e-01 4.260528320472768e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 293
Component number: 0
Estimated condition number: 1.684566e+01
-4.040573779701415e-02 -4.258886882116731e-01
7.848145976263150e-02 -6.932908804368645e-02
2.209593607965363e-01 -3.516119153976273e-02
-2.617662086283637e-01 1.363090912621989e-01
-6.500319648431886e-02 6.478084198026791e-02
5.462784769007439e-03 8.247461275153868e-02
-2.858816179300603e-01 1.875395765958968e-01
-2.276681317965045e-02 -7.422818459437322e-02
-2.918311785700432e-03 7.936744088044394e-02
-2.496398457009292e-01 1.176412833609277e-01
4.370222400996300e-02 -4.594476625744498e-02
1.562014503839280e-01 -3.378258471140743e-01
1.040913986760012e-01 -4.703491293580885e-02
1.545665014798870e-01 4.034989979951797e-02
-2.548715851324129e-01 9.758119942221873e-02
2.340343884876136e-03 4.722306636172971e-02
1.353702387796656e-01 2.912629977151162e-01
-2.161680763043984e-01 2.810932729866375e-02
4.216660800532186e-02 -5.365388091402691e-02
-1.133896217775688e-01 1.028451138172160e-01
-4.142172757425701e-02 2.212202220943029e-02
5.214420997567938e-02 -6.972780562017597e-02
-5.597170052789688e-02 -5.417527277856023e-02
-5.907201909235588e-02 -5.721940459202229e-02
1.783056072405458e-02 -1.956783678256198e-02
1.425613481434765e-01 -9.536265096853447e-02
-1.405945428933315e-02 3.875567568957219e-02
-1.150399157490869e-03 -2.455896423414292e-02
-1.007610277408855e-02 -7.060561232370245e-02
1.661788988807981e-02 -3.332673504076204e-02
-5.967251876561857e-02 -6.448492955933978e-02
6.088031511775013e-02 1.553948860659845e-01
4.681845266803891e-02 -9.554773706637687e-02
3.430799449622794e-02 4.673516434236515e-02
4.159104101415455e-02 1.687457300788931e-02
-4.877789737209625e-02 8.407933555960748e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 294
Component number: 0
Estimated condition number: 3.756657e+01
-4.072877059756452e-02 -3.086933074478849e-01
7.415884234776893e-02 2.223244911340724e-01
4.769126702855202e-02 2.485374062053606e-01
3.616323120807999e-02 -3.833401544995758e-02
1.259332243159822e-01 -8.325235621353129e-02
9.491310109743523e-04 -2.056543146446264e-01
-3.343739725315693e-01 7.181374135272066e-02
-4.148314040197090e-01 -1.993375358384911e-01
-2.014459586923356e-01 -1.504543162816900e-01
-6.279766400576044e-02 4.741425442314386e-02
1.517247184418890e-01 -1.946584613071738e-01
4.225312206022890e-02 -1.755200861246665e-01
4.027647233306154e-03 2.162795015110993e-01
-1.441917795427543e-01 1.811994580079304e-01
4.850601763797446e-02 -5.164931502822971e-02
5.407446089952260e-02 1.398715988615737e-01
2.222315760510958e-01 2.372484358979298e-01
-2.217645379468873e-01 -1.522196990690488e-01
-2.423351572478053e-01 -3.661884653382991e-03
-2.519956451230107e-01 -7.369565492707891e-02
-1.946215431275702e-02 1.558836608458921e-03
-1.033152441707861e-01 -1.339181016277566e-01
-2.226566528703526e-02 -4.006348426466853e-02
1.156607631003096e-01 4.802801045992702e-02
5.219419583284532e-02 -6.246226122184087e-02
1.720902117615984e-01 9.010686940381520e-02
-1.691002093152194e-01 3.692526219132990e-02
2.955978198396449e-02 -6.935437422199224e-02
1.159514442257289e-01 -5.855822811247073e-02
-1.481489755958916e-02 -1.514044744424897e-01
-1.043965364559555e-01 -8.336881724003053e-02
1.248833366785238e-02 5.133610262554975e-02
-8.992516087979145e-02 1.153085993041076e-01
-1.157723114232816e-01 6.434657167637385e-02
1.127968556570959e-01 -3.803425059097643e-02
-8.681146019268025e-03 1.899205467500786e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 295
Component number: 0
Estimated condition number: 4.793730e+01
-7.132402757175199e-01 7.163437870007919e-02
1.356437797757136e+00 1.058752098191447e-01
4.803443977373816e-01 -2.869377153531610e-01
-1.149531278448712e+00 5.165164181829849e-01
-7.291207974527303e-01 5.323404222893919e-01
-1.076628911231289e+00 -1.151678807396278e+00
-2.041743145796235e-01 -5.670822624872927e-01
-8.362775941904312e-01 -2.645788842118191e-02
-9.352656756099039e-01 -7.879248179886347e-02
5.164132626534355e-01 8.269457352931608e-01
-4.526553824550383e-01 6.606562659327587e-01
-4.252623223238027e-01 -2.654900662258996e-01
9.613157058872784e-01 9.214657525032770e-01
3.875741400744469e-01 -8.553361435737922e-01
-7.373640850717227e-01 -3.753694147516380e-01
-1.927097316573617e-01 1.974668020079089e-01
5.083684437764505e-01 3.415401477063518e-01
3.081444146183401e-01 -6.680852543118687e-02
-3.071224132022076e-01 3.632370371317670e-01
-3.318086049411940e-01 3.550734474756589e-01
3.125231519196608e-01 -5.009746057190344e-01
-7.785190681784970e-02 5.708329487773597e-01
4.031321479255921e-01 -3.513310740972738e-01
8.212541402402252e-01 -2.548269101080959e-01
-5.237465541925551e-01 -7.671790155868514e-01
2.378744482470505e-01 -8.495680472959304e-01
1.646036372548064e-01 6.602965821703275e-01
1.060801499994560e-01 1.277443704935925e-01
-1.880825908399276e-01 6.673667603385336e-02
2.410753112211803e-02 1.048772352769807e-01
-3.860909978917201e-01 2.942685241217629e-01
-3.671819777967382e-01 1.664019403273646e-01
-1.909029327874764e-01 2.974412106480648e-01
-6.516427402095604e-02 1.609296197753511e-01
1.292528925435928e+00 -1.390118574065398e-01
5.662345632186699e-01 2.140948169622774e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 296
Component number: 0
Estimated condition number: 1.062446e+01
3.647785509862903e-01 -4.989643250219418e-01
-9.072908315584804e-01 -6.383276770703695e-01
-3.100083835179675e-01 -8.279672357443005e-01
-5.546443493067323e-01 9.038254638893308e-01
1.843332031661812e-01 3.378238387848559e-01
6.222277756360002e-01 5.583606404415862e-01
-5.356404276110895e-01 -1.400947320553951e-01
2.668069580747541e-01 -7.880731390619682e-01
-2.883638578210790e-01 3.681101402998053e-02
-1.347310311553337e-01 1.727865924592046e-01
-1.580267136501595e-01 -2.029269983304739e-02
4.384672424224637e-01 -4.987727669805329e-01
-4.719865812432213e-01 -9.045179459186194e-01
-3.711659714206100e-02 -9.061924878557444e-01
-5.109540743927347e-01 5.830879521883157e-01
-2.253163028994343e-01 -7.240908826365668e-02
2.436349073227984e-01 5.353104979846675e-01
-8.138475677954145e-02 -1.923728660082655e-01
3.366879987260319e-01 -4.134595582469875e-01
-5.269798973348386e-02 2.008031640263079e-01
-4.343369033585943e-01 -1.871135571932414e-03
4.406321101304920e-01 -3.770973213842720e-01
2.688694660303386e-01 9.023134526613256e-02
-2.585053857920262e-01 2.923328674464529e-01
1.134931459258407e-01 2.379503822431898e-01
-2.770602220114986e-01 4.313411147074153e-02
2.628683583311181e-02 -5.985583460362722e-01
1.320138869636736e-01 2.528914227444525e-01
-3.623578667183401e-03 -5.045668332721868e-02
2.076141798216430e-01 4.296529051966719e-02
2.556480956554394e-01 -3.164488120648243e-01
1.692832505643071e-01 2.508473973837121e-01
-1.204119070210831e-02 6.295493054670653e-02
-6.618900732031355e-02 3.665291775955107e-02
3.802572784797061e-01 1.256381813809418e-01
-1.052815746380869e-01 1.092332706665417e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 297
Component number: 0
Estimated condition number: 5.386655e+01
1.341666930250828e-01 -1.555689525259387e-01
5.465645702941642e-01 -8.603714465511436e-02
5.457171883013457e-01 3.840490238717436e-01
-5.107259577257331e-02 -5.814171109954185e-01
1.562033593399147e-01 -4.003888470682775e-02
-3.033316118851090e-01 5.538390089930603e-02
-3.222011201324109e-01 4.459771283064304e-02
-2.873138851111688e-01 3.078123132411267e-01
-2.088048876072901e-01 4.834531066979622e-02
-1.305978184808230e-01 -2.814810737878684e-01
2.661771375405048e-01 -4.235624795071639e-01
1.967910569015229e-01 8.089294954050003e-02
5.911882688511353e-01 1.097958636210919e-01
1.931356942050921e-01 6.403632852135281e-01
-5.969220197814964e-02 -4.277300792397146e-01
2.477117273489708e-01 1.952696533449737e-01
4.446978119345553e-02 1.399015738491742e-01
-2.930345918953144e-01 -1.489389845818664e-01
-1.395420418236136e-01 2.699606003060454e-01
-3.700764234662385e-01 -2.202984943280925e-02
-1.128624841102803e-02 -6.619520271195942e-02
-4.635261185148976e-03 1.526269101342057e-02
-2.135482768546478e-01 8.635160399582745e-03
3.250819254561652e-02 -2.269082951032063e-01
-9.843094642423307e-02 1.342991705357189e-01
2.368573348628084e-01 1.065312954709351e-01
-8.329451531372850e-03 1.668185263856233e-01
-4.474464802428842e-02 -1.025019530431375e-01
1.571173230516668e-01 -1.561145621187375e-01
-7.394465424448383e-02 -6.210163662586892e-02
2.041301277512016e-02 4.023085606541010e-02
-9.714174905766670e-02 6.493100092658066e-02
2.916442745214601e-02 2.183411529577061e-01
-8.976591805640652e-02 1.066299968791631e-01
-1.967421419268603e-01 -9.670223131481197e-02
-1.687989060867728e-04 5.203743881608878e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 298
Component number: 0
Estimated condition number: 6.407590e+01
6.837930681825724e-02 -2.209476988470250e-01
2.269573036067312e-01 -2.834242855729380e-01
4.095626106341588e-01 1.473307655386219e-02
-1.162590400511521e-01 -1.877481761113043e-01
6.676831760917137e-02 2.063514396904531e-01
7.183150927128901e-03 3.252628562078898e-01
-1.396847937614162e-01 6.636899701888216e-02
1.091476616463890e-01 -2.065521976558739e-02
2.670064339332322e-02 -6.295427414071463e-02
-1.776952360000690e-01 -3.124584067923120e-02
2.765311917814279e-01 -2.687402118842658e-01
1.748310169832366e-01 -1.229459336573737e-01
3.636863365773585e-01 -1.758899122698958e-01
2.824648880180780e-01 2.534741619175475e-01
-1.104588922956540e-01 -5.486733693615320e-02
6.970701936179413e-02 1.210459733623202e-01
2.884098004197642e-02 2.718096149641667e-01
-1.311656391231599e-01 -1.063901777723084e-02
4.385499155877879e-02 -1.217046387042907e-02
-1.676922835961109e-01 -2.780637029467696e-02
-4.993894467323004e-02 -4.408698345916990e-02
1.689757501859760e-01 -4.693456131440210e-02
-2.031876195340425e-01 7.653215911067669e-02
-1.913847569291336e-01 -7.719107566865216e-02
-9.160512804802279e-02 1.597413335697611e-01
2.285835988588896e-02 -9.012610442696500e-04
1.080369277944958e-01 -2.946390030184717e-02
-6.613772975414241e-02 4.315162657380026e-03
8.435199911750046e-02 -7.070807301781581e-02
1.327673516417008e-03 1.063338039177855e-02
9.579243142337787e-02 2.360908431156049e-02
5.225284815670235e-02 8.010253437165138e-02
-1.119042134074543e-01 -2.697579892146310e-02
-2.487768547649302e-02 -2.966823182402071e-02
-1.607788162469281e-01 6.407373253196130e-02
-1.054264184001551e-01 5.711210847862573e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 299
Component number: 0
Estimated condition number: 2.639068e+01
4.990331215119422e-01 -1.988635774105001e-01
-6.535566412602828e-01 -8.308446391604568e-01
-1.953419145103745e-02 -4.939274625140477e-01
-5.889308699110777e-01 2.525212085661401e-01
4.932921932455969e-01 -3.614782269547026e-01
3.295698655320919e-02 5.759571134442197e-01
-6.712256341095492e-01 -8.054339671548337e-02
1.600894723226964e-01 -4.339160794849705e-01
-2.366504799396035e-01 -4.363637119326936e-01
-2.396205401975824e-01 -8.416720108856809e-02
1.292065206541251e-02 -5.909684672857830e-01
5.125367260864050e-01 1.394293433675785e-02
-1.430480483440302e-01 -1.015813497196473e+00
6.195831341768722e-02 -4.482872910356996e-01
-4.450506758629884e-01 1.793359124915070e-01
2.633762973354531e-01 -2.789133452772967e-01
1.534333914034140e-01 4.104836995953609e-01
-3.291714895251083e-01 -4.260779983248388e-01
1.132478670450093e-01 6.450755615679307e-02
-3.550342363749340e-01 -5.884310469607034e-02
-3.879120252136772e-01 -2.538079147822971e-01
1.481208384954604e-01 -2.989408411876405e-01
6.911302874019606e-02 3.417352529910634e-01
-3.529877200765988e-01 1.573900277368656e-01
2.925360267021172e-01 2.620355286476044e-01
-3.686263722776301e-02 1.176140230114209e-01
1.817937902006324e-01 -4.442873496239912e-01
-8.325474629285357e-02 2.158043220116630e-03
2.129207154258347e-01 -6.777557534347714e-02
3.341555347358109e-02 -2.586048098968299e-01
2.212677227912928e-01 -1.997987267972202e-01
3.484552922108397e-02 3.133061652214363e-01
-1.086343160109762e-02 2.362911522735647e-01
-2.557746232592616e-01 8.654881786553095e-02
5.764752261937588e-02 2.133289333475365e-01
-1.979490029628043e-01 2.149751942124332e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 300
Component number: 0
Estimated condition number: 9.054038e+00
-1.622307599338007e+00 -6.106869547252687e-01
3.768333763091121e+00 1.496357720581084e+00
2.108680407130201e+00 1.755848405905951e+00
4.456903117353249e+00 -4.701514654066179e+00
2.912184805696238e+00 7.078848718077568e+00
4.921656118063986e+00 -1.585920260024140e+00
3.367514489865477e+00 -1.589515631854653e+00
1.046761633626402e+00 -3.876643036814101e-01
4.192560771803473e+00 2.486742362497816e+00
1.178490959458223e-01 -1.253936336923814e+00
4.244934373965501e+00 1.913194021626927e-01
-2.326700668184988e+00 -1.137162576018781e+00
2.957229054703457e+00 2.495955698058867e+00
2.245365520982170e+00 4.046229916740602e+00
3.522414209810112e+00 -1.629819386040246e+00
-2.197873636476240e-01 5.389182709019980e+00
-1.096544141018083e+00 4.128659917399159e-01
3.201053920819125e+00 1.179085494694485e+00
-1.354649901530969e+00 -3.466500937695406e+00
2.124031032340365e+00 -1.270881918700212e+00
2.413033158846461e+00 2.185686043217955e+00
2.059337891333310e+00 -1.758352529777931e+00
-2.813993200547239e+00 -6.324049111245942e-01
-3.632772924123193e-01 -2.119087906516827e-01
-1.649088487715280e+00 3.270311679351003e+00
-8.580574701911189e-01 2.364632014043639e+00
-1.262533665595347e+00 7.010391795975921e-01
1.672906954635091e+00 4.016993190648819e-01
-6.620123700474312e-01 2.667777986053274e-01
2.400095313957657e+00 2.058986401677214e+00
1.009199814685704e+00 -2.589097294541056e-01
-1.128936652055443e-01 -2.640810313082635e+00
-2.129953304893301e+00 -9.352498102644551e-01
7.446732943497039e-01 -2.213001588514067e+00
-2.907700716370581e+00 -1.098286584168751e-02
-1.160283588158979e+00 -1.444624857812278e+00
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 301
Component number: 0
Estimated condition number: 4.219340e+02
-2.504379033450208e-01 3.338241904267618e-02
-1.689258665601422e-01 -1.837139133483863e-01
-2.375290658972680e-01 2.329432176275539e-02
2.842353384422339e-01 -7.447594101248710e-02
1.068272724251863e+00 -7.823748070245784e-02
9.031792597681425e-02 -3.782383671889054e-01
-2.183266570056543e-01 -1.791940226454986e-01
-1.654558109307170e-01 -7.650082730055702e-01
5.903461661583596e-01 -9.819666114946450e-01
6.518629513883989e-03 1.983359815995558e-01
7.715833679527795e-01 -4.713073251088943e-01
-3.739391208822861e-01 7.175296609465845e-02
-3.901990201286513e-02 -2.210064327319658e-01
-1.935875674704791e-01 -1.872429524916879e-01
3.601738661884606e-01 1.767403585865195e-01
4.582632593089498e-01 2.412867481737308e-01
2.536447222149927e-01 3.654251319522317e-01
1.283373630355831e-01 -4.781106533631642e-01
-6.540965318688171e-01 -2.650758812417109e-01
-4.316163809165502e-02 -6.729575548649425e-01
1.944601994529147e-01 -2.362575657382628e-01
-1.547459768105588e-01 -5.140088664848462e-01
-3.306545865737379e-01 2.780190661926990e-01
-2.274853481648834e-01 2.429397814858298e-01
3.155229259941449e-01 2.037643330412988e-01
-3.067993535125090e-02 2.508476492275846e-01
3.279353519013614e-02 -1.005830049660238e-01
3.261078937945121e-02 -2.716870573619621e-01
2.379838991709395e-01 2.745563350432866e-01
2.825413999543704e-01 -5.008331281477214e-01
-6.281219580265539e-02 -1.012560029420225e-01
1.743307637414342e-02 -1.455796787978559e-02
-6.031952039119669e-01 -8.639502412412348e-03
-3.464707463062354e-01 -3.173910046552602e-01
-8.437231735679560e-02 2.109344102408673e-01
-3.969063641542362e-01 3.093622554133876e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 302
Component number: 0
Estimated condition number: 3.837490e+01
-2.730969530477373e-01 -2.864644021235110e-01
7.380704073251553e-01 2.601242350778589e-01
7.134655870365092e-01 4.429293129250425e-01
-3.795034790964685e-02 -8.091919883425447e-01
-1.672346091083241e-02 3.361824808184356e-02
2.668970229256357e-03 -2.758505830883884e-01
1.499406792210376e-01 1.237727313314451e-01
-9.754019253804440e-02 9.338474787060733e-02
2.257420391981392e-01 -2.619059153189573e-01
-3.277938908484961e-01 1.009500401164277e-01
2.829544746607671e-01 -3.919186495539798e-01
-5.587024720939070e-02 -1.463814843445150e-01
5.007992160185053e-01 4.570559945048073e-01
5.807074227390224e-01 7.230529575563973e-01
1.515535739242397e-01 -4.509336979517434e-01
1.880446238312611e-01 2.394179049271199e-01
-1.484698738681374e-02 2.506375762679977e-01
-8.550351729581115e-02 1.486439432463426e-01
-2.773906476692168e-01 4.971071947544313e-02
-2.381088613920553e-01 -1.678605629987483e-01
3.079206226850379e-01 2.721706073536703e-02
-1.438927818994520e-01 2.527708276707560e-02
-3.106028532888097e-01 1.051179887270984e-01
-1.102027917634558e-02 -4.873686340843611e-02
1.260167264792144e-02 -3.273203659190443e-02
3.768908571523824e-01 -4.483002693211446e-03
-6.426658382889638e-02 3.367514298795984e-01
-1.096768062233646e-01 -1.102901622489788e-01
4.935418587235279e-02 -9.138399244907391e-02
-4.773620129850413e-02 -2.646287505006538e-02
-1.267037565862230e-01 6.127821437208524e-02
-4.971976165192932e-02 -9.810725382543975e-02
-2.279596223483178e-01 -1.026440121135484e-01
-3.362917191129958e-02 -8.225167595073089e-02
-2.590211550836784e-01 2.778193347922860e-01
-1.119503509165671e-01 1.734642548600796e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 303
Component number: 0
Estimated condition number: 6.212238e+01
-3.156178537559016e-01 -3.625024162485654e-01
9.010219584859143e-01 1.985140155226495e-01
7.478727161713588e-01 1.895467801633021e-01
-1.692889543900662e-01 -4.394152090708145e-01
-3.508720320148048e-01 6.650609946361509e-01
1.080837823193783e-01 -1.970115496140960e-01
2.145642653087459e-01 -8.464484642722564e-03
-3.501011226381204e-02 1.292894304200229e-01
1.471644541849365e-02 2.528742426984445e-01
-1.580580678971200e-01 1.819020127063123e-01
1.439335369836763e-01 5.560997635011566e-02
-6.235789151940968e-02 -3.875700146861771e-01
6.642633189858042e-01 5.365857530809489e-01
6.430580678011575e-01 4.605361005076257e-01
-6.673905073378414e-02 -3.359572942778395e-01
-1.359162894196578e-01 4.182002952718153e-01
1.392720978239397e-02 2.843947804758839e-01
1.000668197428691e-01 3.046357643562027e-01
-3.143632665995329e-02 -1.024228173790393e-01
-8.793291956363311e-02 1.316534527668647e-01
2.570983614018804e-01 1.094111305970562e-01
1.584514342602892e-01 1.409546859822360e-01
-1.864191563572828e-01 -1.281350775067331e-01
1.116510598635952e-01 -1.495286910443636e-01
-3.092855747013417e-01 -3.063486608177567e-02
1.894932592121204e-01 -1.652832938295760e-01
-4.497791216642438e-02 3.272180660248629e-01
2.915539452001446e-02 9.481021501940998e-02
-1.122913208965279e-01 -1.151453972485029e-01
4.248167866360551e-02 2.774185219596845e-01
-5.186933526571864e-02 9.249568928831362e-02
-3.843756131910886e-02 -9.801653494995391e-02
-1.510731290284529e-01 -1.253071587975145e-01
1.284250094465005e-01 -5.936036218194609e-02
-6.486287649946295e-03 9.185691516120462e-02
5.855936231775428e-02 6.693135816207268e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 304
Component number: 0
Estimated condition number: 3.280799e+01
9.289777338380888e-02 -1.201944876133944e-01
1.516001585526628e-01 -4.292447146892598e-01
1.778394053248029e-01 -2.137455628517939e-01
-1.862734878956674e-01 1.207514962215600e-01
2.767230133867933e-01 4.766326376291662e-01
4.591816335848292e-03 1.628332155298742e-01
-3.113927411326390e-01 -2.326687407134764e-01
-6.393728527589022e-02 -2.243855147181609e-01
-1.719340153074209e-01 1.387892643419518e-02
8.253888495546853e-02 -1.900044074177009e-02
2.771369252235101e-01 -1.071106144892797e-01
8.653602797431091e-02 -1.128526906129284e-01
3.802900955875744e-01 -2.632770940674787e-01
8.737000334112743e-02 -1.679674208286618e-01
-2.049134545779935e-01 1.970202903945814e-02
3.166716427369778e-02 2.619829692713304e-01
1.630776197667109e-01 3.176606744603377e-01
3.225725476179477e-02 -2.175933207810739e-01
-2.087167726027822e-02 -9.283265038740893e-02
-1.359553793758853e-01 3.468884990489994e-03
-1.034757384529173e-01 -1.235444865862423e-01
2.929618153990350e-01 -1.355731486964800e-01
-7.349920548195447e-02 -4.405653526755133e-03
-5.738822576526195e-02 -5.875352259278918e-02
-1.799041607192311e-01 2.250452217222218e-01
-1.353897867453302e-01 2.649458535436741e-02
1.002322638113996e-01 -1.197230561442567e-01
9.292015224654776e-02 7.021765075653824e-02
7.275367000538373e-02 -6.495580199314321e-03
1.578195654013511e-01 2.407711572690757e-02
1.495901514730445e-01 -2.659702471453005e-02
-1.970316160411871e-02 9.504026442413004e-02
-1.575708777254350e-01 1.612439546534872e-01
-9.239968022293454e-02 -2.905032927089067e-02
1.341159518620341e-01 -8.414139744533104e-02
-2.911995365456614e-02 2.626601146417611e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 305
Component number: 0
Estimated condition number: 1.042169e+01
-3.565962554046767e-01 -3.133683831829863e-01
3.810913045285110e-02 -1.560930662966182e-01
-1.873202669384215e-01 -9.477868681661891e-02
7.452088838945944e-02 7.656919030164394e-01
2.227207104436439e-01 2.408302792919550e-01
-3.418877609475539e-01 -3.330739858147952e-02
-4.109848683204289e-01 3.419177703892607e-01
-1.865332540210839e-02 -9.750053300807941e-02
5.370946323331718e-01 1.533466111807015e-01
-7.402239153001783e-02 2.463490253379355e-01
4.428945509586610e-01 4.072141430046630e-01
-2.395133962688115e-01 -3.805319063368401e-01
1.208710432826326e-01 -6.676679544130805e-02
-3.253034356858383e-01 -2.663259605448953e-01
-2.352447859250341e-01 6.173404191740263e-01
8.079808100353733e-02 1.590028264806072e-01
2.692079462384808e-01 2.108827492760006e-01
-1.114024094641022e-01 -6.991419530020443e-02
-7.832288699723519e-02 -2.086022198234418e-01
2.704943667791107e-01 -2.016613188355122e-02
4.633184610049731e-02 -4.636709116951736e-02
4.280540681058648e-02 -1.748197964495916e-01
-2.526957312800921e-01 -2.919790261837381e-01
-1.288308437757324e-01 -2.582101089570909e-01
-4.629696697646445e-02 -3.043190626193312e-02
-5.434349908407657e-02 -2.364494207230451e-01
1.202119018217324e-01 1.320714947821418e-01
1.016064724186541e-01 -2.318687925413263e-01
-6.333486233557642e-02 2.041582091927993e-01
2.018599794272909e-01 -2.285515742505750e-01
-2.096673018077685e-01 1.454778567575946e-02
1.514057873255994e-01 2.764422968940138e-01
2.333278047661889e-02 -3.772893771854249e-01
1.223148139205390e-01 -1.039652030761163e-01
3.946720580728805e-02 -3.491596673249182e-01
-1.470341093103447e-01 -4.304320794546562e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 306
Component number: 0
Estimated condition number: 2.468462e+01
-3.826883437496079e-01 -4.148038635492518e-01
1.860091319406346e-01 1.915574077389082e-01
1.182371984900788e-01 2.615489811303869e-01
-6.949237057430947e-02 1.038456128165868e-01
1.111268302208078e-01 -4.045199347144300e-01
-3.659908939505730e-01 -2.947756881462940e-01
-3.082287497873461e-01 4.992297958462346e-01
-1.341715749504997e-01 2.954086192679197e-02
5.203846952375057e-01 -2.114991605820766e-01
-3.904239076542984e-01 2.589678914414207e-01
2.451207679120139e-01 -3.043012234598590e-02
-1.343463861443067e-01 -2.919606813682278e-01
4.338186002622675e-02 2.009722965474255e-01
-8.502743950156079e-03 2.043087959789750e-01
-1.095750337563905e-01 2.003049866168891e-01
2.772467175384987e-01 -4.063035426930386e-02
1.835099110930676e-01 2.037894846124150e-01
-3.296479130769017e-01 1.282485065862476e-02
-2.551257275006011e-01 3.040550553871602e-02
-7.831419028053368e-03 -1.283331937950716e-01
1.918990274043668e-01 -3.090263488375810e-02
-3.251619093911485e-01 -1.043846432706388e-01
-2.577646317541961e-01 -7.990453572406167e-02
-7.951390284847082e-02 -1.448346114871695e-01
2.451086955484611e-01 -2.125525473892193e-01
3.677755887614655e-01 -1.839229509213781e-01
-1.254431179268303e-02 3.201043991582034e-01
-7.409923018256842e-02 -3.399071723025158e-01
1.712674422825251e-03 7.752445471763671e-02
-5.332294153166800e-04 -3.556294689205790e-01
-3.551659815291832e-01 -1.053921081198976e-02
7.410498840119535e-02 2.096245152711568e-01
3.752655914989210e-02 -3.457749155901212e-01
3.441453430400589e-02 -2.966002648881390e-02
-1.235926649263264e-01 1.400649945236507e-03
-1.837515829917730e-01 1.624858155283074e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 307
Component number: 0
Estimated condition number: 2.027356e+01
-1.403430926794407e-01 -4.017048594409519e-01
2.414191640432583e-02 -9.098770836192648e-02
-1.118723308007291e-01 -4.685570319313331e-02
-2.008495674907063e-02 5.974166830051725e-01
1.567562218412953e-01 2.429212390401944e-01
-2.031833403749558e-01 -1.994613181948469e-02
-5.235435929972109e-01 2.435183078162163e-01
-1.688924561590084e-01 -2.398581501346263e-02
1.675414732313798e-01 3.760863760162479e-01
-7.489072285679038e-02 6.536945318368777e-02
2.465631178345595e-01 3.051118786357958e-01
-3.392989922819737e-02 -3.806103711769181e-01
1.093867873008176e-01 -3.781161242797929e-02
-2.913506526526486e-01 -1.472880751203754e-01
-2.913347718741648e-01 4.018128567421461e-01
2.188267254338423e-02 1.968250901006419e-01
2.586541877468493e-01 2.062455748277809e-01
-1.985427083930233e-01 -1.029557967623700e-01
-1.361251835482830e-02 -1.402316033531558e-01
1.103297682326176e-01 1.250255445278817e-01
-5.878266480647897e-02 2.987141023468505e-02
9.312511522438348e-02 -1.699976794822927e-01
-1.144795261645044e-01 -3.096052560719719e-01
1.111684028876903e-04 -2.367005344365226e-01
-6.916786563435925e-02 2.608672947034157e-02
1.038003154502102e-02 -1.103637886824356e-01
-1.503762328758253e-02 7.757806304914643e-02
1.551237405578917e-01 -1.334379539560909e-01
-5.091641881701259e-02 5.762879845169386e-02
1.638445524064920e-01 -1.188378825580601e-01
-1.324880516194221e-01 -6.853422300517813e-02
8.554841480811778e-02 2.470826997485924e-01
1.555550442250289e-01 -1.536972849150872e-01
1.009207862689514e-01 2.939748756908088e-02
1.045265917484019e-01 -3.732595632680414e-01
-4.049767164342766e-02 -5.750626595355630e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 308
Component number: 0
Estimated condition number: 1.932300e+01
-2.501246103639729e-01 -5.020628919230471e-02
6.918999798503023e-01 1.126765759971777e-01
3.551601357810468e-01 4.135093261566831e-01
4.984041372984157e-01 -2.670342728011945e-01
7.898406590070164e-02 6.090662510032142e-01
-1.230743166741765e-01 1.332788041218578e-02
8.438716892719234e-02 4.394626512703190e-02
-1.816281874819101e-01 7.315742340887046e-02
1.611758872010567e-01 2.215439407036660e-02
1.400656935995497e-01 -1.765296530836557e-02
6.784721478938017e-01 -3.356286050484589e-03
-2.384219799362959e-01 -7.433294067847490e-02
6.234890286397515e-01 4.161820094835071e-01
-1.004719583837999e-02 5.603716382202972e-01
2.963324280657377e-01 -7.864611750555919e-02
-1.659269548216877e-02 4.841808694472851e-01
7.624178685502861e-02 1.339849169103436e-01
6.886674778352972e-02 3.004688521635165e-02
-2.101188686030108e-01 -9.804632359009993e-02
-1.559023875503365e-02 -1.748052264516026e-01
1.466720943627349e-01 9.461927687260872e-03
1.485682409493210e-01 1.579811613220445e-02
-3.897267451940156e-01 -1.513046979827706e-01
-8.481112453975259e-03 -2.042619719929193e-01
-3.779289560489369e-01 1.088045136851274e-01
-8.715139664322680e-02 1.734464343185433e-02
4.127086997435626e-02 1.774452861127721e-01
1.821143452857438e-02 -5.574907737209288e-02
9.375327480822289e-02 4.665149513252625e-02
4.645530149063779e-02 4.460047943303035e-02
-3.672260698292736e-03 1.809386064476867e-01
6.464361142102054e-02 -8.648043185869844e-02
-3.148731587676141e-01 -8.628624053569467e-02
1.878388942760388e-02 -1.483199587056263e-01
-1.931781888275000e-01 -2.260491778680392e-01
-4.240500057140378e-02 -2.269151369649624e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 309
Component number: 0
Estimated condition number: 6.495629e+00
-1.564631601563607e-02 -5.103141438063858e-01
-5.294535680968581e-01 9.288530783577523e-02
-1.116424766152034e-01 -4.546074250014868e-02
-1.568878520813628e-01 3.738271484994311e-01
-1.298153151080634e-01 -4.219543633573848e-01
2.219626682204638e-01 2.276489768461317e-01
-2.558211887574137e-01 4.092924246139271e-01
4.959165362356327e-02 -4.578255979053620e-01
4.131764274871619e-02 -4.354396327553555e-01
-3.696116352995472e-01 3.246607749652365e-01
-3.316364397988571e-02 -2.124291894295052e-01
2.202294705211317e-01 -3.873997927012111e-01
-5.210453208724373e-01 -1.837309826009959e-01
-7.283266938916641e-02 -1.078800078747607e-01
-7.539479983174782e-02 3.944517609248058e-01
-5.817332072704336e-02 -2.801799079932579e-01
1.799843047044420e-01 3.501841622921977e-01
-3.644853225563024e-01 4.352033252492127e-02
2.267874728565276e-02 -1.360107076375777e-01
-1.599840485611465e-01 -6.607718714589607e-02
-1.480535768434051e-01 2.818957119594375e-02
-1.357964269624237e-01 -1.605967209628705e-01
3.348505860979380e-02 1.305093854805907e-01
-2.123081516228076e-01 2.525768416003590e-01
2.992426556013811e-01 -1.903096339673985e-01
1.373439765790588e-01 -6.401347340240360e-02
-5.837067027813035e-02 -1.798189458949714e-01
-1.512275329047156e-01 -4.831418944896371e-02
8.675846551312882e-02 -3.651176818148781e-02
-1.246658350545125e-01 -2.262078969300832e-01
-1.182147835353130e-01 -1.335581388789272e-01
2.350189245411974e-01 1.809973802077169e-01
-7.859512852060992e-02 -2.252089015871230e-01
-5.225814011009361e-02 2.833557217822477e-02
4.706044228152907e-02 2.552071331833318e-01
-1.646320928792474e-01 3.041578397239038e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 310
Component number: 0
Estimated condition number: 3.684229e+01
-2.043578031526521e-01 -4.249581365059360e-02
7.299490451532749e-02 -2.766749675665956e-01
6.940059585479519e-02 -1.016324093135452e-01
2.358878590933544e-01 4.054774943526632e-01
-6.744944066494057e-02 4.691807955551672e-01
-4.703256879695800e-02 4.780580478875945e-01
9.422895789304131e-02 1.460600236640042e-01
2.434857092635398e-01 -3.255971172195672e-01
2.531077146922115e-01 -3.575122967366599e-01
8.596729798107447e-02 3.081976150684336e-01
5.581548409428447e-01 7.028204434332289e-02
-1.370018572244179e-01 -1.806975440437598e-01
2.099999031207269e-01 -1.401957709276875e-01
-5.813504170083714e-02 -8.791628447415384e-02
9.356648655852906e-02 4.536548457942533e-01
-1.510177317575950e-01 9.731257213797154e-02
1.146974077680212e-01 2.748832128883968e-01
7.446033292035438e-02 6.690940190171225e-02
4.222592376101929e-02 -2.295816665987830e-01
8.415419243112671e-02 -1.916455723487666e-01
-4.515066105411544e-02 -1.224112546355847e-01
2.385239115327101e-01 1.010195070385439e-03
-2.747314254348854e-01 1.745075346894839e-02
-3.119197236075925e-01 -5.256894424677916e-03
-2.573152034828139e-01 1.149446470064504e-02
-3.195694630783040e-01 -1.933184360446835e-01
2.812637670348515e-01 -1.312245858600560e-01
-1.212134158229221e-01 1.997525350040113e-02
9.511358949113011e-02 1.519290651801478e-01
5.706196984219715e-03 -3.566620055183747e-02
5.757886617566080e-02 1.825718856359368e-01
2.544793010186759e-01 7.884345195461966e-02
-4.180677656774923e-01 -3.063852924192658e-01
1.093900739262692e-02 -2.133026931094348e-01
-5.398378991295631e-02 -2.360997665695246e-02
-1.497538670122019e-01 8.158292057280618e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 311
Component number: 0
Estimated condition number: 4.105570e+01
6.341804757837022e-01 -1.371277800051552e+00
-1.330804880760839e+00 4.758007197559482e-01
-9.684335851919271e-01 4.293354137354209e-01
-1.680984837895558e-01 7.734809759325594e-02
1.953860588100632e+00 -1.494860739540346e+00
3.867946051249255e-01 -1.187308239033494e+00
-2.256172050543277e+00 4.357826263333203e-01
-1.245328594160545e+00 -4.209695336737829e-02
1.790233170031809e-01 1.046695571955366e+00
-9.118254433932637e-01 -1.003487259039552e+00
-2.711655457713906e-01 -5.400393261286762e-01
5.783721558844940e-01 -4.610553269300333e-01
-1.162080897191772e+00 -4.340517056023412e-01
-1.078567653752279e+00 1.861294210900825e-01
-4.822094051969165e-01 1.108660807309669e-02
1.025330634553575e+00 2.248769152055705e-01
5.180433916221344e-01 1.640499922779329e-01
-1.203389123336922e+00 -1.047890713688336e+00
-6.479188352312526e-01 -3.562938241282282e-02
-2.497572568140804e-01 1.728720964900273e-01
-2.407543466982736e-01 5.013986608565777e-01
-6.647565480246862e-01 -1.354780342380179e+00
2.006699866033568e-01 -3.594096173195571e-01
3.773066411246999e-01 -7.609487816153268e-02
1.344758936818696e+00 5.363466223165099e-01
1.052616092751667e+00 1.082854605076805e+00
-1.141223041938974e+00 3.935166688749825e-03
7.189496948539711e-01 -7.001245883528338e-01
4.000750695499168e-02 -2.744486492760109e-01
5.368510822658117e-01 -8.561624907996749e-01
-4.037809474736198e-01 -1.166828803665486e+00
-2.994031286870646e-01 4.523717563494137e-01
1.277843462488312e+00 5.876356271812657e-01
-2.042275932873606e-01 5.540450996187835e-01
-1.106173947193300e-01 -5.555586344367157e-01
-2.870690438312238e-01 3.542813347013199e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 312
Component number: 0
Estimated condition number: 1.667265e+01
-1.143634825487063e-01 -3.377306943497516e-01
-8.543986643711772e-02 8.147097860628803e-02
4.996479326145545e-02 7.352069175139024e-02
-3.201578468219961e-01 2.497982292948976e-01
-1.370448939663644e-01 -5.187818470381179e-01
-2.984798924185517e-01 -6.481077226862997e-02
-3.745282451966608e-01 3.154924447974065e-01
-2.163243875610867e-01 -1.764119127550208e-01
-1.087123436831923e-01 -4.123823276407171e-01
-2.449830833233380e-01 2.983113765866405e-01
-5.793509943445248e-02 -1.697144771877863e-01
1.157331671533944e-01 -2.134936347270748e-01
-1.418974481939100e-01 3.148932471727207e-02
-4.876360537917523e-02 -6.592223769655903e-02
-2.066138345625217e-01 1.507059750215439e-01
9.494787607607977e-02 -2.531180162295547e-01
2.333823003000162e-01 2.689021648107132e-01
-3.800345970285345e-01 -6.503258037604771e-02
-1.177612676037539e-01 1.409649142422597e-01
-2.677109796891368e-01 -3.654384067820272e-02
-5.179955037102692e-02 -1.326813909333556e-01
-2.541597633082236e-01 -3.060534227564832e-04
3.179012110513664e-02 4.972016663613183e-02
-1.398711538311319e-02 4.919561106720633e-02
2.072959403529301e-01 -3.094382781671177e-01
2.675422620956401e-01 -1.942690311207249e-01
7.997475836693926e-03 7.395015215550006e-02
-1.493973081031408e-01 -1.412377821389253e-01
9.322299980895533e-02 -2.222459432723439e-02
-1.529155664425668e-01 -2.905143985226552e-01
-2.243808728888401e-01 -2.210424626466385e-02
7.667719290607813e-02 2.333244930215767e-01
-1.272019861350879e-02 -8.289607318991253e-02
-8.828490846841429e-02 1.019362980862563e-01
1.702884802366141e-01 1.130197638176711e-01
-4.209681351499728e-02 2.909647063159761e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 313
Component number: 0
Estimated condition number: 1.317445e+01
1.349780206421322e-01 -6.134339648899473e-01
1.195885740153259e-01 -4.591701412707461e-01
3.783766928828813e-01 -3.125698680993884e-01
-2.377116816979689e-01 5.832923789893266e-02
2.712818811622595e-01 8.315737141905429e-01
4.863310273192705e-01 3.533851061926204e-01
-3.045936313029613e-01 3.719824497903587e-02
3.634729639190400e-01 4.387756757336730e-02
3.326483891843843e-01 8.401881609846886e-01
-3.630168079405404e-01 -2.121270375009585e-01
2.208344344951539e-01 9.636713485647545e-02
2.642292213617715e-01 -5.358463176925953e-01
3.767240731139319e-01 -4.146113877654838e-01
4.258587930883225e-01 8.985894865704425e-02
-4.222047087646792e-01 1.290679951432077e-01
-1.500940802254186e-02 4.550633763720799e-01
-7.866949100349213e-03 3.475209365366354e-01
-2.510878268835961e-02 8.325599113758564e-02
2.962401547910355e-01 -3.833202403347364e-01
1.759194247925516e-01 2.948653934265453e-01
-5.842360091871032e-02 2.517520302167163e-01
5.107840356006432e-01 -3.068959530894759e-01
-2.176023230076452e-01 -1.812254068213147e-01
-2.300372682641496e-01 -2.265525918630624e-01
-1.303640197335319e-01 5.191614728322174e-01
-3.389248842638172e-02 1.049428089241246e-01
-3.196496854967154e-02 -7.104012311043964e-02
2.522865722942341e-01 8.414980797605331e-02
-1.716044040398006e-01 -1.172165624823276e-01
3.490396757212585e-01 2.650363656976202e-01
1.978142874154066e-01 -2.093613515573683e-01
4.106118626514467e-02 1.110406310580252e-01
2.198807170067927e-01 -1.469330815261474e-01
2.128068882793467e-01 -4.628898347235523e-02
-2.245774071895428e-01 -1.273385951058972e-01
-1.520363032629504e-01 -2.489438938460442e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 314
Component number: 0
Estimated condition number: 2.487416e+01
-2.490770683235977e-01 -2.399541018365946e-01
6.734726524640719e-02 -2.452410136887741e-01
1.046949089156360e-01 -1.472634630585424e-01
1.648351191487844e-01 6.541708204022852e-02
4.639803581351201e-01 5.666578414361013e-01
3.491364860454066e-01 6.036717295007407e-02
3.482635366412120e-02 -1.173684117402961e-02
2.602501152784004e-01 -4.549644589916223e-01
6.278634627191430e-01 -2.257980758148159e-01
-1.338682282491582e-01 2.010175945406442e-01
6.105851814564159e-01 -6.486081029677812e-02
-2.046086578559670e-01 -3.011208979466007e-01
1.831803941435787e-01 -1.896382311542483e-01
1.823557920859251e-01 -5.267003655699468e-02
1.091548319041636e-01 2.825559265406583e-01
8.049796061804777e-02 3.574590226751514e-01
9.168145320468671e-02 3.754970180532733e-01
1.922637691598439e-01 -2.235489919124830e-02
-1.539544068026431e-01 -4.405564029556319e-01
1.798567133563397e-01 -2.615309087187609e-01
1.496140332595989e-01 1.280761116980884e-02
2.148375329192673e-01 -3.222821063567040e-01
-3.513204188026045e-01 5.929245271276650e-02
-3.062863443133864e-01 5.538921190236948e-02
-1.284018631878675e-02 2.703594988287198e-01
-1.410179508277222e-01 5.370724134079771e-02
8.364174857481081e-02 -7.037620159089841e-02
7.125505674874071e-02 -5.308416368663570e-02
7.804840961094017e-03 1.504746021183731e-01
2.847688361249744e-01 -5.807999262499801e-02
5.011775112530693e-02 -4.556738619374791e-02
1.270470948801958e-01 -1.586017629264051e-02
-3.840916792538216e-01 -2.796404902666357e-01
-1.245263545593489e-02 -3.005839196302089e-01
-1.794811306872559e-01 1.208683309361232e-01
-3.025117845065955e-01 4.951052099497405e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 315
Component number: 0
Estimated condition number: 4.479277e+01
5.424466204413930e-01 -4.605997995488996e-01
7.892074250243938e-02 -2.992184095971101e-01
6.546502323381523e-01 5.401891960580375e-02
-5.125047439458936e-01 -7.262258147157932e-01
1.354326704799645e-01 -1.347962617886584e-01
2.903268457377263e-01 3.520577007360444e-01
-4.233828548283987e-01 -5.045662081389715e-02
-2.287711296608327e-02 1.271857333541599e-01
-4.610601798520771e-01 1.858254669218325e-01
-4.469479915101158e-01 -4.101655943588103e-01
-1.539802375093165e-01 -7.261453366997601e-01
6.748717295248260e-01 -8.367745671336534e-02
2.751416686108908e-01 -3.562313887017050e-01
5.680660537534469e-01 5.211973761301848e-01
-3.101355076083051e-01 -5.426491544240097e-01
1.842535706892114e-01 4.770789059200840e-02
-5.256779182383001e-02 3.125705687015322e-01
-4.050890108281037e-01 -1.126515319579793e-01
1.418722810215290e-01 1.790789828237585e-01
-5.274865053982682e-01 1.802512956636491e-01
-2.125614654171907e-01 7.139048820538249e-02
1.490145941933755e-01 -1.329024400185691e-01
9.069244598226917e-03 2.131734459485665e-01
-8.698642510352857e-02 3.181000799402037e-03
1.236274748127882e-01 3.282699903115059e-01
3.178393138332264e-01 2.855272204456554e-01
-1.280590773321965e-01 -1.249855489341636e-01
-2.795967342420478e-02 9.524696766653827e-02
1.210697086819189e-01 -3.709840244303811e-01
-6.313602849052843e-02 9.571453411385701e-02
2.266887387351163e-01 -2.138607735256439e-01
-1.096668366768076e-01 7.528352551291281e-02
2.021575189483965e-01 3.626386592946423e-01
-1.106093502568468e-01 2.190756889882268e-01
-1.999587438648957e-01 2.310511934053160e-01
-3.694787699122777e-02 9.105621094109778e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 316
Component number: 0
Estimated condition number: 2.445835e+01
-2.811859602743507e-01 -2.289625586824300e-01
5.084936455831923e-01 2.439334243937890e-01
1.121552228221284e-01 1.185975260869508e-01
-9.120841535668459e-02 2.997216201844774e-01
-2.084923540905811e-01 4.257458276953729e-01
-2.558171814538023e-01 -3.912651009257798e-01
-2.509932308380652e-01 -6.983072473180493e-02
-5.207811253096032e-01 -8.260859182628863e-02
-3.709118287795437e-01 1.689066394342086e-01
2.067822885425925e-01 2.393741767200040e-01
8.566173257404947e-02 2.984914289132711e-01
-1.603030539217944e-01 -3.010561586532182e-01
3.393923515951238e-01 5.173276093687098e-01
-1.268393223016615e-01 -8.019711916997146e-02
-1.360859297191687e-01 -7.518123441827548e-03
-1.655193679480335e-01 3.080703330482511e-01
3.072436200251392e-01 2.213077531468092e-01
-4.948127396927071e-03 -4.599890283315694e-02
-1.769617243793549e-01 -1.618580910410060e-02
-1.266096583306317e-01 1.298409792113468e-01
5.840415788030411e-02 -4.855738561034556e-02
4.151345602213120e-02 8.405130259037963e-02
5.519803467096332e-02 -2.981231640001827e-01
3.387148646439445e-01 -1.317474681829602e-01
-2.943205884063282e-01 -2.194387660607276e-01
5.650058207834933e-02 -1.951542022705370e-01
-8.622024017466523e-02 2.161247400450680e-01
1.276097030437136e-01 2.967088573418698e-02
-2.479869867773011e-02 -2.058688323165699e-03
4.398878025624933e-02 3.642349230378880e-02
-1.623938215087962e-01 5.849551668546749e-02
-3.669183994945756e-02 6.413279639972444e-02
-8.962673631121612e-02 8.784963729398923e-02
5.176695926547754e-03 6.775706039106731e-02
4.394407022743386e-01 -2.666065640120971e-01
1.964526581716926e-01 7.336576527653044e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 317
Component number: 0
Estimated condition number: 8.027456e+00
-6.228802312261990e-02 -2.608856780792015e-01
-1.428431571085922e-03 5.557353973167502e-02
-1.447344336496041e-01 2.857403904315703e-01
2.799442564714666e-01 3.951623206845138e-01
1.549433027052388e-01 -1.142089559533069e-01
-3.948153060928240e-01 9.078608649883368e-02
-5.280321100378804e-01 3.814260371507838e-01
-3.277471031212383e-01 7.093939285567061e-02
6.688681268005250e-02 1.007215119114748e-01
-2.270382960752142e-02 -4.893180876369500e-02
3.824680082887578e-01 7.223622060252519e-02
-1.075080058551594e-02 -1.464650805458779e-01
6.034670322929074e-02 6.504935493544853e-02
-5.243772174641153e-01 1.872916728049800e-01
-3.906043500024366e-02 3.259620335397546e-01
9.668083067680795e-02 8.020566857215845e-02
2.424436827187284e-01 9.237302489998460e-02
-3.719598762403666e-01 -1.708009891360364e-01
-1.205467720612586e-01 4.389676307011811e-02
-4.392620041391607e-02 -3.825488815565576e-02
-1.160282646858920e-01 -2.115069313043371e-02
-7.032117557534449e-02 -1.088979817134599e-01
-1.843839451574640e-01 -2.344589871836295e-01
-1.835208905671454e-02 -2.230760564965032e-01
-4.100019191327870e-02 -4.299775938054445e-02
3.825250532388702e-02 -2.352658087567594e-02
-1.507590116377798e-02 6.598530112410773e-02
1.951681678489578e-02 -2.211287380596173e-01
1.136027793278418e-01 4.411649459770695e-02
-2.143694186110880e-02 -2.616174092903574e-01
-1.567942872198406e-01 1.266747068176204e-02
1.282729463101641e-01 2.299967948033514e-01
9.366425126889857e-02 -8.832519068439854e-02
1.048857222629125e-02 6.744742062026066e-02
-4.648944724286259e-02 -4.094382417991450e-01
-4.985545105885982e-02 2.837890983916615e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 318
Component number: 0
Estimated condition number: 2.567875e+01
3.864741245633954e-01 -6.440003966901340e-01
4.014459160282082e-01 1.373172433555790e-01
6.910623419597079e-01 -5.678144813464802e-01
-1.776416470614698e+00 -1.563280619430010e-01
-8.801465814405908e-01 3.840551225747947e-01
4.743510381444282e-01 -6.309942093392882e-01
-4.527348640390298e-01 -8.817937155520236e-01
-7.460662799674089e-01 -3.619235907680645e-01
-2.069706233850226e+00 4.451073837067764e-01
1.306148870258159e-02 2.598577867269343e-01
-1.434803309657522e+00 -1.315225526118586e-01
7.343066664233731e-01 -5.615744376912691e-01
1.869010076680836e-01 3.448302557947756e-01
9.404004989901458e-01 -6.482079942793494e-01
-9.573646025410837e-01 -9.631142574460558e-01
-5.059782306104575e-01 8.117375988855983e-02
3.178506845697336e-01 6.174846352110663e-01
-3.201373457657341e-02 -3.279109123696975e-02
2.072662060431454e-01 2.167340171757000e-01
-9.125104658030097e-01 8.529559274515299e-01
-2.281582901193711e-01 -1.708277556300780e-02
2.425778237935992e-01 2.580285470355662e-01
1.025859102646468e+00 -4.973141104944734e-03
8.643974696431755e-01 3.305884399139029e-01
-1.684605180709023e-01 -3.270539664408753e-01
4.568484607035382e-01 -1.535869068755386e-01
-4.259561704759212e-01 -2.649239281187823e-02
2.279895465828854e-01 6.786734319709453e-01
-1.649211830865115e-01 -5.838022021243781e-01
-6.755275512910136e-02 5.833641456071276e-01
1.229500755093607e-01 -3.244053766208322e-01
-4.370165125473511e-01 4.911743552550418e-03
2.141232139756858e-01 9.594049100058901e-01
-1.764400209100312e-01 5.608081335196365e-01
1.340188355881733e+00 4.206125914670825e-01
6.732949480452095e-01 3.151115506998483e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 319
Component number: 0
Estimated condition number: 4.520252e+01
-2.752215602754468e-01 -1.485498155953773e+00
-1.775535178858948e+00 1.256380934939232e+00
-2.290989117245963e+00 -2.397063577620147e-01
1.320109764435859e+00 1.406060529579400e+00
2.489031564982714e+00 1.554648144604196e+00
2.703914657836674e+00 -2.081282029023333e+00
-1.222245579022520e+00 -6.425324258530598e-01
-1.287920138372433e+00 -2.113412315530913e+00
7.323673369750117e-01 1.348622655443901e+00
2.120717032992830e-01 -1.698503046991056e-01
6.080023316869558e-01 8.715927609678699e-01
-7.314393909733854e-01 -1.499671709714530e+00
-1.886894865300282e+00 3.115466598545242e-01
-1.813346655020257e+00 -1.151945980228491e+00
6.669158300230058e-01 1.086294982004004e+00
-1.777990370075772e-01 1.806179971551130e+00
9.056583006521620e-01 6.080831067227886e-01
5.351395461590528e-01 -8.716114423339921e-01
-1.055844893652657e+00 -2.090577241001789e+00
9.128677643380613e-01 -1.531209914891726e-01
1.412657038634803e-01 1.094540556560700e+00
2.735021984579994e-01 -2.138837055858559e+00
2.927659203712381e-01 -8.733343279554669e-01
6.630747586088892e-01 7.267769847326141e-01
6.552307061671997e-01 9.468238512657668e-01
-2.114969138044957e-01 1.486073182362464e+00
-1.682148231596818e+00 -5.857115832587105e-01
1.615665962883016e+00 -4.529833905406094e-02
-3.217847930896365e-01 2.704134103410766e-01
1.581822315519958e+00 -1.713231683169792e-01
-1.520260779074647e-01 -1.438105778965057e+00
2.523411619564020e-02 -3.573462473385843e-01
3.521253825535350e-03 2.673727476128311e-01
-8.518130509407806e-02 -2.832661976806653e-01
7.125776533226963e-01 -7.416608161919436e-01
-3.447623793834714e-01 -1.410700125579115e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 320
Component number: 0
Estimated condition number: 5.263135e+01
6.959795316428130e-02 2.645476158749352e-02
-7.407892782573984e-02 -5.031543291529629e-01
-3.373533402147029e-01 -8.210103643778515e-01
-4.954875541564202e-01 1.634407352747589e-01
1.358921664824345e+00 1.225182246806885e+00
8.216663970014136e-01 -1.016646126231270e+00
-5.095720952603958e-01 -1.520975608769338e+00
-6.596734717267206e-01 -1.379789351079838e+00
-6.081322610952721e-01 -2.839884191910365e-01
6.218109523195816e-01 1.181165535041623e-01
2.104516008735310e-01 -1.751790597112189e-01
-2.719225800791169e-01 -1.461663518934994e-01
2.014232750543997e-01 -3.134514637227903e-01
5.331359244856942e-02 -1.278666594705164e+00
-1.175118666891485e-01 -2.843392699015114e-01
9.486169710662054e-02 9.092611876109498e-01
5.105552448063075e-01 6.929524209978930e-01
7.877017220154228e-01 -8.758894653695904e-01
-6.437313863403809e-01 -5.912209452558064e-01
-2.073380995018920e-01 -2.061023659101362e-01
6.163264089401406e-02 -2.370080653616808e-01
4.810150880975420e-01 -7.232595212903012e-01
3.504137239519350e-01 1.150304329986642e-01
4.214561423033029e-01 4.704813860117392e-01
-4.942224186612729e-02 5.533887274025753e-01
-3.100099746565941e-01 4.877609648074904e-01
-2.648796412029796e-01 -3.935011158687350e-01
6.461458680447939e-01 3.188701953807570e-01
4.814183082886237e-02 1.224018849963257e-01
7.996579811724723e-01 5.929453965307362e-02
3.208919437182612e-01 -4.390237657521173e-01
-4.030500010874552e-01 -2.038729576371394e-01
-6.524551134224277e-01 8.928078083221912e-01
-5.173425271035658e-01 -1.832046393523427e-01
9.809788576045028e-01 1.289916692922181e-01
3.070250364569634e-02 1.956388541874727e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 321
Component number: 0
Estimated condition number: 2.969323e+01
-9.601762851683004e-02 -6.312147185900012e-01
3.308875676669434e-01 1.816137533010587e-01
4.730774243958645e-01 1.523187580085616e-02
-3.679526584370638e-02 3.460535508392493e-02
-5.574457479758059e-01 8.028184430650751e-01
5.320959538848489e-01 3.039696876635113e-01
1.435996666777117e-01 2.096504981395628e-01
1.932596208502712e-01 -8.381634419942080e-04
-4.598288161181543e-02 5.991313853238167e-01
-2.421162474571050e-01 1.306986262688667e-01
2.928134143912726e-02 2.337762338230560e-01
1.831242750542003e-01 -6.549070154208889e-01
2.179320351986425e-01 2.639649125484609e-01
4.102190512949744e-01 3.385788829134225e-01
-1.197818899877647e-01 7.532748372904224e-02
-4.338903363133185e-01 3.314844757022440e-01
-1.228978343315867e-03 3.076409993544180e-01
-2.478612490325335e-02 4.425621231681318e-01
3.161966961464275e-01 -3.412393930848538e-01
4.987903646219553e-02 3.245604469668667e-01
-1.242290418150589e-02 3.260317824757820e-01
3.683242692782118e-01 4.563398276898867e-02
-8.186728330720897e-02 -2.194540730903519e-01
-3.807839731170869e-02 -5.981354001615239e-02
-3.224183968124878e-01 5.370609688623441e-02
-4.520389546275733e-03 -1.025842627780744e-01
-1.188212178958275e-01 2.322862284661333e-02
6.659098996425647e-02 2.337126610143948e-01
-1.585813536387857e-01 -1.821240936896761e-01
2.341427111544142e-02 4.108145205106065e-01
6.550368468499998e-02 -2.666266024878666e-02
1.714815893948995e-01 -3.773037156637929e-02
1.368737202801047e-02 -2.606998532324860e-01
2.628370304186707e-01 -7.382864538790307e-03
-3.827781862538360e-02 -1.772074191805169e-03
4.330853437909873e-02 -7.974724125963202e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 322
Component number: 0
Estimated condition number: 1.086531e+01
9.232016117106179e-01 -1.179208748842191e+00
-3.075645427669901e+00 1.380510431304012e+00
-1.635823994005722e+00 9.821464821664566e-01
2.685664497095658e+00 2.918104667714956e+00
-3.218647039073022e+00 -6.755376440905552e-01
1.041794242017962e+00 4.185596180975549e+00
2.059533848216502e-01 2.994489711226609e+00
7.183860548759684e-01 -2.291059894452228e-01
-9.974047666908782e-01 4.580554011087371e-01
-1.198449439731381e-01 1.584771101203022e-01
6.691442244655454e-02 7.912812678173309e-01
1.329956961509403e+00 -1.074029810391772e+00
-2.953114478277160e+00 -1.209765847391924e-01
-2.806970301028553e+00 1.134849482290475e+00
1.091041914901421e+00 2.928696898329338e+00
-2.364879435773833e+00 -1.470256874396418e+00
-1.452602130181013e-02 -3.481343242760118e-01
-1.807857094739610e+00 1.412802716011388e+00
1.962108516634053e+00 -5.519719925246951e-01
1.956604370579966e-01 5.322448272447160e-01
-1.927211764297400e+00 1.071958722457907e+00
4.012086085149827e-01 5.594437659774950e-01
1.973991159469004e-01 -5.560860973630596e-01
-1.035070082698966e+00 5.009793791498881e-01
-6.057397631749608e-01 -8.827633277933082e-01
-1.241883675458035e+00 -1.876155807431089e-01
-1.320844053476791e-01 -1.625840082189310e+00
-9.411139284424669e-01 5.280021610296226e-01
4.760578520661510e-01 -3.769114527371746e-01
-1.676337633371563e+00 2.690091139517969e-01
1.914004560929993e-01 3.042184753491340e-01
2.081228385141484e+00 4.185608530714667e-01
3.532983732655613e-01 -1.407791997950177e+00
7.616348867514700e-01 4.642391795713815e-01
-6.805098920856744e-01 -9.009791527391274e-01
1.077102977945608e-01 9.494845491437179e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 323
Component number: 0
Estimated condition number: 6.796247e+01
-2.303555663033203e-01 -2.614634400352724e-01
3.481646979299524e-01 -2.341233620456865e-01
3.114330522957528e-01 -2.649729348445860e-01
-1.012094281097253e-01 2.147676589413489e-01
-8.433562207227807e-02 9.002806733161983e-01
2.673928974000261e-01 1.565134378681675e-01
1.164078109833479e-01 -1.063916521577255e-01
2.272810949558062e-01 -2.874244997230894e-01
1.654332856486249e-01 1.177825062026591e-01
2.924484002288973e-03 2.790614809673795e-01
3.185760160582679e-01 2.041115371107560e-01
-9.898908000493860e-02 -4.200202714043190e-01
4.011427532681291e-01 -7.962775105196773e-03
3.466970991637283e-01 -1.484786718850477e-01
-1.239775954407457e-01 1.864158196893113e-01
-2.177394203482690e-01 3.707004707389391e-01
9.391199400339161e-02 3.769112654777265e-01
2.469916380963255e-01 1.544089209183515e-01
8.941217155879581e-02 -3.626999434135363e-01
1.192814249850588e-01 5.032440047458268e-02
7.509879562514329e-02 2.300235222030553e-02
3.910081128266735e-01 -4.746688890827478e-02
-1.657165919891755e-01 -8.699765294637492e-02
-1.247959552536939e-01 -3.521777008307966e-02
-3.147895841787458e-01 1.278655405962855e-01
-1.969016472095830e-01 -1.615361635061921e-01
1.211523648810965e-01 -1.949315316221593e-02
8.212343762475113e-02 1.539168399014966e-01
-8.972603237910481e-02 4.585495101225988e-02
1.960720829928550e-01 2.204274004431336e-01
9.473400121348059e-02 4.917595684546763e-02
9.948829526344814e-02 -5.535926300100750e-03
-2.893015052608314e-01 -2.058911578321951e-01
9.555673615101484e-02 -1.827658819609767e-01
9.236682507615090e-02 3.099214649915233e-02
-5.926299833109319e-02 -2.340587084674255e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 324
Component number: 0
Estimated condition number: 3.099357e+01
3.465893159555283e-01 -5.960807452559299e-01
-3.637230336740551e-01 2.695789182272369e-02
-1.138309016700920e-01 1.681869404152485e-01
-2.656368510394087e-02 1.898711235604601e-03
5.398331046339133e-01 -2.344608439637279e-01
2.239138527945231e-01 -3.345456099869965e-02
-8.242272056906443e-01 1.638362637480333e-01
-3.970534824718745e-01 -6.303193922784178e-02
-1.607485553862120e-01 3.909631394027293e-01
-3.038462704384299e-01 -3.863284752151138e-01
5.990302499593111e-02 -3.036720561480356e-01
3.720755597255556e-01 -2.500434796118353e-01
-2.071416398764913e-01 -2.211670044192209e-01
-2.982483065115130e-01 2.355721479471977e-01
-1.792475805363583e-01 3.967609228817101e-03
2.208839533341404e-01 1.715684619074224e-01
2.044640768382769e-01 2.183481127255096e-01
-4.905698400302125e-01 -3.314558563169733e-01
-1.018743982399607e-01 -4.420012190513430e-02
-2.284918131960481e-01 1.013765430507036e-01
-2.220398506684317e-01 1.776426318297044e-01
-1.862341088672934e-02 -4.357362091341197e-01
7.861369726055049e-03 -1.134829085979835e-01
4.248523243886037e-02 -3.983333018582119e-02
2.673951462830070e-01 2.742837219881308e-01
2.559255295420564e-01 3.856485024632661e-01
-3.392221790142811e-01 -1.196628366563852e-01
2.020353936115638e-01 -1.297414656218352e-01
9.385156378891012e-02 -1.789751573577432e-01
1.245714647660162e-01 -1.869777894031182e-01
-5.688883609498097e-03 -3.586304684915171e-01
-1.797512569163712e-02 1.769427434804318e-01
3.372857779407824e-01 2.432304784640762e-01
-7.676270368767359e-02 2.057662759650420e-01
-7.058125479193461e-02 -2.175598225517330e-01
-8.769632850286926e-02 3.695044954731724e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 325
Component number: 0
Estimated condition number: 1.569107e+01
3.947654763591580e-01 -4.043791543794117e-02
-8.457390212947723e-01 3.699867669842635e-01
-2.950950781563123e-01 2.726968156164786e-01
5.996584439638611e-02 9.632215072204071e-01
-1.665729638975497e+00 -1.052950177929430e+00
-4.502502804515454e-01 1.284794555928117e+00
-1.121842754488512e-01 6.873890116946775e-01
-3.327029583939515e-01 -4.019227640548282e-01
-1.620629617328029e+00 -1.118255819451125e+00
2.529481793090182e-01 5.378258149995856e-01
-4.712922346896702e-01 -2.731911659511800e-01
6.590380817352705e-01 2.166877888897421e-02
-8.789502726862005e-01 8.832550870639576e-02
-8.126322519776055e-01 -5.124503582953480e-02
1.339022475805647e-01 5.543211275811294e-01
-8.000162676698123e-01 -1.104615221366474e+00
2.754778418325890e-01 1.263711218618118e-01
-8.246048659124960e-01 1.907531846663827e-01
4.508593061303898e-01 5.081404166062903e-01
-8.121386709297014e-01 7.365254003396678e-02
-8.320892782945444e-01 -2.737782310049417e-01
-2.099849012159483e-01 6.742355411613945e-01
5.259686924876846e-01 2.173305135737929e-01
-5.320528034995174e-02 4.591285858958612e-01
-2.011244825240428e-01 -9.774857819757869e-01
-2.331520063831133e-01 -4.536275508798766e-01
1.966903036469066e-01 -5.648319967038636e-01
-7.263931059382898e-01 2.999966071110268e-01
4.847059834426823e-01 -2.197354519549982e-01
-1.070230567969029e+00 -1.630107749482851e-01
-2.786021048690504e-02 3.415676026061510e-01
5.551522126374853e-01 2.947579558434649e-01
-2.660302444302640e-01 6.818143081306553e-02
-1.976465430532066e-01 4.155209707063370e-01
5.474004774980793e-01 1.103254126296860e-01
3.474550809368647e-01 6.347489098031575e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 326
Component number: 0
Estimated condition number: 7.255429e+01
0.258753599728823566097e0 -0.422175793766830656365e0
-0.104605445155650665009e0 0.255180867101319984545e0
0.148841152641466287223e0 0.337494551963572208864e0
0.223090583450245544397e0 -0.261259590252212348511e0
-0.311503581439692405608e-1 0.393708188328757601246e-1
0.411111217808651208041e0 0.235189905044176790391e0
-0.232312345416144689736e0 0.121252889573372347101e0
-0.278040299861364089893e0 -0.167990368280097792693e0
-0.410628982248799230959e0 0.392801212762896270977e-1
-0.131171093150927903584e0 -0.181832145879897336019e0
0.120294204652183262177e0 -0.373261183187203607673e0
0.325105790646621714064e0 -0.201799914487050439878e0
-0.108382986422221639454e0 0.116483831044621822735e0
-0.941479146888922628677e-1 0.513625447720589929580e0
0.184968451865949724860e0 -0.126156122104566101330e0
-0.125993073012991581766e0 0.159744114825379686907e0
0.925579544138827029601e-1 0.226790830164871531294e0
-0.311416891555262732589e0 -0.333732532002892663545e-1
-0.216579676785378184187e-1 -0.721097402814079330930e-1
-0.334820760916738452249e0 0.933644754389952908372e-2
-0.198410278053847751351e0 0.181656874297704790507e0
0.735628992109564866142e-1 -0.144696588968627324842e0
-0.750335937778891559701e-2 0.153425605739729587423e-1
0.159267652922734804202e-1 0.135838539917500778214e0
-0.211582946274698304508e-1 0.106733852424089875553e0
0.841758880069318837314e-1 0.288967739297973969979e0
-0.258784629602960525194e0 -0.180002055081151609873e0
-0.245682132462536041991e-2 0.895790435333008203762e-1
0.166660057487792641958e0 -0.218632134368899515631e0
-0.112854759672842562062e0 0.406821280237062009270e-1
0.929564551381850585367e-1 -0.134273090330559022416e0
0.104827934163383978399e0 -0.379326970967005627073e-1
-0.515744284977436918620e-1 0.178458893583831529865e0
-0.808613523322790572702e-1 0.115487476686583595683e0
-0.826328939675340923130e-1 0.422737670744384813120e-2
-0.310906695691860225639e-2 0.144453404408739220544e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 327
Component number: 0
Estimated condition number: 1.246196e+01
-6.447727965804758e-01 4.991870560059530e-01
2.321274606314553e+00 -2.257297707647286e+00
1.920383828289289e+00 -1.385515604540038e+00
-3.055539762558626e+00 3.917921811804588e-01
-7.258699406207405e-01 1.617496308941310e-01
-2.915583489019867e+00 -9.756516798569814e-03
-4.290116805002295e-01 -2.819273446285802e-01
7.832199490356930e-01 1.351549288344958e+00
1.883266102790489e-01 4.972091520892621e-02
-2.653844154829667e-01 7.792218394580952e-01
-4.940220941337473e-01 5.167215509114956e-01
-2.726283367784153e-02 1.765248066485869e-01
2.703744241558197e+00 -7.529361498915942e-01
2.078190881175727e+00 -1.244110036235655e+00
-2.455250524315102e+00 -4.478191989332576e-01
7.548393287424221e-01 -5.456734844810691e-01
4.427705453063202e-02 3.744158320342746e-01
1.326709456646482e-01 5.469950659867500e-02
4.925953304554425e-01 1.220215394494865e+00
-1.652088019644861e-01 6.798856545313525e-01
4.191673346787232e-01 -1.281324754701477e+00
1.935517502304390e-01 1.119361119508005e+00
-1.890871091139562e-01 -2.712619865455096e-03
-1.166864854794858e-01 -1.305332396692819e+00
-5.279148240305412e-01 -4.949285463302096e-01
4.342165030471941e-01 -1.880554194240725e+00
1.554155771006222e+00 1.158964103310324e+00
-3.666762968542074e-01 -2.343790698417661e-01
-4.209459166380128e-01 1.853292231735789e-01
5.339317923060970e-02 -1.176828063753401e-02
-2.623925160793117e-01 7.710123753954210e-01
-6.056561430485996e-01 9.415839484188652e-01
4.008920272012854e-01 -2.614834893614671e-01
2.214162837986146e-01 1.014594880295525e-01
6.245438504941905e-01 9.082979941800734e-02
2.548052002269700e-01 -1.826284949339772e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 328
Component number: 0
Estimated condition number: 2.083288e+01
-2.764845201703563e-01 -3.567374399832148e-01
5.564364052345294e-01 3.131148916777654e-02
5.789529237932383e-01 -8.918010267843665e-02
-3.666739388139286e-01 -2.513713308196918e-01
-2.173260972855039e-01 5.536604097227565e-01
2.729097903023917e-01 -1.816583500673164e-01
1.826455635107473e-01 -1.196910831815972e-01
7.507763202501777e-02 -2.186645611220731e-01
2.301702648536602e-02 -5.881779818344070e-02
-1.846141846728809e-01 3.343064812622026e-01
5.652079767184451e-02 -4.064262746991137e-02
-3.254324094079817e-02 -4.104959737264955e-01
4.086469288060972e-01 2.573603355345974e-01
6.699750893963776e-01 7.448543249431433e-02
-1.277361899137311e-01 -1.999213690296160e-01
-1.186682443473785e-01 2.839095364151619e-01
6.289458670769582e-02 4.092773379115484e-01
1.604879308306795e-01 2.140590689981970e-01
-4.278002276945787e-02 -1.960153056617850e-01
-1.041758514403287e-01 5.354495301941650e-02
2.091819440654046e-01 2.911907642854620e-02
1.568847684254775e-01 2.827859999724253e-02
-8.214619654871952e-02 3.078370221938322e-02
2.008418346646628e-02 5.068727714903709e-02
-1.448421825497282e-01 -3.105116390479597e-02
1.346447014788656e-01 -1.603862576221069e-01
-7.382026923496109e-03 1.558363151497205e-01
1.226210045470445e-02 1.327922488798604e-01
-9.278564945628966e-02 -6.719681356190223e-02
9.161635415984486e-02 1.978108203902928e-01
-1.445419646018399e-02 1.080744986817000e-02
-2.032510818210410e-02 -6.852372762238421e-02
-2.650939414968568e-01 -1.106415740846292e-01
3.326769206084080e-02 -1.033780355525341e-01
1.250181446556742e-01 2.955663889426123e-01
-1.540671895074514e-02 1.213798382982345e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 329
Component number: 0
Estimated condition number: 1.572815e+01
-0.118045552075597023992e-1 -0.181063667347677952969e0
0.153292512513892571448e0 -0.890742146025295807813e-1
0.202596801598741076424e0 0.110365335757116996095e0
-0.122597999918357717932e0 0.472345290646204301849e-1
-0.366180561492543184925e-1 -0.102823708346541706224e0
-0.263090480785798424581e0 0.124282463268292038937e0
-0.281508740023930988003e0 0.139784442881478648200e0
-0.169785652911395295916e0 -0.549818864359731523787e-1
-0.160332696355282404622e0 -0.226791919785306054933e0
-0.770486408650722316002e-1 0.894551718789867345461e-1
0.169454709935926325015e0 -0.189911311348996261029e0
0.106934292125123296357e0 -0.862147705799495531027e-1
0.198005379844121784074e0 -0.612881686331628752849e-3
-0.390303475091380532757e-2 0.119812246520855288146e0
-0.111879402734779504223e0 0.192734361077841558019e-1
0.654900043261161199867e-1 -0.217135208520321744412e-1
0.158207534009984515647e0 0.225386902311907249538e0
-0.242722222643248729842e0 -0.928175105689113679684e-1
-0.718652489321519131541e-1 0.118181587051185755922e0
-0.247573643465019642898e0 -0.438195144657348949400e-1
-0.744402073606085422581e-1 -0.127141263069772491042e0
-0.284031290990258931871e-1 0.201687275727099998606e-1
-0.841412882075783142855e-1 0.196501406179792409731e-1
-0.405428973672233873481e-1 -0.570484112415853985520e-1
-0.370487907277672506482e-1 -0.848989747552115044739e-1
0.908551423220995672356e-1 -0.928332296752909980316e-1
0.719895573773487021168e-1 0.305375675018814598253e-1
-0.985159289052398500847e-1 -0.643873593807558227515e-1
0.125632203371772152659e0 -0.356054560160807411715e-1
-0.956912001643400857240e-1 -0.139556560210693455146e0
-0.539638568407618098340e-1 0.497626450465826110398e-1
0.497772738678979124530e-1 0.148584493275804372837e0
-0.882431580663391180308e-1 0.213399019320683894402e-1
-0.795743189609778650632e-1 0.526274623533493326246e-1
0.482879947312755966065e-1 -0.196076461538671967786e-1
-0.201772218038281293562e-1 0.159135240369087599719e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 330
Component number: 0
Estimated condition number: 9.231157e+00
6.781114823003311e-02 -3.489250696780147e-01
-1.716227760575875e-01 2.102031486894788e-01
-2.830709787527316e-01 2.871236442764519e-01
3.153374427046983e-01 3.870665552811162e-01
2.126245908049743e-01 -3.021900652891284e-02
-9.698740004598981e-02 -2.907732652968275e-02
-6.121441203502620e-01 2.200915033003173e-01
-5.291075796018818e-01 -1.070379812609902e-01
-2.296709615551084e-01 2.007946621569999e-01
5.728498512465299e-02 -1.253091401328961e-01
2.592773026619347e-01 3.602479914204040e-02
6.658887000373045e-02 -2.044573796546124e-01
-1.310988160398339e-01 1.262105763421373e-01
-6.407825303201630e-01 1.327654183125201e-01
2.677764603090110e-02 2.470472529597290e-01
-6.285236341474362e-03 1.808389552356526e-01
3.001024588677392e-01 1.297748262618332e-01
-3.551831294228752e-01 -2.507231908727317e-01
-1.582232135625568e-01 -4.302205730060969e-02
-1.283485565062683e-01 1.415945255959803e-02
-1.928591512094183e-01 7.059842572007023e-02
-2.852141969036798e-02 -2.120003391246671e-01
-2.293824813062435e-02 -2.561146291361564e-01
1.264504253524916e-01 -8.480765332324125e-02
-2.494252901009308e-02 6.744263218016371e-03
2.635239389602174e-02 1.504785619221480e-01
-2.064627944922320e-01 -5.488205398473450e-02
1.290908395041060e-01 -1.168572636018336e-01
1.277045911995782e-01 -2.945090780674391e-02
1.719354231773471e-02 -1.939783209176448e-01
-9.975307585870455e-02 -1.155095956922086e-01
9.564587108325370e-02 1.557599652591615e-01
1.006927556238048e-01 1.118573722008965e-01
-4.757692466113310e-02 1.312856404273387e-01
1.071126366853953e-01 -4.188249968843810e-01
2.129300339849459e-02 5.731454803582868e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 331
Component number: 0
Estimated condition number: 3.194861e+01
-0.598561559410571302942762105834e-1 -0.487149290906547487595226857233e-1
0.313033023809851202684687517703e0 -0.560704098327833719285042852004e0
0.558281936007222500423607858696e0 -0.419707289705991285451406624631e0
-0.641094145886568945903452795855e0 0.148689583193865966860556515512e0
-0.448291399689467332790945466219e0 0.310502901808577612918692065734e0
-0.179381147550333959430864822538e0 0.489297687675067928553064343759e0
0.110858087868667304189640926126e0 -0.839046833025040865085771222920e-1
0.357317246994160504586556493960e0 -0.217554836337481558480518481842e0
-0.222598366781650267860976602552e0 -0.443710934068474955381743409890e0
-0.635225113892425857490936084172e-1 0.422752450793407586481147758790e0
0.660094730269097420333144880119e-2 -0.129470447250287792996750805725e0
0.168630738761282222087493670913e0 -0.156807854116231508638145031635e0
0.458566909067134654039107003212e0 -0.288894223925670165386535171796e0
0.615965882704849631184445216505e0 -0.295066218186071467195109155175e0
-0.379477256250871929067198668020e0 0.407265196618914872964379943049e-1
-0.145730483759695863960384097174e0 -0.152293534415590199576888019559e0
0.517516069103203848916210103686e-1 0.409595340662239594223395256862e0
0.556180483111324688628467024974e-1 0.137859522349807063300817980812e0
0.234315816578941227449114928066e0 0.541724766947961430870007089877e-1
-0.226958216789302272267415261583e0 0.531830495300979739221371657467e-1
-0.706119992322724063457815543338e-1 -0.286267274923178166253735598723e0
0.260158062363048833660972704396e0 0.251735278071586315580935814716e0
-0.215286206695695522468992264343e-1 0.213341163521541243354324382464e0
-0.229427566890949848782139529977e0 0.286554670391905630156756803256e-1
-0.235089605450805499176851694757e0 -0.123669287417243001921497481443e0
-0.111314641181642555117597089303e0 -0.416062015157176737675464605570e0
0.402168619488750054239025307409e0 -0.702362584576805983909122253832e-1
-0.236664488141094431997969306535e0 0.187070007315651865778216772412e0
0.361918961188303802987950881339e-1 -0.205268852086140127492836608656e-1
-0.114669249170358187163209764491e0 0.115757693197006339760970118704e0
0.119879709683002221034025310713e0 0.199724296818528574057654766315e0
0.770398753305703733545674439159e-1 0.145259879590171819415007079054e0
-0.322518467650573336296772960905e0 -0.103035658139906981792648378643e0
-0.369299620796676492296888937171e-1 -0.604384549472119905004008727269e-1
0.202400733543824724702560535992e0 0.325969707681142373249888839572e0
0.524175811848252626020046244873e-3 0.181376344276168123080450012248e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 332
Component number: 0
Estimated condition number: 3.536696e+01
-3.832397261749165e-02 -4.025419635300926e-01
1.626229214925886e-01 1.805493762099238e-01
1.913849970786458e-01 3.633892229493466e-01
3.124183882109837e-01 -1.237096258088013e-01
6.437616452763567e-02 1.321085092545154e-01
8.880613097196477e-02 1.385763799583018e-01
-1.986904703455920e-01 3.261212456706969e-01
-1.216092045793613e-01 6.096103676039251e-02
1.582653048932444e-01 1.741526836426536e-01
-2.047281365214058e-01 -1.010146266466823e-01
3.711664051072623e-01 -1.097263792725336e-01
7.116072832326832e-02 -2.543689262083598e-01
1.350757833405366e-01 1.711008993293378e-01
-8.109067405138386e-02 5.434076749482143e-01
1.161424930358403e-01 6.443908775703548e-02
1.768763456444347e-02 2.327367433092782e-01
7.680977225311691e-02 1.622105034429267e-01
-2.618527500109579e-01 4.659154323612386e-02
-6.200452237382142e-02 -1.026423212653388e-01
-5.971997969906373e-02 -3.271168772237212e-02
-1.152048187717147e-02 1.581010124171552e-01
3.166081611016035e-02 -1.304732344891803e-01
-2.563223358806694e-01 -1.262036466552755e-01
-8.318888332739810e-02 -1.160757902467863e-01
-5.370987762533325e-02 9.852362741730106e-02
1.040790823190931e-01 1.090482490261906e-01
-1.180583210698272e-01 6.050222509466422e-02
1.201468150431179e-02 -9.978419351913267e-02
6.706124115249634e-02 -6.989764832649487e-02
-7.080677317746599e-03 -4.528261177469987e-02
-4.977015275984790e-02 -3.326129854272190e-02
1.267113380546898e-01 4.220858412505164e-02
3.707006633041875e-03 -1.320281285079268e-01
5.759507865674549e-02 -2.109087797865238e-03
-2.570457180270008e-01 -1.492740587451967e-01
-1.035601742381574e-01 1.674487063140095e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 333
Component number: 0
Estimated condition number: 2.120496e+01
-0.303994440353787256919061310058e-1 -0.108676736171547366962810970244e0
0.845391905913168537662723568935e0 -0.646242017874299522588236965973e0
0.900780267566477117350719163532e0 -0.955483379155895105877386562241e-1
-0.652437060061739958430588260455e0 -0.253427698785708952076413283961e0
-0.214319972039756380424702029396e0 0.173830995913052394883078747698e0
-0.709068571151061824846187858572e0 0.372085888001709093373119624873e0
-0.197968451211566131071140587977e0 0.133222552485223460168659631604e0
0.259267939679199619932056265464e0 0.562655619055670502883295545228e0
0.656917075561119528419953017339e-1 0.182413890142372977379566822021e0
-0.269171711620857071654011344160e0 -0.152043904224985706030021620021e-1
0.136550863405830182755344990719e0 -0.119893136545895225600902083861e0
0.211758971599565859432589670397e0 -0.332688986296028832056798062790e-1
0.101146737224745780889538223953e1 -0.207925173327550238322892059935e0
0.705636627716263039924006548649e0 0.268924487272819000801752849930e0
-0.604686822941351590239785293337e0 -0.244024808404704020793803383186e0
0.228704077230824727294146127444e0 0.287347007306131627330984064129e-3
-0.440925520518041851256475080808e-1 0.206877378754572021761178297694e0
-0.192094684069374267361482277655e0 0.871254859741337743647876469853e-1
0.213759208028736380646878568523e0 0.348977651436405951055182601266e0
-0.186464607086589950729874422178e0 0.195971013114882236190229833478e0
0.412981870574016245983708272121e-1 -0.238935256760365428381791784939e0
0.175956566354896149241071282060e0 0.279859599639519994965890216292e0
-0.282445470873069903167131782226e0 -0.455631216881652899237837469586e-2
-0.179334631238411068860794509133e0 -0.477841000021034635299067565115e0
-0.252027864639915958068797217572e0 0.493618403652040224136818957267e-1
0.177501788192040713881337368111e0 -0.388639541496138090170439754234e0
0.405198131314655674647607219025e0 0.310379412579381966614269894978e0
-0.158550411447850255870537651158e0 -0.758107188984580512266065871749e-1
-0.251326337829720780082290628612e-1 -0.864608240009716143291357660486e-1
-0.590290557809953444802736976299e-1 0.585426041574626655191217321134e-1
0.200860416384573506839277416476e-1 0.225045607091597740125832381623e0
-0.844902829059551893411317970846e-1 0.267973360694154742540512041587e0
0.129865816437892166815418558397e0 -0.100436369902394702801231716849e0
0.101171545731144598981392030192e0 0.517179787224198526294558830800e-1
-0.166561060346345699907254062306e0 -0.269270043791126400927617655463e-1
-0.447277604052049769496682908847e-2 -0.733408981957614532054310766855e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 334
Component number: 0
Estimated condition number: 9.349767e+00
-1.069662864151183e-01 -1.184671996682103e-01
3.506930282303352e-01 -4.463424746245100e-01
5.190983221946048e-01 -2.765074094298689e-01
-5.555417050456690e-01 1.177760770572858e-01
-3.463705741038988e-01 1.823200107472926e-01
-2.787114994030417e-01 3.514581554041108e-01
-1.507497494776378e-03 3.837849922682483e-02
2.591682429743443e-01 -8.315205476825854e-02
-8.562285807360014e-02 -3.179074896812245e-01
-1.338997509094677e-01 3.478328673601162e-01
4.902703063176562e-02 -9.652838128562528e-02
1.281958474417468e-01 -1.705436494017936e-01
4.515571707269631e-01 -1.968345661076201e-01
5.137840259959492e-01 -1.602971903751050e-01
-3.725187011404403e-01 4.177528084451192e-02
-4.416643659991118e-02 -1.197934872543515e-01
6.699384843711043e-02 3.508803005440430e-01
-3.969075106043400e-02 1.131249886540793e-01
1.608435534896456e-01 8.691227893037887e-02
-1.863304415622607e-01 5.260270453332927e-02
-2.242416866745250e-02 -2.387306301078622e-01
1.586222906706076e-01 2.033369374914699e-01
-8.053952040241892e-02 1.304676011788721e-01
-1.915770520945126e-01 -6.225657920768145e-02
-1.662671016302954e-01 -1.256365082745840e-01
-3.249834324167644e-03 -3.827120029120083e-01
3.345100031713385e-01 3.651992607431941e-02
-1.987033609924398e-01 7.506749391015149e-02
2.051103522011026e-02 -1.398227017394157e-02
-9.244208868668524e-02 3.660612736095745e-02
2.946357408972027e-02 1.692465078324013e-01
5.918271836274291e-02 1.753123841388244e-01
-2.024655996454501e-01 -1.401123264972802e-01
-5.285268936065300e-03 -3.552254239441456e-02
1.204071397998868e-01 2.209427627883864e-01
-2.105875208311402e-02 1.459482402538479e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 335
Component number: 0
Estimated condition number: 6.263421e+01
-0.207477875993901592891e0 -0.259448292444381895791e0
0.775253939504297032127e0 -0.374129378734845568957e0
0.783081627815784019606e0 -0.282313610729322738557e0
-0.431506785055851403899e0 -0.972136538817817489862e-1
-0.375043987835126146972e0 0.977400872538539950687e0
0.911643664885453878960e-1 0.259195106777894096695e0
0.231127627612983341861e0 -0.117160654398780937410e0
0.376308454242590827057e0 0.590563786083391544920e-1
0.732579638063672454964e-1 0.302854769336116378206e0
-0.114534756420267468920e0 0.238092471111377633540e0
0.161261838761262243266e0 0.167024403237536328277e0
0.318208462229258590597e-1 -0.399687542933386466380e0
0.804523000214451021136e0 0.312673851636149974088e-1
0.807794857985871222431e0 0.513477577978580776055e-1
-0.348169572719593039807e0 -0.101409309739553207075e0
-0.207280079855089244514e0 0.342839244017737806633e0
-0.304989481366113852242e-1 0.369538249019597407938e0
0.233381936008780144738e0 0.316504384857478811716e0
0.253122640352329060173e0 -0.178727357273210365695e0
0.308004157632719587280e-1 0.221463952108947598513e0
0.127299707677589737069e0 -0.641279984901729647820e-2
0.457298480917157909299e0 0.172640524974487797650e0
-0.191264064099796599305e0 -0.701692100701230565395e-1
-0.117756955737830736289e0 -0.197047424015206223291e0
-0.440128312824069810110e0 0.112594143051198526295e0
-0.766738351477864569597e-1 -0.315718381652312374557e0
0.232334544738197343238e0 0.143823853442155996112e0
0.795580149118423104886e-2 0.209327520607056587258e0
-0.156509235801838221790e0 -0.606890830370220089575e-1
0.119052490385799427091e0 0.384820829146921346856e0
0.129684444070759328000e0 0.147076028918951550023e0
0.142655987741401783339e-1 0.988163325904754382016e-2
-0.178213036736005708924e0 -0.203374231588693994566e0
0.176813425139564522594e0 -0.124808507454201633785e0
0.273374173393631028063e-1 0.109151057756945421470e0
0.186117742580436754214e-1 -0.898852176442606808977e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 336
Component number: 0
Estimated condition number: 1.683742e+02
-8.280536510736330e-01 -3.676045822338893e-01
5.003787848380810e-01 2.926772752358055e-01
-2.686231081881669e-01 4.102692381828005e-01
5.547802474295993e-01 -1.346768028357738e-01
1.664020416566757e+00 2.246735457968654e-01
-1.556374740411263e-01 -1.458713674146711e+00
-5.378240492631392e-01 8.175168440505703e-02
-5.025816881662541e-01 -1.864839153450171e-01
1.585632538782396e+00 8.469552915293366e-02
-2.314765806203614e-01 9.497900079795646e-03
1.075887811298230e+00 1.585978127276375e-01
-9.021172929510397e-01 -2.925734667260317e-01
3.358387378737268e-01 4.107948666500589e-01
-3.226181168745637e-01 1.663180757848910e-01
2.485775907593990e-01 1.716726114096765e-01
8.447361802617855e-01 8.850123921837149e-01
3.401217177194004e-01 1.996889469225065e-01
1.579516420155087e-01 -4.677570980215505e-01
-1.033295506861314e+00 -4.572092150745766e-01
4.972779731237989e-01 -5.484284663727682e-01
7.160435964729254e-01 8.027238501971368e-02
-3.629445197381168e-01 -8.117460947056307e-01
-6.856218092742528e-01 -3.346714319309465e-01
7.234516293411231e-02 -3.182017212116061e-01
4.062247651017685e-01 3.469135128175278e-01
3.881412735164786e-01 2.971077272559070e-01
-2.953354727566699e-01 6.047226106062454e-01
4.902291729390534e-01 -7.106917137788655e-01
-1.026527119506087e-01 4.099506384178635e-01
7.637946864780261e-01 -6.064065943660217e-01
-4.893473733241421e-01 -2.619884388271446e-01
-1.788325625086869e-01 1.439321615898434e-02
-1.113046548677488e-01 -3.171768217379307e-01
-3.594108301218521e-02 -3.825956366645795e-01
-3.174497013839420e-01 -3.548065986113817e-01
-4.779972944652526e-01 -6.422234705700119e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 337
Component number: 0
Estimated condition number: 3.528064e+01
-1.528821209927544e-01 -4.762201964858717e-01
4.868215230306326e-01 6.088094511230306e-01
4.571681150869879e-01 4.945652024433709e-01
2.085352512182498e-01 -4.679003527725044e-01
-3.833105024492773e-01 3.297618105878418e-01
3.782085848793547e-01 -1.517301572190857e-01
1.450391076952882e-01 1.467265799643862e-01
-2.899960877574032e-01 -3.448171060095322e-02
-2.321557051232331e-01 1.215916990370117e-01
-1.526339349509905e-01 7.937570388915489e-02
1.044194271262074e-01 -1.234259865643328e-01
5.637606267140029e-02 -3.800343050314918e-01
1.708666224793552e-01 6.817926523578760e-01
2.401428508085829e-01 6.992127322938296e-01
2.561875588607569e-01 -2.915759185592345e-01
-2.403131071015652e-01 3.323083600674621e-01
5.716662676729295e-02 2.301686304460691e-01
-1.137171459168878e-01 2.636407261548914e-01
-1.063263590500206e-01 -1.263862727663770e-01
-2.273671403377348e-01 5.066950788870142e-02
1.087549539283959e-01 2.511101984421893e-01
9.862087561173924e-03 4.487442927079666e-02
-8.382070260830582e-02 -1.023163347646167e-01
1.706314222466730e-01 6.167816089185779e-02
-1.739438155831547e-01 -9.735171089148983e-02
2.192741902976856e-01 7.549099257047723e-02
-2.892057832214018e-01 1.550893351127944e-01
-2.122544057078747e-03 1.023851111473528e-01
1.808167514021062e-02 -1.957225563798004e-01
-1.078816998743881e-01 1.916975792735637e-01
-6.866742580472807e-02 -1.048183888549026e-02
6.628014860579480e-02 -1.658248908572120e-01
-1.544671278057441e-01 -2.533019807149218e-02
4.913806918101921e-02 2.998900910741732e-02
-3.844219641532447e-02 8.293541033462019e-02
6.871524688522522e-02 1.297105718789873e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 338
Component number: 0
Estimated condition number: 4.821271e+01
-5.245695285307066e-02 -9.851217280864967e-02
4.811274796815760e-01 -3.798568554042700e-02
2.904565403657304e-01 1.429397668686114e-01
9.331119962888389e-02 -1.276019249199636e-01
7.451899011177440e-02 5.408635228279326e-01
-4.021070389231425e-02 -2.639753760125478e-02
-1.281349675777746e-01 -1.752440719703360e-01
-2.774620418321103e-01 -8.175845970134737e-02
-2.472360364586740e-01 4.815069439128192e-02
1.680471116680286e-01 -1.699901652108690e-02
3.500407857129011e-01 -6.100223664266156e-02
-4.261089855770149e-02 -9.834126417966101e-02
4.965577538972153e-01 2.146873655618781e-01
4.230830598923340e-02 2.034019042357699e-01
4.162406899784821e-02 -1.541681451284130e-01
-5.331285910088050e-02 3.896100641631255e-01
1.500326118005503e-01 2.286477434022275e-01
4.554498377607011e-02 -1.020579418773948e-01
-1.391196450203774e-01 -4.763192773717499e-02
-1.734923552411748e-01 -2.759079196296307e-02
8.675857111096554e-03 -4.841328270188305e-02
1.999769205020544e-01 -1.267618891486694e-02
-1.262245664840468e-01 -9.779655214812213e-02
1.007971933933744e-01 -9.604585091304030e-02
-3.101307473353185e-01 1.025604345465344e-01
-6.534395935549331e-02 3.275020304848965e-02
-4.262330228143756e-03 4.571524993258638e-02
7.540236083140767e-02 6.267055246605301e-02
8.593194091928517e-02 -3.429243180426170e-02
6.555581715036608e-02 8.109641383612409e-02
6.514857554410708e-02 6.350731259761618e-02
-2.325039486101139e-02 -2.745244189480649e-02
-2.247516505957581e-01 1.569650360147278e-01
-6.368038554019968e-02 -2.479338977195541e-02
9.922159620818924e-02 -1.521992073628421e-01
5.575691214320420e-02 3.489456062528393e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 339
Component number: 0
Estimated condition number: 4.130551e+01
-4.801886280567719e-02 -9.392601366010157e-03
-2.960840675892298e-01 -2.696191756481242e-01
-2.828947838365436e-01 -1.233435300085921e-01
4.945631576789067e-01 6.590068219235731e-01
1.131354629642270e-01 5.174191110548585e-01
1.212556270792020e-01 5.884803174808262e-01
-5.399412239462465e-02 7.637085160507202e-02
1.084955841156271e-01 -5.513372383140522e-01
8.521237862125272e-02 -3.665798510936217e-01
2.632474140713787e-01 2.105323521430209e-01
6.453035419085902e-01 7.517980167665922e-02
-1.109307050092346e-01 -1.465018264378907e-01
-5.460839252244308e-02 -2.638891415682304e-01
-4.618443763041275e-01 -2.302289544835330e-01
2.302498834702260e-01 6.356034563557167e-01
-2.333857002954119e-01 1.379516051557880e-01
1.983393121263798e-01 2.641582561157497e-01
6.298844508121526e-02 -9.658445349614567e-02
2.074743557261383e-02 -3.374817901643435e-01
8.700666106346880e-02 -2.435163679076901e-01
-2.122221358910575e-01 -9.494136590774943e-02
3.100282844512633e-01 -1.416244188743659e-01
-1.978464549246870e-01 -9.996482085244479e-03
-3.019935024514985e-01 1.029531724009845e-01
-2.643174908986166e-01 1.010026470705832e-01
-5.030418121282070e-01 -2.031713833873655e-02
2.022007263083893e-01 -3.605556677506937e-01
-4.702414541186835e-02 6.333960751704172e-02
1.784410271357774e-01 1.744190608528539e-01
3.868715029023789e-02 -7.684839401427146e-02
1.401448825149450e-01 1.066608583257831e-01
3.175926892061507e-01 7.015037222354749e-02
-4.614317279733836e-01 -1.797183294966536e-01
-6.061401860448916e-02 -1.989904217483253e-01
2.446068474507769e-02 -1.639244294729946e-01
-1.460771391919277e-01 8.807610893203315e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 340
Component number: 0
Estimated condition number: 2.487194e+01
4.454377111472754e-02 -2.470280690406988e-01
7.676148188905028e-02 -9.857475382747821e-02
1.529226762214360e-01 2.561948862693389e-02
-2.148004384634110e-02 7.637627058667061e-02
3.233654495125572e-02 2.280777039487816e-01
5.441992847481597e-02 1.775552483661876e-01
-2.312158916373087e-01 2.627048524351758e-02
-1.151067467933120e-01 -1.757002297930390e-01
-1.693056821750529e-01 -3.747024341623939e-02
-2.925432818930666e-02 3.163002162396663e-02
2.126086136219746e-01 -1.250504778029509e-01
1.183036894516724e-01 -1.870722188772996e-01
1.594851363388988e-01 -4.180802673945710e-02
-2.210120443012116e-03 8.176236828146979e-02
-5.846266275678726e-02 5.626510473882293e-02
-4.908587646241754e-02 1.478854146398524e-01
1.452486716047194e-01 2.674530639295378e-01
-1.249588748494502e-01 -7.297437010743023e-02
-1.644198499442031e-02 -7.040199361449603e-02
-1.676140940823174e-01 -2.273046678332030e-03
-1.030681938520926e-01 -1.944534387149439e-02
1.410094496831137e-01 -7.856786261870968e-02
-7.002380053845011e-02 -2.054062566091445e-02
-4.574194238261897e-02 -4.120977932514248e-03
-1.104062472528701e-01 6.441851425894504e-02
-2.712244475333622e-02 1.899786126574667e-02
-1.662148208635417e-04 -7.965096481607911e-02
5.775900224071019e-03 3.728315718956508e-02
8.901586067059165e-02 -5.261014851797911e-02
8.675506838944977e-03 -7.791962255639454e-03
4.913914378137198e-02 -1.878994443348542e-02
7.001680674642836e-02 7.442137726338992e-02
-1.205112501853016e-01 4.606479627020841e-02
-4.992635740863609e-02 1.270593212215373e-02
5.270447084203976e-02 -4.569125187293011e-02
-2.484498894889838e-02 9.167431593208293e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 341
Component number: 0
Estimated condition number: 2.406185e+01
-0.125831994977226730963e0 -0.334611468590945775666e0
-0.598968735998162459596e-1 -0.107725445742793650090e0
0.787038599566984325198e-1 0.626578428170075798869e-1
0.266974540523383775702e0 0.598252526889926934182e-3
0.383008344163600820043e0 0.236049902263537307053e0
0.279318174942070332972e0 0.184775677455050262163e0
-0.905764681289868398931e-1 0.220731977085994545890e0
0.184251319083687706727e0 -0.281902229901864874386e0
0.559271105624646774391e0 -0.155175347777972792620e0
-0.250532438276542239832e0 0.611906818483701556934e-1
0.550734929005751378873e0 -0.167181100632404116288e0
-0.547726116451036774865e-1 -0.270695291006485134631e0
0.399793372587185038559e-1 -0.166522948427846411966e0
0.349202909126083426108e-1 0.209907294756606839793e0
0.139784794601169059250e0 0.275398757173265713622e0
0.112335774229169147954e0 0.227320807381691371911e0
0.683976331745230602815e-1 0.291008281754588083015e0
-0.612811358176121225643e-1 -0.873888440805260429796e-2
-0.110600623811966938955e0 -0.317224587798569275494e0
0.959635004118632095257e-1 -0.226138293024177698933e0
0.572521957276811707668e-1 0.790216566396348001449e-1
0.994065589031547592862e-1 -0.305750027358577711672e0
-0.351413652603123043524e0 0.411375973862685618922e-1
-0.316190163806005942321e0 0.200780580896972148486e-1
0.742872530792022306889e-1 0.227542723820383024937e0
-0.311637404640347584732e-1 0.114842868873928339827e0
0.112227972735860705456e-1 -0.700406812540634989166e-1
0.983285675111363193972e-2 -0.119403767164053146294e0
0.597246992167094982364e-1 0.728748694943211448318e-1
0.153139536252668157840e0 -0.127454374662249596712e0
0.821125816567201468499e-2 -0.693892607853970824359e-1
0.170368023676804045382e0 0.352453808749872071316e-1
-0.216714660205725968896e0 -0.276934278568880103968e0
0.448884161984279971820e-2 -0.194350381036531017392e0
-0.310965837556208743469e0 0.563596778065832317531e-1
-0.298448035941562579666e0 0.596471704660128175282e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 342
Component number: 0
Estimated condition number: 1.296938e+01
-1.215772651810977e-02 -1.211006497319027e-01
2.966014873356286e-02 -3.497405871120038e-02
1.519402455436903e-01 4.394136295313195e-02
-1.842463687532253e-01 -1.691997632178084e-02
-3.202155908919748e-02 -1.662199106355950e-01
-8.466851744607001e-02 3.277879491621440e-02
-1.700563956615455e-01 -2.164347687572577e-02
-2.104032234363406e-01 -3.534613531749516e-01
-3.102832855376525e-01 -5.897737644623238e-01
-2.090976153634663e-02 2.287382982421292e-01
1.001651750272979e-01 -3.438439757472952e-01
9.174265159171885e-02 -5.243260942770557e-02
3.927773301845084e-02 6.496279430117686e-03
5.308354154312697e-02 -2.851639267249802e-02
1.232572869776946e-03 -4.326027604500157e-02
2.238167877848804e-02 -7.662168703840891e-02
1.889868891977620e-01 3.134410155380075e-01
-1.497517929390814e-01 -1.337876138755005e-01
-1.655955777597468e-01 7.643661245444199e-02
-3.581655491896373e-01 -1.553572430592030e-01
-6.726847375655995e-02 -1.841146250846954e-01
-7.092054671012818e-02 -2.162877771280863e-03
1.900002495657387e-02 1.761108697467097e-01
-1.878937046267653e-02 1.662249458629599e-01
3.489164250401996e-02 -1.477270816932042e-01
7.242522532187869e-02 -5.380194043833782e-02
4.382737757330725e-02 -7.216405086688026e-02
-1.402483578600900e-01 1.106907170597841e-02
1.808659846596904e-01 -3.018853806438862e-02
-1.221908288314009e-01 -1.591606255618569e-01
-2.636069220848140e-02 2.522910126624082e-02
4.189048094542663e-02 7.084564877144156e-02
-2.934653650357598e-01 1.118795936961867e-01
-1.998462814204020e-01 1.858703223413764e-02
1.849105300035342e-01 1.999383037165090e-01
-2.355702427288475e-02 3.092458684868354e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 343
Component number: 0
Estimated condition number: 3.021621e+01
1.472072509075011e-01 -6.699358457011989e-01
-6.582263270523685e-01 2.375111222893594e-01
-2.082306644977133e-01 5.187806534488124e-01
4.220303259179766e-01 3.500684095328082e-01
-5.447401846656869e-02 -9.438453474999865e-01
-1.735240658188924e-01 6.478412098766509e-01
-5.915335771433312e-01 1.132725681699269e+00
3.407613415981886e-02 2.190449384103832e-01
4.247736532393006e-01 3.869072135490043e-02
-6.305243661652240e-01 -1.506068720838376e-01
2.501893343722847e-01 -2.231891272606812e-01
3.795969501769424e-01 -2.936936472213496e-01
-5.828286456396726e-01 -2.097776277562404e-01
-5.850547754725174e-01 6.595022709564778e-01
1.946170816765491e-02 6.094518047608219e-01
1.500624672526152e-01 -3.979164637553844e-01
8.220477616234381e-02 3.546908623245670e-02
-9.245440114566296e-01 7.434184237846542e-02
1.352419531966240e-01 7.442492176233277e-02
-5.158703759955542e-02 -3.608500173215846e-02
-2.890596533180410e-01 2.122624680850858e-01
-3.092455763809482e-01 -1.909800327645443e-01
-2.808824155273754e-01 -9.258885806707834e-02
-3.942014310656841e-01 -1.295594145852673e-01
3.838941786134190e-01 -9.961309437992363e-02
2.709076753645652e-01 6.115305249073347e-02
-9.883844056478416e-02 -6.618965438894552e-02
-2.257070485588399e-01 -3.728536063536202e-01
1.633347141868944e-01 -8.388968347030361e-02
-2.891032773535061e-01 -4.372059951373510e-01
-2.347392501570686e-01 -1.078226567047299e-01
3.912793621347345e-01 3.635837377770938e-01
3.944435055584977e-01 -4.539806399181596e-01
1.258475057976124e-01 1.579397734907252e-01
-5.650455798120227e-01 -2.127871569058227e-01
-2.763771316733318e-01 1.038775898217777e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 344
Component number: 0
Estimated condition number: 4.100904e+01
-0.167785536695425431097e0 -0.192694940542108429350e0
0.161796144636232511082e0 -0.424597111247666140403e0
0.286306169713930074624e0 -0.371820444740966301586e0
-0.376231469882894440591e0 0.448823907260182214965e0
-0.293506591302367265506e0 0.412140345967888246394e0
-0.110026359095274188491e0 0.396855931082798376274e0
-0.708571250259556430091e-2 0.836778664695207591634e-1
0.321707800733972554047e0 -0.223445055403268369633e0
0.699979852391112645544e-1 -0.167579690238355144278e0
-0.796596251035898573803e-1 0.398806630688960921338e0
0.147185633742642810705e0 0.128619876948297980025e0
0.403997091846567421950e-1 -0.320068345215672872794e0
0.291785136637413574300e0 -0.238054203789449117152e0
0.314345520646938423557e0 -0.325886084903710504133e0
-0.333259839433714643420e0 0.323102350498880425302e0
-0.158253690856957779357e0 -0.293483412088554899670e-1
0.111731302947380606303e0 0.363899282355865329576e0
0.343593613902033631886e-1 0.138746646654654284280e0
0.204700513344457169952e0 -0.125666493122990785433e0
0.537841013190776819966e-2 0.670204544131890036720e-1
-0.484304156290346295480e-1 -0.153223491591641016796e0
0.257315861342680443483e0 0.997330371647305518001e-1
-0.945653370177717831195e-1 0.200017857318552739730e-1
-0.232172129570560122785e0 -0.465407868608820594777e-1
-0.204926541501668648377e0 -0.756483960389818083951e-1
-0.149348768730681093041e0 -0.369733318713621048578e0
0.305014778310238821686e0 -0.467862544928380176017e-1
-0.109392380289894094901e0 0.925352109684290386938e-1
-0.315441227734623321363e-1 0.549895688538929345287e-1
0.935419876382851050082e-2 0.625763448628936480816e-1
0.345490874569065971343e-1 0.127778486567775130921e0
0.148599735570257219654e0 0.179113326415623496589e0
-0.211329315625432026537e0 -0.262316407549228020269e0
0.631623719374800870270e-1 -0.971906656162623063745e-1
0.145184228642514257912e0 0.103947154760292871298e0
-0.563258301030023064685e-1 0.791712770689497287099e-1
Multiplicity: 1
Deflations needed: 0

----------DIMENSION 30----------

----------DIMENSION 29----------

NONSINGULAR SOLUTIONS
---------------
Path number: 0
Component number: 0
Estimated condition number: 3.878572e+01
-2.990484989958965e-01 -4.071664548108206e-01
5.857325455770514e-02 -4.714040156527112e-02
1.850814543310020e-01 -1.255008922844807e-02
-2.777685712108948e-01 1.760675107950153e-01
1.541077307269720e-01 8.877821758316408e-02
5.857033517722940e-02 -2.245403277989554e-01
-1.535089108429035e-01 1.568563230190301e-01
1.262298819817724e-01 -9.467863356901013e-02
4.196032780600698e-01 -3.833177151857643e-02
-3.303284440747282e-01 1.489489284381878e-01
2.185529598565263e-01 6.438527684054904e-02
-1.177594613199677e-01 -3.931911704407948e-01
2.937869438757466e-02 -3.675718429520310e-02
2.247892197819107e-01 3.170057283533867e-04
-2.901917357049529e-01 1.698841488276884e-01
1.364813468269018e-01 1.332658102943331e-01
1.178046834837313e-01 2.758874464048006e-01
-3.872143445599150e-02 8.672847766348003e-03
-8.896950113855612e-02 -1.489769840961892e-01
9.292159513162797e-02 -7.239807837397569e-02
1.764226563763853e-01 1.248574430729480e-02
8.894566928367705e-03 -1.406258294232564e-01
-1.506666475695703e-01 -7.615851627829712e-02
-9.129344070111267e-02 -6.234068713263486e-02
1.140968849800009e-01 -1.202961228411459e-02
1.968064827238872e-01 -1.045496651527704e-01
-1.348771457541364e-02 1.068883853369936e-01
5.793095661111058e-02 -1.366472705772533e-01
-7.899540947275813e-02 5.667248693575167e-02
1.374190272892723e-01 -1.033741404847056e-01
-1.421866519418883e-01 -8.706394843604982e-02
1.683964969170219e-02 1.104456459641809e-01
-5.535924198359705e-03 -2.982021710942888e-01
2.602437712162641e-02 -9.658593980771171e-02
-5.723261242903906e-02 9.949759560487054e-02
-1.758293104169461e-01 7.640150643735730e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 1
Component number: 0
Estimated condition number: 9.989806e+01
0.622450296328090562995992661934e0 -0.128569828475328845289314874267e1
-0.106096662388348898321302750351e1 0.350741859755842190080519007521e0
-0.846607705025999722637514229721e0 -0.114729523391441557155063001715e1
-0.755367831796283114367963262598e0 0.524025142322805416995442540939e0
-0.103339824182776067522887394662e1 -0.564887555269383873665186051405e-1
0.158142360201160278410177861680e1 0.814729280195014276916577454057e0
-0.526275915329475686888061597902e0 0.163907814853541302014250739175e1
-0.624677001154795976175343548427e0 -0.384741630751872598478520188684e0
0.889919479345319517752857692279e-1 -0.216253030062928159251228221259e0
0.185599407396650957787340924820e0 0.141948833907046842761838904161e1
-0.925271693980726772871782981038e0 0.138062246051791959192931573856e0
0.131051048788403389273594993517e1 -0.104654060148324860440408792988e1
-0.119628842634264986164222376764e1 -0.316967314640628226759471643774e0
-0.238215894424651643404104828517e0 -0.121731401286140828920933779959e1
0.293880090194608326871522938996e-1 0.171577444763046508332928706573e0
-0.875817477312634515847002376114e0 -0.482140399797490702585682147747e0
0.118363720765499977833215885352e1 0.778852863237118982547177173086e0
-0.765291596133596797084563917486e0 0.102956220018800679890142256080e1
0.101048069862355242334040124904e0 -0.558617931397685548852097426200e0
0.267062323617577778782282664164e0 0.825786345787788574778292697350e0
-0.466638563817467807658439778697e0 0.979786193570592332801402913298e0
-0.246373831045610323085040860541e0 -0.159323639554545669703304509133e0
0.441351173903317164358793719300e0 0.418633988036449258699050476034e0
-0.313990239065524090609803167132e0 0.665572698336996701227001517612e0
0.472855116063136814156249508552e0 -0.372813305240377307307771167421e0
0.101431446953977255799526957051e0 -0.277036698515495171883089746174e0
0.189947589130770043226634783066e0 -0.331471251699137999180029612694e0
-0.121120821704651235532228212287e0 0.458570197265948420601767922566e0
-0.180279465764450735321950724692e0 -0.426618024322467631173379485034e0
-0.210020279449260330122744731388e0 -0.124910745080328568371827947878e0
-0.225848847476032483259708212990e0 -0.305054859028807962492904968275e0
0.102002679067136851034785326316e1 -0.849111263049331267789871974836e-1
0.311716338544853535375333516262e0 -0.199729870674758155481065958870e0
0.508543312412639793761640457203e0 -0.222462607551896950099608918389e0
0.289512344794108889267060790791e0 0.456371747900107580716724102882e-1
-0.896846431736786016972662144149e-1 0.491636431999235282523251144868e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 2
Component number: 0
Estimated condition number: 9.858965e+01
0.190486598177487755438024184973e0 -0.199073591202460800600118616143e0
0.251802760016999694865891149218e-1 -0.525824847364120045026501572081e-1
0.645924313482180926504099398488e-1 0.191246298014808243901721445370e0
0.236086533520273176779928261511e-1 -0.358733458114718007926512739331e-2
0.354958961145080309000500983435e-2 0.128716672903740732400037175105e0
0.351541579689978337925743309661e-1 0.220716326959633561185093612217e0
-0.264533111072872030625796953639e0 0.952096904031894433670823632953e-1
-0.285820245343891964827708403015e0 0.515935632859973829814714621992e-1
-0.385426424740976644312165683891e0 -0.441810791664436072918196456599e-1
0.147359551000677918004048709671e0 -0.161045125415547327652095900737e0
0.213328743316414257436940517674e0 -0.172429293356687067487494076519e0
0.217197795831493341221960803338e0 -0.904245792758018394329354225308e-1
0.118687259221842523346215332521e0 -0.245932920816217364115837351479e-1
-0.217162070284525064732310641363e0 0.232524452127369845120018301373e0
-0.465765714064964425049003478202e-1 -0.104314822663756910824193615045e0
-0.631411696396556129691881157241e-1 0.140618500793905475934808483181e0
0.214865196672032195082714087842e0 0.132004175273068402162547531717e0
-0.196939162733528356811540022403e0 -0.104390642056629620901563241908e0
-0.445199502847344809602407984927e-1 0.903188506854135773608715247816e-1
-0.214107162623961378913933319161e0 -0.536585429045318972798248827058e-2
-0.158579122110634763366827845759e0 0.173128524895602972324347373365e-1
0.116209238075544971350857649887e0 0.445377951152964969151551863946e-2
-0.386831208196667873684758383352e-2 -0.259354029486144559415515291467e-1
0.281197246973982331527151314578e-1 -0.213714491352996593856715238196e-1
-0.155910422743286052272022927395e0 0.537250787070023572506998705150e-1
-0.307605697956613344846079377949e-1 0.101296146374021440249260134318e0
-0.498837655861576451394453225876e-3 -0.149748689248620956776656273712e0
0.314597659697115158644806548963e-2 0.517761586693476343344621298873e-1
0.150442775704046628951979702969e0 -0.112814400271780955479066416044e0
-0.104922964389005837012811870720e0 -0.244756281888970310008521145255e-1
0.791923780504881680479498450471e-1 0.796785705362028478874374919454e-2
0.689358700477536368078347380261e-1 0.116892252081290142371782056812e-1
-0.275416929636191376534923470834e-1 0.174687038188160123708146141036e0
-0.981640065808004222319219076331e-1 0.453800002364451760092593275084e-1
-0.666190304918095878241489452322e-2 -0.171857503322862931864426532891e0
0.399063956814013972590302410925e-1 0.991749227202071007040534509464e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 3
Component number: 0
Estimated condition number: 9.863575e+01
4.560671338015129e-01 -4.398550673972413e-01
-1.829498784389332e-01 3.016479495515638e-01
-3.419548670667033e-02 -1.099864022703745e-01
-5.352081079560904e-01 5.691525730658585e-01
-2.802868764201001e-01 8.875355535637904e-02
9.205540910643739e-03 -1.645434235755869e-01
-3.720377554269461e-01 2.701952397622055e-01
2.005137519731731e-01 1.769181435809703e-01
-3.434731926493114e-01 -1.409137570866084e-01
-1.069943886004776e-01 -5.686730926075741e-02
9.243410218886176e-02 -2.957395508612899e-02
5.802027679983524e-01 -2.080294586265446e-01
-2.983264938224776e-01 2.497689060291169e-01
-1.341008568392579e-01 -2.177910138986168e-01
-6.627773882911558e-01 1.800738261155733e-01
-1.435662223352974e-01 -3.117937230001556e-02
3.103659672423165e-01 9.308686199223278e-02
-2.781723776169270e-01 -6.604446523319675e-02
1.687732312353352e-01 1.360065821880939e-01
-1.324546097295025e-01 -7.891771465437555e-02
1.142089706960451e-03 6.045844218454280e-02
2.466601085919019e-01 -4.551429283571516e-03
1.476993578386919e-01 -1.235835957154769e-01
1.899718298117885e-02 -8.436252345104663e-02
-3.436709632324967e-02 -7.701677589663455e-02
1.762174720671585e-01 -1.598710805343607e-01
-1.977058027735234e-02 -2.130069457010630e-01
5.947490069320734e-02 1.691383619187491e-02
-9.960730465114309e-03 -1.160362779832479e-01
-6.649865968141361e-02 2.341155332641206e-02
-5.351986318353562e-02 -8.397301999393963e-02
-2.453906876340142e-02 3.371864379157277e-02
1.393660019354659e-01 -1.690377896021971e-01
-1.182490445678011e-01 -7.845353698563356e-03
4.562561024764403e-02 4.048805708083017e-02
1.954364998245436e-02 2.045037211099485e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 4
Component number: 0
Estimated condition number: 1.897903e+02
-0.103446307923519641231e0 -0.289243973571911976357e0
0.342948944422628482535e0 -0.320196614211880016670e-1
0.204921277103249534275e0 0.356178712419058707863e0
0.327198694358705375050e0 -0.477936210818308948155e-1
0.152780555431791294441e0 0.386186511441925896514e0
-0.481203362605821683489e-1 0.140291867522695661456e0
-0.107715317083733413981e0 0.354779469133564096398e-1
-0.134031594796001758140e0 -0.107277623183852229261e-1
-0.951099959580442678113e-1 0.217821360073735705164e0
0.323618498458226332158e-2 -0.206208456966217972009e0
0.407033144482090315498e0 -0.604092035082651327818e-1
-0.535489416695712798231e-1 -0.253024276890886537560e0
0.407917371906992260713e0 0.119720963907755378684e0
-0.129518829497801783956e0 0.487737514781221393877e0
0.829700306011927208100e-1 0.407282677565081980326e-1
-0.315074378334047379198e-2 0.356223679087745387096e0
0.333462825402160980733e-1 0.105291614266792564224e0
-0.709070407101682644352e-1 -0.571046470023348081824e-1
-0.460400343552427182191e-1 -0.757679268519514047028e-1
-0.116302012157277746962e0 -0.357470803633398253487e-1
-0.202894851041970853593e-1 0.644840951991538089463e-2
0.155721655772643913736e0 -0.851424218786386830082e-1
-0.205881403169902015026e0 -0.166524048512150018068e0
-0.793793988285905599358e-2 -0.137470317733052222733e0
-0.228557499288298256117e0 0.145998578009465332072e0
-0.632398609834587042448e-1 0.102574826686729824649e0
-0.814909823417047785626e-1 0.464026891134611965234e-2
0.596434252350564391076e-1 -0.327581515778040375374e-1
0.825352748532187438982e-1 -0.273369325040966291736e-1
0.312981292826178076519e-1 0.328351463960053102206e-1
0.527168124660808207163e-1 0.328003663427170441353e-1
0.162877612910596353702e-1 0.349545809283467961593e-1
-0.105699883127879873362e0 0.192575990202319681043e-1
-0.307497706470290694373e-1 0.227072115581380557038e-1
-0.107360619006200334939e0 -0.206936635802730339826e0
0.364288487177941131724e-3 -0.371437777228647766124e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 5
Component number: 0
Estimated condition number: 3.939419e+02
1.202462167246738e+00 -1.017921069211232e+00
-2.675261800074776e+00 -2.595706724810659e-01
-1.561813047988208e+00 4.816559234503285e-01
1.223646474279027e+00 1.503994068968704e+00
1.007516862531404e+00 -2.235452065666931e-01
1.366577788093063e+00 1.668094326675791e+00
1.062740204828385e-01 1.179666841043836e+00
1.872995815418593e+00 -1.319473444189638e-01
6.234494100258665e-01 -5.130400908326623e-01
-3.313443867859506e-01 -1.550056986484763e+00
1.349894968532333e+00 -5.921964234833879e-01
9.712473185502669e-01 -5.997474880305219e-01
-1.923218184586553e+00 -1.440450266752049e+00
-1.850704384149940e+00 6.669730188659527e-01
-1.276677528257394e-01 1.738912221458301e+00
-8.476757482769678e-02 -1.807325087272865e-01
-1.393885757404721e-01 -6.566072094196845e-01
-4.404349467427771e-01 -2.050433064794777e-01
7.734412944696125e-01 -4.583996642556666e-01
5.132699945549470e-01 -1.037423272318234e+00
-4.535277978630576e-01 4.345988473067522e-01
7.441940731868466e-01 -8.707812224316114e-01
-2.634616995618230e-01 1.176946723215503e-01
-1.320342064497400e+00 3.753317729724047e-01
4.528426523536367e-01 9.076515008774417e-01
-7.586672399088060e-01 8.851696967260132e-01
-1.053836869320243e-01 -1.892994727730593e+00
2.816013441500530e-03 -1.908858794397882e-01
3.354701621792134e-01 9.718641553693881e-02
-1.639107615922891e-01 -2.779930620997369e-01
6.039618910759509e-01 -3.806490809733602e-01
5.217388902376294e-01 -1.214445505890533e-01
1.228868045355128e-01 -9.358288443658049e-01
-4.348346949775148e-01 -3.996787817759182e-01
-1.647946691547789e+00 5.821413370245759e-02
-7.622645820193530e-01 3.109734118920701e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 6
Component number: 0
Estimated condition number: 2.740303e+02
6.755428963561627e-02 -4.478730874395229e-01
-1.023145122279604e+00 -2.493960304882007e-01
-9.204870197509525e-01 -2.574999642848049e-01
2.929396539077671e-01 9.579684401410569e-01
1.347647514824426e+00 3.357178758287845e-01
5.901504435285394e-01 -3.671482384552081e-01
-9.036867165778910e-01 -4.984362378689041e-01
-3.838225153979482e-01 -1.076141628837998e+00
-3.552885109003547e-02 2.313533158275821e-01
5.690507289492354e-02 -2.803056781844959e-01
3.915041144616309e-01 5.954458186646092e-02
-2.036999511684672e-01 -4.269981716161777e-01
-6.263588704277454e-01 -5.976389599253079e-01
-8.808849045382935e-01 -6.879970380122618e-01
-6.741247830203134e-02 6.991991851933306e-01
1.689339180194448e-01 4.963519958149138e-01
3.391525303074169e-01 3.587618806287027e-01
6.868123607517945e-02 -8.102158807660065e-01
-3.038453079088607e-01 -6.230940623555974e-01
7.186528620507010e-02 -1.843088824986793e-01
-2.479266162721475e-01 7.827189451400929e-04
2.369538398206567e-01 -9.129862359147995e-01
1.361298220761220e-01 -2.330599240892816e-01
7.407891930095124e-02 2.537312221012828e-01
2.791311512456163e-01 4.856477467227254e-01
-2.599177023727135e-01 5.861228077017084e-01
-4.611732742280228e-01 -5.191499916658514e-01
5.424633385644423e-01 -8.413534131912279e-02
8.638698022132636e-02 1.768565167284571e-01
5.900576789317323e-01 -2.772583641086713e-01
1.119298140600393e-01 -5.557233350780934e-01
-5.847919772586867e-02 1.834541463314042e-01
-6.509187751726549e-02 3.016031814816394e-01
-2.849349920972045e-01 2.723941743635007e-02
4.014105942643580e-01 -3.070285191553673e-01
-1.854589488206538e-01 1.310603391436377e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 7
Component number: 0
Estimated condition number: 7.529462e+01
-2.528060629133586e-01 -2.766020182841230e-01
4.525486673121751e-01 -3.473962333954861e-01
4.860760473471642e-01 -2.215987898864426e-02
-5.199101062640352e-01 -2.388378965942685e-02
-1.854125573623283e-01 4.402378904801081e-01
-4.784322645592096e-03 5.433581692076939e-02
2.696749716563796e-01 3.969205593306760e-02
3.324935381608088e-01 2.264921421135228e-01
7.666441651215253e-02 -8.244200067592446e-02
-4.707343823804545e-02 2.930373661483789e-02
1.636022272249994e-01 6.041596264887059e-02
-2.247460133055888e-02 -3.831157861744725e-01
4.818875912637407e-01 -9.223148821575332e-02
4.738391452583443e-01 1.376124041325993e-01
-4.441050702209252e-01 -1.400953521467219e-01
-1.804078450391636e-02 1.680008922529476e-01
4.540977358863305e-02 1.344053700795966e-01
1.811431021159311e-01 2.048996767960794e-01
1.014048141064545e-01 5.409008310126383e-02
4.167331083161872e-02 -1.769919763625311e-03
2.118885733788513e-01 -7.679457387100838e-02
2.204723209789148e-01 2.003981408025948e-01
-8.777194186695746e-02 7.891939099647711e-03
-1.006972455851036e-01 -1.112080841601822e-01
-2.075860300766849e-01 -2.144212959036917e-02
3.385718090702931e-02 -2.496727554643653e-01
2.282008755665936e-01 2.771189976129813e-02
-3.485720660188531e-02 6.262405283924652e-02
-9.359369431148254e-02 -1.335708228194297e-02
-2.287218637910014e-02 1.418688271451942e-01
4.361106056508664e-02 1.332590462788717e-01
-4.340393838197487e-02 -2.696155113167919e-02
-8.344150085524332e-02 -2.206689124713992e-01
-5.008529963862120e-03 -1.430084926895381e-01
-9.411951564347447e-02 1.639916716800933e-01
-2.400119535985099e-02 3.325229989813761e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 8
Component number: 0
Estimated condition number: 4.745580e+01
4.990299845901768e-02 -1.531049512585110e-01
5.783376231558354e-02 -1.078596262766936e-01
7.496370779680903e-02 2.576658205420540e-01
3.967937175325765e-01 1.107492507163912e-01
7.334307078308804e-02 -6.220673588467975e-02
-3.254671389303394e-01 4.974950622584247e-01
-4.598937213158726e-01 4.253150949779468e-01
-2.325504644081848e-01 1.019557763322997e-01
1.306858458640618e-01 8.495045717836325e-02
-7.253675378416434e-02 -4.336341445547456e-02
4.585330106401994e-01 -9.155926647646412e-02
9.028049725185880e-02 -9.483322086417931e-03
2.104614454945036e-01 -8.728292682809705e-02
-3.285825702236024e-01 3.703428670879285e-01
1.233803670342074e-01 2.415359903434694e-01
7.262953086762958e-02 4.210781328596608e-02
1.458117482087140e-01 1.690143063154521e-01
-4.254555628067806e-01 -8.322858462944493e-02
-3.066805169075115e-02 3.210030815651711e-02
-9.030565162183314e-02 -8.587787520739271e-03
-2.203730335939482e-01 2.722952851754182e-03
-1.784508520329131e-04 -6.425768294096698e-02
-3.149935898948696e-01 -1.121728006603205e-01
-1.807031204560428e-01 -2.290491992982225e-01
-1.116057594447882e-01 6.499277519395108e-02
-3.643165953758482e-02 1.224093187836972e-02
9.617329013720861e-02 4.493943441808336e-02
-9.240927668560864e-02 -1.633811408585945e-01
1.787243690537030e-01 -8.714713975026309e-03
-8.101314641637913e-02 -2.017486908713338e-01
-4.413576465342173e-02 7.565984600096619e-02
2.329318493470394e-01 2.257045006846003e-01
2.492437059686908e-02 -7.743820793169851e-02
7.450634099108708e-02 4.716597512792782e-02
-2.169912978881510e-01 -3.731378246246753e-01
-1.060849526965566e-01 -1.596088298300283e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 9
Component number: 0
Estimated condition number: 2.133077e+02
3.288031301172999e-02 -5.074751102574541e-02
-1.270002199985431e-01 9.917735616676102e-02
-1.598280959649293e-01 1.795657875976344e-01
-3.412882097153232e-02 6.413221969446249e-02
3.438149364569121e-01 3.380669572042963e-01
3.009359740424895e-01 -3.662198326114616e-01
-2.384032061103824e-01 -4.936496871288868e-03
-3.674600486499539e-01 2.043050774224720e-01
5.406353202205716e-02 -1.054147263624032e-01
3.232769225836453e-01 -2.240334993274805e-01
5.014993621028234e-01 1.037036158359415e-01
-9.333282761965438e-02 -2.375941037933484e-02
-1.335340700063695e-01 6.595157322128202e-02
-3.252062799400840e-01 4.284347631984502e-02
-1.340015232519937e-01 -1.935450816057162e-01
4.154740994641375e-02 4.057585496419570e-01
3.990639279794175e-01 8.054470564566191e-02
8.719174807886917e-02 -2.190643156408807e-01
-3.281017195440962e-01 -1.395926494561853e-02
1.620494372655699e-01 -2.197374582716835e-01
1.116379053736695e-01 1.402936120293256e-01
1.419643581628304e-01 -7.901138297295153e-02
-2.870455236840877e-02 -1.309394278172382e-01
1.525336960092084e-01 -4.848960231156720e-02
-1.193868072822687e-01 1.228263697068298e-01
1.675927608751561e-02 2.065654183514262e-01
-2.343028148691704e-02 -1.235976675227441e-01
2.267494497928663e-01 -3.099250739061415e-02
6.051955680398732e-02 1.888118928601629e-02
9.809579053246811e-02 -7.882236096056601e-02
-3.826049923308511e-03 -7.002509812344190e-02
1.630246210003023e-02 -1.774258025273166e-01
4.694655330749876e-03 5.566040340067101e-02
-1.077784270634921e-01 -2.001301997249967e-01
-9.053867772687692e-02 -2.766796546246098e-01
-8.160872291469612e-02 6.777402743987862e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 10
Component number: 0
Estimated condition number: 1.205438e+03
3.207094578037093e-01 -2.709861356055747e-01
8.903013288667155e-01 -1.452059413118855e-01
3.448674440981747e-01 2.395902283677713e-01
1.041372822527641e-01 -3.784294165021450e-01
2.943940394230260e-01 3.139062207962903e-01
-5.384351115730805e-01 9.027648210566666e-02
-3.773317412398059e-01 6.908440813180317e-03
-3.131217323069335e-01 1.117267747760460e-01
-4.872645327434422e-01 2.416517471626353e-02
1.506662782380422e-01 -2.229933161841337e-01
3.396076392283467e-01 -5.066065601912527e-01
4.032607045558477e-01 -7.821058704161499e-03
9.832007836013988e-01 2.706269986903427e-01
-8.603197751301896e-02 4.097670447170263e-01
3.593872703618189e-03 -2.862725593164745e-01
1.822767551652671e-01 3.366772007033329e-01
1.573967195593948e-01 8.463048469635576e-02
-2.673657399244307e-01 -1.974681575045918e-01
-1.403946625462144e-01 2.331262151099304e-01
-5.048943949137059e-01 -2.729785482478986e-02
-2.845106153242156e-02 -1.747729553303712e-01
1.051259597890798e-01 -1.054010551985399e-01
-2.230760613205502e-01 3.132436562681362e-03
1.386779781469294e-02 -2.578356943490920e-01
-2.341601355331369e-01 2.298106576594794e-01
3.101912974055388e-02 3.704874016599118e-02
4.431015871977496e-02 1.030616925964719e-01
-9.280033760723609e-04 -6.354011555236661e-02
1.837844656632132e-01 -1.288696413262269e-01
1.693281013064443e-02 -5.868318028307969e-02
7.595562982116119e-02 1.099835062772178e-01
-1.551687537595200e-01 6.361920536627880e-02
-1.604248474894714e-01 3.664935747677359e-01
-1.957847511433794e-01 9.667588032828253e-02
-3.115216627634269e-02 -1.926713352708072e-01
1.164227286155365e-01 6.637607701556104e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 11
Component number: 0
Estimated condition number: 3.647669e+01
4.138275085276198e-01 -6.123886816584477e-01
-2.294361469631266e-01 2.157177389467700e-01
-2.844041739654907e-01 -3.612552587373669e-01
-8.571586686433303e-01 1.016589896175158e+00
-3.248733029158901e-02 3.689664424212814e-01
9.852726863586875e-03 -5.803516179478427e-01
-6.245064094948967e-01 1.990820171972523e-01
1.735509119371022e-01 3.166697235234404e-01
-2.195473501304293e-01 2.936685706185682e-01
-2.486157304133300e-02 -1.408032407272301e-01
2.973943432143095e-02 3.668903758319980e-01
5.255577839447789e-01 -4.327285961533989e-01
-3.203515668179495e-01 1.940261094001802e-01
-2.764567462915706e-01 -6.429105628057316e-01
-1.101210060419510e+00 2.949160004729325e-01
-9.195896131468112e-02 1.692866725083578e-01
4.795306646790571e-01 4.426883770052259e-02
-1.537143813925377e-01 -1.689437858269604e-01
1.620746377169002e-01 5.659947732561457e-02
1.309946060842885e-01 6.036447898876095e-02
1.098377484651173e-01 1.245386630918994e-01
3.590727654091697e-01 -1.306194062797564e-01
2.612262251480999e-01 -3.699829958785672e-01
1.704273908924074e-01 -2.445541327313345e-01
-2.188021130318168e-02 5.949911165755327e-03
2.056704515079928e-01 -2.074870585515134e-01
-6.782621157211582e-02 -1.753625867208608e-01
3.439907675385572e-01 -2.606721896290416e-02
-2.030979346851289e-01 -5.641008255313831e-02
1.918403309302064e-01 4.217019032957982e-02
-1.215971228231031e-01 -2.170616824081897e-01
-1.534815018683871e-01 7.802209701367767e-02
4.155186476015947e-01 -1.973623344635091e-01
-6.390250613530110e-02 -3.196883681832965e-02
2.071368160142158e-01 -1.891800070111818e-01
5.693736344015116e-02 6.279970340929715e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 12
Component number: 0
Estimated condition number: 6.027133e+02
1.239016985783922e-01 -4.106961944940630e-01
3.961648539559955e-01 -1.740912174236935e-01
7.768825266130719e-02 2.915589620849020e-01
4.899262804308280e-02 -5.731656569743204e-02
1.441872133341093e-01 1.716429615521141e-01
-2.316036304012408e-01 1.823372854112006e-01
-2.573572115020575e-01 1.155630649130266e-01
-3.288050663883454e-01 9.535386476949327e-02
-5.149700845950543e-01 1.300456640837922e-01
1.831312224547202e-01 -2.601713883740682e-01
1.320037324332737e-01 -2.345820218456389e-01
2.520680104391405e-01 -2.857882120307507e-01
5.271090886805114e-01 2.132104686999894e-02
-2.870850614675379e-01 3.578330940462400e-01
-7.291996198864557e-02 -1.383170508475270e-01
3.161251357216462e-02 2.262224348745223e-01
1.798974234684978e-01 1.840375728993941e-02
-2.184463780386852e-01 -8.796939370067162e-02
-4.785227887344576e-02 1.602129792909242e-01
-3.224401032355662e-01 8.214731344803120e-02
-1.074272093118973e-01 -6.579053891472383e-02
5.643246222243277e-02 -3.743845504763666e-02
-2.268994325733155e-02 -6.425774347527861e-02
5.536313407526455e-02 -1.088676267107927e-01
-1.637582344459037e-01 8.659219806330666e-02
-2.367307684606296e-02 6.470587245984508e-02
-2.483474070865034e-02 -6.030723071087415e-02
2.568993336627119e-02 7.647332954972986e-04
1.205985837325469e-01 -1.245263968017346e-01
-7.485638751753268e-02 -4.602594281014000e-02
6.510144682696850e-02 4.119356619982362e-02
-5.042341264567845e-02 6.408629893363135e-02
4.332911355742541e-03 2.752802039781731e-01
-1.416690660917382e-01 1.294776246635113e-01
2.825777245257667e-02 -2.277322934651917e-01
1.358419476405217e-01 4.683506504482047e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 13
Component number: 0
Estimated condition number: 2.848686e+01
2.099661051963246e-01 -4.231398059650509e-01
2.253018533682244e-01 6.242977365011716e-02
4.680635077094639e-02 1.447444011387851e-01
9.740540545727275e-03 3.517882067274722e-01
-2.653020134797585e-02 3.223604247014566e-01
-1.776693026653634e-01 8.356586698019992e-02
-1.819310330100083e-01 6.638559915979989e-02
9.712458094168884e-02 -8.641537780361569e-02
-4.560605651827249e-01 -1.260511468771625e-02
1.724267429981618e-02 -1.620327381165595e-01
2.497411413587129e-01 -1.482503461951913e-01
3.174694114318062e-01 -2.980160408089727e-01
2.503012729000963e-01 2.152428919881119e-01
-2.386779552451125e-01 1.367212135094889e-01
-2.384818658700547e-01 2.147619544696598e-01
-1.014001858944003e-01 1.759863642323226e-01
1.164035312804370e-01 4.835172732811853e-02
-1.551512569693494e-01 -1.008374783665018e-01
1.161714872458496e-01 3.776841947684897e-02
-2.729206417510341e-01 -8.298211259776608e-02
-4.715002020941538e-02 -9.138088733880152e-02
2.458688401895386e-01 -7.699335321016984e-02
-1.506662059819171e-02 -1.289462613454251e-01
-1.858562388679718e-02 -8.597059676755160e-02
-1.940297828147199e-01 5.306696752037100e-02
-6.041382463334848e-02 -5.247195525648704e-02
-5.583323577013393e-02 -1.738601327348515e-01
3.118677291825430e-02 1.729999761437880e-02
7.820297941276604e-02 -5.839448017165554e-02
-2.833413352251947e-02 4.294344992638365e-02
5.790847422238217e-02 2.184591707716920e-02
-6.158555594317608e-02 6.447802285843386e-02
-1.166700290942950e-01 5.835639800649661e-03
-1.709175244946966e-01 6.039662401579458e-02
5.801050696127344e-02 -5.125971344867283e-02
8.326050229810020e-02 1.004325349704078e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 14
Component number: 0
Estimated condition number: 1.810074e+02
1.075641837552677e+00 4.494352071769114e-01
3.746564820031200e-01 8.447956694186280e-01
1.719864765981070e+00 -6.853317007844963e-01
-9.269567962934173e-01 -1.667689060534998e+00
-1.173868565766463e+00 2.430937949506471e+00
2.482710132457664e+00 -2.589945836374286e-01
-2.525143802255900e-01 -8.945366323334035e-01
-5.586444376594331e-01 9.428705427354456e-01
-3.745967569415329e-01 1.564924810786038e+00
8.917432092932914e-02 -9.751269515523493e-02
9.895004159300343e-02 4.577448744614004e-01
6.753674282817627e-01 6.238610166400035e-01
-9.451842836682145e-02 8.142144069477397e-01
1.998258446225724e+00 2.353944457742425e-01
-3.367753332084339e-01 -1.872306278888924e+00
-9.933220096583653e-01 1.254928027128386e+00
3.303638606143081e-01 1.047160263590119e+00
4.152560122197140e-01 3.857733895957836e-01
2.086905987676968e-01 -5.162056754379053e-01
3.111200409807033e-01 7.662469641481492e-01
-7.848672790763567e-02 1.299472793207817e+00
1.373515664958500e+00 3.659600834069666e-01
1.250697943445377e-01 -3.045655794278802e-01
6.969746930900742e-01 -1.983532064846579e-01
-1.077699741415395e+00 7.337832136782096e-01
3.094769072205296e-01 5.476524243467420e-01
-2.818720966234113e-01 1.248016050690210e-01
6.487140685932657e-01 1.040104513142475e+00
-2.852800493295438e-01 -7.853331408989735e-01
3.627627047978579e-01 1.498377895326626e+00
5.569051928628123e-01 -3.657811430982791e-01
1.662975113929033e-01 -8.569978159726120e-01
3.619220022806182e-01 4.455558069377917e-01
7.171911232063286e-01 -2.907665317278977e-01
-6.263464752021397e-02 -2.374195479381099e-01
9.298069244238991e-02 -3.213696002997364e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 15
Component number: 0
Estimated condition number: 1.790808e+02
-3.461711373710256e-02 1.119724459334228e-01
4.141710015842214e-01 1.171954113352927e-01
3.604559396040308e-02 3.355616632584884e-01
-1.936220692704065e-01 -5.799604120904529e-01
1.135443222164556e+00 -1.119625019874625e-01
-2.291157027040760e-01 -1.147518991008430e+00
-3.041504924927918e-01 -1.376713830407704e-01
-3.465094927912559e-01 2.311350264239247e-01
5.391833970769617e-01 -8.584541991118547e-01
1.460583673929409e-01 -2.505248945536199e-01
8.593048164043315e-01 -4.967313004023877e-01
-2.004435044613347e-01 3.487819316708552e-01
2.949243236398023e-01 2.859915316362932e-01
-6.803616763736026e-02 1.520858740596562e-01
-1.030208931303274e-01 -5.492797901291638e-01
7.389812860128170e-01 4.669167508714185e-01
4.063551233753109e-01 4.058340295855811e-02
1.181539289648293e-01 -5.547581093077109e-01
-8.701863157139648e-01 2.417609542917325e-01
-2.848601471491169e-02 -7.600849111837469e-01
5.752940035221933e-01 -1.629711415452045e-01
-2.010508954756760e-01 -3.041210095787442e-01
-3.264340123978418e-01 1.478187837301207e-01
8.987098371285404e-02 -1.289305615657043e-01
2.516635681095750e-01 2.217579658928052e-01
3.927227710440585e-01 2.481468056162285e-01
4.094363392240821e-02 1.830522104678131e-01
1.840902483673065e-01 -4.177533020530757e-01
1.559280680382664e-01 1.638711674434788e-01
2.650361689826942e-01 -4.811471126900365e-01
-1.885206481633845e-01 -5.478836297061640e-02
-3.146510023803647e-01 -2.295076045207343e-01
-2.459332305016835e-01 9.418067423962524e-02
-4.215293679434006e-01 -3.725173761670206e-01
-3.318888916528403e-01 6.179462661391602e-02
-2.993688387090888e-01 2.723939906717313e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 16
Component number: 0
Estimated condition number: 3.089669e+02
-4.135370902994096e-01 -5.993035138508777e-01
2.375754550787035e-01 -4.089920244494295e-01
2.222401012547600e-01 7.950720112755619e-02
-8.319811390512691e-02 2.032056330902921e-01
1.734052349526105e-01 2.433320658094774e-01
-1.470516945668463e-02 1.869733868681927e-01
7.127402199116038e-02 -7.146841538309365e-02
2.001054107153609e-01 -4.386111472203383e-01
-7.421183619202397e-02 1.267213040203185e-01
-2.631150056488335e-01 1.590999518462452e-02
1.718592327521104e-02 -6.865572512946745e-02
-1.437099545398720e-01 -7.006705383524592e-01
4.104480921981439e-01 -2.673019452564462e-01
1.714991144741510e-01 1.762394671787732e-01
-1.470074851610056e-01 2.725644482974775e-01
3.620346433250127e-02 1.590752750759536e-01
-1.074149225912783e-01 2.189547792115745e-01
4.921252580525960e-02 3.888067612508099e-02
1.057625807368129e-01 -2.005129913625462e-01
-1.617561098631175e-01 7.800892903876831e-02
8.100921590278859e-03 -1.659073643250878e-01
8.352994803675165e-02 -1.532222322645821e-01
-6.050300781794034e-02 -3.839654079811805e-02
-1.284288695189068e-01 5.836941844016377e-02
-3.131446207837122e-03 4.102718498290201e-02
-5.712625154398383e-02 -6.722545749321647e-02
-7.338334866588340e-02 -4.872892714751283e-02
2.029934947057528e-03 5.103035092880403e-04
-3.519472657318085e-02 2.365428563961858e-02
8.188997848158872e-02 1.673715608739922e-02
4.677911978302139e-02 -3.828819122322600e-02
-5.264991218256498e-02 1.926254233788059e-01
-1.595059639455354e-01 -7.544199533593358e-02
-7.362933975310426e-02 9.028290169175818e-02
1.206131866057937e-01 1.645257243763473e-01
-1.035802777186517e-02 1.796751935837402e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 17
Component number: 0
Estimated condition number: 2.514806e+02
-6.310764356010039e-02 -2.650345059811855e-01
-3.576885115159081e-01 -2.986637146329697e-01
1.562454961068653e-01 -2.863998988558751e-01
-4.197683600965544e-01 4.060019821085880e-01
2.848351213792011e-01 4.026051729862239e-01
3.993156364484592e-01 -8.238374166492593e-02
-2.632678560196366e-01 -2.673622003115885e-01
3.121802845689807e-01 -2.713920278686930e-01
2.040983982951751e-01 1.554412651581786e-01
-3.099933879115144e-01 -7.851869164263742e-02
2.345207973516594e-01 1.272499113663657e-01
-7.062354810509856e-02 -3.029447122028674e-01
-1.917874791760518e-01 -3.916013503717188e-01
2.874646142952342e-01 -2.620814054789901e-01
-5.027964812661186e-01 2.531235816848771e-01
3.696856885907182e-02 2.245587436102431e-01
4.465044889645076e-02 3.676648452123303e-01
1.304301138403613e-01 -2.097620763139439e-01
1.009969201096490e-01 -2.837770733534305e-01
1.270189229882632e-01 -4.836052842702927e-02
2.892222894133103e-03 6.690139296482080e-03
3.672407289740945e-01 -2.303879814778584e-01
-9.037750928280706e-03 -1.156350353628683e-01
-8.336032148262186e-02 -6.164414121866829e-05
1.008532254036702e-02 2.229384812144248e-01
8.370445666609914e-03 6.486719758991781e-02
-6.182870960029452e-02 -1.927568081595320e-01
2.041120211537022e-01 3.226973559041246e-02
-7.710759096207409e-02 4.002865520572504e-02
2.676648137186441e-01 8.555789075437764e-02
9.789534976343024e-02 -2.228343041415742e-01
-3.819270876488774e-02 1.092851755675088e-01
1.862012671319739e-02 -1.673450134996911e-01
-2.221383424258121e-02 -7.451553704906899e-02
5.094756911851320e-02 9.816526963265873e-02
-1.818647297758080e-01 -1.381381145685358e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 18
Component number: 0
Estimated condition number: 7.997805e+02
0.315953607339001352860919066493e0 -0.346219117689465637567587668426e0
0.221527785176720707480467225914e0 0.311233372380846333083888612744e0
0.737466949778944378274376600824e-1 0.347827679705014276503326527544e0
0.924717723924233983655352831297e-1 0.280325664894358655669827004422e0
-0.117838278450927507173815642675e0 0.172919109324851761879769566551e0
-0.295010571524876304956108223430e0 -0.536750036612484303451953783937e-1
-0.480145443692124127301331710526e0 -0.295087826075907568990638930979e-1
-0.323812865222801228945065488252e0 0.355848262257042804271837000416e-1
-0.819695436591265509043962961829e0 0.264109292731077692739284452565e0
0.445040601447432114220154728087e-1 -0.309757908625769328968649962042e0
0.132650198214706210992371473965e0 -0.113531361335292680523234351565e0
0.339045101106471166081372940713e0 -0.138152169425989097644238324195e0
0.179058185377904219539809618121e0 0.433132753027561885639013020591e0
-0.392574174801370572558464081521e0 0.294028686399691090052363500842e0
-0.210661650566985918197294598060e0 0.556480575242451383522425739454e-1
-0.125924313738135201067002653248e0 0.203287834759004425366376310882e0
0.147416039030783706980284541511e0 0.378027886812597147118382185200e-1
-0.329974117430567770119358919113e0 -0.253052637199589437906042463880e0
0.655476114216169881891473335920e-1 0.167777011318349106279998303134e0
-0.433946786614485303273278832818e0 0.468698661643475494927206107007e-1
-0.180659515101086155026428452677e0 -0.505326662888953915976470917673e-1
0.185393954148346896710508956721e0 -0.305731002125706600750747978852e-1
0.925520404496080168651536686360e-1 -0.286990618830980404317144560668e0
0.245623962642369722987046819908e0 -0.164683921189904386885670226560e0
-0.254770885819299846725364266052e0 -0.663756678188979509472431697193e-2
0.557734626222847216537911553058e-1 0.565439629566869172401287611425e-1
-0.242204798654760619328255914602e0 -0.850138034955647579976353025321e-1
0.956356329641180706049533144410e-1 0.188633671447516306506809433781e-1
0.133374607581644169380529012589e0 -0.155266371429079914959681768664e0
-0.863549961250859126588091237103e-1 0.601824686811602476207332627967e-1
0.172410281414370328717304673923e-1 -0.340559444309215595333080148511e-1
-0.115272922905697002368462131290e0 0.111225047777328147273638105761e0
0.574905335435029910267642921925e-1 0.243960078767494927819863535083e0
-0.159227634562124727778692675294e0 0.258682837444556825260622072509e0
0.209063145723435701610181443584e0 -0.273417730603544879245161455492e0
0.219453069490969008986505099424e0 0.720653467060135404657984081072e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 19
Component number: 0
Estimated condition number: 3.407463e+02
-0.193895396939734602702376860708e0 -0.227057790993549195884796535310e0
0.304123010224919123274400458087e0 -0.322525539791354390405345609326e0
0.243145695058351878189085629833e0 -0.776574894311423738956367857469e-1
-0.386462509328980534553943931753e0 0.838205098181022276242429862721e-1
-0.863031742278477104387033667844e-1 0.349891002799905647188850807520e0
-0.261490620698525399203149088889e-1 0.806043047701997534977750115516e-1
0.620473660785212087665410009375e-1 0.132863515402560860976843190412e0
0.667993566533177322094633004776e-1 0.139515728035307683065699602616e0
0.826032891696305964308837187756e-1 -0.137382318270529313044748331529e0
0.963247949440970161890452276671e-1 0.128405707425510775295341028460e0
0.190808427528488245233345391089e0 0.815624967264744832694032581589e-1
-0.105321731673306522195446126789e-1 -0.310789141923792956014785506242e0
0.365826087540581716764986275590e0 -0.127709603374108974696354541845e0
0.202085981974403476198065077240e0 -0.289620582104696252610018190230e-1
-0.310273716172962465048161592887e0 -0.741963798510616405398950902198e-1
-0.194180644311250688660100230375e-1 0.142928787456101792001995333845e0
0.205483400671189349359042423858e0 0.175051076567117889957246885171e0
0.849116750199643270515371377297e-1 0.131382404857982027536243291017e0
-0.164930702041260908285942253385e-1 0.268748354554065802071046087891e-1
0.597439266379910278767022345727e-1 0.111162189346765528148689284461e-1
0.115904787743178188875998863054e0 -0.492479854518759726065111652741e-1
0.133181720345521371518023144731e0 0.128404378323144820188444657465e0
-0.783914193535865124756551271297e-1 0.120484917436419607661259322378e-1
-0.827293506552874951667533424290e-1 -0.823776593947875030397213705261e-1
-0.163587302551525084142197538986e0 -0.372896983638179101203247968986e-1
-0.137824803044022316633531470605e-1 -0.209216274059770334863557491282e0
0.241220856266476973920514817631e0 0.140659909774168898870549162865e-1
-0.190558123200099724745859080079e-1 0.343500060838499512694801434081e-1
-0.392333673827486185781927970015e-1 0.920439983610968876539882328014e-2
-0.970682605070113562681672380462e-2 0.147952789333117458506324304967e-1
-0.668977997079763174155727186233e-4 0.112804191022463258383072168090e0
0.498303568217191063799977793189e-1 0.417712952762274589878334628635e-2
-0.800685117287292271684292539528e-1 -0.135863435034699153740838893032e0
0.354281197015819572084512845398e-2 -0.145953373678297303929002848686e0
-0.188638247898194828076448790325e-1 0.656415590708957607220916639771e-2
-0.321273334148222173945114388517e-1 0.652182577854479455081770189806e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 20
Component number: 0
Estimated condition number: 9.091505e+02
-3.049132928689631e-01 -2.093795628170003e-02
-1.839511005000535e-02 -3.170540238528694e-01
2.801035852504227e-01 2.966475000371812e-01
-2.338345208144153e-01 1.273970994055904e-02
4.841370410662653e-02 -1.728926176800220e-02
-8.318595721309030e-02 2.470310643546931e-02
-1.026907938138382e-01 -1.299340919118544e-01
-1.871171478019878e-01 2.029605645576357e-01
-1.281672817126251e-01 5.243386067405875e-02
-2.659455129706667e-03 -2.526314467524086e-01
1.750383126515559e-01 9.724784863103247e-02
-2.930506537221843e-01 -1.190778919950739e-01
1.179329468624383e-01 -2.741953159647981e-01
6.176021014981649e-02 3.144503287680702e-01
-2.817243194242788e-01 -1.599443541880958e-01
1.029968060165541e-01 1.137891753537935e-01
4.236623007420850e-02 1.065786720688628e-01
2.838835674798194e-02 -1.537381834378129e-01
-6.014817605919144e-02 1.574653625725597e-01
-3.371910241311325e-02 -5.881787032808981e-03
-2.750027046695725e-02 -1.117686767166019e-01
5.425776910008837e-02 1.656642637640550e-01
8.240269559073088e-03 -1.173408386528962e-01
1.088636342580739e-01 -9.693363601462845e-02
-1.358761138297186e-01 -5.445762440129689e-02
5.947807529015953e-02 3.380720754815833e-02
3.302612943227080e-02 -1.215520933035082e-02
2.338545322718168e-02 -2.750986325090274e-02
6.068470742785629e-02 -4.826492384152517e-03
-8.701836912989118e-02 -2.584170434325688e-02
2.623916802186289e-02 2.592908023411807e-02
-3.957664768603974e-02 8.984500234901438e-02
9.070034617980632e-02 4.699468017823676e-02
-5.641068191888923e-02 5.962540895565046e-02
2.091902933402091e-03 -1.320260586929563e-01
-8.189631886878499e-04 -4.895994505602855e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 21
Component number: 0
Estimated condition number: 1.723785e+03
-3.789372798032344e-01 -2.788227938449241e-01
-1.037814304651399e-02 -6.900926939171412e-01
3.107535238294987e-01 8.214078145248581e-01
-6.464021263763006e-02 -8.760037465721440e-02
1.064619343864344e-01 -2.895717579068575e-01
-2.948298081193496e-01 5.223701478750373e-01
1.281009990576219e-01 2.351165787607960e-01
8.363836537802458e-02 8.293891222823107e-01
-1.084600985455350e-01 4.328277500056095e-01
-6.906363777675181e-02 -9.073306796208899e-01
1.899616006513470e-01 7.112911785944025e-02
-2.654242755114607e-01 -3.666635155229556e-01
3.454376435120038e-01 -6.725530043501833e-01
-1.803184493429538e-01 1.082952995170143e+00
-4.202244582950396e-01 -1.761456982263570e-01
2.510366360908826e-01 4.612351016011312e-02
-2.087675609289615e-01 -3.426656392491648e-01
-1.060890800004393e-01 -2.909446330938460e-03
1.960880702424589e-01 4.305127422327454e-01
3.523959108698466e-02 7.533581886243942e-02
-6.937946715563011e-02 -9.846644424338943e-02
1.497519746605520e-02 3.129422884286371e-01
-7.275413777090795e-02 -1.963836231313760e-01
-5.581981240980954e-02 -2.938505201943932e-01
-1.477156889890350e-01 3.307845091442192e-02
2.471384244795808e-02 1.195772977747084e-01
8.330077690361282e-02 -1.121494804306897e-01
-5.787168294310049e-02 -1.430496273881154e-01
5.860242918689033e-02 -6.421342379940176e-02
-3.094778663834032e-01 -3.650695258125802e-02
1.212329796767120e-01 1.193794243004022e-01
-6.657580401245775e-02 1.493617086296205e-01
4.535125665815438e-01 -5.004240436050697e-02
-3.969636721582794e-02 1.776654883511906e-01
-4.892135510151776e-01 -3.113980718632107e-01
2.080288604789866e-02 -2.179088613014233e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 22
Component number: 0
Estimated condition number: 4.058292e+01
-3.309442199556789e-01 4.065652088219296e-03
-2.845894678603123e-01 -1.004181342800447e-01
3.059896994245488e-01 5.170775820405812e-01
-8.575690086991657e-02 -7.642490446595585e-02
9.912189095189461e-02 -5.943956976933312e-03
2.417369306887989e-01 -7.975770515658330e-02
-2.146400127713083e-02 -6.343933193652830e-02
-4.740783591600176e-02 4.440380280045693e-01
2.033827541078454e-01 2.114060648087100e-01
-1.565661793342259e-01 -5.042928180418582e-01
3.885607828616242e-01 2.131568547607421e-01
-4.163836646957678e-01 -7.325767322010628e-02
-2.159403617820412e-01 -2.393215643944164e-01
7.461147942760080e-02 6.215590748615023e-01
-2.829468644955699e-01 -1.752368464641049e-01
1.217199788739579e-01 2.209040380210743e-01
-4.117907573853732e-02 2.922989807252326e-02
6.851431063274485e-02 -1.387184259229098e-01
-5.571428875286930e-02 8.409186247834592e-02
1.979080754820017e-01 -1.222444430454549e-01
5.921249875107430e-02 8.868928122203176e-02
1.211520950322122e-01 1.426612869233348e-01
-7.673484730517541e-02 -2.269853984923551e-01
9.985926840061245e-02 -1.420952987843969e-01
-1.111375563369432e-01 4.050068853708837e-02
1.411236266006526e-01 2.079062564589679e-01
-8.377488780928154e-02 -4.605920279569142e-02
1.057818260096412e-01 -8.094193901160728e-02
2.404517961263782e-02 -3.033568321492803e-03
-6.422204396733076e-02 3.181089817116461e-02
2.640717693253773e-02 -5.578261865770511e-02
-7.555930590340559e-03 -1.875242461297983e-02
2.327138133574807e-01 -1.533267246807594e-01
1.642458189425142e-02 -2.537645678228543e-02
-3.060426391906703e-01 -1.716374822694913e-01
-1.303304375158479e-01 -9.135275365012403e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 23
Component number: 0
Estimated condition number: 7.964962e+01
-6.416443387272528e-01 5.033594592778778e-01
4.688141360048768e-01 -7.949797787466747e-02
9.669982965266202e-01 1.146529587861424e+00
5.299637278844287e-01 -2.187792989626935e-01
1.778699785217483e-01 -1.625587138371237e-01
-9.983476153028986e-01 -1.040184907025547e-01
-3.597235301256336e-01 -5.226615661132717e-01
-2.089467707074326e-01 6.003185430861030e-01
3.297414184147823e-02 7.553587669117712e-01
-5.002009438067010e-01 -8.679837235695231e-01
7.542562712383289e-01 2.383120129368563e-01
-9.314045113507109e-01 4.435856576620831e-01
5.607882675508820e-01 1.623379394228692e-01
1.418697540811956e-01 1.370186903489803e+00
-1.497571973419271e-01 -4.438713356604946e-02
4.403536585483600e-01 3.243241502899743e-01
-5.477151783939632e-01 -4.228194403417018e-02
-1.123886539198790e-01 -5.923285593105577e-01
-2.175628359218039e-02 3.661594586349510e-01
-1.659766163499939e-01 -1.560743519419045e-01
-3.705290072198010e-02 -3.516924557724099e-01
1.087661180553149e-01 2.670529082849189e-01
-4.368210709992691e-01 -6.447131378188343e-01
3.032790917981852e-01 -7.046230350072260e-01
-4.550283530764258e-01 4.277527088135243e-02
2.165976366990815e-01 1.656681087332171e-01
-2.256058579122611e-01 4.503886943174610e-01
4.640071339356676e-02 -3.757162311213961e-01
1.844149575406180e-01 1.021948699664982e-01
-6.279707271521111e-02 2.382351760719736e-02
-4.264228572644371e-02 1.351372975429016e-01
-2.828780967601811e-01 3.808493585100073e-01
2.293362650788467e-01 -3.869335995752979e-02
3.421415931851798e-02 3.666950816036579e-01
-2.580193634682303e-01 -5.489024265408099e-01
-2.439481762197632e-03 -3.600485254889776e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 24
Component number: 0
Estimated condition number: 3.025942e+02
-0.300941834548097770804173449703e0 -0.563767165654835505471128036926e0
0.891227752981815139634893298770e-1 -0.484093177291099442653510861702e0
0.122198160908685499646281591191e0 0.336609281153299325245137625113e-1
-0.339630579628739977268510720410e0 0.300632518817813921197718159782e-1
0.793014553006826954409075604489e-1 0.860095566547341206270862905659e-1
0.141259321451515643786241972457e0 0.239284253393972205934490754942e0
-0.377560261588362400228639371315e-1 0.219870404924714734740821099414e0
-0.931226619078333352328415744932e-1 0.220876125421439821585566852384e-1
0.607296463399169388491254597981e-2 0.179351413224637470735699989624e0
-0.537756109128317898261815878743e-1 -0.812630793281183200303884511661e-2
-0.109469449824731895767140404399e0 0.296897750389630881130815595485e-1
-0.141774911195638779737707840627e-1 -0.632346700272034878962026473331e0
0.279060545970275950145381420332e0 -0.442987867539615120936337525464e0
0.998771715322568824388608698729e-1 0.141318102003186727162909143114e0
-0.250152415718984124011180696883e0 -0.567969528442810062980403729013e-1
0.402919330400129469767137269327e-1 0.960499035179952234936191128026e-1
0.137116824443817187473217087337e0 0.169607597259379247116767622214e0
-0.514178396455176837751498713933e-1 0.162888384732048290434576493602e0
0.216595459683350183082052431082e-1 -0.394947289692804374291585053894e-1
0.561769888319080896606792159594e-2 0.233203181344703195154398099951e0
-0.217261478110624104494797363112e-1 0.274070632804876572062052806941e-1
-0.261938986876448825183034770131e-1 -0.773622377665566318726985722851e-2
0.189230520637097974329590639408e-1 0.112371195760319231919588414457e-1
-0.779814932158012260310862649578e-1 0.204782686306941670304056843708e-1
0.408187166956347470469320753752e-1 -0.351093539825951381729585906252e-2
0.374431958914965695945011219228e-1 -0.486558372723231309847197067847e-1
0.628573744239570419310514558763e-1 -0.258619707798541974041367714538e-1
0.129535159362367445085544009498e-1 0.231771130895542545011825119368e-1
-0.623762315153040424035779904269e-1 -0.674892993402714401099690862840e-1
-0.171668547097899495230908019634e-1 -0.431830129376533122208991810174e-1
0.837392981086898452599036952355e-2 -0.363779383723037176285507261339e-1
0.656717872538772256196892600260e-1 0.110054289618187370387103419856e0
0.125572597351613078702179316345e0 -0.661239595827149965022289824639e-2
0.349458093376203355349671349810e-1 0.306418288103096236676184319631e-1
0.418113880972326387093681921742e-2 -0.243947969061639629467441194976e-1
-0.100491694967175809366340974337e-1 0.780764195804815280571331882717e-2
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 25
Component number: 0
Estimated condition number: 7.420051e+02
-1.122656761462380e-01 -2.985510870358176e-01
-2.203054630962157e-01 -2.214631155552984e-01
2.987278626786048e-01 5.042121019505160e-01
-2.855242854608528e-02 -1.955333312122785e-01
-3.360441603606693e-02 -8.723750736721636e-02
3.019071570553092e-01 3.704208233583687e-01
1.113822785631291e-01 6.298414541895360e-02
6.086910709010657e-02 2.094466870113356e-01
-2.075180880085977e-01 9.327839719938530e-02
-1.695524427205203e-01 -4.872687603629011e-01
1.357304900398595e-01 -1.531578923604558e-01
-3.453148210367801e-02 -2.908876781275537e-01
-6.121120663853015e-02 -3.518991708243860e-01
5.573883141965807e-02 7.389840278716524e-01
-1.357927549991381e-01 -1.598162863875136e-01
4.936829811419189e-03 7.269671457203375e-02
-1.148431807637072e-01 1.423634397439789e-02
-8.351639539600290e-02 1.660967272371584e-02
1.213098630247395e-01 9.977074518682133e-02
-1.075647007880234e-01 -1.895532710607887e-02
-1.035610922109382e-01 5.333064901684763e-02
1.033475378170066e-01 1.071397988647536e-01
2.926979459718979e-03 -1.932360783789902e-02
-5.234411117246089e-02 4.256669188396907e-02
-6.192503169935372e-02 5.668858664230209e-02
4.406467549787676e-02 2.171575666766587e-01
-9.042523328204913e-02 -2.272992248500462e-01
-4.734499428526683e-02 4.334264113142972e-02
9.634595050012909e-02 -1.324800269938463e-01
-2.131493338386091e-01 7.014652672952673e-02
1.522153764070520e-01 -3.476255378021173e-02
3.301990969219653e-02 -4.540027101198071e-03
1.166211327594405e-01 -5.630224555070236e-03
-7.329885009894990e-02 8.766141954091274e-02
-2.840636179505621e-01 3.018494835198246e-02
-4.250589952568271e-02 5.566838827762767e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 26
Component number: 0
Estimated condition number: 6.864362e+02
-0.353913737272917112956069166221e0 0.318335909960546339308103712562e0
-0.593176003198557894235067913024e0 -0.419868289059330363212955860849e0
0.510921460537368065289190110561e0 0.399956907195150513107672345140e0
-0.170064866254205155319289223545e0 -0.110404128040799132263867436552e0
-0.215919965906141171679309387410e0 -0.240253876390271153420698644346e0
0.235045397484241005026036597820e0 0.446908698262355566750865187166e0
-0.178424838939872506789244734250e0 -0.224564041153051266541374207828e0
-0.258373587557583820044654665217e0 0.349861878536919421840785758445e0
-0.624362682191165126555856263171e-1 0.316152786625514835090612090610e0
-0.199485688270889031214294605386e0 -0.407276561990966622096977347459e0
0.140461386563693578279050000156e0 0.258973115667850547296804749920e0
-0.500818027071426146723106400897e0 0.148556550913989918224783108220e0
-0.340748980934257448019141163750e0 -0.658230755716849829844777068506e0
0.253408665593238936724182062489e0 0.579118404498742762978908293741e0
-0.229353789551423043407853878529e0 -0.226292523654545086718311089137e0
0.798773115153441957756060940809e-2 -0.394359320445445691733615351456e-1
-0.135110144945800112153073207242e0 0.239796439018566023235674260242e0
-0.433535328483046538528774505866e-1 -0.180438263732771828934537414657e0
0.100176289692037190243749200815e0 0.143800584348932027938477963001e0
0.779422527261190133953110318969e-1 0.130899793592900438143393268238e0
-0.306682972952905812007183325689e0 0.173529591075742586252829507196e-1
0.123191430437762655180947030542e0 0.344015778441529555728532305517e0
0.329964041838980677862629798693e-1 -0.173085240085724790043156277271e0
0.118687262627935736217400506496e0 -0.839513660319428034298283088977e-1
-0.197245262621821324763467734619e0 -0.595992536725537496554751660897e-1
0.562297412550386144435827365583e-1 0.204979858528823216101115380817e0
-0.302338643685492151917226636898e-3 -0.805531731798949234595720103112e-1
-0.308601627705642340133427217891e-1 0.590072141162067483528924962615e-1
0.121344051745903695631170465504e0 -0.737436674691619645634893951958e-1
-0.226358469829220267483827256567e0 0.851775781585936463230715282048e-1
0.130239258121907574499229712831e0 -0.313036816760228913406743184474e-1
0.140747713003660154317630851102e0 0.159993363610954249633691614742e0
0.305715862979383637292423583271e0 0.312305860335541779149412800568e-1
0.129906679922395012530571636465e0 0.164239522389720086920745846027e0
-0.115684634728442294591454362270e0 -0.241609446439334357484480833454e0
-0.775203264014891203185668019376e-1 -0.125801521136229382549583572417e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 27
Component number: 0
Estimated condition number: 5.789447e+02
-0.115449743774081701021469717755e0 -0.363501069134848502925208760239e0
0.411611262213686894285591506976e0 -0.186304424100027216553294872537e0
0.146836083631011868510054141100e0 0.356243439330643754695507276817e-1
-0.194665769678491116123803779059e0 0.736676839369658413940141757272e-1
-0.504902824957502588833273684827e-2 0.316951661127249344853429098365e0
-0.115823349406207519754776806014e0 0.197279098110725156509470407160e-1
-0.839655465869483012424502489429e-1 0.209172962045441157736972082941e-1
-0.192297312526372345282354068555e0 -0.101506960457544477139327272130e0
-0.313596822676764932328297570805e0 -0.399451651495265503424749886362e-1
0.141748825307704865703117619362e0 0.862416742675754848184964675802e-1
0.643590575758096032539778893809e-1 -0.592177406102192711520229242988e-1
0.741740966796815732984257133225e-1 -0.380496637734102388489352422111e0
0.460168711724577909423839473655e0 0.438074706683504351663040271101e-1
-0.101046755787968885325483100107e-2 0.268307075641899421122823040780e-1
-0.150914982676709010999525286354e0 -0.668684799569475283210434074639e-1
-0.467562716675932016864375069335e-1 0.198296034549863070166603459216e0
0.206551358865918813267455683333e0 0.174842670459560854183394574108e0
-0.176512970091586125033448248235e-1 0.213943159077605029375094652958e-1
-0.636260235843797686691517343568e-1 0.193571745564737270736982204639e-1
-0.192895334167148450620160090948e0 0.757054891578876904279180237670e-1
0.156808817402269544593362598666e-1 -0.947469540508160723409975667663e-1
0.717858155466208189146700229704e-1 0.135461682285408560885902807078e-1
0.765727848366414456549287915276e-2 -0.241491865925660201809494427600e-1
0.469936289530766276536605853815e-1 -0.207412993573455093471261643573e-1
-0.156034814608996553722408217446e0 -0.366314251588445688376856547208e-1
-0.225466694849297150434505190739e-1 -0.114030362747475660654650097517e0
0.533726864452574421729054297637e-1 0.563630882405966744962515891480e-2
0.162053169826321919055544036816e-1 0.549531789466677096202304402924e-1
0.228552511168967458856967368640e-1 -0.455376658092691099569923660959e-1
-0.485534838114679921544931978436e-2 0.439757891290552493550364691477e-3
0.529691619242129784044922283640e-2 0.586432819751348314135476494197e-1
-0.235350605087109930576482732197e-1 0.453829589719417629964294723717e-1
-0.132903743885589027632943178731e0 0.110270091958108223022074806184e0
-0.880622262879895768846458327978e-1 0.169761913540498304721784367842e-1
0.185293507762149988989038384997e0 -0.409349400441109143404027825213e-1
0.957479572703310034512053883572e-1 0.100901376041238678729264908514e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 28
Component number: 0
Estimated condition number: 3.500725e+01
-8.010471431543692e-02 -2.018125725194511e-01
9.934278988840817e-02 2.271841012674743e-01
1.953671746289704e-01 3.556447262706177e-01
2.145620432722319e-01 1.675732815593141e-01
-4.055994244407122e-02 2.284622386045553e-01
-4.066947006586258e-02 -4.901259106260927e-02
-1.868995669058226e-01 -5.712827327434741e-02
-1.132505055424512e-01 -8.416655669441322e-02
-2.165298875748116e-01 1.240915964384838e-01
-1.140100076746479e-01 -1.550894006960835e-01
3.441262024683344e-01 1.844206896466079e-02
-7.823929754704442e-02 -1.552960336687610e-01
5.013868439137050e-02 2.757887800429813e-01
-1.198935844557168e-01 3.682619460248243e-01
-4.013546803980055e-02 1.401820322554865e-01
-7.411027378732604e-02 2.392267476361573e-01
2.436902846814573e-02 1.490702503262250e-01
-1.053287973712568e-01 -1.482810030540051e-01
-1.161731445615875e-02 -5.001356732267577e-02
-1.564055210033287e-01 -9.468561431633214e-02
-3.989622947872873e-02 -1.310788555443559e-02
1.613776659000018e-01 -3.615313692632046e-02
-8.851593280063105e-02 -2.348303303733644e-01
9.947068518996116e-02 -9.501113547531245e-02
-2.015392043220836e-01 1.875473580053209e-03
2.813367784881845e-02 6.511207948710282e-02
-1.796886282745523e-01 -2.072063240004147e-02
6.055776998489292e-02 -2.721730769848774e-02
8.777751625315243e-02 -2.284252526794858e-02
-1.359342340213973e-02 4.874896410447343e-02
-7.795430466014433e-03 -1.793164903010375e-02
-7.472163752539479e-03 6.372719897948197e-02
-8.549875514165833e-02 -4.191842829308373e-02
-5.758150338763302e-02 7.625578622710906e-02
2.669543241724476e-02 -1.309884889932797e-01
1.537199449170909e-02 3.689965934773975e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 29
Component number: 0
Estimated condition number: 1.502357e+02
-1.158723082630814e-01 -4.348797522086713e-01
2.500464216626048e-01 -4.207356462774239e-01
1.262448491218354e-01 -7.198501986608757e-02
-3.212094591372490e-01 -1.217976382849498e-02
1.160486143424950e-01 2.250807666452656e-01
4.966262994569919e-02 1.675308494473229e-01
-7.614103467792219e-02 8.752022462291335e-02
-1.260292463740504e-01 -1.048600238977376e-01
-1.603307398430648e-01 -5.401976629394750e-02
8.430888511822092e-02 7.502641100926932e-02
-8.335382341192944e-03 -1.238444788433157e-01
1.104254010634230e-01 -4.542007048902325e-01
4.095756516347440e-01 -2.741238448137857e-01
8.949980242537317e-02 -1.214490422993015e-02
-1.858319995212096e-01 -1.065971102554866e-01
2.274803904516393e-02 1.412286210200507e-01
2.067636783622405e-01 2.134524733104142e-01
-2.117884335503487e-02 6.618226437147300e-02
-4.727961177152368e-02 -1.474689207723756e-02
-1.286255082667243e-01 1.214086575012779e-01
-1.174334665464261e-02 -5.684373431786669e-02
4.169407789501586e-02 -3.663099044369254e-02
7.436230907426140e-03 8.578749587136046e-02
-6.554847308558344e-02 4.164562632256427e-02
-3.258924030495362e-02 3.453695332015842e-02
-1.937517981175011e-02 -6.546319381629775e-02
1.102313171874961e-01 -5.429563773537512e-02
1.875885041107771e-03 6.007597813983208e-02
5.290932819576072e-03 -6.049539337948737e-02
1.151656234431171e-02 -4.076552730849468e-02
4.641551554158267e-02 7.764621259777565e-03
2.165745385546064e-02 5.700220245253141e-02
-6.806103338526469e-02 1.056073501626171e-01
-6.617588385564752e-02 -1.418906989083228e-02
9.414136706001658e-02 2.427522839685969e-02
1.860755439440751e-02 9.171566918509352e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 30
Component number: 0
Estimated condition number: 1.026255e+02
-8.888609829944416e-01 -2.691520944691138e-01
-1.035782996098682e-01 -1.712866826731507e-01
1.972190326413720e-01 -1.451442522232627e-01
-5.385742618979302e-01 7.337687143124383e-01
-3.175296900314439e-01 7.936906713946049e-02
-9.992591630199663e-02 -2.436544921750625e-01
-1.462080418897673e-01 2.078061215843733e-01
1.363953776368994e-02 5.414291133915666e-02
6.454808732527366e-01 3.393838593399101e-01
-3.411226771572528e-01 4.622315909269397e-01
-1.592528500675200e-02 8.312164588961862e-01
-6.345738567555601e-01 -5.775090657994167e-01
-1.616559836921823e-01 -1.709299370161509e-01
3.001694027171959e-01 -3.034629986113396e-01
-5.640311246082085e-01 4.122701811684997e-01
-3.427697855588391e-02 -7.332897173960712e-03
1.482226734519337e-01 3.566270586308730e-01
7.787099679749454e-02 1.733138677507781e-01
2.930070913786327e-02 -1.972598705271621e-01
4.551881839959099e-01 2.421951548980414e-01
1.446021702087714e-01 1.461052700711049e-02
-4.865275132601372e-02 1.679464680194968e-01
-3.373770934539083e-02 -3.658943538760955e-01
6.946580461684981e-02 -1.937811941800273e-01
-1.804564364630326e-02 -3.697590835200592e-01
1.864648767774369e-01 -4.351172682422412e-01
9.295371224878653e-02 3.282175754299824e-01
7.803043898714029e-02 -1.248112448064548e-01
-2.642518939056496e-01 1.714533185928793e-01
1.053506975417516e-01 -5.199015930428023e-02
-3.223832976647305e-01 -1.456192045129537e-02
1.491149898386254e-01 3.046851897307702e-01
2.448209735544667e-01 -5.618131651858674e-01
3.234755474984452e-01 -4.140429087078973e-02
2.320398233481087e-01 -1.456636048400084e-01
-1.062875089776678e-01 -7.396973845063438e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 31
Component number: 0
Estimated condition number: 2.965291e+01
-6.463117859984862e-01 1.966537490753967e-01
-5.273254627211648e-02 -2.349058332099550e-01
5.756098306453213e-01 1.037958340859626e+00
1.730057444413498e-02 -5.893184966004389e-01
8.332955770838905e-02 -3.857121764050971e-01
-3.110020149634456e-02 -3.170839172641559e-02
1.323648109317552e-01 -2.468624483547707e-02
-3.351596095363033e-01 8.962557638764443e-01
2.072548164856670e-01 2.755776625784482e-01
-1.209591276546136e-01 -7.759424081563931e-01
3.826557246458042e-01 1.794070722424113e-01
-7.338104760489104e-01 6.425520931680316e-02
3.840096473850717e-02 -3.155653493354253e-01
1.238934907251329e-01 1.259357955054844e+00
-1.505302836078491e-01 -5.809528289277991e-01
3.194112397675150e-01 1.871586100178198e-01
-1.755954112093152e-01 -1.507710910489080e-01
3.704278027526026e-02 -1.141154725194380e-01
-1.888894181310027e-01 3.921253239977143e-01
1.572105364206805e-01 -9.429039897393086e-02
9.563172196904880e-02 2.703311843870725e-02
-1.297637775663336e-01 4.066662760665193e-01
-1.478941365279599e-01 -2.323401857377515e-01
2.101064607359383e-01 -2.591049038545664e-01
-1.448976283731446e-01 -7.271714997056034e-02
2.719034667067145e-01 2.774308467669446e-01
-5.061055537551074e-02 1.566843808146644e-01
-1.497125049011675e-03 -1.853200649003861e-01
9.311497486823414e-02 -3.176814975965125e-02
-2.732216983374531e-01 -4.520867738592031e-02
-1.470528344449294e-02 7.528866588858260e-02
-5.143207674489285e-02 -1.954469868177021e-02
3.791395079198966e-01 -4.415924209158396e-02
3.435908439259675e-02 7.193853886118901e-02
-5.019280506657320e-01 -3.016134398776278e-01
-8.549754498057648e-02 -1.662845129614695e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 32
Component number: 0
Estimated condition number: 1.411127e+02
-3.267322587580976e-01 -5.730845730933660e-01
8.841759845683292e-01 -7.822463720393866e-01
-1.270096802246919e-01 5.344316377436457e-01
9.394227385339536e-02 2.962360592455892e-02
3.280964007278340e-01 3.629031589491941e-02
-8.774881090439423e-01 3.535300633862700e-01
-1.311098211640549e-01 1.411604546092388e-01
-7.290896564076276e-01 1.773505754333088e-01
-9.225151508527542e-01 2.838412238518279e-01
6.236823816613416e-01 -3.716141043334497e-01
-1.493891167690992e-01 -1.393896881911649e-01
-2.190838837828671e-02 -6.608631706509823e-01
1.252090742194325e+00 -2.802913835135740e-01
-7.064702223180571e-01 4.669643953437153e-01
-3.782593585550290e-02 -2.171712473508921e-01
1.621663559855088e-01 2.222308623794446e-01
2.123441463121637e-01 -2.638026874887261e-01
-1.524035260246357e-01 -5.561105571960279e-02
-1.315023230194482e-01 4.169081674587706e-01
-4.516209158526929e-01 3.293693241451133e-01
-1.516309151784724e-01 -3.642198946590001e-01
-2.179764758143161e-01 1.184844818975024e-01
9.071085205387927e-02 -9.328693086593165e-02
1.711481967089053e-01 -1.733219037673056e-01
-2.443864630197069e-01 -7.600369249811660e-02
-2.081773578868695e-01 -7.301997616103784e-02
1.127180990819476e-01 3.758419566578956e-02
-2.379685443952920e-02 -4.922668473597551e-02
1.297191660763632e-01 -6.514174361767916e-02
-1.929704301521284e-01 -2.092643253503535e-01
4.408213877453798e-02 2.383944059544541e-01
-1.632045729118896e-01 2.171184189337227e-01
5.693771026822645e-02 5.951754382949812e-01
-2.367277612913450e-01 3.187163609712770e-01
2.830187722415599e-01 -5.053349329157628e-01
4.042603327250054e-01 -4.388330853169861e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 33
Component number: 0
Estimated condition number: 7.212046e+01
-2.437622508034060e-01 9.971114022305841e-03
4.701665384191620e-02 -4.592503163386109e-01
2.646198392895780e-01 1.551777050056891e-01
-4.287104474150795e-01 -3.539019519352206e-01
4.961898673803348e-01 -3.175826437460991e-03
1.089124124437434e-01 -2.567717344735849e-01
-8.061648098883378e-02 -2.584851163303163e-01
-2.175321757386967e-01 1.303999689311049e-01
8.674109487102824e-02 -2.711745342071916e-01
6.415036255669646e-02 -2.456439115935411e-01
2.634903518913464e-01 -1.696593814285682e-01
-2.692107247414373e-01 -3.442800783121513e-02
2.118149253675239e-01 -4.009850751764870e-01
2.301423435999590e-01 1.770822169998917e-01
-2.541319472397374e-01 -4.494061171519953e-01
3.326376669600790e-01 2.326558789451401e-01
1.474318126298247e-01 1.669924116693391e-01
1.714434474848081e-01 -2.516392831835308e-01
-3.194149646034125e-01 1.388485476480949e-01
-2.087264534340509e-02 -1.795584332737305e-01
1.477707599611164e-01 -1.242030348143688e-01
-4.990059038763157e-03 7.226975849721933e-04
-3.682542956635253e-02 1.062885948254757e-01
6.066248311105759e-02 8.666689105415040e-03
4.559545969439061e-02 1.117860730525976e-01
1.369261197519457e-01 1.636916178277703e-01
8.399188862446665e-02 -2.264223557192187e-02
8.173347805891766e-02 -6.376330754312054e-02
7.102462381140709e-02 1.782550565954949e-02
5.869771012779540e-02 -1.339069996037102e-01
5.280785652211101e-02 -4.513749575942647e-02
-1.336951080750736e-01 -4.997038785329329e-02
-2.964071516244065e-02 1.645130710170870e-01
-1.858552283186593e-01 -1.063345234308095e-01
-8.588400938913006e-02 5.208449220354081e-02
-1.213819881953187e-01 8.482175805565209e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 34
Component number: 0
Estimated condition number: 1.984738e+02
-3.898833638101949e-01 -1.076475865833234e-01
2.104394712035251e-02 -3.402508217340765e-01
2.173025995964891e-01 2.335487870704293e-01
-1.534556796435720e-01 2.851284120834921e-03
8.470104568122758e-02 4.301180512228768e-02
5.472835471704053e-03 6.618369571174335e-02
-1.311713417356453e-02 -1.012564734521474e-01
-1.919373740692384e-01 -6.517734542248896e-03
-6.862670060020518e-02 -4.017632021119320e-02
2.020393496442021e-02 -9.546093733533126e-02
1.512638227588984e-01 6.121901756818530e-02
-3.216033697552148e-01 -2.420973995142744e-01
1.585187375463625e-01 -2.861845778037392e-01
6.576001082669330e-02 2.421070896807349e-01
-1.364773025865300e-01 -9.871525039115006e-02
6.854866132737068e-02 1.269683597239878e-01
6.151702872541597e-02 1.663589111310404e-01
7.152287165832770e-02 -7.923834069144446e-02
-1.010899015517064e-01 4.047359728952274e-02
-3.326021443488453e-02 -4.198091469601473e-03
-1.314045442294384e-02 -1.086324548575048e-01
1.109418402587595e-02 9.989506808862603e-02
-1.113956786038940e-02 -4.791619421709375e-02
5.216289587307919e-02 2.212671340739394e-03
-9.592420667955076e-02 -6.156291060906656e-02
3.213546992950497e-03 1.961904992128241e-02
3.828545244857041e-02 -1.811574473307065e-02
8.823440004291276e-04 -4.781538213149362e-03
5.497411079786349e-02 1.882323455217774e-02
-5.717359565212087e-02 -4.787334387003617e-02
2.051143310677436e-02 2.825247147365849e-02
9.823716094497226e-03 7.456558548465775e-02
-3.414346680722429e-02 3.522338220876148e-02
-5.589721504722564e-02 2.036112662294778e-02
4.744053680829183e-02 -5.862366787264316e-02
-1.825485143549504e-02 3.328123866304985e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 35
Component number: 0
Estimated condition number: 1.626053e+02
-1.878832905471451e-01 -1.059211280498963e-01
-1.612075073005163e-01 7.339663291634876e-02
7.358853672510088e-02 1.169608063440305e-01
-3.154072971812836e-01 1.763207300777175e-01
2.897551166879226e-01 3.696909106521780e-01
3.352905002118389e-01 -5.823106664026353e-01
-2.273775355103585e-01 -2.063271552307434e-01
-1.481257640448930e-01 2.024424330420528e-01
1.911004846473823e-01 1.786211250425321e-01
2.635468916361516e-03 -2.527099028318921e-01
3.726534308941406e-01 3.076132767566005e-01
-2.845764828536402e-01 -1.518571042689006e-01
-2.039699097091171e-01 2.506908448265945e-02
2.783186105062569e-02 1.176638893615396e-02
-4.302590253328905e-01 -1.263622799551454e-01
8.317075220884471e-02 4.207701373875887e-01
2.269852447107840e-01 1.543843836117552e-01
1.921950427040640e-01 -2.352691561740958e-01
-2.056933402608304e-01 -8.290686184090333e-02
2.471953813099709e-01 -1.337426829648091e-01
1.956622327986467e-01 1.220271419912832e-01
2.121005895318415e-01 -6.798807303797107e-02
1.295303037158774e-02 -2.682604536877655e-01
2.227980357336883e-01 -1.157543848005706e-01
-8.480038350720237e-02 1.003949942121063e-01
1.534756986860030e-01 1.438010621559834e-01
-1.286796786656614e-01 -2.016819025599149e-02
3.077731349112336e-01 -4.661591861194306e-02
-7.623138191052428e-02 3.919411914960312e-02
2.018654153728954e-01 3.572332290660216e-02
-4.079606257461543e-02 -1.622444093899562e-01
-1.013802861256517e-01 -8.641642826694269e-02
1.419054998969020e-01 -8.719267736396386e-02
-3.287415492064499e-02 -1.353647492747037e-01
-1.650392896019386e-02 -1.680633920184852e-01
-9.986946273751492e-02 -2.349156634493191e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 36
Component number: 0
Estimated condition number: 3.634119e+01
-2.867469370363312e-01 -2.685754246837109e-01
1.251725444358468e-01 -1.990188871624402e-03
4.648649387208742e-01 6.452377495119258e-01
3.766926288187907e-01 -4.349621117326016e-01
-1.188156682802689e-01 3.071430623924225e-02
2.459447169563913e-01 4.006369909726486e-01
2.521160971780733e-01 5.337804626410450e-02
-3.536304497180692e-02 -4.970765911010563e-02
-1.293564344190396e-01 2.281978061278798e-02
-2.239774165273195e-01 -2.502772739033329e-01
2.532686582108175e-01 -2.416326736811424e-01
-1.748606126953347e-01 -2.775281211622432e-01
1.645980517741666e-01 -2.312794229749752e-02
1.559249550234258e-01 9.504596040953387e-01
2.877023369213003e-01 -1.282996503583165e-01
-5.496352683294883e-02 1.571745965583464e-01
-2.024862529032043e-01 1.255060067409071e-01
-8.018262867916295e-02 1.132390802664779e-01
2.475347417679429e-02 -4.174900302046562e-02
-2.109487347035486e-01 -6.098103839160336e-02
-6.841578481137393e-02 4.249825209945365e-02
2.709505456151955e-02 7.774279402732169e-02
-1.706667614447918e-01 4.332223063613500e-04
-7.113523924064902e-02 7.813970339511409e-02
-1.366941445205984e-01 1.636959893094193e-02
1.610072112634389e-02 1.981580790216128e-01
-1.481578124955925e-01 -5.803448368338845e-02
-1.312490535230106e-01 3.655338863851264e-02
1.454669500666982e-01 -1.070762624451117e-01
-2.094252902936986e-01 8.717652389388085e-02
1.047564972333399e-01 4.539741882560583e-02
9.846798070781641e-02 -2.217240062312373e-02
-1.550263552883454e-01 -3.348402664900518e-02
-2.750109997205318e-02 7.929853650088750e-02
-2.643368000273271e-01 8.464161508911323e-02
-4.569908395999381e-02 3.649623387763239e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 37
Component number: 0
Estimated condition number: 9.712338e+01
0.454848012602124113132e0 -0.418931442640633710622e0
-0.261094388092650325776e-1 0.310591662414747551126e0
0.240370325288208132471e-1 -0.122615210997468587252e0
-0.381160068310321498305e0 0.643091219362968582454e0
-0.293700257589317649233e0 0.139824854077055494642e0
-0.211484634861565828375e0 -0.858846611561118350678e-1
-0.473956783628274646241e0 0.235583262383510261701e0
0.191264478717340640504e0 0.557282274552919240201e-1
-0.386730132736019618266e0 -0.565731148982226697917e-1
-0.161943825830162595108e0 0.127672092923759741734e-1
0.137250189252494717306e0 -0.400020546822254397222e-1
0.577206981170691956601e0 -0.171625008475454074425e0
-0.130743110252773980405e0 0.343903235683399703275e0
-0.152514913269297473048e0 -0.220707511138219805971e0
-0.588933141003434370469e0 0.321042203356737521687e0
-0.147274747882714190101e0 -0.262921446395082503028e-1
0.256211196911527776618e0 0.142140358258423437301e0
-0.345831922107650271422e0 -0.112159683858286241642e0
0.206103358505218897128e0 0.105800475252355238912e0
-0.222700504218111794834e0 -0.498169747060811871488e-1
-0.575930731228211041230e-1 -0.156675074694305411324e-1
0.265682180693033882037e0 -0.420554614795897447450e-1
0.725636738053424802542e-1 -0.178397869874806601766e0
0.349585723721891918296e-2 -0.157206874086153280108e0
-0.972393145149875285255e-1 -0.685454678927806046118e-1
0.134321328392886697251e0 -0.213770678183453009997e0
-0.291153594603436641062e-1 -0.139386961484171429665e0
0.364562084449535556771e-1 -0.110919438846765105526e-1
0.164748846076942021491e-1 -0.939900661467326570392e-1
-0.357870605361879256055e-1 0.209036769278901771425e-1
-0.658040653366631250696e-1 -0.505293913084831729571e-1
-0.265792830064362102217e-1 0.134448323365422355279e0
0.740469653982634910987e-1 -0.158143800928895922862e0
-0.977615259316252111163e-1 0.574831863594234901353e-1
0.119318178472507959753e0 -0.170367323109884936662e-1
0.463358268656841753942e-1 0.177256218381396320386e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 38
Component number: 0
Estimated condition number: 1.748707e+02
-3.972624551239983e-01 -6.748490604882920e-01
-2.150572162981070e-01 -5.192202647528172e-01
9.774162666611939e-03 -3.191304660085890e-02
-4.075329067515781e-01 1.409151206759968e-01
-8.421597823145492e-03 -3.581342138340772e-02
3.791284172490199e-01 3.460523663975606e-01
-3.610802052115118e-02 3.490349594831948e-01
-1.187068575321108e-01 -2.898070342231136e-02
1.107332254788864e-01 2.549292305567057e-01
-1.201250391620534e-01 7.803872774225194e-02
-2.697720582153451e-01 1.529785257462586e-01
-5.414715621806646e-02 -7.925468312713128e-01
8.991162713116591e-04 -6.377172206841335e-01
8.810751831679983e-02 6.301042973387894e-02
-2.609042847999191e-01 2.104179247366571e-02
-2.996311598877734e-02 -1.655537880267083e-03
1.675421719155856e-01 2.250800856275398e-01
-8.315090620960171e-02 2.680996758308040e-01
6.729667486768440e-02 -1.328601819827942e-01
1.224385324453538e-01 3.485237846757480e-01
-8.885090312523022e-02 1.356827982091375e-01
-8.904357567648469e-02 -1.037785075295239e-02
9.722737169432064e-02 1.784933858095084e-02
-1.044456287697330e-01 1.183163600102420e-01
1.447045999714677e-01 -6.858181427615757e-02
4.884887548233080e-02 -3.902023292077505e-02
3.805210349270084e-02 -7.369559378810074e-02
1.057283059979649e-02 5.539436804371941e-02
-1.100865086062208e-01 -8.287635229461102e-02
-4.402661461109939e-02 -5.734634616465322e-02
-1.774564788734481e-02 -1.058477453907585e-01
1.790986837045467e-01 1.379488534842517e-01
2.376464836788625e-01 -7.847632368180478e-02
1.240380311085252e-01 4.091661188895045e-02
2.127606183093884e-02 -1.684879861080308e-02
-4.486502934548144e-02 3.905169459939898e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 39
Component number: 0
Estimated condition number: 1.580923e+02
-2.239058105684261e-01 -5.366630886139263e-01
2.169064741187921e-01 3.677806634767962e-01
2.358633273418490e-01 5.685571553251358e-01
2.445716915355952e-01 3.559405935525785e-02
-3.918615278708958e-01 1.065358288357863e-01
1.211185164938783e-01 1.452429610200721e-01
4.400538479568850e-01 3.505539262798861e-01
3.104401867927282e-01 -3.954473822620045e-02
-1.209764904549402e-01 -2.669401429373564e-01
-1.984063182894427e-01 -4.745585681847181e-02
2.620214997923211e-01 -1.446249253965395e-01
4.328989850031272e-02 -5.145062221257419e-01
2.986338750097197e-02 4.015395667404189e-01
-1.764972709487137e-02 6.970600324873721e-01
7.368692335266458e-02 1.736665683170037e-01
-2.031878257830589e-01 7.039903783124790e-02
-7.951041388750114e-02 -2.289602538910848e-02
-7.789673819216357e-02 2.913495645942794e-01
1.098039187704321e-01 -3.058412292854459e-02
-1.548311995791717e-01 -2.098611610325933e-01
1.395234669733992e-01 4.107316936703765e-02
4.437946251413051e-02 1.059746120066220e-01
-1.140299359301429e-01 -4.008101100876944e-02
-1.209022211360834e-01 8.830406315883207e-02
-1.184654966984847e-01 -1.799707215954221e-01
4.272950017664469e-02 -8.364041282355557e-02
-1.081182099002375e-01 -1.042394591329941e-01
-1.623968272638397e-01 3.855941037118636e-03
5.028156653271094e-02 -5.109115261805622e-02
-2.516389996598227e-01 7.888461537451442e-02
-3.567692558927237e-02 1.149401590567500e-01
8.262045938977855e-02 -8.864571241776582e-02
-2.424058966141081e-01 -3.518529316200140e-01
-8.991993174533955e-02 -3.957855440873968e-02
-2.351567412135263e-01 2.431025558899410e-01
-1.276345129143487e-02 1.757789499979345e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 40
Component number: 0
Estimated condition number: 7.988346e+01
-4.370608023741510e-01 -4.372729932984941e-01
5.364515013573334e-02 -2.869756353766680e-01
5.912284763196813e-01 7.759063523590861e-01
-5.759015306681309e-01 -1.219446173726988e+00
-4.158005489680508e-02 2.215102976571461e-02
1.117908417460497e+00 -9.657052667212332e-02
9.740268504720172e-01 -2.080620041085665e-01
-7.268662506143372e-02 4.535275258457512e-01
-4.053190158688549e-01 -2.523633343220432e-01
1.079402853782913e-01 -6.643558477716451e-01
-2.251114280981376e-01 -3.739603181470271e-01
-2.155758926215923e-01 -5.951668025016031e-01
6.072248235313357e-02 -3.894310883420854e-01
6.332495121957525e-01 1.150000976622019e+00
-9.513456277212268e-02 -1.203320389286093e+00
9.081187605801261e-03 3.010700688916786e-01
-1.105270842026146e-01 -1.154758934898086e-01
4.455704454531675e-01 3.479989960855459e-01
-1.544728960100538e-01 2.179405617967919e-01
-9.243784376779327e-02 -4.997027335699702e-02
2.982522472820868e-01 2.075094026292173e-01
-4.185156093533185e-02 3.547371106571026e-01
2.792930844520446e-01 3.240347078120393e-01
1.731907005114373e-01 4.355543278975465e-01
2.341371629579655e-02 -2.857662749851080e-03
2.335319684347626e-01 4.234347309761564e-01
-1.482693752764812e-01 -2.816558382826894e-01
-1.683282558135492e-02 2.924608787943146e-01
-8.586787186945874e-03 -2.938318871346837e-01
-3.425051256815192e-01 2.746691560209828e-01
2.687506937748967e-01 -4.601511659713059e-02
-1.608398164954499e-01 -5.329205707109256e-01
2.489278928567160e-02 2.460233793146914e-01
-2.413709053001728e-01 -9.222993983851292e-02
-3.827713880504697e-01 5.247803924797321e-01
3.902302178421592e-02 1.416715397212025e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 41
Component number: 0
Estimated condition number: 1.126957e+03
-0.253706433342320576886e0 -0.306489294249508422314e0
0.149593136515302249038e0 -0.235395046580592133315e0
0.167269689853750269136e0 0.781989152874810077318e-2
-0.263131253361708040484e0 0.478050757699160138996e-1
-0.623206033218609586173e-1 0.186206945809898832570e0
0.844767560345239732468e-1 0.967222785690274865255e-1
-0.271613989825800846639e-1 0.186058578758092298751e0
-0.113003163402046149374e0 0.349185663967838008774e-1
0.811087862058276755725e-1 -0.487594891418839323664e-1
0.252305853362568851537e-1 0.148387290012840130453e0
0.975958049206417896268e-1 0.780834571720704803972e-1
-0.587539362626055974517e-1 -0.373007759361869734119e0
0.204540048025883987711e0 -0.153234982357697898449e0
0.119361755213559024880e0 0.474208520370600242467e-1
-0.173249214318352875053e0 -0.542116092828233655256e-1
-0.248553314525565172956e-1 0.113914146647652309447e0
0.207382581989293798277e0 0.221973542827638947980e0
-0.953303609806798012788e-2 0.129859297808830960566e0
-0.631880010766445222937e-1 -0.348810266499946662253e-1
0.390892119176873999905e-1 0.789631433066510621767e-1
0.408044772820702368153e-1 0.208853442625392257808e-1
0.201912696212565129568e-1 0.647190143005136912376e-1
-0.495102077815657939217e-1 -0.332276159406590979431e-2
-0.437389067686766475039e-1 -0.127058098517108687543e-1
-0.683562615478794368960e-1 -0.690194768598705303772e-1
0.331888587360720325857e-1 -0.118135084871043207620e0
0.123260538251049442096e0 0.304119754802329294130e-1
-0.122387776830002836494e-1 0.199186985650159976622e-1
-0.227986321613819812670e-1 -0.178531522049652131924e-1
-0.241880757869135476520e-1 -0.347347568420535739021e-1
-0.393742086840911215875e-1 0.387772870777242610568e-1
0.105593276584501022527e0 0.393231841371289207062e-1
-0.231398855355057607379e-1 -0.898824603577179918114e-1
0.392829793864259883430e-1 -0.744454292584410686786e-1
0.141557008363959551170e-1 -0.300289164350108798976e-1
-0.382824399551357620085e-1 0.713170843563668392187e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 42
Component number: 0
Estimated condition number: 1.116546e+02
-6.183804547067558e-02 1.743572464714385e-01
1.047299505426834e-01 -6.508570611672132e-01
2.782240837203122e-01 9.399160232730974e-02
-3.215768215412484e-01 -4.258084176523320e-02
2.441449011402207e-01 3.319175317788065e-01
-7.445730779556597e-02 1.550575240901629e-01
2.407785817784616e-02 -4.276163481571333e-01
-2.866864268361119e-02 1.166900056809863e-01
-3.715670258642241e-01 -2.146224260983374e-01
3.023535450073310e-01 -3.673257207390967e-01
3.332670112506946e-01 -1.007821475379650e-01
-1.599039938407135e-01 4.385805095962170e-02
4.010601026064374e-01 -4.514597458054362e-01
8.069900825938760e-02 1.209205016737210e-01
-3.245282610542700e-01 -2.790026299398574e-01
1.009233898960987e-01 2.240460922893597e-01
6.629037550160340e-02 7.450473373413757e-02
2.500380368358875e-01 -2.821338219867359e-01
-4.480512433281885e-02 2.023077155070615e-01
-1.228741323323168e-01 -1.494218816125188e-01
-3.473772725868779e-02 -2.682340928112069e-01
2.947305096758002e-01 1.608715978430150e-01
2.674297874345613e-02 4.234886402350115e-02
3.100770660089937e-02 -4.759121794297674e-02
-2.950667008717163e-01 1.407637816764407e-01
-1.808200935584439e-01 7.307865436311978e-02
2.090894537307760e-01 -2.337541816647504e-01
3.340640055923406e-02 9.632308489199476e-02
1.360618178663170e-01 1.621202497948653e-02
-3.760459837568574e-02 5.073900592814732e-02
2.468822664491415e-01 1.042053159838930e-01
-1.326361498418680e-01 -2.266830610056130e-02
-1.464884121868995e-01 2.391395810127204e-01
-2.370573019960184e-01 -4.933937463355299e-02
2.521137135245232e-02 -5.374548424835995e-02
2.624657735014685e-02 2.169873390370335e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 43
Component number: 0
Estimated condition number: 2.034175e+02
-2.287122878396711e-01 5.833069066610348e-02
5.189994487912337e-02 -3.635152585699986e-01
2.574335762986305e-01 4.571406231395622e-01
-3.566710192120633e-01 -7.523848631957480e-02
2.650563715421363e-01 5.694057042099429e-02
-1.769987352577055e-01 -2.210050811129778e-01
-2.837382241449314e-01 -2.658957712109881e-02
-3.190656047559521e-01 9.146524053737733e-01
8.431670678505476e-02 4.534606059669256e-01
1.400476448095500e-01 -6.748675851769124e-01
3.554609972634172e-01 3.279532231536016e-01
-3.268972648270791e-01 9.652850505950283e-03
2.093831152706247e-01 -2.979270004806731e-01
-8.739193339908642e-02 5.003427425171636e-01
-5.771848722118383e-01 -4.239664574185170e-01
2.823626186103636e-01 3.201627933581394e-01
1.527127151570296e-01 -1.239329816205017e-01
3.267763740339688e-02 -2.375777440695682e-01
-1.374487625660155e-01 3.565011159734008e-01
2.295534143156458e-01 2.681623533259611e-02
9.264161997284320e-02 2.599634933535423e-02
1.058721343999307e-01 2.315333316220119e-01
-4.674902346772648e-02 -3.246044173980719e-01
2.374588572426694e-01 -4.141419517638326e-01
-2.097294501731464e-01 8.781429774595681e-02
1.756050028802676e-01 1.265601283734772e-01
7.289461148008720e-02 8.952044816254001e-02
2.092715858681023e-01 -1.468674275324134e-01
-1.591199624903551e-02 -1.892940088926218e-02
-1.934122423738499e-02 -3.418783320200033e-02
-4.506190521521957e-03 1.205098447401845e-02
-1.341364114146268e-01 2.422977419993812e-02
4.840063532023076e-01 5.069425265272736e-02
1.707820380319321e-02 5.043694394972770e-03
-2.580710293790156e-01 -5.047520338102713e-01
-8.727070203507705e-03 -1.978028896373911e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 44
Component number: 0
Estimated condition number: 1.211415e+03
-1.897470913752766e-01 1.679722260305684e-01
-4.666092652094317e-01 3.636904189549520e-02
-1.266139701027791e-01 3.313750855538509e-01
3.198622552736913e-01 1.825634588828922e-01
-4.104032801730227e-02 1.314968679600707e-01
3.476644836976370e-01 2.170831064559774e-01
-9.443144880218629e-04 1.596891397260305e-01
-2.645903453633545e-01 1.002609683785785e-01
1.663904237904028e-01 -2.658486231113368e-01
2.684689315791257e-01 -8.341651162452718e-02
5.751502216859847e-01 2.128206219135676e-01
-3.259541220972195e-01 4.772729292239031e-02
-4.073975794906668e-01 -1.408347049313953e-01
-3.783787632218683e-01 2.533478821320755e-01
1.614622002723214e-01 6.623077617896947e-02
-1.446699162969810e-01 1.473579685451568e-01
2.451126025574678e-01 1.197347040239900e-01
4.117198479921558e-02 -6.059415066960848e-02
-1.767102316703625e-01 -7.083074651060983e-02
2.362239412690496e-01 -2.361034542109265e-01
-8.805865494705752e-02 1.271179755352015e-01
1.022422959363848e-01 1.234302577934590e-01
-1.016240039875143e-01 -9.119025777275158e-02
-1.755818605052742e-02 5.167273995005997e-02
-2.074681833273685e-01 -5.346118879743676e-02
-1.667234057289075e-01 1.507972279755914e-01
8.690452859954506e-02 -2.119718397587623e-01
-2.335230539503668e-03 1.289942109763147e-02
1.595986826343925e-01 7.014054386971695e-02
-1.395751714891975e-01 -8.041523441731666e-02
2.815825228038587e-02 6.597348124410402e-02
2.933721294255278e-01 -1.051121147734710e-01
-1.069059579168808e-01 -1.499696121709582e-01
9.827572378589385e-03 -1.909499972510025e-01
-1.921502304759406e-01 -2.761185809191523e-01
-1.455334387028248e-01 6.831148410510600e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 45
Component number: 0
Estimated condition number: 6.462810e+01
-1.192284854655072e-02 9.991846437066008e-02
8.626481589719261e-01 -7.398532280218575e-01
4.298489645352397e-01 -3.222781237017306e-01
-1.259707392963899e-01 1.113769735910207e-01
1.495234830312702e-01 9.525071095810089e-01
-5.138165428543618e-01 3.567996771425898e-01
-2.045730930096541e-01 -3.734478808144752e-01
-6.937677548817528e-02 -1.170531475704829e-01
-2.967169551740787e-01 1.352877651495374e-01
3.652827946441871e-01 1.050574505056542e-01
4.082577788315608e-01 1.773715656306789e-02
-3.859325502982315e-03 -2.455118979922140e-02
1.163175600221323e+00 -1.537171365662053e-01
1.935119125271461e-01 -2.235729265677667e-01
-1.900506255693031e-01 -1.887163322274405e-02
-1.800798792055498e-02 4.030253729640976e-01
1.402945055551153e-01 3.017805185757339e-01
1.813280622275555e-01 -1.620421010870955e-01
3.690279155550924e-02 -9.835002210718900e-03
-1.816251371613035e-01 1.081604534795599e-01
-8.626183023796902e-02 -3.298292421446892e-01
4.438312310936941e-01 5.218915944814574e-02
-2.154602077698138e-01 -6.638208468643488e-02
-5.769952770296277e-02 -2.963250802068314e-01
-5.585451304876914e-01 2.413747519453837e-01
-3.548205307361313e-01 -2.254556098204761e-01
3.640321834840685e-01 5.969287303657514e-02
4.522103089718871e-02 1.217427123973685e-01
6.792694760587617e-02 5.488129132614900e-02
1.859027768499267e-01 1.362326626070074e-01
2.092217385561591e-01 2.359007071534304e-01
-6.409325576080269e-02 1.496180999469812e-01
-3.326084744773681e-01 2.367283409917350e-01
-4.088393752214887e-02 -4.548231745802089e-02
2.608078106477944e-01 -2.701705597739478e-01
1.127994133796320e-01 -9.274616148349224e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 46
Component number: 0
Estimated condition number: 1.155609e+02
-1.633535206260315e-01 -2.735228757406516e-01
2.096565421601351e-01 -2.145333997988649e-03
1.067710079187292e-01 5.023158076519141e-02
-1.287900798627472e-01 6.216164639557781e-02
-3.133529621284163e-02 1.964146577667730e-01
2.428189590329075e-02 -8.042919556816983e-02
-1.378210005740528e-01 4.996226098082523e-02
-2.856554799235206e-01 -1.710631437119337e-01
-1.532826971596923e-01 -1.370926487179936e-01
7.424933841284315e-02 1.957195420174619e-01
1.119046218109830e-01 -1.770398185504907e-02
-2.185089963862212e-02 -2.845240966363324e-01
1.824227274794433e-01 1.063563373934223e-01
1.636683617680570e-03 -4.843124903426715e-03
-4.736264101318691e-02 -4.356395115735695e-02
-5.709412686916736e-02 1.613859324989604e-01
2.458810186336519e-01 2.616945886148525e-01
-4.481868502703756e-02 1.053497256596763e-03
-1.554208887022979e-01 -4.898066434783101e-02
-1.266889507299838e-01 1.528455916909752e-02
1.735348480100097e-02 -2.297325247266851e-02
2.454162428108692e-03 -9.704626227249038e-03
-7.474985335223523e-03 -2.347604806791649e-02
6.951274056244236e-02 3.776954745215448e-02
-8.389858107324483e-02 -9.286400775406302e-02
4.219441176316140e-02 -7.012008072941492e-02
2.399071206634490e-03 3.511979386953711e-02
1.445260091808225e-02 2.807709669113082e-02
3.961477714819668e-02 -2.453698066970835e-02
-2.643664655518257e-03 -5.022145689375444e-02
-6.050171798506708e-02 1.172698644221794e-02
5.248835994216719e-02 2.708874523208147e-02
-1.462910352526061e-01 4.361853543965584e-02
-4.838437047503355e-02 -2.030957269541127e-02
1.767644399672133e-01 -2.610165705044139e-02
2.265267029670178e-02 1.469410929816211e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 47
Component number: 0
Estimated condition number: 1.489474e+03
-7.583683611794631e-02 -1.529063166578086e-01
-2.876605326637372e-02 -2.226911818124430e-01
1.643811079922790e-01 2.763973397615175e-01
-2.422977312661535e-02 -4.110734387939433e-02
2.907925226260918e-01 1.452324016214854e-01
8.783766519538509e-02 2.193779106536019e-02
-1.570364959922644e-01 -1.707012481571199e-01
-1.293873140053540e-01 3.748626858036957e-03
-1.736560633155041e-01 4.000236528897366e-02
-3.629796799240276e-03 -3.434634617038894e-01
2.967200379311760e-01 -1.085926932790878e-01
-1.077261978541530e-01 -1.424386346239790e-01
1.261593076449271e-01 -2.041481718786723e-01
-5.365737277321039e-02 3.307886783167844e-01
-1.423625168265150e-01 -9.964828119325819e-02
1.064137983391771e-01 2.487874789938795e-01
4.554631953227197e-02 1.141922220127242e-01
9.084264351736617e-03 -2.282943982075252e-01
-8.238349660228343e-02 2.868168636489084e-02
-1.128301019664434e-01 -1.002581289591866e-01
-3.939611061039258e-02 -6.036097020717632e-02
1.437164782701908e-01 -5.982587294996521e-02
-3.955464988715417e-02 -7.501593215218080e-02
4.374259645749620e-02 -3.203874928345556e-02
-9.714825520138222e-02 1.409061389846070e-01
-1.613516543569140e-03 1.927361950883894e-01
-7.357237177011665e-02 -1.338609038971236e-01
8.809553272369461e-02 -1.477787108410492e-02
1.015615534202441e-01 -2.734579546255455e-02
1.581189356221119e-02 -1.517410786801137e-02
1.039670594972776e-01 -5.682523111520149e-02
-6.502194554817253e-02 2.561376867366610e-02
-1.895061888008513e-02 1.204617511507449e-01
-1.398284281877481e-01 3.048144727679762e-02
-5.878589489718148e-02 -9.026023064778335e-02
-3.633993363384738e-02 1.602434087600249e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 48
Component number: 0
Estimated condition number: 4.804113e+01
-6.024750827888440e-01 -3.911242961249504e-01
2.614732278820628e-03 1.608769739824437e-01
4.774270139387939e-02 3.259707856187444e-01
3.092436874981304e-01 5.976977688295841e-01
-6.659409157173131e-02 2.454039277616184e-01
-3.400325485346345e-02 -8.884805963915517e-02
8.050971125121723e-02 -6.977301312163670e-02
1.019137093327066e-01 -5.095560499929630e-01
1.062176901504816e-02 8.538103728432556e-02
-2.493735842911504e-01 1.081834308190848e-01
2.630780032697209e-01 2.768861167496313e-01
-4.674607995356914e-01 -5.707814825852618e-01
-5.512665545460449e-02 1.967489323199182e-01
-1.386850315900852e-01 2.035537595838480e-01
9.001195820089430e-03 5.822895625901221e-01
-1.414002430922251e-01 1.833596650682747e-01
-8.993163445333036e-02 1.889696160949498e-01
7.847261560863882e-02 -2.978564592781012e-02
3.629869188228546e-02 -2.996529706524832e-01
-1.447289190361177e-02 -1.005355382668534e-01
4.085171496529550e-02 -1.107532198618011e-01
7.931843535903824e-02 -8.844239878893484e-02
-7.316218765203647e-02 -2.972340284571534e-01
3.310905919957541e-02 3.860534648868820e-02
-1.223347665859014e-01 -1.703527502710686e-01
-7.469450342192455e-02 -9.196079315731290e-02
-2.259343513521424e-01 -7.592513568493622e-03
3.950619936629435e-02 -5.916397069070015e-02
-1.371085452643232e-02 1.398248035393898e-01
4.475424163151062e-02 1.546133193552732e-02
-1.013556802980718e-01 -1.416320675033590e-02
3.235500575843698e-02 1.678948098736761e-01
-2.342743903836257e-01 -3.048490357866599e-01
-2.529477334135515e-02 6.349044796872294e-02
1.983539919462226e-01 1.329469030290624e-02
-1.442170809212157e-02 3.648117699437341e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 49
Component number: 0
Estimated condition number: 8.245931e+01
-1.922215657532941e-01 4.340578108198351e-03
1.002517577793526e-01 -1.524214147140464e-01
2.227914339320215e-01 5.208766586555035e-02
1.477275338897617e-01 2.779381243726648e-02
6.620759697234418e-02 1.011898134208768e-01
-1.476552342391017e-01 2.089296658973156e-01
-4.167896893340723e-01 6.315418087584554e-02
-3.820223019491358e-01 -1.382552172681255e-01
1.452122682904786e-01 6.027880376677663e-02
-6.152390270677489e-02 1.949538201431077e-01
3.267096315254807e-01 4.583401807860460e-02
-1.819254555848630e-01 4.196163022158722e-03
2.019009257725767e-01 -8.932855274389517e-02
9.101535155801851e-03 9.212015770939641e-02
1.048001408804331e-01 8.668539018836409e-02
4.562109122261297e-02 1.275941199279935e-01
1.656666660546314e-01 3.886493055014103e-01
-1.860631487668757e-01 -1.256044227027531e-01
-1.521108703923009e-01 -9.341731565647779e-02
-5.431205795916894e-02 5.145396478570670e-02
-1.525042089293127e-01 -3.396458998868389e-02
7.478151569019988e-03 -4.101244727613199e-02
-2.206985221310070e-01 -9.520277387178772e-02
-2.373135792500648e-02 -1.257624340483186e-01
-1.268934750356076e-01 5.806990171511990e-03
-1.570635315646697e-04 -1.456774263922576e-02
6.551713601735346e-02 1.488341493500461e-01
-1.885149548114545e-02 -7.023997736974807e-02
1.145691498627368e-01 2.596232932913198e-02
4.025382700319018e-02 -1.249342054970414e-01
-5.907872773313563e-02 2.518534028420912e-02
1.784772594676792e-01 1.962048472662022e-01
-8.212283493803274e-02 9.267063424956687e-03
9.893041966256683e-02 2.028022074020618e-02
6.245022145921249e-02 -2.575686992446071e-01
-9.047295053941855e-02 2.010076700285902e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 50
Component number: 0
Estimated condition number: 1.244977e+02
-0.303990637725027417222999049770e0 -0.462189254764855750336038937787e0
0.341903512487335372436542942518e0 -0.211492579235212913050467014687e0
0.181404537575954971440266336883e0 0.291212640826807863537039761677e0
-0.840756226450900138573612361628e-1 0.968679106026927288352139323300e-1
0.574894770695292851479547199164e-1 0.191523917193044446415275442224e0
-0.162883273282359659858886001192e0 0.371973373272987592375309482986e-1
-0.733725095723001174682666376152e-1 0.149816781938116670743805976533e0
-0.118203826894413772099688883769e0 0.161063632398067613117595810533e0
-0.806846673701197134777893897366e-1 0.298545284859511307952016624402e0
-0.321614524264735416787145935580e-1 -0.162848131214068405632925262679e0
0.110451416603646135896197707530e0 0.104268393411324016546741742802e0
-0.100711503807258058096126611747e0 -0.498892236501786601078209386781e0
0.418399520667173381045068618812e0 -0.497026985686059858706312576201e-1
-0.561141065274081815014883996666e-1 0.358064895819466118182101323931e0
-0.227591917866825551488223258751e0 0.329770696338772727385064639277e-2
0.506435091189002896576408006274e-1 0.226074168955350832507881528345e0
0.749415458395694373829756725835e-1 0.412832211979647604905158294209e-1
-0.625854792333121883049492011553e-1 0.516537700292675719371893986945e-1
0.210663323007585743443440247080e-3 0.403290683343750753030188060399e-1
-0.413034389288170377352551403495e-1 0.124267399570689247312833256065e0
0.471162888684567146113560916442e-1 -0.274674032712498071591218155579e-1
0.279279932831462234998785387529e-1 0.275306312271706316902271521419e-1
-0.673862439176444461701834626824e-1 -0.185160228945123631042701868609e0
0.417687293763057124113725845811e-1 -0.160312300880547011488291569348e0
-0.122309315245638350076019087999e0 -0.155367925546369827182746922264e-1
0.516000487824930573965168857017e-1 -0.603346986894944098102164367506e-1
-0.228539648197555351132018587158e-1 0.772977592135834293683219302464e-1
0.570305380730561842758503357370e-1 -0.598646137475105167540092018574e-1
-0.354457315963311614186989130917e-1 -0.295317356143378101807437716784e-1
-0.118080181743049022328793642783e-1 -0.102252298322029981241666912439e-1
-0.401127944950381036083108415221e-1 0.304982266349874685282861888650e-1
-0.342870053115947396415131733270e-1 0.110356715804137166854003754576e0
0.103102015244895344851986767508e0 -0.363053578027708352444911944347e-1
0.480579648396033330055607120307e-2 0.713868358070655622986258539095e-1
-0.155968276832530414031848600195e-1 -0.176977294867644944504573909034e0
0.544813276498593772147818258329e-1 -0.464315494691382815271860195901e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 51
Component number: 0
Estimated condition number: 3.887440e+01
-2.964503592905820e-01 -1.479743875435176e-01
-2.128207161542996e-01 -9.619239573779016e-02
-1.509148961133552e-02 2.650457335454808e-01
-3.670477559788349e-01 2.019767829293281e-01
-1.188455922739630e-01 -5.096687184842343e-01
-1.818707534155892e-01 -8.964084841210816e-02
-6.876421956573434e-02 1.238824083560726e-01
-2.728676682628790e-01 -4.555192098591454e-02
-2.830801655215139e-01 -5.714911434160002e-01
3.881656514205416e-02 7.963417746335769e-02
-3.883948684141821e-02 -8.279635689255271e-02
-1.453781054677343e-01 -1.957908038165592e-01
-2.036160052041116e-01 -1.522831296037593e-01
-1.497591523578066e-01 5.176326974052479e-02
-2.218455714806367e-01 -4.811126238378148e-02
7.185830847229177e-02 -2.155576106282299e-01
2.173923694932120e-01 1.035639600288973e-01
-1.225763899360913e-01 -9.512324486233799e-02
-1.758610010938578e-01 2.587936105015439e-01
-1.937461219106820e-01 -1.293638024229540e-01
-1.109206422939435e-02 -1.983803181541000e-01
-2.395887104169944e-01 1.858052045490751e-01
1.651352297684341e-01 7.934628904775926e-02
8.570808423564064e-02 1.468985685747132e-01
1.093125279411516e-01 -3.691359812413744e-01
1.502963163411310e-01 -1.149421793670206e-01
6.007524600449879e-02 -7.571177302016842e-02
-1.431796236541532e-01 -6.576996316404454e-02
1.249530031987181e-01 1.241811078419715e-02
-2.641356347639316e-01 -2.532341105895762e-01
-1.308271563284917e-01 4.891645741029943e-02
2.614037209655885e-02 9.684647339743752e-02
-4.756254065846484e-02 1.234920466643636e-02
-1.974654937152065e-01 5.552796931239067e-02
1.677185273170013e-01 1.086553609843626e-01
1.441235999808582e-02 2.869103183594353e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 52
Component number: 0
Estimated condition number: 9.481741e+01
-0.287193431725261130741991439292e0 -0.465661104059383562356121313177e0
0.314529504826926803060167135577e0 -0.490190719657605673142033060947e0
0.398838845866689007746208583760e-1 0.249135406553172456051596942225e0
-0.314830983312106166747723367750e-1 -0.320389993408761767122197430978e0
0.507841803806325802626880435370e0 0.208631908699052606314789661765e0
0.191718471325249610574948071162e0 0.547831378336197888154614247225e-1
0.207496482766022957434692152398e0 -0.130520672326125950061974303218e0
-0.206362750923358195121082665180e0 -0.314527981661824038727792883245e0
-0.263745087267699184791366494521e0 -0.270671752931165550403563314271e0
0.216272838249631931472796676970e0 -0.157818701988134883223709783520e0
0.100610696286630232520598063008e0 -0.370941404766745375112795598841e0
-0.107316954801274650585283513572e0 -0.538277227771883647147484031043e0
0.526861783553676896457068624068e0 -0.327951048559858975060633601930e0
-0.438226391479593108447563236105e-1 0.303666949758529674346099526339e0
0.115743313011895650883122947082e0 -0.262851060712259597552865080796e0
0.145280668241068595519206660083e0 0.305772545797862310085269546819e0
0.105830356741110059829478100116e0 0.885378687897703040671205565825e-1
0.173258204008461512912681671918e0 -0.301027209203530164513917273952e-1
-0.243933557791245613293786153929e0 -0.420331962964619874389227614367e-1
-0.231309960027549260704552460994e0 -0.831772505209447297822010774401e-1
0.820173981385392803668096443885e-1 -0.139523337405227877821303957247e0
-0.477903110372942121466602135982e-1 -0.145813803605093907444175816684e0
0.212700689031168355238794117087e-3 0.201079208366456648532350779720e0
-0.430237294189919493365172563997e-1 0.225066247857630423376773397036e0
0.292397801049993476230694755972e-1 0.128937237905643032802088325600e0
-0.993211235894308526022261120669e-1 0.178743942530924572068699182223e0
-0.126831168415310247769991883831e-1 -0.166201502596729608441568837139e0
0.195725459822008704342104907148e-1 0.474212936247863582854938575780e-1
0.926284211814949919903258650592e-1 -0.224104065645715496794560553465e-1
0.165972606513144882346245779437e-1 -0.955654664513187396170731762849e-1
0.134187400334719046043748869604e0 -0.312625514161009377532533770066e-2
-0.908591430790625251343478824764e-1 -0.832306013966897850287523850381e-1
-0.285219910532470472104789956449e0 0.282298665436957671397631250875e0
-0.272917064997482416181424930432e0 -0.385343278210220244989479477776e-1
0.268785478355702729911714222310e-1 0.147003218444783175327631247817e0
0.146476070873811674412001929541e-1 0.133948409520564031472864403913e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 53
Component number: 0
Estimated condition number: 5.602959e+01
-4.902197327778149e-01 6.190929036198889e-02
-5.427411971735581e-01 -4.619785605762139e-02
3.694759180948494e-02 2.918997556774510e-01
-1.176458719819757e-01 3.012093465960380e-01
-1.947959060957175e-01 -1.729954221019529e-01
2.520325917142222e-01 5.639747335745404e-03
8.814299987312325e-03 -2.995588300460123e-02
-2.372534362169831e-01 -3.107679235938554e-02
1.796450873436449e-02 -1.961658852295397e-01
-2.745075903389966e-03 7.530999107911110e-03
1.627237239509471e-01 3.134795885269473e-01
-5.046660697018542e-01 -1.501878575070903e-01
-5.147701512774469e-01 -2.510448907752656e-01
-8.032011799051882e-02 1.418243855586400e-01
-1.236081142641446e-01 6.616571967200058e-02
-9.616663401241148e-02 -3.523205062983394e-02
1.186273412281133e-01 1.985918691210858e-01
7.051269209705285e-02 -7.384354404379923e-02
-1.026588036813957e-01 -1.102696394058282e-02
1.397760785420515e-01 -8.606839558185937e-02
-6.883083851463782e-02 -3.851871947462802e-03
-2.897586262384949e-02 2.108823429186278e-01
1.030110603390099e-01 -1.206221905570183e-01
1.211202028474504e-01 1.210146050548116e-01
-6.310986840984421e-02 -2.733556049203774e-01
2.090509192513482e-02 2.382144439111210e-02
-1.807132626358095e-02 -1.133030951567845e-01
-1.935087954689708e-02 1.487796212515840e-02
6.717740726380737e-02 6.169874372565052e-02
-1.700173737026046e-01 -6.810690751839230e-02
-5.919289572072574e-02 -9.484519947472281e-03
1.622405392797134e-01 4.523654884972724e-02
1.285892088104256e-02 -1.488825378954554e-01
1.676768354384905e-03 -1.575693189416730e-02
8.395035143623142e-02 -6.904344385422094e-02
-7.342883598520925e-02 1.006286049797974e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 54
Component number: 0
Estimated condition number: 2.996249e+02
-0.295608652919730380466e0 -0.240178030586227085115e0
0.283923825421926077743e0 -0.145035110869155453410e0
0.379441866957366280154e0 0.598519999124454157131e-1
-0.320809820291429722086e0 0.779262603192585668645e-2
-0.228953631219396518321e0 0.310277286990898794837e0
0.740198843206858585005e-1 0.352608538909748665048e-1
0.203178453398931031999e0 0.976334147781224525770e-1
0.161895928500927065150e0 0.968893780943070066154e-1
0.104307480728582169775e0 -0.139187195539028469069e0
-0.626325322600098377952e-1 0.126848454743677195141e0
0.182860081940835870299e0 0.835253858199946618577e-1
-0.971980626918248831700e-1 -0.338062183896282764654e0
0.252354713095703866820e0 0.458317490541251075904e-2
0.339851023339895868337e0 0.157691096578095525050e0
-0.252675279530752495662e0 -0.648861603632141721213e-1
-0.684634216760384999739e-1 0.129105392748063377205e0
0.828972266394121983505e-1 0.189793346363566771992e0
0.106293640665015447385e0 0.188044968354548455188e0
0.224095708769327316486e-1 -0.132295942682413483557e-1
0.416270894991546040693e-1 -0.273710175781091522547e-1
0.154898159600060707799e0 -0.201035411792042277644e-1
0.127003191580428834233e0 0.167002844476161859760e0
-0.874551439211600741537e-1 -0.113267860129044363799e-1
-0.638685184927023936528e-1 -0.394341584262856312837e-1
-0.161818794974470659206e0 -0.959034632922693199437e-1
0.483202447826798143804e-1 -0.195152300925650840031e0
0.144627036507486114676e0 0.389938115486748170543e-1
-0.509980700176661625199e-1 0.445166601407065865167e-1
-0.484555572994255570133e-1 -0.318208065498522098921e-2
-0.538483813911570165091e-1 0.818085080948750496404e-1
-0.162571554208442544930e-1 0.102726036484429810605e0
0.467311188921984070233e-1 -0.218380190176942649011e-1
-0.116650848802865058624e0 -0.230357275043529719286e0
0.206318033093259380241e-1 -0.125855542790074376055e0
-0.562436111591426227039e-1 0.124029952908710906876e0
-0.458787535785997339738e-1 0.785507349028024391436e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 55
Component number: 0
Estimated condition number: 2.742130e+02
-4.551763176813732e-01 1.163429090105526e+00
-6.180369498903977e-01 -1.624077879788544e+00
5.457630326091654e-01 1.625169309554416e-01
-2.362685872762421e-01 1.079802676920447e+00
-1.340289610972474e+00 -8.553389608546791e-03
-9.259272121971692e-01 2.088264021292712e+00
2.675913385570622e-01 -3.125572749726535e-01
2.127143799399953e-01 6.396038226368752e-01
-1.009589919650893e+00 6.525789053628978e-02
5.956924262490180e-01 -3.612978660793156e-01
1.429363367234859e-01 8.131960519619750e-01
-6.540183997189607e-01 4.408391573064005e-01
1.908297142406056e-01 -1.444793199260212e+00
-1.646204369471765e-01 2.081880224939867e-01
-6.025365668973461e-01 3.757604064056043e-01
-5.393889063654279e-01 -6.594023476070602e-01
-3.024620278542956e-01 -6.223737941461605e-02
1.330047063681209e-01 -6.725962634080630e-02
8.969211148272263e-01 6.676340506324487e-01
2.210845090638558e-02 3.394236606476159e-01
-9.083615798570865e-01 -6.730582968773892e-01
5.879375664706754e-01 1.314187867489909e+00
2.189033453838438e-01 -2.319450796368333e-01
-1.207093915401360e-01 -3.157910710159151e-01
-1.113823524012050e+00 -4.885576508995603e-01
-8.888574339775520e-01 -5.255496468199049e-01
8.983160907705442e-01 -5.032215758209241e-01
-5.198925609624010e-01 3.833465482479665e-01
3.180526345444268e-01 9.746301055574716e-02
-8.417002932110975e-01 2.988616838642619e-01
4.923916526313269e-01 7.086183238305920e-01
3.899520322409489e-01 5.148891708653329e-01
1.089545484016128e-01 -1.244518230369152e-02
1.420032431113478e-01 3.131309573361024e-01
2.387263687952402e-01 -6.391689591181084e-01
3.035410763603431e-01 -2.783541351728257e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 56
Component number: 0
Estimated condition number: 8.930987e+01
1.759006818501657e-01 -1.137015371760550e-01
-2.370685826036557e-01 2.369971299132203e-01
2.000460711022494e-01 5.797648201900753e-02
-3.194923341339415e-01 2.639586542403826e-02
5.364600431102606e-02 6.929285987056447e-02
3.116544360204470e-01 -2.835867246737287e-01
-1.137757918339768e-01 1.540860054060689e-02
2.315676741731953e-01 5.135187163686301e-02
1.433746498689434e-01 -4.374867004497872e-01
-2.148334529285610e-01 -8.984628654073079e-02
4.209630448980926e-01 -1.840112821087512e-01
1.496906923915805e-01 3.708969140495983e-02
-3.452350708780948e-01 1.196561349221856e-01
1.922918559154221e-01 6.942486064041364e-02
-3.249228678040347e-01 -4.559695824594448e-02
5.546798202502022e-02 1.054777166899127e-01
1.555204752807445e-01 2.084502275102917e-01
-2.903796342606201e-02 -1.476156070061993e-01
-8.853999186873057e-02 5.032217483801359e-03
-1.343811173704410e-02 -3.648879101176292e-01
1.559616573365725e-01 5.732204076028609e-02
1.919179175100256e-01 -6.322179559198080e-02
-6.759943667363273e-02 3.434741277939938e-02
-6.048478308633874e-02 2.969838122630741e-02
4.249096571010678e-02 5.552737778844152e-02
2.024899491553302e-01 6.540346532645257e-02
-2.395308985084359e-02 -1.593844899345670e-01
3.776765979257896e-02 -4.117744927983939e-02
5.968123315207945e-02 -2.096379044052091e-02
1.362343618084076e-02 -2.113783297879546e-02
-6.206654019068988e-03 -9.657859170852449e-02
-1.512446864008570e-02 -1.089159399632826e-01
-9.735498288967875e-02 -2.204823425148101e-01
-1.478749709516301e-01 -1.864112469419185e-01
-2.070070758067955e-01 2.300772526500085e-01
-2.044372857591310e-01 2.133829001942943e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 57
Component number: 0
Estimated condition number: 3.725577e+01
-6.771959766790682e-01 -3.068515146919016e-01
-4.089990299109462e-01 -2.426353055941299e-01
-1.753974733682136e-01 1.032397210323167e-01
-1.602239102929253e-01 7.537144131270959e-01
-1.816880727938892e-01 2.823126442967583e-02
1.113497886223854e-01 5.403493803626660e-02
-8.668025517685206e-02 -3.721193934059173e-02
-3.105602813550845e-01 -3.088380452402688e-01
-1.880013661868885e-01 2.125006747487767e-01
4.706584473386625e-02 1.490976789338762e-01
-1.454746911231202e-01 5.558594120515267e-01
-5.284932178439936e-01 -6.298811472184788e-01
-2.913997198016487e-01 -3.395753312961046e-01
-2.565181165803369e-01 -1.573431894871111e-01
-2.325347041261848e-01 3.651243404513398e-01
-2.028934003918004e-01 1.233909400185565e-02
1.503505862232069e-01 2.169129268170970e-01
8.516950072374081e-02 -5.954920212617343e-03
2.338251243019748e-02 -1.651881427244069e-01
1.274270277819197e-01 2.226510990574239e-01
-1.518687911791378e-01 -5.824812404097516e-02
-2.817297250721360e-02 1.062798163964870e-01
2.365912842277151e-01 -2.700985036691521e-01
1.818210478173030e-01 1.167201655674921e-01
-8.136839387675890e-02 -3.201101612293485e-01
-1.032879519040971e-01 -1.156620050101165e-01
-8.763010957467197e-02 -8.752370630598813e-02
7.644074437051325e-02 6.119030794688127e-02
-5.696830916418507e-02 8.369569416937681e-02
-5.528950231356862e-02 -3.645940991704817e-02
-9.068327948424659e-02 -5.192165905230345e-02
1.318512403089229e-01 2.188022063082227e-01
8.316961803784365e-02 -8.309446729200679e-02
5.820596877414595e-02 1.319960456081965e-01
4.351679261738808e-01 -1.967598502465348e-01
8.387603685321535e-02 9.998913564798942e-03
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 58
Component number: 0
Estimated condition number: 8.876392e+01
-2.594310960540224e-01 1.539608571170585e-01
-4.710690977056137e-01 -3.591815862518375e-01
3.233292904321419e-01 2.038080052184710e-01
-4.346786779119848e-01 2.059395556947488e-01
-1.340968557660778e-01 -1.183964750701168e-01
1.254603214798665e-01 1.173837988243802e-01
5.293110996894136e-03 -3.464527065083852e-01
7.064649668388981e-02 6.769249240256542e-02
-2.688914954476047e-01 -1.582173797258667e-01
-1.061737985663800e-01 -2.927872324104599e-01
1.193440062120284e-01 1.106514669403087e-01
-3.296394906881725e-01 -1.190651888955301e-02
-2.979758553100741e-01 -4.723265684431162e-01
2.019415261456875e-01 1.838132418152769e-01
-4.463209747079881e-01 -6.625134661707066e-02
-1.832279805873190e-04 -5.929685106383857e-02
-6.692705075310108e-02 1.603702832681262e-01
1.253201959485067e-01 -2.317411593030067e-01
9.655188813421675e-02 1.578366330721985e-01
-4.424177406575674e-02 -1.029752157235176e-01
-1.118178700427708e-01 -1.753867024338840e-01
1.882996508418838e-01 2.591135672087324e-01
1.580015321690189e-01 -6.261257500567388e-02
8.715387939319499e-02 4.989357138379620e-02
-1.332961073371932e-01 -1.165523727176300e-01
1.277204221989344e-02 4.558753782934288e-02
3.151146762146607e-02 -2.344759955296526e-01
-2.488004378601869e-02 7.538346466309843e-02
9.082774283996727e-02 2.183996017925129e-03
-1.694602082920372e-01 6.208762616964658e-02
1.243698245305969e-01 -1.260212496761991e-02
-3.715628008111076e-02 8.635277229549462e-02
4.547656108002442e-02 -1.626449043655492e-02
-1.234912196242130e-01 6.777791902796851e-02
6.189946197400481e-02 7.712241476701065e-02
-3.413550721043741e-02 5.880319538360450e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 59
Component number: 0
Estimated condition number: 2.759761e+02
-3.326366515813519e-01 3.176391116063040e-01
-7.939512225348073e-01 -5.993071971360158e-01
6.069729435182285e-01 4.709520862504796e-01
-2.058020677925825e-01 -1.321008457042172e-01
-1.922591064521093e-01 -2.408490806436969e-01
3.598643298048870e-01 6.628102994296364e-01
-1.713773472271161e-01 -9.938250938140562e-02
-3.241575625464810e-02 7.272176798433181e-01
2.149276956330446e-01 6.367151653637109e-01
-3.424824447163498e-01 -7.030978910365495e-01
2.351990822609392e-01 3.906822621240129e-01
-5.166652583905351e-01 1.491568814999140e-01
-4.313595529454222e-01 -9.447754094015516e-01
3.249752617631648e-01 8.182662168350331e-01
-4.128157520988861e-01 -2.243159239448789e-01
6.474507011664071e-02 -2.857776986104536e-02
-2.465321503849046e-01 1.455990312860962e-01
-6.462704413550180e-02 -1.291267745352474e-01
2.634592710952495e-01 1.670171513747611e-01
2.963327422353573e-01 1.869138264640709e-01
-3.298554046041647e-01 1.398812516904985e-01
2.365560949833691e-01 3.902056268259322e-01
-4.861227908026256e-02 -2.598817715641276e-01
1.416992900516944e-02 -2.318633391646900e-01
-2.130126684433374e-01 7.754945991638199e-02
6.998563553612214e-02 2.795901363815790e-01
4.252566373079036e-02 -1.238176487855421e-01
5.082136442490798e-03 2.273422344662257e-02
6.562889376985219e-02 -9.602059085048892e-02
-2.306641472933029e-01 1.502317140866684e-01
1.949212470223143e-01 -6.069440593373292e-02
1.807164693531240e-01 1.784214656024163e-01
5.741331676052523e-01 -1.259681512521426e-01
2.520966737210438e-01 1.439407309453085e-01
-4.252628505318818e-01 -3.580790039443489e-01
-1.713237429681500e-01 -2.954683873241096e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 60
Component number: 0
Estimated condition number: 5.483282e+02
-8.112516360911752e-02 -3.569260330329964e-01
-2.207423508721880e-01 -2.538063929263836e-01
2.041183197273141e-01 5.620976263055431e-01
6.162492750555906e-02 -1.664030881105010e-01
-3.119852216457761e-03 -1.268461379736535e-01
2.475789490667923e-01 4.732741855522995e-01
1.089328518417356e-01 2.210318800359863e-01
5.954264379627336e-02 3.076510669428628e-01
-1.633776855090915e-01 1.078069546583975e-01
-1.152570597103381e-01 -5.396584544699111e-01
1.790370254456182e-01 -1.590509524962256e-01
1.797993447436756e-02 -3.276290121594296e-01
-2.964629208338573e-02 -3.897862822417639e-01
-9.410476191129497e-02 8.064685356162460e-01
-1.073958937814599e-01 -1.200951681012385e-01
1.937193092907250e-02 5.898046457873535e-02
-8.345318072286463e-02 -6.582996157266065e-02
-1.439520758400609e-01 5.643931880218760e-02
1.285994036310100e-01 1.321224937392486e-01
-7.365492122014915e-02 -1.854928642529719e-02
-1.166744758645423e-01 7.726373822107095e-02
7.324829066155077e-02 1.036614066904459e-01
-3.408168551413404e-02 -2.149829518273706e-02
-1.067288029458826e-01 8.267981416856501e-03
-5.516106366609288e-02 7.020885584834315e-02
1.273094655801420e-02 2.180634514813711e-01
-5.078059929684585e-02 -2.475129560917426e-01
-6.538304975394962e-02 7.861984095374436e-03
1.074659262767554e-01 -1.306183245333458e-01
-2.463524521003569e-01 2.193256106948534e-02
1.455052860643248e-01 -6.048517947123126e-03
7.337627622921085e-02 -1.159044745172793e-03
1.600134270242381e-01 -3.217164667559787e-02
-6.413408116975786e-02 7.480821549984044e-02
-3.767786601036691e-01 -4.806161908264429e-02
-4.928512210891029e-02 -1.187187500377799e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 61
Component number: 0
Estimated condition number: 1.918105e+03
-1.348699656755212e-01 -1.163187784938889e-01
-2.164310473324596e-01 -5.171698092892067e-02
-9.481038899880623e-02 1.828888079895447e-01
4.507815398070868e-02 2.301388879620919e-01
1.215596690870539e-01 1.505532368038266e-02
7.523335584956509e-02 4.527374936074467e-02
-1.222164393301851e-01 2.021362394029111e-01
-1.109148422810116e-01 1.002189489498300e-02
1.532994396947360e-01 -2.896052294798596e-01
8.149733326602371e-02 -2.035639803881840e-02
4.102407869445126e-01 3.450859253123967e-02
-1.212517733244978e-01 -1.302720614095655e-01
-1.580317728099317e-01 -1.191724896124202e-01
-2.597981077274556e-01 9.650030486811409e-02
-5.974022119336830e-02 1.279264443848494e-01
2.708990195182967e-02 8.933900260877024e-02
2.357422206788098e-01 1.232521952298983e-01
-5.458624738740692e-02 -8.594519745509446e-02
-1.553758064084106e-01 -1.587931538977348e-02
8.399357036626302e-02 -2.059118887891622e-01
7.604693053652051e-03 5.088096201851182e-03
2.359439217905512e-02 -1.498790757503075e-02
-9.838041806059572e-02 -3.608322009118969e-02
-7.194918082403813e-02 6.877418594402065e-03
-3.182342372866755e-02 -3.781416466100556e-02
-2.632508995863172e-02 2.759553815792140e-02
7.760274434506953e-02 -1.231806509529144e-01
-2.525224197508460e-03 -8.064594932304647e-02
9.837353787721753e-02 6.457681306601022e-02
-5.003853961946584e-02 -1.658973471923428e-01
-4.252840743357227e-02 1.928742560824136e-02
1.404550474257999e-01 8.620057858290259e-03
-7.974712234993055e-02 -1.459686963578801e-01
-6.780565235932352e-02 -1.302873145562953e-01
-1.175594765948120e-01 -1.140875881067113e-01
-1.323747701007195e-01 1.186835788112484e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 62
Component number: 0
Estimated condition number: 1.686716e+03
-0.232376178422614989480627794155e0 -0.275716615832893599303095848382e0
-0.257919480234992763223134774387e0 0.187815143180870752701824071614e-1
-0.265476222047892801393059158496e-1 0.477454170725911083565903490983e0
0.157970320287623746435853264233e-1 0.146495297461289926905195577786e0
0.259123561800018713366378489427e0 0.889417499728669404341862092920e-1
0.276702307606451420725590951511e0 -0.206373945865829303014275664041e0
0.347209528326920232006512723709e-1 0.137079509026550013583890409081e-1
0.107644761093408595764702231864e-1 0.186084344115247623157248637550e0
0.623622908575574734892655777065e-1 0.282497690363732759476029585716e-1
-0.264838341936187578535002714803e-1 -0.459299194772863117461298186261e0
0.384275551136487780605594533667e0 0.999589005048228769454394450908e-1
-0.248365578235357920152995890063e0 -0.310876604876899042185763454739e0
-0.222018793350905583012068204954e0 -0.980156327237697188286426688071e-1
-0.228000852992885541683986177966e0 0.448054720636819766474569588728e0
-0.226923817678092350231163267269e0 0.552437695774925771679758883913e-2
0.771038339752272855451500161345e-1 0.274971015182194390356244201521e0
0.641785659055174194244824874725e-1 -0.579815541704456567575807502336e-1
0.878048839141552524043651568586e-1 -0.134711541140332391784649732695e0
-0.997946002281494023159082333084e-1 -0.177947566049329589151682754121e-2
0.129297271439563411967125827150e0 -0.223578692812748943822862908207e0
0.122204891410253045973771461183e0 0.695142305901965628701968938180e-1
0.107000810260926693707709742560e0 -0.352828557949271328909403995860e-1
-0.137838156914143190686886044963e-1 -0.183350915068924852360688896199e0
0.654164153606326731298156395577e-1 -0.155231768796700756295869978598e-1
-0.313599006152234273945730742688e-1 0.564499203367055791525775538229e-1
0.576472538143003229852038543644e-1 0.209692047462664725336026827506e0
-0.150400525993050276189329956775e0 -0.184982721555319967031084335666e0
0.146137440088817589942323562032e0 -0.812377892923485048202657064845e-1
0.222032304164392685210169504200e-1 0.250908811077956762326010671995e-1
-0.123878065886276661327940214672e-1 -0.299394307554262547597649708943e-1
0.156119610325719478950574727740e-1 -0.871214261234276023499333136610e-1
-0.480254438420728512220361272966e-1 -0.785220022647290931974014977446e-1
0.867083921426565320650978672150e-1 -0.135008097403985498197234697613e0
-0.126524627808894946900932355421e0 -0.678397082645171090247277385979e-1
-0.222912331102411317119201464941e0 -0.902441204798310624135250010606e-1
-0.936701353937228441518703772768e-1 0.903990891647046269535612746819e-2
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 63
Component number: 0
Estimated condition number: 6.053108e+01
4.439584585809649e-02 -2.992165492580932e-01
9.427875291206274e-02 1.693325907756905e-01
7.558015545591303e-02 8.247299940885919e-02
-7.832248241784757e-02 2.689047089648038e-01
3.198883616389579e-02 2.648989239625167e-01
6.646986348993647e-03 -1.578556814653236e-01
-1.038794854623116e-01 1.084701415905900e-01
1.628764262290045e-01 -6.895710701498331e-02
1.388305057368731e-02 -2.284815066649173e-01
-8.209523307575312e-02 4.157224332768786e-03
3.895223226286214e-01 -6.557329411330121e-02
1.223693540740868e-01 -2.112776967730741e-01
1.971291415231970e-02 2.340665315578537e-01
-5.339316863903716e-02 4.437860966747074e-02
-2.238174985330342e-01 1.840669964558152e-01
-2.204124265874047e-02 1.767141920509174e-01
1.643307894343458e-01 1.404372126220032e-01
-5.012032500729373e-02 -6.790859911777314e-02
-3.519305674190741e-02 -5.120216827341451e-02
-5.790628537262051e-02 -2.314598310667862e-01
1.203897445306667e-01 -1.944732086239574e-02
1.768908399561614e-01 -9.050691845880895e-02
-1.050056509693196e-01 -8.000987747491435e-02
-6.049080533050658e-02 -5.053172651524702e-02
-7.898163185286891e-02 1.717184467709618e-02
4.933973629386235e-02 -6.628040023686080e-02
-1.142839872555376e-02 -8.687949515737828e-02
3.908852140700310e-02 -5.316919802743067e-02
3.266755774385219e-02 2.211636428805210e-02
3.920384446436211e-02 -2.504771347613126e-02
-3.884990244768308e-02 -5.238157726600547e-03
-6.452437555770237e-03 -9.257588783002868e-03
-1.576125075547360e-01 -2.016040137405511e-01
-1.163021292772771e-01 -1.132655581045813e-01
-5.908091020121461e-02 5.947811084455655e-02
-8.077933473847643e-02 1.452518404401132e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 64
Component number: 0
Estimated condition number: 7.379448e+02
-5.101121711599301e-01 1.276687962401289e-01
-4.413556451178995e-01 9.730435046930025e-02
-9.585487277789392e-03 3.029884161845114e-01
-6.344364251835798e-02 2.332191174612014e-01
1.119106379076880e-01 -1.108170101245548e-01
2.237507451160190e-01 -3.778759815145996e-01
-3.121402800720478e-02 -1.234171750319975e-01
-2.324158732679932e-01 -8.516681568602485e-02
2.584522451476484e-01 -3.634210715388088e-01
-8.870101929577479e-03 1.072754224200649e-02
3.952443198992299e-01 2.545265802581966e-01
-6.013918729929206e-01 -4.148551242007750e-02
-4.951510604324253e-01 -6.897365035184208e-02
-8.842500645181314e-02 7.851168261230526e-02
-8.881930978365429e-02 4.736723398356756e-02
6.131103890281923e-02 1.110759232772548e-01
1.691727249883296e-01 2.027304620276655e-01
1.623324335632375e-01 -2.128486695562340e-01
-3.073410886323474e-01 -5.795122274336226e-02
1.929556890740111e-01 -3.034631556954151e-01
1.151986021528100e-01 -2.805006488141937e-02
-5.076539138260248e-02 6.656089167896280e-02
-2.488013038363435e-03 -1.210956065117654e-01
1.404100034325995e-01 9.293936441240294e-02
7.875787923777709e-03 -1.930379118766002e-01
9.172448642084896e-02 7.837548364327046e-02
-5.586227071987712e-02 -4.204842037046682e-02
6.380247287817437e-02 -9.639937094099413e-02
6.686050312937535e-02 1.467384708588555e-01
-2.142178142643834e-02 -1.558147477107240e-01
-1.231939860128145e-01 -4.582725814940913e-02
7.036194275871052e-02 -2.387376120700670e-02
-9.570360132184827e-02 -1.897889197018042e-01
-7.668039148264769e-02 -1.341949775438834e-01
2.832071874308085e-02 -2.856709401321111e-02
-1.639264366291711e-01 1.375581230442883e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 65
Component number: 0
Estimated condition number: 6.808331e+01
-0.234860161365207597141e0 -0.311431227426111780415e0
-0.926803453670667139145e-1 -0.390382221432615063875e0
-0.634344734275207160045e-2 -0.787290825736218203594e-1
-0.227090504939136939692e0 0.394283737238738252407e0
0.853922227849103292852e-1 0.199605369754232434205e0
0.562935373585496821714e-1 0.193615566466033454937e0
0.138616583033725542063e-1 0.116789420800973959857e0
0.183417811956576946752e0 -0.155240308833258869108e0
0.114897383134007671677e0 -0.190006282469645887802e0
-0.162122245549274564143e-2 0.791089113434612734322e-1
0.209495873583826113716e0 0.743966897501818610129e-1
-0.816737868873928314937e-1 -0.420146125394841910391e0
0.740223808180574536136e-1 -0.352611075148002460245e0
-0.233975898895691437284e-1 -0.114376106765390190417e0
-0.268314784140100610768e0 0.254519459066813129495e0
-0.830821809369062600688e-2 0.574577151054060970638e-1
0.143615951521410533680e0 0.174077241219289444437e0
0.635401484360739658670e-1 0.239779487896932417895e-1
0.357026988113412930697e-1 -0.978332924691824525024e-1
0.756876907167328987730e-1 -0.641327810602816262675e-1
0.160056812879926680532e-1 -0.939507661729971640610e-1
0.124960301868083239859e0 -0.250735294207878814190e-1
-0.431601313674680941270e-1 0.756400358574054324259e-2
-0.173903452165088094527e0 0.351028142504087287582e-1
-0.362957767028300686251e-1 -0.140345521642934411459e-1
-0.110243535903890609636e0 -0.124877611580403923609e0
0.156581051857852441900e0 -0.161243482028664146308e0
-0.125883527426620913495e-1 -0.289796524358589185507e-2
-0.461371781732654378407e-2 0.757929828727972097031e-1
0.161105512398412349142e-1 -0.705862843995356248938e-1
0.239641244562715874202e-1 0.255637176910799608987e-1
0.866926470026642944633e-1 0.924428455315197635089e-1
-0.109377065145029414003e0 -0.191298281342991501972e0
-0.561415692206231928710e-1 -0.107753965635580943338e0
0.593338374477993780224e-2 0.438407846612649496233e-1
-0.964630820628708244202e-1 0.787406518064101032626e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 66
Component number: 0
Estimated condition number: 5.883941e+01
-1.275745961496500e-01 -7.503488342021682e-01
2.176095911797299e-01 -5.771491816303902e-01
4.783906299513324e-02 -6.626534844279784e-02
-5.163343700726688e-01 -4.083109167406440e-01
4.436648779206295e-01 1.743340353943740e-02
3.987370423201181e-01 2.947502834005003e-02
9.293666013480080e-02 -1.443412511534083e-01
-2.623119000385831e-01 -5.574751137637901e-01
-5.306306320248657e-01 -3.590656420634108e-01
9.170375579875946e-02 4.569917429390875e-02
-3.831741622402604e-01 -5.913616266170472e-01
2.165183678175756e-01 -7.384113943505316e-01
4.398071282126723e-01 -4.872448210111137e-01
2.057081646894480e-01 -8.814727566493707e-03
-4.193950489198303e-02 -4.088251614785554e-01
1.261585668190106e-01 1.371876238904144e-01
1.886661128168963e-01 2.610968309930131e-01
6.799354022681589e-02 3.562112634010562e-02
-2.029495168532800e-01 -4.792702088001985e-02
-4.369110706924902e-01 1.144223926179550e-01
1.343657406491548e-02 -1.237126168686858e-01
-1.435486475588539e-01 -2.260108454716769e-01
2.292122434833876e-01 3.999549172073477e-01
-2.900756864647625e-02 4.345963227197183e-01
2.626215188822671e-01 7.778709425625294e-02
4.559205260246360e-02 1.475480849148839e-01
-6.534395908593926e-02 -2.174566620189301e-01
-3.191158006956393e-03 1.593150808440148e-01
4.664264690802196e-02 -1.558927456641175e-01
1.489927676863375e-02 -9.858984924422690e-02
1.382676447120005e-01 -1.435856215107776e-01
-1.268272821376600e-01 -4.605265893714895e-02
-2.315819127625081e-01 4.609191019524423e-01
-3.180947925751653e-01 5.880452609841852e-02
2.615469654955297e-01 4.217754515775946e-01
6.689503759359527e-02 2.759524982040873e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 67
Component number: 0
Estimated condition number: 2.104777e+01
-3.300503264562625e-01 -3.535183086171383e-01
3.186745597311930e-01 7.882206058140295e-02
1.847411174032942e-01 1.333457831025409e-01
-3.839218501109158e-01 -4.587445036474245e-01
-2.185323986774222e-01 2.952250519717817e-02
3.363125428919839e-01 -2.028724039419489e-01
7.705117134958109e-02 4.115139015601565e-01
-5.704716902381775e-01 2.460065834933120e-01
1.295409080559576e-01 -2.322022428789599e-01
1.920972113864110e-01 3.553631541812681e-01
-7.404931075960966e-02 2.677457290346059e-02
-3.882765331656056e-02 -3.790957869989152e-01
1.472337448644502e-01 1.276770296241867e-01
2.080813792435530e-01 1.623812869726120e-01
2.990595253262812e-02 -5.520331711253825e-01
-4.724650848260466e-02 1.406872100628172e-01
4.423885316160019e-01 2.494185733268556e-01
-4.165570315349605e-02 3.483622234081524e-01
-3.604229500609963e-01 4.589290511012581e-02
6.290632604711656e-02 1.397022416398626e-01
1.877569165945824e-01 2.307757751917240e-01
-2.623033182693033e-01 1.792073190529021e-01
1.129606983148834e-02 1.211026179696117e-01
1.203308422336881e-01 1.024797946350796e-01
3.321639179683403e-02 -2.399212112627533e-01
2.611593245920990e-01 -9.229482979761887e-02
1.042574339525811e-01 2.145821578293964e-01
-3.588859882216333e-02 4.804938614505734e-02
-4.396964513322985e-02 -1.199046345353773e-01
-1.267380304577264e-01 -9.353407727338434e-02
-1.834401495971754e-01 4.686298676293260e-02
1.789410680564866e-01 -1.706934969399883e-01
1.347304242220215e-02 6.759478647145255e-03
9.309429656514528e-02 -1.599020645751210e-01
-5.342884056210431e-03 3.229253065213874e-03
-9.700290205859066e-03 2.019836641799541e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 68
Component number: 0
Estimated condition number: 2.069937e+02
-0.347654193927036763220e0 0.383522243234568893780e-1
-0.638951612139678417767e-1 -0.423762813743716404392e0
0.198762022093252367625e0 0.315775055899683033663e0
-0.507547685368115729680e0 0.257118044081420622232e-1
0.130624234951417942364e0 -0.431036933017451726974e0
-0.332030004649225120609e0 -0.135731460906243041816e0
-0.725715110855244387561e-2 -0.132792521464547899450e0
-0.122861143952468498532e0 0.163865905468671807244e0
-0.218071202096599648133e0 -0.515816113409312393249e0
0.388068596772115794632e-1 -0.208217420385259980570e0
0.102786211743737627156e0 -0.122638542040211564315e0
-0.288926459077532623828e0 -0.529241467652124122976e-1
0.727606274207500211971e-1 -0.365719400953029550065e0
0.345377124706075999109e-1 0.187397296224251736879e0
-0.402134877383109359675e0 -0.221777694653456242043e0
0.273395228960675731655e0 -0.112833229180585858992e0
0.843792875978356692642e-1 0.200594705439543870378e-1
0.405108202973223832062e-1 -0.242528903492646225108e0
-0.175222637143512820158e0 0.384769244075507311836e0
-0.168926749648049572230e0 -0.211261720172561674188e0
0.712622162664353356052e-1 -0.333900017470191907591e0
-0.134453571801207031177e0 0.232167760400641038585e0
0.969162690371887821625e-1 0.793307412148282043400e-1
0.775906086098122786741e-1 0.149628543566374042517e-1
0.418328927367164071957e-1 -0.218134500341937421711e0
0.140693534553972494808e0 -0.630733721801988902317e-1
0.144365502346076623685e0 -0.637492877621797831008e-1
-0.101522233687758347588e0 -0.108954644673902092544e0
0.125895194239914524372e0 0.517717899334351054086e-1
-0.202851888963346331773e0 -0.220006531559538901237e0
-0.322718265464768481631e-1 0.842006443913818623768e-1
-0.137460321982221342216e0 0.950754366592791415195e-1
-0.145706546924239005977e-1 0.692681326121141787683e-1
-0.265275264881353648307e0 0.344283155506334172473e-1
0.447096001262252941842e-1 0.107194465910031859325e0
-0.137046124334051514047e-1 0.183717375219932288781e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 69
Component number: 0
Estimated condition number: 4.971878e+01
-5.581501723061253e-01 -7.787511562734055e-01
-3.611435170370596e-01 -1.175991666701569e+00
-2.207549080929703e-01 4.659605512067645e-02
-2.926096132442169e-01 4.549570398131952e-01
1.164616422816212e+00 -5.498805967542270e-01
-3.277118692587657e-01 2.015817783518761e-01
-4.859342493574848e-01 7.612214300786614e-02
1.427319322331009e-01 -3.581419842792064e-01
4.269585172575858e-01 2.775225235133911e-01
-4.970281723319641e-01 -3.816924006653261e-01
-3.341572022161209e-02 -1.462348280691344e-01
-3.145557980344434e-01 -8.169989755500391e-01
2.583482635713127e-01 -1.275163608365323e+00
-2.077384526428609e-01 3.385542136930007e-02
-4.767533710614090e-01 4.965169758391873e-01
6.864085915807669e-01 -3.089703368003342e-02
-9.204485190435099e-02 9.849429781592187e-02
-1.613195520038942e-01 -3.584198771744982e-01
-3.328641358489915e-02 -7.975266717060098e-02
-3.481329516577588e-03 7.980022191267069e-02
-7.906311152823228e-02 -3.270637959607484e-01
-2.330994569683416e-01 -5.056172777291239e-01
-9.422209577578750e-02 -7.186727943605385e-03
-3.082556329760725e-01 -4.111541478389977e-02
5.470900135784913e-01 2.391119081950239e-01
6.477943664063783e-02 1.325319305744736e-01
-4.432681737439845e-02 -1.003001386000301e-01
1.041629918081223e-01 -3.774956602576304e-01
-3.073438065684793e-02 1.592265809693509e-01
2.532479384983570e-01 -4.863377446783978e-01
-2.746122422857476e-02 -2.683818776641452e-01
-1.489973825094472e-01 5.412113338078874e-01
2.990687941750090e-01 -1.241100420892674e-02
-1.589911926234260e-01 2.007495301559523e-01
-5.929774096947687e-02 -2.733287990219154e-02
-2.312984872009468e-01 -1.024247904226176e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 70
Component number: 0
Estimated condition number: 3.809323e+01
0.688856548094453869160e0 -0.114218461669833942405e0
-0.454404661903849916866e0 0.718019485024369580063e-1
0.680558722581310780587e-1 0.761260316971974263341e-1
-0.489137784919081732509e0 -0.697504900270518997613e-1
-0.277876818538199699772e0 -0.306212826330004270165e0
0.223736192901727064974e0 0.316647451298919097615e0
-0.276950012123725499027e0 0.547840023107661577048e0
0.814029114768245796958e-1 0.643921671973511982332e0
-0.169273069797528441771e0 -0.506258767113211557032e0
0.366879281001312254696e-1 -0.265049943135979891308e0
0.249604303448471372164e0 -0.351526002095553921747e0
0.715226283614173432060e0 0.210437159152814956477e0
-0.431049602517837810925e0 -0.156735289714457812040e0
-0.100960396765412537231e0 0.190061704925734092832e0
-0.443765206079516019201e0 -0.281634773859694781628e0
-0.244561809040374981934e-1 -0.210344177515627602982e0
0.359559862471760200342e0 0.217559161679368740367e-1
-0.416345901525934921109e0 0.756337483881192616851e-2
0.719201285623317985280e-1 0.391307117599563696449e0
-0.901200175031614432724e-1 -0.191209535900194729926e0
-0.108302415940503354052e0 0.177674057191108000016e0
0.131225650972605733648e0 0.184899299760149286322e0
0.364372887735044942567e-1 0.181519526587076239469e0
-0.170277236148365785953e0 -0.325356374493826419382e-1
0.244353198054257697686e-1 0.205007450514085574837e-2
0.191742235217980443187e0 0.408754176284243318932e-1
0.226758682073089242815e0 -0.332964641451369373730e0
-0.137105355961105692227e0 0.203519279343732017964e-1
0.169096878698155596266e0 -0.214922478580044029636e0
-0.329437529661827898579e0 -0.934788485556201113126e-1
0.650288961048554365964e-1 0.100821104098287529363e-1
0.173620891042977648701e0 -0.116633081730799606114e0
0.216858202330571383964e0 -0.853197544532190856902e-1
-0.109996737055276497416e0 -0.130398014665396088757e0
-0.436292270236921395657e0 0.222622974461066366403e-1
-0.131076922805538958517e0 0.254352899650498398852e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 71
Component number: 0
Estimated condition number: 9.748571e+02
-3.978237991930749e-01 -5.629058781022663e-01
3.562239833056867e-01 -3.842188883198348e-01
1.635255587584517e-01 3.630443266673888e-01
-1.786162437909349e-01 -6.892409427129954e-02
1.972560858847668e-01 1.395011792624613e-01
-5.308323273487077e-02 1.632719295380313e-02
6.208534717641195e-02 9.562645349343993e-02
-1.579521080383397e-01 1.725504114471449e-01
-1.495958018248767e-01 2.807053973325749e-01
2.765502945326290e-02 -2.789278172358041e-01
-5.130447034996612e-03 2.563619791508412e-02
-1.495885653678229e-01 -6.400312852722686e-01
4.961094852666569e-01 -2.238293698442524e-01
-3.062828525311122e-02 4.526444007773640e-01
-2.318885937969170e-01 -1.640859126518198e-01
1.172070053433428e-01 2.578668422296372e-01
5.524624894174834e-02 -2.311488539878367e-02
2.498116882346517e-02 7.693713744993402e-02
-4.693830382973557e-02 7.517268645487606e-02
-5.998723235230527e-02 1.484995845234745e-01
8.747352368681618e-02 -4.076727919959842e-02
-3.613202119150868e-02 2.511620146760708e-02
2.655229029064073e-03 -1.059869855225934e-01
5.947165220056209e-02 -7.383677666554982e-02
-5.275841398758987e-02 9.165551510176940e-03
5.757531238308497e-02 1.692263135849932e-02
-4.016118079760275e-02 2.885889343749584e-02
7.078241584154170e-02 -3.631720660838229e-02
-4.806241664333454e-02 -5.288481541105744e-02
-2.698256480959902e-02 -2.056464123893596e-02
4.377928629532092e-03 7.813535723321427e-03
-9.517186097563421e-02 5.790402173528817e-02
1.239930725384131e-01 6.985259897574374e-02
-5.970669729768013e-02 8.009534672253590e-02
-3.063593585591940e-02 -1.065948152227399e-01
7.647842026319170e-02 -4.424632970240094e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 72
Component number: 0
Estimated condition number: 2.225316e+01
-9.946677539189842e-02 5.448109721049375e-02
-1.020914342937514e-01 2.927676822539649e-02
2.571462409372722e-01 8.461700178799525e-02
-2.225302783015536e-01 4.371899519395091e-02
-1.197760311899177e-01 1.347978255431408e-01
1.331926907439682e-01 -1.175806838723211e-01
-3.210290520240886e-01 -2.323063513489279e-01
-4.129025325293650e-01 -4.065191500514503e-02
-2.783763108831170e-01 4.424326373836125e-02
1.683813344132463e-02 1.139104355087334e-02
1.198900500302924e-01 1.136457337081651e-01
-1.530300644052251e-01 2.388067104881828e-02
-1.046891646922308e-01 1.527378466761739e-02
1.075443388438528e-01 3.230997250569191e-02
-1.688054791551374e-01 -1.701432235108359e-01
-7.938959980845628e-02 1.531015948800178e-01
1.828052687914943e-01 3.339879650443482e-01
-3.217494171956083e-02 -1.971634458112738e-01
-1.159728809507143e-01 1.373455395011403e-02
-1.071570863652143e-01 4.753306408509072e-02
-1.127849796183673e-01 2.114407252228489e-03
1.163066925241465e-01 9.472776281795671e-02
8.159559391951329e-02 -1.357739832421534e-01
2.319422182831218e-01 -1.250392040202329e-02
-1.737238772174277e-01 -7.789121619913264e-02
8.990310633451211e-02 5.708351398644002e-02
-7.449905277855928e-02 6.080617363462217e-03
8.022357778293843e-02 8.030827804754892e-02
7.694858237921781e-02 -6.201747143518297e-02
-2.115177950577034e-02 4.593360875932736e-02
7.931871536238531e-04 -5.887974103081326e-02
2.875314480429030e-02 4.988414231720593e-02
5.260634307877238e-03 1.418736735053002e-01
-9.410277655493630e-03 6.541874993301784e-02
2.296745232148928e-01 -1.353557100932142e-01
2.921148177716115e-02 7.834808853112925e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 73
Component number: 0
Estimated condition number: 7.028871e+01
-0.200989684722747257695e0 -0.361599021162774559663e0
0.468813191919099036420e0 -0.234176954414668167566e0
0.200073500651719332459e0 0.357693337574404786523e0
0.435329821039432177034e0 -0.248136278668802006775e0
0.335766703906287889640e0 0.506845255743948489143e0
0.709777133957634531259e-1 0.266904137626385942560e0
0.721874339202581311804e-1 0.639248318765109362866e-1
-0.948408877156004857074e-1 -0.808467146619170231556e-1
0.576184660820012078138e-1 0.164535274565124414235e0
0.751201093587506063643e-1 -0.199218189600971334739e0
0.466096668826485497120e0 -0.155252532496777678376e0
-0.108054482694251466777e0 -0.371416598492999337842e0
0.614700824953674863904e0 -0.352148675192316145604e-1
-0.871054131389139262370e-1 0.574780154442390542270e0
0.248059214680869760398e0 -0.237924921092509268922e-1
0.456457572744764118400e-1 0.445831208437329395565e0
0.135786094708371054911e-1 0.984781701412379092579e-1
0.320401216392274038274e-1 0.342557987699206506977e-1
-0.103650422088600821067e0 -0.161024547893600078303e0
-0.689274254228528361854e-1 -0.527068785288927301679e-1
0.304396623735745605028e-1 0.165142087609580884589e-1
0.135287898369476034476e0 -0.147392836191063150640e0
-0.294382180682280576598e0 -0.551403787281292125531e-1
-0.122178089679870309898e0 -0.757210698885701229241e-1
-0.206791335106035467818e0 0.249818053246349498325e0
-0.152278022198893896221e0 0.156457416920691988707e0
-0.189693649192910753713e-1 -0.148115967569482087530e-1
0.436298011427169901495e-1 -0.214330525894254925996e-1
0.810767650708108840864e-1 -0.678790548157041969597e-2
0.721471581732312765363e-1 0.169322926647198514821e-1
0.110605290817088744544e0 0.605543066004091529075e-1
0.456669483069838881490e-1 -0.265874348261666308191e-1
-0.211645002638724719454e0 0.349080815802074022968e-1
-0.378381837677083016225e-1 -0.610054088628099469110e-1
-0.216567853732034672079e0 -0.157647314318918026012e0
-0.483213253919218072507e-1 -0.574101445757681184813e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 74
Component number: 0
Estimated condition number: 4.254471e+02
-3.601007466891496e-01 -1.210856788867005e+00
3.915145006308052e-01 2.616607851600405e-01
-6.234933881039251e-01 5.697418937186868e-01
3.225544194847336e-01 4.670314602713458e-01
-7.375743087200870e-02 1.925597480939857e-01
2.345961470504617e-03 -7.827623785661046e-02
1.134711916450154e-02 6.594619452765617e-01
-6.952491472369564e-01 -5.926412311883862e-02
-6.465112870343069e-01 4.352709075259625e-01
4.464359523929320e-01 -3.340878311338215e-02
-2.905822285306148e-01 2.245357683407360e-01
1.163332984303127e-01 -1.243602142604529e+00
3.025518744562345e-01 3.762942289888421e-01
-9.899751615517119e-01 3.413570620508676e-01
1.171343320360814e-01 1.620217710752606e-01
-2.866825803588745e-01 3.071303537226655e-01
4.294883327655172e-01 -2.225436802097847e-01
-2.235155403995159e-01 3.497197273765877e-01
-1.236121847546747e-01 -6.213478580670696e-02
-1.260304804569402e-01 3.619191841108141e-01
2.396181007145642e-03 1.974559681486255e-01
-2.763877826300071e-01 -8.985083243926505e-02
2.387465482235460e-01 -2.917894016981653e-01
2.585991219381532e-01 9.633962945390101e-02
-4.660991361507558e-02 -2.740376067932209e-01
-5.438788233682023e-02 -4.107882605552254e-02
-2.968386249016386e-01 -3.747527362205205e-02
1.361623621777431e-01 1.809370644928935e-02
-7.973969858077831e-02 -1.186553327146771e-01
-1.428812254793186e-01 -1.067707940768957e-01
-1.952879809907583e-01 -5.264170255345906e-03
7.692807896281446e-02 -6.940825229219976e-03
1.400098372288032e-01 1.488063127176561e-01
-4.997560677236878e-02 1.863114232215594e-01
2.909899710889298e-01 -4.095960335892970e-01
3.504354765998322e-01 7.207938832330693e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 75
Component number: 0
Estimated condition number: 1.652589e+02
-7.891410371083549e-02 -3.640314837944563e-01
-5.514379659362955e-01 1.545411544172606e-01
3.304199421899372e-01 4.160256004077356e-01
-2.479946397828557e-01 1.745334499768539e-02
-2.070287272534532e-01 -1.625070816652952e-01
5.499597722506390e-01 4.201307785712263e-02
-2.424108085714495e-02 1.450832376046335e-02
1.805679384499824e-01 1.655031967732249e-01
-1.109281970671593e-01 2.139518821361783e-01
-4.795358872074587e-01 -4.284561412901785e-01
3.379121013365756e-02 1.343670476676706e-02
-2.160298929493001e-02 -3.069377192973480e-01
-5.669607880450760e-01 -1.658098520183791e-01
2.234269770220392e-01 5.890944948073186e-01
-3.664985374279971e-01 -4.062364456571518e-02
-6.849986401116145e-02 2.470381789174396e-02
-1.315712708723705e-01 1.266553629479724e-01
-1.221014836424883e-01 -1.645281910173649e-02
1.921058928261530e-01 -5.060629806274100e-03
-2.427756088312938e-02 -1.642076854582424e-02
-6.050344378442443e-02 1.853441845205366e-01
1.543002804031708e-01 5.871227525376965e-02
1.080652819826809e-01 -1.499207364390456e-01
5.327679815295083e-02 6.610686825440341e-02
4.721466731513069e-02 -1.895969574824261e-02
2.480223409201725e-01 2.146948702436122e-01
-2.852616051806441e-01 -2.108145051017521e-01
4.642882284958430e-02 4.203605568249473e-02
3.027065891021835e-04 -1.562735758819074e-01
-1.487519958374562e-01 1.469112594414246e-01
5.764965910092405e-02 -2.039626684598387e-01
1.035978437160329e-02 9.272684266262312e-03
2.619328796097721e-01 -1.834175499795633e-01
-7.086800141324845e-03 1.133262096828659e-01
-2.114752207523803e-01 1.429206949404957e-01
-9.306113012684349e-02 3.252375545872202e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 76
Component number: 0
Estimated condition number: 5.396279e+01
-3.729254015927282e-01 -3.246552740108775e-01
4.798661535859942e-02 -3.874386464673450e-01
1.814088577064465e-01 8.527303148219541e-03
-1.824090003370185e-01 3.030053773260240e-02
3.249076848554068e-01 3.591125344255563e-01
2.759416024746833e-01 -3.870083416596847e-02
-6.156280805491114e-02 -1.760440449110307e-01
-6.994019292915007e-02 -2.073173041946026e-01
1.369880910896210e-01 1.847934147145013e-01
-8.411073569479878e-02 -4.796916361517030e-02
1.563987615555315e-01 9.131383229997458e-02
-2.790152492792798e-01 -4.491344358154715e-01
2.117347419027754e-01 -3.368219159844346e-01
1.926269596383130e-01 6.852138078541828e-02
-1.661519593798369e-01 -1.105300982812013e-02
7.812359149453818e-02 3.174514660445555e-01
6.567574771257687e-02 2.791897661645296e-01
1.662273534359857e-01 -6.104925272997777e-02
-9.061045744717115e-02 -2.164999300087813e-01
6.913742945984738e-02 5.561092216390433e-02
4.880658386912089e-02 -7.348953591319585e-03
1.257312928016100e-01 -1.369278082260265e-01
-5.364986419625872e-02 -7.003938292912752e-02
-2.081845787908976e-03 2.459870177972102e-02
-3.191842608501958e-02 1.348394629328990e-01
-1.417289151770197e-02 8.531753992433611e-02
-4.600044619003765e-02 -2.506035491971825e-02
1.448433542017834e-01 1.939104865409592e-02
-4.878651928312316e-02 2.679447255314468e-02
1.762904831728125e-01 1.968094355268517e-02
5.337500679840811e-02 -1.043383951687458e-01
-1.758422264204916e-02 5.764419665294013e-02
-4.283232892958679e-02 1.877108251474338e-03
-8.258811631494436e-03 -4.041887147037587e-02
5.966090177670400e-02 -1.206073781051070e-02
-8.234305717824476e-02 -3.182335026447068e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 77
Component number: 0
Estimated condition number: 8.118750e+01
1.054242007469063e-01 2.882767546464208e-01
-1.249543602978003e-01 4.545134207789566e-01
1.099633152788159e-02 6.840092973955536e-02
-2.683840863150507e-01 1.457245584249504e-01
-1.837573989026805e-01 1.030465469239448e-01
8.232083059645184e-02 -5.135105897508714e-01
-1.588374136452097e-01 -3.046138171640821e-02
-2.967379780057082e-01 1.121116435886528e-01
-1.028730552289634e-01 -7.590228553596885e-01
2.960653769526466e-01 1.852843759850892e-01
4.853143462923674e-01 2.780547378973203e-02
-2.627871522534547e-02 3.311103835131980e-01
-3.724933737833419e-01 4.505543564998563e-01
-1.112156120810439e-01 -2.114165759168327e-01
-1.714908796160071e-01 -1.945324982313176e-01
-8.940241966914877e-02 1.015948826659621e-01
4.597426435570783e-01 2.060634425849031e-01
4.477535528368989e-02 -2.086999434316179e-01
-3.494627331373121e-01 1.518131819067878e-01
-4.859862582470009e-03 -4.169471773202392e-01
1.541904738580293e-01 -8.264454230969928e-03
8.574786271983478e-02 1.729919540682018e-01
3.643924309646153e-02 -4.293876091865826e-03
1.919964063984476e-01 3.592949811660776e-02
-1.628085540022133e-01 -2.162459743152733e-01
1.215407733415995e-01 -6.767876649068483e-02
1.079391009877068e-01 -6.755994320643141e-02
1.602171238634204e-02 5.263998828658309e-03
1.422199467683978e-01 4.249582342286533e-02
-9.568743174414353e-02 -9.973270518133782e-02
-1.158296628686377e-01 7.056630750918981e-02
5.637873833592769e-02 -1.989157615538724e-01
-2.432783139589302e-01 -6.850424487522266e-02
-1.745928626087902e-01 -2.507149221874320e-01
8.581203250523300e-02 -2.035788517869855e-03
-6.610873512611753e-02 3.270950762572604e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 78
Component number: 0
Estimated condition number: 3.011603e+01
-5.949228774697179e-01 -4.935171380253696e-01
-1.019897969717481e-01 -1.140604612179908e-01
2.092735966272912e-01 3.846980952771467e-01
6.183960352032485e-02 9.107129887764394e-02
-1.762701971886884e-01 -3.650581674539242e-01
1.871745358683403e-02 3.016539863172562e-01
1.202295950230906e-01 3.213286014804537e-01
1.524014556531569e-02 -2.583847099905567e-01
1.447408539875530e-01 -1.055108403623263e-01
-4.037925219436008e-01 1.563396132601713e-01
-3.023914908631523e-02 -2.502346670671220e-02
-2.832809041390118e-01 -5.812385557642109e-01
-6.565723557214713e-02 -2.149126046973795e-01
9.433620007423715e-02 4.686914238905970e-01
6.510366754914665e-02 2.566786358446982e-01
1.069355444151825e-02 -1.484019802661079e-01
-9.248181663519370e-02 2.114616358044279e-01
-1.833148416112592e-01 1.933758611023151e-01
2.894778316601902e-02 -8.940895162439136e-02
-9.395848675830935e-02 4.298862992071199e-02
-4.350990719587174e-02 -4.950159392943501e-02
-2.313424407079397e-01 3.937446123254766e-02
-8.379791438190073e-02 1.921730687372589e-03
-1.422345856162630e-01 1.299935577816219e-01
1.431791892060581e-01 -2.600646749974178e-01
1.171546728372787e-01 -8.934733410708712e-02
-7.365837293173867e-02 4.543416434505936e-02
-1.907178149673416e-01 -9.238622705437008e-02
3.381661759468660e-02 7.824042937861332e-03
-1.914557784807256e-01 -1.422506017997944e-01
-1.271243203714402e-01 7.887785723646294e-03
1.714136968496478e-01 2.096242749607271e-01
-5.244746383376922e-02 -2.674800104497004e-01
4.011718409517023e-02 1.073411862168410e-01
-4.555788612815985e-02 1.658346089947560e-01
-9.337471231307486e-02 1.180852878078187e-01
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 79
Component number: 0
Estimated condition number: 1.642145e+02
-0.157643908109836329963e0 -0.558715123805305010744e-1
-0.162424542320495168422e0 -0.169859964990923357234e0
0.315876428988298228577e0 0.100483485345181246601e0
-0.135488842348444875829e0 0.248119168722046571669e-2
-0.654732777439994748889e-1 0.275967690106284605932e-1
0.146585355679878122874e0 0.188742682004194358808e0
-0.187285602932957176084e0 -0.771105426474241700103e-1
-0.119576442965175495521e0 -0.873073608380092906967e-1
-0.388024933452028133768e-1 -0.673439859586348028759e-2
-0.172275241684469387546e0 -0.764199782695188582332e-2
0.166701008441328706917e0 -0.300140948470963356954e-2
-0.136047233273268645490e0 -0.837566421986568346655e-1
-0.632672760259303910781e-1 -0.227287463840060409762e0
0.198901693708083049161e0 0.185931388240511783025e0
-0.117086660202539025275e0 -0.196929461316448635807e-1
-0.131417613134039968544e-1 0.521314458287620245946e-1
0.391508971235139610634e-1 0.322861641097163148425e0
-0.753133874154938563777e-1 -0.949043563398002332844e-1
-0.337142440739752194370e-2 -0.388795116083533729170e-1
-0.769661432535123738596e-1 0.143528507597377759624e-1
-0.127257266569338804848e0 -0.183267087730874581912e-1
0.100151473630520799904e0 0.485167602909076555954e-1
-0.433422584865145450193e-1 -0.395740054106644892165e-1
-0.365986255018451529562e-2 0.814171553015759492465e-2
-0.823651455923894833608e-1 -0.155851873600896631283e-1
0.498573119096111434280e-1 0.474487521585529095083e-1
-0.596393770414367449274e-2 -0.418610056246406643647e-1
-0.229506345005148931538e-1 0.323564510391398093863e-1
0.823458823804312911842e-1 -0.397374831911309246639e-1
-0.493890787026882407627e-1 0.783877556327668002582e-2
0.394388784621710709457e-1 -0.391251161999784787718e-1
0.948415309308769500737e-1 0.109580382717990743269e0
-0.215721061518989311986e-1 -0.158063411718542050650e-1
0.160320241763759642433e-1 0.410437680250176017612e-1
0.215932909494244489833e-1 -0.131505110273682503940e-1
-0.792420200167314723629e-1 0.559880688461397224359e-1
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 80
Component number: 0
Estimated condition number: 5.969279e+03
0.237916674698277847205e0 -0.167406261816796886013e-1
0.361650637670313165940e-1 0.808460757753776867172e-1
-0.878132665528796745350e-2 0.222157482128517627226e0
0.325518986004375140052e-1 0.137421141382247617827e0
-0.267825285614014600271e-1 0.167918143584706624415e0
-0.969628349626952225408e-1 0.438035351514056276331e-1
-0.209713147321295721590e0 -0.280053723335602909762e-2
-0.250767371568951451878e0 0.573401207926279106230e-1
-0.487218551884585146820e0 -0.314681404383659292935e0
0.294712306410878293521e0 -0.162885146983596796103e0
0.366843130853184848253e0 -0.160692737095678145231e0
0.180712514663316818825e0 0.747797947566715050390e-1
0.592924127184292245447e-1 0.161468680171029465949e0
-0.340451547307356086174e0 0.129128213474256707489e0
-0.833972146661434594127e-1 -0.733713384695218702388e-1
-0.849886991606118781284e-1 0.143337805974514783178e0
0.267210180611064769909e0 0.618455653745958375527e-1
-0.111119733663852524906e0 -0.208790168231532671190e0
-0.104225324365533918817e0 0.172382718401322954666e0
-0.232340434941468923849e0 -0.196797405385991225623e0
-0.895573424645105420851e-1 -0.789765933927879535466e-1
0.163643437678544409128e0 0.682063226841240381271e-1
0.207206348726408000120e-1 -0.379216650545006573613e-1
0.825329522588157654859e-1 -0.242466468984711171920e-1
-0.237681288813277257551e0 -0.124910268914388200424e-1
-0.743701026961285126732e-1 0.510586044662424527618e-1
0.427515954126358539421e-1 -0.201081900981491071707e0
-0.252566596241691388754e-2 0.415891550541204725681e-1
0.197078127871646779644e0 -0.499002716438996168470e-1
-0.133445972023823841617e0 -0.419914800911461763816e-1
0.675637250885095503965e-1 0.765500662185860667459e-1
0.159261371767175875359e-1 -0.516358079821852021075e-1
-0.157547568085097117478e0 0.155863725307940327849e0
-0.207578382212558267054e0 -0.195249732045687072351e-1
0.425591509738922243131e-1 -0.154480325706318059149e0
0.613291857544981663600e-1 0.172329523004839209679e0
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 81
Component number: 0
Estimated condition number: 1.011302e+02
-4.047901572431089e-01 -2.476581725030334e-01
2.673558106594751e-02 -1.368216243990716e-01
2.298108428952082e-01 1.174997529269912e-01
-1.656593300662711e-01 8.235956516318498e-03
-5.573829991140950e-02 1.573523494382965e-01
2.237146446933140e-01 5.753244227686832e-03
3.167164481197099e-02 3.135051564955137e-02
-1.310601172838720e-01 -9.438196440905215e-02
1.130221502446580e-01 -1.235924626700551e-02
-8.472202153289667e-02 1.226284314870472e-01
1.104869867327910e-01 1.244649982436822e-01
-2.599521410973772e-01 -3.661721449362696e-01
4.524909821932960e-02 -1.272958494306621e-01
1.951617933230896e-01 1.543003352283991e-01
-8.671726063849147e-02 -3.819241142986901e-02
-3.694811425831976e-02 1.467255190729943e-01
1.058761042157383e-01 2.729863153310538e-01
6.121381723568521e-02 8.267700221404016e-02
-8.924792617562829e-02 -1.196450405994267e-01
5.127877369573934e-02 4.099397848845347e-02
4.518745239883536e-02 3.228737487812808e-02
1.265068961708783e-02 4.945377890722182e-02
-3.837428607862710e-02 -4.676477257128291e-02
1.771104730016525e-02 5.096328828784799e-02
-5.390785937750319e-02 -8.877710468853524e-02
5.820608674138527e-02 -3.338850912292583e-02
3.225912580646743e-05 3.735603665811607e-02
1.132142241125912e-02 2.624438846530434e-02
-1.878660963914197e-02 1.099897248027028e-03
-8.348372809773234e-03 1.834408301732401e-03
-4.045681233419029e-02 -1.314151669161010e-02
9.345683237685054e-02 3.128590698032335e-02
-5.874356968911401e-02 -1.084643779751714e-01
4.387447744334576e-02 -4.638867093259103e-02
4.289248947771509e-02 2.348624736089088e-02
-6.260320365848712e-02 6.096831144502866e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 82
Component number: 0
Estimated condition number: 3.646640e+01
-1.617026838149825e-01 -3.027821283218548e-01
-1.673852643385462e-01 -6.828653973537362e-02
3.024042478420450e-01 3.133059353633778e-02
-2.105877899009576e-01 -5.405602566846407e-02
-1.290970509264077e-01 2.142848649949642e-02
3.426442604983510e-01 1.615811131678060e-01
-2.073482473552788e-01 9.524781423796132e-02
-1.421319476350719e-01 -1.053005933711983e-01
6.523393800943432e-02 1.327360801110282e-01
-2.869912005547865e-01 1.068473967942234e-01
5.008045431661145e-03 1.457986636696080e-02
-2.549861261440329e-02 -2.868247345894415e-01
-1.299558186156951e-01 -1.891892227845487e-01
2.858993724304581e-01 1.682355888535921e-01
-1.140528449331182e-01 -3.458370635141710e-02
-5.648941438284727e-02 5.244023530004035e-02
8.417079920696673e-02 3.855037181042060e-01
-1.509049135937704e-01 6.016545659151888e-02
1.231465218686400e-02 -1.378760081279907e-01
-3.464775420017112e-02 1.469112357986648e-01
-1.054979299350619e-01 1.292706220348340e-01
3.748916003844753e-02 -1.894480100028660e-02
-2.399740051004370e-02 -3.107526426685823e-02
-1.744403225022924e-02 5.112603453660002e-02
2.454427506855726e-02 -2.536943309945462e-02
1.477733300495036e-01 3.990193621608810e-02
-7.404991153024830e-02 1.268836968609522e-02
2.646265236573159e-04 4.834475546702091e-02
3.393918471747068e-03 -1.006509231052559e-01
-1.872851569551159e-02 2.464970752571597e-02
-1.656730494454792e-02 -1.162562028611764e-01
1.477860291272490e-01 1.006486377055339e-01
7.100634445455113e-02 -6.878479043676135e-02
1.065123531868849e-01 4.470069621892976e-02
1.198897422049268e-02 3.195999448691151e-02
-9.324976484404807e-02 6.090885223820743e-02
Multiplicity: 1
Deflations needed: 0
---------------
Path number: 83
Component number: 0
Estimated condition number: 1.115529e+02
-4.120047118536125e-01 -9.147417064031539e-01
2.600145472786123e-01 2.082686999459043e-01
-4.232253144182887e-01 7.690721519801584e-01
4.499428143556348e-01 9.335500989963150e-02
1.416750611740433e-01 -1.318294993075412e-01
-4.284383370027943e-02 -6.494706732819784e-02
-1.060113861394188e-01 6.074508392066658e-01
-7.809757093455409e-01 9.260074268627046e-02
-3.362720214395242e-01 3.622516743170283e-01
2.632896818070795e-01 -1.907918604963590e-01
-8.026743007557334e-02 8.424764422944843e-02
-7.723393386699887e-02 -8.892773411485612e-01
2.200305307924746e-01 2.215279848866501e-01
-8.521723124349730e-01 6.506107380942447e-01
2.481730440495982e-01 -3.795585113577096e-03
-3.879434163783539e-02 2.689032198587243e-01
3.181922863479825e-01 -1.777998225714753e-01
-2.996791757653067e-01 1.864502441033807e-01
-2.639809303726628e-01 2.420427793266736e-02
-1.064316240945411e-01 2.235753768181440e-01
-8.449546068252156e-03 1.831921424416794e-01
-3.841418710294304e-01 -9.441034821755544e-02
6.526331178208798e-02 -2.417442304093316e-01
2.164811356338804e-01 2.613709124123141e-02
5.034184829453804e-02 -1.942569534179329e-01
7.515564195961777e-02 1.268819142220468e-01
-2.933807392913395e-01 6.318295250301219e-02
8.815901328185395e-02 -1.202955508969717e-01
1.935034907129577e-02 -9.629832885190696e-02
-1.581397594226590e-01 -2.276570924064199e-01
-2.063741734519917e-01 -2.577867654361752e-02
8.957686534265483e-02 2.554980262827709e-02
1.935102803323796e-01 1.512644278255614e-01
-3.300366663339304e-02 1.806500051296145e-01
4.339522081216765e-02 -4.344330236687829e-01
1.933415412511506e-01 4.133674096476081e-02
Multiplicity: 1
Deflations needed: 0

----------DIMENSION 28----------

----------DIMENSION 27----------

----------DIMENSION 26----------

----------DIMENSION 25----------


*************** input file needed to reproduce this run ***************

CONFIG

TRACKTYPE: 1;
COEFFBOUND: 2.800000000000e+01;
DEGREEBOUND: 6.000000000000e+00;
RANDOMSEED: 1277405526;

END;

INPUT

function FF0,FF1,FF2,FF3,FF4,FF5,FF6,FF7,FF8,FF9;
hom_variable_group Z000,Z001,Z002,Z003,Z010,Z011,Z012,Z013,Z020,Z021,Z022,Z023,Z100,Z101,Z102,Z103,Z110,Z111,Z112,Z113,Z120,Z121,Z122,Z123,Z200,Z201,Z202,Z203,Z210,Z211,Z212,Z213,Z220,Z221,Z222,Z223;
FF0=Z203*Z010^2*Z121*Z102*Z220-Z200*Z100*Z223*Z110*Z011*Z022+Z120*Z203*Z210*Z001*Z112*Z020-Z220*Z110*Z023*Z011*Z202*Z100-Z000*Z110*Z203*Z221*Z012*Z120+Z120*Z000^2*Z223*Z211*Z112-Z010*Z123*Z100*Z200*Z021*Z212+Z010*Z120*Z100*Z211*Z203*Z022+Z120*Z000*Z223*Z111*Z012*Z200-Z010*Z020*Z103*Z201*Z122*Z210+Z220*Z200*Z003*Z011*Z122*Z110+Z100*Z203*Z010*Z121*Z022*Z210+Z020*Z120*Z010*Z102*Z211*Z203+Z210^2*Z123*Z001*Z022*Z100+Z210*Z100*Z123*Z021*Z202*Z010+Z210*Z020*Z013*Z102*Z201*Z120-Z010*Z200*Z020*Z101*Z213*Z122+Z100*Z200*Z223*Z111*Z022*Z010+Z210^2*Z123*Z002*Z101*Z020-Z120*Z200*Z021*Z213*Z102*Z010-Z000*Z120*Z223*Z200*Z011*Z112+Z110^2*Z020*Z003*Z221*Z202-Z210*Z120*Z223*Z102*Z001*Z010-Z120*Z200*Z023*Z112*Z001*Z210+Z213*Z000*Z110*Z201*Z022*Z120+Z223*Z100*Z110*Z201*Z022*Z010+Z010^2*Z123*Z200*Z221*Z102+Z110*Z210*Z023*Z001*Z222*Z100+Z213*Z220*Z120*Z011*Z002*Z100+Z000*Z220*Z013*Z111*Z122*Z200+Z110*Z203*Z210*Z000*Z021*Z122+Z100*Z010*Z223*Z201*Z112*Z020-Z020^2*Z100*Z113*Z211*Z202+Z220*Z110*Z010*Z003*Z121*Z202-Z200*Z020*Z103*Z011*Z122*Z210+Z110*Z123*Z220*Z001*Z012*Z200+Z110*Z023*Z220*Z201*Z102*Z010+Z203*Z010^2*Z120*Z101*Z222-Z020*Z200*Z103*Z012*Z221*Z110-Z203*Z020*Z120*Z211*Z112*Z000-Z020*Z120*Z213*Z201*Z002*Z110-Z000*Z220*Z210*Z021*Z113*Z102+Z010*Z100*Z003*Z211*Z122*Z220-Z000*Z210*Z103*Z121*Z012*Z220-Z010*Z200*Z223*Z101*Z022*Z110+Z100*Z010*Z020*Z221*Z113*Z202+Z120*Z213*Z000*Z221*Z012*Z100+Z100*Z000*Z120*Z211*Z013*Z222-Z210^2*Z020*Z123*Z001*Z102+Z103*Z120*Z020*Z011*Z202*Z210-Z220*Z210*Z023*Z112*Z000*Z101+Z110*Z220*Z020*Z001*Z103*Z212-Z020*Z210^2*Z103*Z121*Z002+Z000^2*Z220*Z113*Z122*Z211+Z220^2*Z103*Z011*Z002*Z110+Z000*Z110*Z013*Z121*Z222*Z200+Z103*Z020*Z210*Z121*Z202*Z010+Z210*Z120*Z223*Z012*Z001*Z100+Z010^2*Z220*Z123*Z101*Z202+Z213*Z020^2*Z111*Z202*Z100+Z223*Z100*Z020*Z001*Z212*Z110-Z013*Z120^2*Z201*Z002*Z210-Z120^2*Z213*Z201*Z012*Z000+Z010^2*Z100*Z223*Z121*Z202-Z100*Z220*Z010*Z202*Z021*Z113-Z210*Z220*Z003*Z012*Z101*Z120-Z003*Z010*Z120*Z211*Z222*Z100-Z010*Z000*Z223*Z111*Z122*Z200+Z210*Z220*Z100*Z011*Z123*Z002+Z003*Z110^2*Z220*Z201*Z022+Z200*Z110*Z213*Z021*Z002*Z120+Z010*Z210*Z103*Z121*Z002*Z220+Z203*Z000*Z210*Z121*Z112*Z020+Z010^2*Z223*Z122*Z101*Z200+Z210*Z010*Z123*Z101*Z222*Z000+Z020^2*Z103*Z211*Z202*Z110-Z213*Z100*Z220*Z021*Z112*Z000+Z023*Z120*Z210*Z201*Z112*Z000+Z120^2*Z210*Z003*Z201*Z012+Z100*Z010*Z223*Z211*Z002*Z120-Z103*Z010*Z200*Z021*Z222*Z110+Z110*Z010*Z203*Z221*Z102*Z020-Z020*Z200*Z000*Z211*Z113*Z122-Z223*Z120*Z000^2*Z111*Z212+Z110*Z203*Z120*Z001*Z012*Z220-Z000*Z010*Z123*Z211*Z222*Z100-Z120*Z220*Z203*Z011*Z002*Z110+Z210*Z110*Z103*Z001*Z022*Z220-Z110*Z200*Z013*Z101*Z222*Z020-Z110*Z020*Z203*Z001*Z212*Z120-Z020*Z210*Z003*Z201*Z112*Z120-Z210*Z100^2*Z021*Z012*Z223+Z103*Z000*Z020*Z111*Z222*Z210+Z010*Z120*Z213*Z001*Z222*Z100-Z203*Z020*Z100*Z011*Z222*Z110-Z020*Z120*Z003*Z211*Z202*Z110-Z210*Z220*Z103*Z112*Z001*Z020-Z200*Z000*Z123*Z112*Z221*Z010+Z220^2*Z000*Z013*Z101*Z112+Z110*Z220^2*Z013*Z001*Z102-Z223*Z000*Z210*Z021*Z102*Z110-Z000*Z200*Z023*Z122*Z111*Z210+Z000*Z010*Z203*Z221*Z112*Z120+Z010*Z120*Z000*Z103*Z211*Z222-Z020*Z210*Z203*Z111*Z002*Z120-Z020^2*Z203*Z111*Z212*Z100+Z110*Z220*Z020*Z201*Z103*Z012-Z020*Z110*Z220*Z102*Z201*Z013+Z013*Z200*Z100*Z121*Z022*Z210-Z200*Z100*Z213*Z022*Z121*Z010-Z103*Z020*Z200*Z011*Z212*Z120-Z123*Z110*Z000^2*Z221*Z212-Z000*Z120*Z113*Z021*Z212*Z200-Z003*Z210*Z100*Z221*Z122*Z010+Z200*Z020*Z113*Z221*Z012*Z100+Z010*Z000*Z223*Z111*Z202*Z120+Z113*Z020*Z210*Z221*Z102*Z000-Z210*Z120^2*Z203*Z001*Z012-Z210*Z110*Z123*Z201*Z002*Z020-Z120*Z210*Z223*Z011*Z002*Z100+Z010*Z023*Z100*Z221*Z202*Z110-Z100*Z020*Z113*Z001*Z212*Z220+Z020*Z200*Z013*Z101*Z122*Z210+Z003*Z020*Z220*Z111*Z212*Z100-Z213*Z020*Z100*Z111*Z002*Z220+Z220*Z010*Z113*Z201*Z022*Z100+Z200*Z020*Z123*Z011*Z102*Z210-Z020*Z000*Z123*Z201*Z112*Z210+Z100*Z220*Z110*Z011*Z022*Z203-Z003*Z200*Z120*Z221*Z112*Z010-Z100*Z000*Z013*Z121*Z222*Z210+Z023*Z210*Z110*Z221*Z102*Z000-Z003*Z120*Z100*Z011*Z212*Z220-Z100*Z210*Z113*Z001*Z022*Z220+Z100*Z200*Z023*Z011*Z122*Z210+Z013*Z210*Z020*Z121*Z202*Z100-Z023*Z200*Z110^2*Z001*Z222-Z100*Z220*Z013*Z111*Z022*Z200-Z123*Z020*Z110*Z211*Z202*Z000-Z210*Z020^2*Z203*Z101*Z112+Z100*Z020*Z010*Z201*Z213*Z122+Z010^2*Z103*Z201*Z122*Z220-Z110*Z020*Z003*Z221*Z102*Z210+Z123*Z000*Z200*Z021*Z212*Z110+Z010*Z110*Z103*Z201*Z222*Z020-Z010*Z020*Z203*Z221*Z112*Z100-Z203*Z120^2*Z211*Z002*Z010+Z210^2*Z100*Z023*Z121*Z002-Z200*Z020*Z103*Z212*Z121*Z010+Z210^2*Z023*Z101*Z122*Z000+Z220*Z000*Z113*Z121*Z202*Z010+Z223*Z020*Z100*Z111*Z212*Z000-Z110*Z010*Z103*Z201*Z022*Z220+Z220*Z100*Z113*Z011*Z022*Z200-Z010*Z000*Z123*Z221*Z102*Z210-Z200^2*Z010*Z123*Z111*Z022+Z200*Z010*Z003*Z112*Z121*Z220-Z003*Z010*Z120*Z210*Z222*Z101-Z200^2*Z110*Z013*Z121*Z022+Z210*Z000*Z100*Z023*Z222*Z111-Z003*Z220*Z210*Z010*Z121*Z102+Z013*Z210*Z100^2*Z222*Z021+Z221*Z000^2*Z113*Z212*Z120+Z210*Z000*Z221*Z103*Z122*Z010-Z223*Z100*Z000*Z010*Z121*Z212+Z113*Z200*Z010*Z020*Z222*Z101+Z210*Z010*Z021*Z203*Z102*Z120+Z210*Z000*Z203*Z111*Z022*Z120+Z120*Z210*Z021*Z003*Z112*Z200-Z000*Z110*Z121*Z203*Z022*Z210-Z220*Z023*Z100*Z201*Z112*Z010-Z113*Z000*Z220^2*Z101*Z012-Z203*Z120*Z010*Z001*Z112*Z220+Z010*Z220*Z111*Z103*Z202*Z020+Z020*Z200^2*Z123*Z111*Z012-Z010*Z113*Z100*Z200*Z221*Z022-Z003*Z220^2*Z101*Z112*Z010+Z200*Z210*Z001*Z113*Z022*Z120-Z010*Z220*Z123*Z001*Z202*Z110+Z110*Z220*Z203*Z102*Z011*Z020-Z120^2*Z001*Z013*Z212*Z200+Z120*Z101*Z200*Z013*Z212*Z020+Z100*Z210*Z120*Z011*Z222*Z003-Z100^2*Z023*Z211*Z012*Z220-Z200*Z011*Z210*Z023*Z102*Z120-Z210*Z020*Z111*Z123*Z002*Z200-Z220*Z010*Z203*Z111*Z022*Z100+Z203*Z110^2*Z220*Z021*Z002+Z000*Z101*Z020*Z113*Z212*Z220+Z100*Z020^2*Z113*Z201*Z212+Z110*Z200^2*Z123*Z011*Z022+Z000*Z021*Z210^2*Z123*Z102+Z210*Z000*Z110*Z201*Z123*Z022+Z010*Z000*Z123*Z221*Z212*Z100-Z100*Z210*Z123*Z201*Z022*Z010-Z010^2*Z200*Z221*Z103*Z122+Z220*Z120*Z013*Z001*Z112*Z200-Z220*Z120*Z003*Z211*Z102*Z010-Z020*Z210*Z203*Z121*Z012*Z100-Z103*Z200*Z120*Z211*Z022*Z010+Z020*Z000*Z213*Z111*Z122*Z200-Z223*Z100*Z020*Z211*Z112*Z000+Z220*Z120*Z203*Z010*Z111*Z002+Z000^2*Z210*Z113*Z121*Z222+Z100*Z123*Z210*Z021*Z012*Z200-Z000*Z110*Z103*Z212*Z021*Z220-Z103*Z020^2*Z200*Z211*Z112-Z013*Z220*Z000*Z101*Z212*Z120+Z100*Z010*Z203*Z112*Z021*Z220+Z120*Z010*Z110*Z221*Z203*Z002+Z223*Z120*Z110*Z010*Z202*Z001+Z220*Z103*Z000*Z020*Z211*Z112+Z210*Z110*Z020*Z101*Z003*Z222+Z220*Z100^2*Z013*Z211*Z022-Z100*Z120*Z203*Z211*Z012*Z020-Z000^2*Z220*Z123*Z211*Z112+Z123*Z010*Z100*Z001*Z212*Z220+Z200*Z220*Z023*Z011*Z102*Z110-Z223*Z010*Z110*Z021*Z202*Z100+Z210*Z220*Z023*Z002*Z101*Z110+Z100^2*Z010*Z023*Z211*Z222-Z220^2*Z110*Z001*Z103*Z012+Z120*Z000^2*Z213*Z222*Z111+Z103*Z110*Z000*Z021*Z222*Z210-Z200*Z113*Z120*Z221*Z012*Z000+Z120*Z000*Z013*Z221*Z202*Z110-Z000*Z110*Z213*Z221*Z102*Z020-Z003*Z100*Z210*Z021*Z112*Z220+Z013*Z200*Z120^2*Z211*Z002-Z110*Z220*Z023*Z001*Z102*Z210-Z100^2*Z020*Z013*Z211*Z222-Z113*Z010*Z220^2*Z001*Z102-Z020^2*Z210*Z103*Z111*Z202-Z100*Z000*Z123*Z221*Z012*Z210-Z203*Z010*Z020*Z211*Z122*Z100+Z220*Z210*Z003*Z121*Z012*Z100+Z200*Z220*Z113*Z101*Z012*Z020+Z200^2*Z023*Z111*Z122*Z010+Z213*Z120^2*Z010*Z201*Z002+Z100*Z113*Z220^2*Z001*Z012-Z100*Z220^2*Z113*Z002*Z011-Z113*Z210*Z000*Z121*Z202*Z020+Z020*Z100*Z203*Z011*Z122*Z210+Z220^2*Z010*Z103*Z001*Z112-Z013*Z210*Z020*Z121*Z102*Z200-Z010*Z020*Z103*Z202*Z221*Z110-Z110*Z200*Z223*Z122*Z001*Z010-Z100^2*Z020*Z223*Z011*Z212+Z100^2*Z213*Z221*Z022*Z010+Z110*Z013*Z120*Z201*Z002*Z220-Z210*Z020*Z013*Z202*Z101*Z120+Z100*Z220*Z000*Z213*Z111*Z022-Z110*Z200*Z210*Z001*Z123*Z022-Z210*Z000*Z113*Z101*Z222*Z020+Z220*Z000*Z120*Z211*Z013*Z102+Z200*Z020^2*Z213*Z101*Z112+Z010*Z020*Z223*Z111*Z102*Z200-Z110*Z010*Z000*Z221*Z203*Z122+Z213*Z100^2*Z011*Z222*Z020+Z213*Z220*Z000*Z011*Z122*Z100-Z120*Z220*Z203*Z111*Z012*Z000+Z110*Z200*Z013*Z121*Z002*Z220-Z110*Z200*Z123*Z011*Z222*Z000-Z113*Z020^2*Z210*Z201*Z102-Z210*Z110*Z203*Z001*Z122*Z020+Z010*Z100*Z220*Z213*Z121*Z002-Z120^2*Z213*Z202*Z001*Z010+Z100*Z020*Z120*Z011*Z203*Z212+Z200^2*Z110*Z013*Z021*Z122+Z210*Z120*Z023*Z002*Z111*Z200+Z010^2*Z123*Z201*Z222*Z100-Z110*Z220*Z013*Z022*Z100*Z201+Z100*Z120*Z013*Z200*Z021*Z212+Z213*Z000^2*Z110*Z122*Z221+Z200*Z020*Z123*Z110*Z211*Z002-Z110*Z020^2*Z202*Z213*Z101-Z103*Z000*Z210*Z010*Z222*Z121+Z210*Z220*Z003*Z011*Z102*Z120+Z120*Z220*Z010*Z001*Z202*Z113+Z000*Z110*Z223*Z211*Z022*Z100-Z210*Z010*Z203*Z100*Z021*Z122-Z020*Z120*Z000*Z111*Z202*Z213+Z210*Z000*Z223*Z112*Z101*Z020+Z113*Z000*Z020*Z210*Z122*Z201-Z123*Z020*Z100*Z201*Z212*Z010-Z013*Z020*Z200^2*Z111*Z122-Z000*Z200*Z010*Z222*Z113*Z121-Z213*Z000*Z100*Z111*Z222*Z020-Z123*Z100*Z210*Z001*Z012*Z220-Z110*Z003*Z200*Z010*Z121*Z222-Z120*Z010*Z021*Z103*Z202*Z210+Z100*Z120*Z213*Z200*Z011*Z022-Z220*Z000*Z011*Z113*Z120*Z202+Z010*Z120*Z223*Z001*Z112*Z200-Z000^2*Z123*Z210*Z111*Z222+Z010*Z213*Z220*Z001*Z102*Z120+Z200*Z010*Z123*Z110*Z001*Z222+Z100*Z120*Z213*Z020*Z201*Z012+Z023*Z110*Z200*Z120*Z212*Z001+Z213*Z200*Z000*Z120*Z112*Z021-Z103*Z000*Z120*Z210*Z011*Z222+Z220*Z200*Z013*Z022*Z101*Z110-Z210*Z000*Z023*Z201*Z122*Z110-Z000^2*Z223*Z121*Z112*Z210-Z213*Z000^2*Z220*Z111*Z122-Z020*Z120*Z003*Z111*Z200*Z212-Z120^2*Z013*Z211*Z202*Z000+Z113*Z020*Z220*Z011*Z202*Z100-Z223*Z110*Z100*Z020*Z002*Z211-Z220*Z210*Z103*Z010*Z001*Z122+Z000*Z013*Z210*Z101*Z222*Z120-Z210^2*Z000*Z121*Z102*Z023-Z200*Z220*Z001*Z123*Z112*Z010+Z020*Z200*Z011*Z213*Z102*Z120-Z120*Z013*Z220*Z112*Z000*Z201+Z120*Z010*Z220*Z003*Z101*Z212-Z213*Z100*Z020^2*Z201*Z112+Z210*Z121*Z020*Z203*Z002*Z110-Z020*Z210*Z201*Z013*Z122*Z100+Z220*Z000^2*Z213*Z121*Z112-Z123*Z100*Z010^2*Z202*Z221+Z203*Z020*Z120*Z000*Z212*Z111+Z103*Z220*Z000*Z210*Z011*Z122+Z120*Z003*Z010*Z100*Z221*Z212+Z010*Z200*Z023*Z102*Z121*Z210-Z200*Z210*Z113*Z021*Z002*Z120-Z110*Z010*Z120*Z223*Z201*Z002-Z200*Z110*Z003*Z011*Z222*Z120-Z000*Z120*Z213*Z011*Z102*Z220-Z003*Z100*Z210*Z111*Z222*Z020-Z003*Z120*Z210^2*Z021*Z102+Z100*Z223*Z200*Z021*Z012*Z110-Z000^2*Z213*Z221*Z112*Z120-Z013*Z220*Z200*Z001*Z122*Z110+Z123*Z220*Z110*Z011*Z202*Z000+Z100*Z020*Z003*Z221*Z112*Z210-Z000*Z223*Z100*Z011*Z122*Z210+Z223*Z000*Z010*Z101*Z212*Z120+Z110*Z120*Z200*Z022*Z211*Z003-Z010^2*Z123*Z101*Z222*Z200+Z223*Z100*Z000*Z211*Z122*Z010-Z100*Z120*Z010*Z202*Z023*Z211-Z223*Z210*Z020*Z001*Z112*Z100-Z013*Z120*Z220*Z001*Z202*Z110+Z020*Z120*Z213*Z112*Z201*Z000-Z110*Z000*Z103*Z211*Z222*Z020+Z000*Z110^2*Z023*Z222*Z201-Z020*Z200*Z213*Z121*Z112*Z000+Z120*Z010*Z103*Z001*Z222*Z210+Z213*Z010*Z100*Z021*Z122*Z200+Z000*Z200*Z123*Z211*Z112*Z020-Z210*Z010*Z203*Z101*Z022*Z120-Z200^2*Z120*Z022*Z011*Z113-Z220*Z010*Z123*Z002*Z101*Z210-Z210^2*Z100*Z003*Z121*Z022+Z003*Z220*Z020*Z101*Z112*Z210-Z220*Z120*Z213*Z001*Z012*Z100-Z110*Z120*Z220*Z003*Z201*Z012+Z200*Z020*Z103*Z221*Z112*Z010+Z210*Z100*Z003*Z022*Z111*Z220+Z220*Z210*Z103*Z001*Z012*Z120-Z213*Z000^2*Z121*Z222*Z110-Z110*Z020*Z223*Z101*Z002*Z210+Z210*Z200*Z103*Z021*Z122*Z010+Z023*Z120*Z210*Z101*Z202*Z010-Z000*Z100*Z223*Z212*Z021*Z110+Z113*Z220*Z000*Z121*Z012*Z200+Z000^2*Z123*Z211*Z222*Z110+Z020*Z220*Z010*Z101*Z203*Z112-Z020*Z100*Z013*Z111*Z202*Z220+Z110*Z000*Z023*Z221*Z212*Z100-Z200*Z220*Z000*Z111*Z012*Z123+Z013*Z120*Z000*Z221*Z112*Z200-Z020*Z000*Z103*Z221*Z112*Z210-Z200*Z020*Z013*Z211*Z102*Z120-Z000*Z110*Z123*Z202*Z021*Z210-Z000*Z120*Z213*Z202*Z021*Z110-Z123*Z000*Z110*Z211*Z022*Z200+Z010*Z103*Z220*Z111*Z022*Z200+Z110*Z210*Z200*Z002*Z123*Z021+Z200*Z100*Z023*Z221*Z112*Z010-Z010*Z023*Z200^2*Z121*Z112-Z200*Z010*Z023*Z101*Z212*Z120-Z000*Z110^2*Z203*Z222*Z021+Z220*Z020*Z100*Z211*Z113*Z002-Z120*Z000*Z110*Z212*Z023*Z201+Z210*Z120*Z023*Z002*Z201*Z110+Z220*Z023*Z200*Z111*Z012*Z100-Z003*Z220*Z020*Z101*Z212*Z110-Z220^2*Z100*Z013*Z001*Z112-Z110*Z010*Z003*Z201*Z122*Z220-Z110*Z120*Z213*Z001*Z022*Z200+Z000*Z120*Z113*Z021*Z202*Z210-Z120^2*Z200*Z003*Z211*Z012+Z010*Z000*Z103*Z121*Z212*Z220-Z210*Z120^2*Z003*Z011*Z202+Z210*Z223*Z000*Z101*Z022*Z110+Z223*Z110^2*Z201*Z002*Z020-Z103*Z110*Z220*Z021*Z002*Z210-Z103*Z020*Z220*Z201*Z112*Z010-Z110*Z000*Z213*Z200*Z021*Z122-Z213*Z110*Z000*Z101*Z022*Z220+Z120*Z111*Z000*Z023*Z200*Z212+Z200*Z010*Z101*Z123*Z022*Z210-Z001*Z120*Z210*Z013*Z222*Z100-Z120*Z100*Z010*Z223*Z001*Z212-Z213*Z100*Z120*Z000*Z011*Z222+Z011*Z000*Z120*Z223*Z212*Z100-Z113*Z000*Z220*Z010*Z122*Z201-Z210*Z110*Z221*Z103*Z022*Z000+Z200*Z020*Z103*Z120*Z211*Z012-Z213*Z100*Z220*Z110*Z002*Z021-Z100*Z020*Z123*Z210*Z011*Z202-Z023*Z200*Z100*Z211*Z122*Z010+Z020^2*Z201*Z210*Z103*Z112+Z120*Z210*Z013*Z200*Z021*Z102+Z110*Z220*Z021*Z003*Z212*Z100-Z123*Z100*Z210*Z200*Z022*Z011-Z110*Z200*Z013*Z021*Z222*Z100+Z120*Z010*Z003*Z220*Z201*Z112+Z010*Z110*Z201*Z223*Z122*Z000+Z123*Z110*Z000*Z201*Z212*Z020-Z120^2*Z000*Z011*Z212*Z203+Z120^2*Z211*Z000*Z203*Z012-Z100*Z213*Z110*Z000*Z221*Z022-Z010*Z210*Z223*Z101*Z122*Z000-Z220*Z200*Z013*Z102*Z021*Z110-Z010*Z000*Z220*Z122*Z103*Z211+Z100*Z000*Z213*Z010*Z121*Z222-Z200*Z101*Z220*Z113*Z022*Z010+Z120*Z203*Z100*Z021*Z012*Z210+Z200*Z213*Z120^2*Z012*Z001-Z210*Z200*Z003*Z111*Z022*Z120+Z020*Z100*Z013*Z201*Z112*Z220-Z120*Z100*Z020*Z212*Z201*Z013-Z120*Z210*Z013*Z022*Z200*Z101-Z220^2*Z103*Z011*Z112*Z000+Z210*Z000^2*Z223*Z111*Z122+Z100*Z003*Z110*Z221*Z022*Z210-Z100*Z120*Z203*Z022*Z011*Z210+Z120*Z100*Z023*Z212*Z201*Z010-Z010*Z120*Z203*Z021*Z212*Z100-Z003*Z220*Z120*Z111*Z202*Z010-Z020^2*Z200*Z113*Z212*Z101-Z120*Z000*Z203*Z211*Z022*Z110-Z110*Z003*Z120*Z201*Z022*Z210+Z113*Z200^2*Z121*Z022*Z010+Z200*Z100*Z110*Z221*Z013*Z022-Z200*Z100*Z023*Z011*Z212*Z120+Z000*Z200*Z210*Z022*Z111*Z123+Z220*Z010*Z123*Z112*Z201*Z000+Z103*Z110*Z000*Z221*Z212*Z020-Z020*Z120*Z103*Z211*Z202*Z010+Z020*Z220*Z100*Z213*Z112*Z001+Z000*Z120^2*Z013*Z201*Z212-Z213*Z020*Z100*Z121*Z202*Z010-Z113*Z200*Z000*Z011*Z122*Z220+Z120*Z200*Z113*Z211*Z022*Z000-Z120*Z210*Z003*Z012*Z221*Z100+Z013*Z200^2*Z111*Z022*Z120+Z220*Z013*Z210*Z101*Z002*Z120+Z003*Z220^2*Z101*Z012*Z110+Z000*Z210*Z120*Z011*Z223*Z102-Z003*Z210*Z100*Z011*Z122*Z220-Z110^2*Z020*Z203*Z221*Z002-Z023*Z110*Z000*Z121*Z212*Z200+Z003*Z010*Z210*Z221*Z102*Z120+Z010*Z213*Z100*Z021*Z202*Z120+Z020*Z120*Z010*Z101*Z213*Z202+Z200*Z020*Z213*Z122*Z001*Z110+Z010^2*Z103*Z121*Z222*Z200+Z010*Z200*Z120*Z222*Z111*Z003+Z023*Z200*Z100*Z011*Z222*Z110+Z210^2*Z000*Z022*Z121*Z103+Z010*Z200*Z113*Z102*Z021*Z220-Z210^2*Z000*Z101*Z022*Z123+Z200*Z020^2*Z103*Z212*Z111-Z210*Z120*Z013*Z221*Z102*Z000+Z203*Z110^2*Z001*Z222*Z020-Z113*Z210*Z020*Z221*Z002*Z100-Z010*Z213*Z100^2*Z021*Z222+Z000*Z220*Z123*Z211*Z012*Z100-Z010*Z020*Z113*Z201*Z222*Z100+Z210*Z020*Z123*Z001*Z202*Z110-Z000^2*Z113*Z221*Z122*Z210-Z100*Z120*Z223*Z012*Z211*Z000-Z020*Z220*Z003*Z211*Z112*Z100-Z103*Z000*Z120*Z211*Z012*Z220+Z223*Z010*Z020*Z101*Z202*Z110-Z200*Z220*Z103*Z112*Z021*Z010+Z023*Z210*Z000*Z111*Z102*Z220+Z010*Z200*Z103*Z022*Z221*Z110+Z123*Z000*Z110*Z221*Z012*Z200-Z000*Z200*Z013*Z111*Z222*Z120-Z023*Z000*Z210*Z101*Z222*Z110+Z110*Z010*Z223*Z102*Z021*Z200-Z220*Z200*Z113*Z012*Z001*Z120+Z100*Z210*Z013*Z221*Z002*Z120-Z223*Z010*Z100^2*Z211*Z022+Z020*Z210^2*Z003*Z102*Z121-Z123*Z010*Z000*Z111*Z202*Z220-Z200*Z210*Z123*Z101*Z012*Z020+Z210*Z200*Z113*Z021*Z122*Z000-Z123*Z000*Z110*Z201*Z012*Z220-Z220*Z023*Z110*Z211*Z102*Z000-Z100*Z000*Z013*Z122*Z211*Z220+Z000*Z110^2*Z203*Z221*Z022-Z200*Z213*Z110*Z121*Z002*Z020+Z200*Z110*Z023*Z222*Z101*Z010-Z020^2*Z110*Z203*Z211*Z102+Z103*Z220*Z120*Z011*Z212*Z000+Z010*Z100*Z003*Z121*Z222*Z210-Z120*Z010*Z203*Z001*Z222*Z110+Z113*Z210*Z020^2*Z101*Z202+Z110*Z210*Z223*Z021*Z002*Z100+Z003*Z220^2*Z010*Z111*Z102+Z223*Z100^2*Z210*Z011*Z022+Z113*Z000*Z120*Z201*Z222*Z010+Z123*Z010*Z020*Z202*Z100*Z211-Z223*Z110^2*Z020*Z001*Z202-Z200*Z020^2*Z213*Z111*Z102-Z103*Z210*Z200*Z121*Z022*Z010+Z000*Z120*Z103*Z221*Z012*Z210+Z010*Z023*Z210*Z201*Z122*Z100+Z213*Z100^2*Z220*Z021*Z012-Z120*Z013*Z200^2*Z021*Z112-Z220*Z110^2*Z023*Z201*Z002-Z020*Z200*Z013*Z221*Z112*Z100-Z013*Z100*Z220*Z210*Z002*Z121-Z003*Z010*Z120*Z110*Z202*Z221-Z220*Z100*Z010*Z003*Z121*Z212-Z223*Z110*Z000^2*Z211*Z122+Z220*Z203*Z020*Z111*Z012*Z100-Z100*Z220*Z213*Z122*Z001*Z010+Z010^2*Z201*Z120*Z102*Z223-Z013*Z110*Z000*Z201*Z222*Z120+Z220*Z000^2*Z123*Z111*Z212-Z120*Z000*Z210*Z223*Z012*Z101+Z000*Z200*Z211*Z023*Z122*Z110+Z020*Z210*Z201*Z123*Z102*Z010-Z110*Z010*Z023*Z201*Z222*Z100+Z013*Z020*Z220*Z101*Z202*Z110-Z200^2*Z113*Z122*Z021*Z010-Z113*Z010*Z120*Z002*Z201*Z220-Z013*Z100*Z120*Z211*Z002*Z220+Z123*Z000*Z210*Z100*Z011*Z222-Z023*Z010*Z110*Z101*Z202*Z220+Z110*Z120*Z001*Z213*Z020*Z202+Z213*Z000*Z120*Z220*Z012*Z101+Z213*Z000*Z220*Z110*Z102*Z021+Z023*Z010*Z200*Z101*Z112*Z220+Z100*Z010*Z210*Z223*Z001*Z122-Z120*Z210*Z103*Z200*Z021*Z012-Z210^2*Z100*Z123*Z021*Z002-Z013*Z210*Z100*Z021*Z202*Z120-Z020*Z210*Z123*Z101*Z202*Z010+Z010*Z220*Z210*Z102*Z123*Z001+Z020*Z210^2*Z103*Z122*Z001-Z010^2*Z223*Z200*Z121*Z102+Z220*Z113*Z000*Z201*Z120*Z012+Z023*Z220*Z100*Z110*Z012*Z201-Z020*Z220*Z213*Z001*Z102*Z110-Z020*Z210^2*Z003*Z101*Z122+Z123*Z000*Z010*Z211*Z102*Z220-Z003*Z120^2*Z201*Z212*Z010+Z200^2*Z023*Z120*Z011*Z112+Z013*Z220*Z100*Z210*Z122*Z001+Z110*Z020*Z203*Z012*Z221*Z100+Z020*Z000*Z203*Z211*Z122*Z110-Z213*Z220*Z010*Z101*Z002*Z120+Z100*Z010^2*Z203*Z221*Z122+Z020*Z200*Z110*Z121*Z003*Z212-Z020*Z103*Z210*Z201*Z012*Z120+Z103*Z210*Z200*Z011*Z022*Z120-Z120*Z000*Z013*Z221*Z212*Z100-Z020*Z213*Z000*Z101*Z112*Z220-Z110*Z100*Z013*Z221*Z202*Z020+Z100*Z120*Z013*Z211*Z202*Z020-Z200*Z211*Z100*Z123*Z012*Z020-Z103*Z010^2*Z220*Z121*Z202-Z223*Z010*Z000*Z201*Z112*Z120-Z020*Z200*Z100*Z011*Z213*Z122+Z200^2*Z013*Z121*Z112*Z020-Z100^2*Z220*Z021*Z013*Z212+Z220*Z120*Z211*Z003*Z012*Z100+Z200*Z101*Z020*Z223*Z012*Z110+Z020^2*Z200*Z211*Z113*Z102+Z100*Z110*Z203*Z222*Z021*Z010+Z200*Z020*Z100*Z012*Z213*Z121-Z023*Z110*Z100*Z221*Z012*Z200-Z013*Z120*Z210*Z001*Z102*Z220-Z220*Z000*Z010*Z121*Z213*Z102+Z110*Z223*Z000*Z011*Z122*Z200-Z123*Z210*Z200*Z021*Z112*Z000+Z100*Z220*Z110*Z021*Z013*Z202+Z111*Z010*Z100*Z203*Z222*Z020-Z220*Z010*Z200*Z102*Z023*Z111+Z000*Z011*Z220*Z123*Z112*Z200-Z120*Z010*Z220*Z103*Z001*Z212+Z120*Z210*Z020*Z113*Z201*Z002+Z013*Z000*Z210*Z121*Z102*Z220+Z210*Z120^2*Z001*Z013*Z202+Z220*Z020*Z110*Z211*Z102*Z003-Z000*Z020*Z200*Z111*Z212*Z123-Z120*Z220*Z111*Z013*Z002*Z200-Z210*Z010*Z223*Z121*Z002*Z100-Z000*Z220*Z010*Z121*Z203*Z112+Z113*Z200^2*Z120*Z021*Z012-Z010*Z110*Z203*Z121*Z002*Z220-Z100*Z200*Z013*Z021*Z122*Z210-Z020*Z203*Z010*Z111*Z102*Z220-Z023*Z220*Z000*Z111*Z212*Z100+Z010*Z200*Z110*Z121*Z223*Z002-Z220*Z003*Z120*Z011*Z112*Z200+Z110^2*Z000*Z223*Z021*Z202-Z010*Z000*Z120*Z103*Z221*Z212-Z200*Z020*Z213*Z001*Z112*Z120+Z220*Z120*Z203*Z011*Z112*Z000+Z220^2*Z000*Z111*Z103*Z012+Z020*Z110*Z210*Z001*Z102*Z223+Z200*Z110*Z023*Z001*Z122*Z210+Z110^2*Z003*Z021*Z222*Z200-Z110*Z020*Z010*Z101*Z222*Z203+Z100*Z210*Z000*Z221*Z113*Z022-Z010*Z200*Z023*Z122*Z101*Z210+Z000*Z210*Z110*Z121*Z023*Z202-Z220*Z200*Z020*Z011*Z102*Z113+Z120*Z110*Z020*Z211*Z203*Z002+Z200*Z210*Z003*Z022*Z121*Z110+Z100*Z200*Z123*Z211*Z022*Z010-Z010^2*Z123*Z201*Z102*Z220-Z200*Z020*Z211*Z113*Z002*Z120-Z010*Z220*Z123*Z211*Z002*Z100-Z100*Z020*Z013*Z121*Z212*Z200-Z200^2*Z020*Z113*Z121*Z012+Z100*Z110*Z223*Z011*Z202*Z020+Z200*Z020*Z210*Z113*Z121*Z002-Z100*Z210*Z023*Z111*Z002*Z220+Z223*Z120*Z110*Z011*Z002*Z200+Z020*Z003*Z100*Z211*Z222*Z110-Z013*Z200*Z220*Z101*Z112*Z020+Z210^2*Z100*Z003*Z021*Z122+Z113*Z000*Z220^2*Z011*Z102+Z221*Z200*Z110*Z003*Z012*Z120-Z220^2*Z013*Z111*Z102*Z000+Z010^2*Z103*Z202*Z221*Z120-Z200^2*Z110*Z011*Z023*Z122-Z023*Z120*Z200*Z211*Z002*Z110-Z100*Z220^2*Z003*Z111*Z012+Z220*Z210*Z113*Z022*Z101*Z000-Z113*Z020*Z000*Z201*Z212*Z120+Z200*Z020*Z113*Z001*Z212*Z120+Z210*Z020*Z003*Z202*Z111*Z120-Z220*Z000^2*Z113*Z212*Z121+Z022*Z110^2*Z001*Z200*Z223-Z110*Z220*Z200*Z121*Z003*Z012+Z010*Z122*Z000*Z221*Z200*Z113+Z200*Z020*Z103*Z121*Z012*Z210-Z010^2*Z100*Z203*Z121*Z222-Z100^2*Z023*Z011*Z222*Z210-Z120*Z020*Z213*Z011*Z202*Z100+Z213*Z220*Z020*Z111*Z102*Z000-Z100^2*Z013*Z221*Z022*Z210+Z210^2*Z023*Z001*Z102*Z120-Z000*Z203*Z110*Z011*Z122*Z220-Z000*Z100*Z023*Z211*Z222*Z110-Z023*Z210*Z100*Z221*Z002*Z110-Z020*Z110^2*Z003*Z201*Z222-Z103*Z020^2*Z110*Z201*Z212+Z200^2*Z123*Z112*Z021*Z010+Z023*Z200*Z210*Z121*Z112*Z000+Z001*Z220*Z110^2*Z202*Z023+Z203*Z020*Z120*Z101*Z012*Z210+Z123*Z000*Z020*Z111*Z202*Z210+Z003*Z110*Z010*Z221*Z122*Z200-Z103*Z210^2*Z120*Z001*Z022-Z020*Z110*Z003*Z121*Z202*Z210-Z220*Z020*Z113*Z101*Z002*Z210-Z220*Z110^2*Z003*Z021*Z202-Z103*Z220*Z110*Z211*Z002*Z020-Z013*Z100*Z120*Z211*Z022*Z200+Z013*Z100^2*Z020*Z212*Z221+Z210*Z223*Z100*Z021*Z112*Z000-Z223*Z110^2*Z000*Z201*Z022+Z210*Z020*Z110*Z221*Z103*Z002-Z000*Z200*Z023*Z211*Z112*Z120+Z020*Z100*Z213*Z221*Z002*Z110+Z110*Z220*Z000*Z211*Z103*Z022-Z210*Z223*Z100*Z000*Z111*Z022+Z120*Z200*Z000*Z011*Z113*Z222+Z210*Z110*Z120*Z001*Z203*Z022-Z023*Z100^2*Z010*Z221*Z212-Z213*Z010*Z100*Z120*Z022*Z201+Z200*Z020*Z210*Z123*Z001*Z112+Z113*Z200*Z120*Z011*Z002*Z220+Z100*Z221*Z010*Z002*Z210*Z123+Z200*Z000*Z123*Z222*Z111*Z010-Z113*Z100*Z020*Z221*Z212*Z000-Z200*Z110*Z123*Z001*Z212*Z020+Z200^2*Z020*Z113*Z122*Z011-Z110^2*Z223*Z021*Z200*Z002-Z000*Z100*Z113*Z222*Z021*Z210-Z213*Z110*Z020*Z001*Z222*Z100+Z020^2*Z110*Z213*Z201*Z102+Z100*Z120*Z013*Z001*Z212*Z220-Z100*Z203*Z110*Z021*Z012*Z220+Z220*Z110*Z213*Z101*Z002*Z020+Z120^2*Z203*Z011*Z002*Z210+Z223*Z100^2*Z020*Z211*Z012-Z223*Z100*Z020*Z010*Z202*Z111+Z120*Z200*Z023*Z211*Z012*Z100+Z210*Z001*Z220*Z113*Z102*Z020+Z010*Z200*Z223*Z121*Z112*Z000+Z020^2*Z203*Z112*Z211*Z100+Z200*Z220*Z013*Z111*Z102*Z020-Z203*Z210*Z000*Z021*Z112*Z120-Z113*Z200*Z100*Z021*Z012*Z220+Z110*Z100*Z220*Z002*Z211*Z023-Z000*Z120*Z023*Z111*Z202*Z210-Z000*Z110*Z013*Z122*Z221*Z200-Z223*Z120*Z000*Z010*Z102*Z211+Z020*Z120*Z113*Z202*Z211*Z000+Z213*Z220*Z100*Z110*Z022*Z001+Z120*Z110*Z013*Z222*Z001*Z200+Z003*Z120*Z010*Z201*Z222*Z110-Z113*Z000^2*Z120*Z211*Z222-Z000*Z203*Z020*Z210*Z111*Z122+Z220*Z120*Z103*Z211*Z002*Z010-Z200*Z110*Z220*Z101*Z012*Z023+Z203*Z110*Z000*Z120*Z212*Z021+Z200*Z023*Z100*Z121*Z212*Z010-Z020*Z200^2*Z123*Z011*Z112-Z210*Z020*Z003*Z200*Z121*Z112+Z213*Z010*Z120*Z221*Z102*Z000-Z210*Z203*Z010*Z020*Z121*Z102-Z110*Z221*Z200*Z023*Z102*Z010-Z000*Z220*Z011*Z123*Z212*Z100+Z100*Z000*Z021*Z213*Z222*Z110+Z100*Z010*Z220*Z111*Z023*Z202-Z120*Z011*Z000*Z223*Z202*Z110+Z000*Z013*Z100*Z220*Z121*Z212-Z100^2*Z220*Z213*Z011*Z022-Z200*Z111*Z020*Z223*Z100*Z012+Z010*Z110*Z121*Z203*Z222*Z000+Z010*Z000*Z202*Z110*Z123*Z221+Z010*Z211*Z120^2*Z003*Z202+Z210*Z110*Z003*Z020*Z201*Z122-Z110*Z003*Z200*Z020*Z211*Z122-Z223*Z110*Z010*Z201*Z102*Z020-Z213*Z220*Z000*Z100*Z012*Z121+Z103*Z120*Z010*Z210*Z022*Z201-Z100*Z110*Z001*Z023*Z212*Z220+Z110^2*Z200*Z023*Z221*Z002+Z000*Z010*Z220*Z111*Z203*Z122+Z020*Z103*Z120*Z010*Z201*Z212+Z003*Z120*Z200*Z220*Z012*Z111+Z223*Z200*Z020*Z100*Z112*Z011-Z120*Z210*Z020*Z113*Z001*Z202-Z003*Z210*Z110*Z200*Z122*Z021+Z203*Z010*Z020*Z100*Z212*Z121+Z220*Z100^2*Z023*Z011*Z212-Z210*Z220*Z000*Z122*Z013*Z101+Z110*Z223*Z000*Z120*Z201*Z012-Z100*Z110*Z021*Z003*Z210*Z222-Z000*Z200*Z113*Z210*Z121*Z022-Z000*Z100*Z113*Z022*Z220*Z211-Z103*Z020*Z210*Z110*Z222*Z001+Z210^2*Z120*Z103*Z021*Z002-Z120*Z210*Z023*Z202*Z001*Z110-Z213*Z000*Z010*Z120*Z222*Z101-Z010*Z220*Z113*Z121*Z002*Z200+Z010*Z020*Z203*Z122*Z101*Z210+Z010*Z200*Z113*Z120*Z221*Z002-Z120*Z110*Z003*Z200*Z021*Z212-Z010*Z000*Z110*Z223*Z121*Z202-Z010*Z100*Z023*Z202*Z121*Z210-Z101*Z020*Z010*Z203*Z212*Z120+Z220*Z020*Z103*Z011*Z112*Z200-Z100*Z210*Z200*Z121*Z023*Z012-Z220^2*Z010*Z002*Z111*Z103-Z220*Z110*Z103*Z011*Z022*Z200+Z223*Z120*Z010*Z101*Z002*Z210+Z103*Z220*Z200*Z110*Z012*Z021+Z020*Z000*Z213*Z222*Z101*Z110-Z210*Z120*Z020*Z102*Z011*Z203+Z220*Z010*Z001*Z113*Z122*Z200-Z020*Z120*Z213*Z201*Z102*Z010-Z000*Z223*Z200*Z110*Z121*Z012-Z220^2*Z110*Z003*Z011*Z102+Z223*Z110*Z020*Z102*Z000*Z211+Z213*Z000*Z010*Z220*Z122*Z101-Z000*Z220*Z103*Z111*Z022*Z210+Z003*Z200*Z120*Z211*Z112*Z020+Z200*Z120^2*Z011*Z003*Z212+Z020*Z213*Z120*Z111*Z002*Z200+Z210*Z000*Z100*Z122*Z221*Z013-Z103*Z000*Z020*Z111*Z212*Z220-Z200*Z220*Z123*Z011*Z002*Z110-Z000*Z120*Z203*Z222*Z111*Z010-Z010*Z000*Z123*Z201*Z222*Z110-Z120*Z200^2*Z023*Z012*Z111-Z110*Z200*Z223*Z011*Z102*Z020+Z200*Z213*Z120*Z101*Z022*Z010-Z113*Z120*Z010*Z001*Z222*Z200-Z113*Z220*Z020*Z211*Z102*Z000-Z103*Z000*Z210^2*Z021*Z122-Z103*Z010^2*Z120*Z201*Z222-Z213*Z110*Z020*Z201*Z122*Z000+Z110*Z000*Z213*Z022*Z121*Z200-Z110*Z100*Z203*Z022*Z221*Z010+Z210*Z020^2*Z203*Z111*Z102-Z020*Z110*Z220*Z011*Z103*Z202-Z120*Z000*Z213*Z111*Z022*Z200+Z100^2*Z210*Z012*Z023*Z221-Z023*Z110*Z210*Z121*Z002*Z200+Z120*Z200*Z023*Z211*Z102*Z010-Z210*Z220*Z011*Z120*Z103*Z002+Z103*Z010*Z110*Z021*Z202*Z220+Z003*Z220^2*Z100*Z011*Z112+Z000*Z023*Z120*Z211*Z202*Z110-Z220*Z020*Z203*Z011*Z112*Z100+Z123*Z210*Z000^2*Z221*Z112-Z220*Z010^2*Z203*Z101*Z122+Z220*Z100*Z013*Z021*Z112*Z200+Z023*Z220*Z000*Z101*Z212*Z110-Z100*Z200*Z120*Z021*Z213*Z012-Z010^2*Z100*Z223*Z122*Z201-Z210*Z120*Z023*Z010*Z201*Z102-Z010^2*Z223*Z120*Z101*Z202+Z000*Z100*Z113*Z211*Z222*Z020-Z220*Z110*Z013*Z202*Z121*Z000-Z000*Z210*Z020*Z102*Z223*Z111+Z110*Z203*Z020^2*Z101*Z212-Z003*Z200*Z110^2*Z221*Z022+Z110*Z000*Z013*Z201*Z122*Z220-Z100*Z010*Z123*Z001*Z222*Z210+Z213*Z110*Z020*Z202*Z000*Z121-Z113*Z020*Z010*Z202*Z101*Z220+Z010*Z110*Z203*Z022*Z101*Z220-Z200*Z210*Z113*Z001*Z122*Z020-Z120*Z213*Z100*Z010*Z221*Z002+Z123*Z010*Z200*Z020*Z212*Z101-Z220*Z110^2*Z001*Z203*Z022-Z210*Z110*Z100*Z223*Z001*Z022+Z200*Z010*Z123*Z111*Z002*Z220-Z023*Z210^2*Z001*Z122*Z100-Z110*Z120*Z210*Z021*Z203*Z002-Z100*Z120*Z023*Z201*Z012*Z210+Z200*Z020*Z013*Z221*Z102*Z110+Z120*Z210^2*Z003*Z101*Z022-Z213*Z100^2*Z020*Z012*Z221-Z123*Z010*Z200*Z221*Z002*Z110+Z210*Z103*Z220*Z021*Z112*Z000-Z113*Z200*Z100*Z020*Z011*Z222-Z000*Z203*Z020*Z121*Z212*Z110+Z020*Z013*Z110*Z201*Z222*Z100-Z100*Z220*Z113*Z201*Z012*Z020+Z100*Z020*Z223*Z111*Z002*Z210-Z100*Z010*Z213*Z221*Z122*Z000+Z110*Z220*Z203*Z122*Z001*Z010+Z120*Z101*Z200*Z023*Z012*Z210+Z220^2*Z100*Z111*Z013*Z002-Z120^2*Z213*Z011*Z002*Z200+Z120*Z003*Z210*Z021*Z202*Z110-Z200*Z220*Z103*Z111*Z012*Z020+Z010*Z120^2*Z001*Z212*Z203-Z020*Z100*Z201*Z223*Z012*Z110+Z023*Z210*Z100*Z120*Z202*Z011+Z110*Z201*Z010*Z123*Z002*Z220+Z120*Z200*Z103*Z021*Z212*Z010-Z020*Z010*Z103*Z111*Z222*Z200-Z123*Z200*Z210*Z021*Z102*Z010+Z020*Z113*Z010*Z201*Z102*Z220+Z220*Z210*Z100*Z002*Z113*Z021-Z010*Z000*Z113*Z221*Z202*Z120-Z020*Z213*Z200*Z101*Z012*Z120+Z123*Z220*Z210*Z101*Z012*Z000+Z110*Z120*Z003*Z011*Z202*Z220+Z100*Z020*Z200*Z013*Z211*Z122+Z220*Z000*Z023*Z211*Z112*Z100-Z020*Z010*Z200*Z211*Z123*Z102+Z123*Z200*Z100*Z011*Z212*Z020+Z110*Z120*Z020*Z201*Z212*Z003-Z120*Z023*Z210^2*Z101*Z002-Z220*Z210*Z123*Z011*Z102*Z000-Z120*Z200*Z013*Z221*Z002*Z110-Z123*Z220*Z010*Z101*Z212*Z000-Z003*Z220*Z210*Z111*Z102*Z020+Z020*Z103*Z110*Z011*Z222*Z200+Z110*Z200^2*Z023*Z121*Z012-Z010^2*Z120*Z102*Z203*Z221+Z100*Z113*Z000*Z021*Z212*Z220+Z220*Z210*Z023*Z001*Z112*Z100+Z210*Z223*Z000*Z010*Z121*Z102-Z020*Z223*Z110*Z101*Z212*Z000-Z223*Z200*Z010*Z101*Z112*Z020-Z200*Z010*Z223*Z021*Z112*Z100-Z123*Z200^2*Z110*Z021*Z012+Z100*Z020*Z000*Z221*Z213*Z112+Z213*Z010*Z020*Z121*Z102*Z200+Z120*Z110*Z203*Z222*Z011*Z000-Z023*Z220*Z100*Z011*Z112*Z200-Z220*Z110*Z203*Z012*Z101*Z020-Z103*Z010*Z210*Z221*Z002*Z120-Z200*Z000*Z013*Z121*Z112*Z220+Z223*Z000*Z100*Z121*Z012*Z210-Z110^2*Z023*Z202*Z221*Z000+Z003*Z020*Z210*Z111*Z122*Z200-Z110*Z220*Z003*Z101*Z022*Z210-Z010*Z113*Z200*Z221*Z102*Z020+Z210*Z010*Z220*Z101*Z003*Z122+Z020*Z100*Z113*Z001*Z222*Z210-Z110*Z120*Z223*Z001*Z012*Z200+Z010*Z103*Z020*Z211*Z122*Z200-Z010*Z200*Z023*Z111*Z222*Z100-Z020*Z003*Z100*Z221*Z212*Z110+Z123*Z100*Z210*Z201*Z012*Z020+Z200*Z121*Z020*Z212*Z000*Z113+Z223*Z110*Z000^2*Z121*Z212+Z210*Z110*Z003*Z021*Z102*Z220+Z200*Z100*Z013*Z111*Z222*Z020-Z200*Z010*Z223*Z111*Z002*Z120+Z000*Z110*Z203*Z012*Z121*Z220-Z003*Z220*Z100*Z211*Z022*Z110+Z013*Z220*Z000*Z111*Z202*Z120+Z000*Z120^2*Z213*Z011*Z202-Z220*Z200*Z003*Z111*Z122*Z010-Z013*Z220^2*Z110*Z101*Z002+Z220^2*Z010*Z113*Z101*Z002-Z023*Z000*Z210*Z221*Z112*Z100+Z100^2*Z010*Z223*Z212*Z021+Z220*Z210*Z103*Z111*Z002*Z020-Z203*Z110*Z010*Z021*Z102*Z220+Z200*Z100*Z113*Z222*Z021*Z010+Z100*Z210*Z013*Z201*Z022*Z120-Z000*Z120*Z210*Z201*Z113*Z022;
FF1=-Z101*Z120*Z210*Z003*Z012*Z221-Z101*Z010*Z213*Z100*Z021*Z222+Z101*Z210*Z000*Z221*Z113*Z022+Z101*Z200*Z123*Z211*Z022*Z010-Z101*Z010*Z220*Z123*Z211*Z002+Z101*Z020*Z003*Z211*Z222*Z110-Z101*Z100*Z023*Z011*Z222*Z210+Z021*Z100*Z020*Z113*Z201*Z212-Z021*Z103*Z020*Z200*Z211*Z112+Z021*Z220*Z103*Z000*Z211*Z112+Z021*Z113*Z000*Z210*Z122*Z201-Z021*Z123*Z100*Z201*Z212*Z010-Z021*Z120*Z003*Z111*Z200*Z212-Z101*Z003*Z010*Z120*Z211*Z222+Z101*Z010*Z223*Z211*Z002*Z120-Z101*Z210*Z100*Z021*Z012*Z223-Z001*Z200*Z010*Z222*Z113*Z121-Z001*Z213*Z100*Z111*Z222*Z020-Z001*Z000*Z123*Z210*Z111*Z222-Z001*Z200*Z023*Z211*Z112*Z120+Z001*Z110*Z220*Z211*Z103*Z022-Z001*Z210*Z223*Z100*Z111*Z022+Z021*Z020*Z103*Z211*Z202*Z110+Z001*Z103*Z110*Z221*Z212*Z020+Z001*Z120*Z200*Z113*Z211*Z022-Z001*Z210*Z120*Z013*Z221*Z102-Z001*Z000*Z113*Z221*Z122*Z210-Z001*Z200*Z123*Z112*Z221*Z010-Z001*Z100*Z013*Z121*Z222*Z210-Z001*Z010*Z123*Z211*Z222*Z100-Z001*Z010*Z220*Z122*Z103*Z211+Z001*Z100*Z213*Z010*Z121*Z222+Z001*Z210*Z000*Z223*Z111*Z122+Z101*Z120*Z003*Z010*Z221*Z212+Z101*Z020*Z003*Z221*Z112*Z210-Z021*Z210*Z203*Z111*Z002*Z120-Z021*Z020*Z203*Z111*Z212*Z100+Z021*Z110*Z220*Z201*Z103*Z012-Z021*Z110*Z220*Z102*Z201*Z013+Z021*Z113*Z200*Z010*Z222*Z101+Z021*Z010*Z220*Z111*Z103*Z202+Z021*Z120*Z101*Z200*Z013*Z212+Z021*Z000*Z101*Z113*Z212*Z220+Z021*Z020*Z110*Z213*Z201*Z102-Z001*Z100*Z010*Z213*Z221*Z122+Z001*Z220*Z023*Z211*Z112*Z100+Z011*Z213*Z000*Z220*Z122*Z101-Z011*Z000*Z123*Z201*Z222*Z110+Z011*Z200*Z213*Z120*Z101*Z022-Z011*Z103*Z010*Z120*Z201*Z222-Z011*Z200*Z020*Z101*Z213*Z122-Z121*Z200*Z020*Z013*Z211*Z102-Z121*Z000*Z110*Z212*Z023*Z201-Z121*Z120*Z200*Z003*Z211*Z012-Z121*Z210*Z120*Z003*Z011*Z202+Z121*Z200*Z020*Z103*Z211*Z012-Z011*Z220*Z010*Z203*Z101*Z122-Z011*Z010*Z100*Z223*Z122*Z201-Z011*Z210*Z120*Z023*Z201*Z102-Z011*Z010*Z223*Z120*Z101*Z202+Z011*Z110*Z203*Z022*Z101*Z220+Z011*Z203*Z010*Z121*Z102*Z220+Z111*Z210*Z120*Z023*Z002*Z201+Z201*Z113*Z200*Z120*Z021*Z012+Z101*Z223*Z100*Z020*Z211*Z012+Z101*Z120*Z200*Z023*Z211*Z012+Z021*Z103*Z120*Z010*Z201*Z212+Z121*Z000*Z120*Z013*Z201*Z212+Z111*Z010*Z023*Z100*Z221*Z202-Z021*Z223*Z100*Z010*Z202*Z111+Z021*Z020*Z203*Z112*Z211*Z100+Z021*Z213*Z220*Z111*Z102*Z000-Z021*Z103*Z020*Z110*Z201*Z212+Z021*Z203*Z120*Z101*Z012*Z210-Z021*Z103*Z220*Z110*Z211*Z002+Z001*Z200*Z123*Z222*Z111*Z010-Z001*Z113*Z100*Z020*Z221*Z212+Z001*Z010*Z200*Z223*Z121*Z112-Z001*Z113*Z000*Z120*Z211*Z222+Z001*Z113*Z020*Z210*Z221*Z102-Z001*Z223*Z100*Z020*Z211*Z112-Z001*Z020*Z200*Z211*Z113*Z122+Z001*Z010*Z123*Z221*Z212*Z100-Z121*Z013*Z120*Z201*Z002*Z210-Z121*Z120*Z213*Z201*Z012*Z000+Z121*Z120*Z210*Z003*Z201*Z012+Z121*Z010*Z211*Z120*Z003*Z202-Z211*Z003*Z120*Z210*Z021*Z102-Z211*Z023*Z210*Z001*Z122*Z100+Z211*Z120*Z210*Z003*Z101*Z022-Z101*Z100*Z020*Z013*Z211*Z222-Z101*Z100*Z020*Z223*Z011*Z212+Z101*Z100*Z213*Z221*Z022*Z010+Z101*Z213*Z100*Z011*Z222*Z020+Z121*Z010*Z100*Z211*Z203*Z022-Z121*Z103*Z000*Z211*Z012*Z220-Z111*Z023*Z210*Z100*Z221*Z002-Z111*Z020*Z110*Z003*Z201*Z222+Z111*Z001*Z220*Z110*Z202*Z023-Z111*Z220*Z110*Z003*Z021*Z202-Z111*Z223*Z110*Z000*Z201*Z022+Z111*Z210*Z020*Z221*Z103*Z002-Z211*Z210*Z100*Z003*Z121*Z022-Z111*Z020*Z200*Z103*Z012*Z221+Z111*Z003*Z110*Z220*Z201*Z022-Z111*Z110*Z223*Z021*Z200*Z002-Z121*Z120*Z000*Z011*Z212*Z203+Z121*Z000*Z120*Z213*Z011*Z202+Z121*Z100*Z210*Z013*Z201*Z022-Z121*Z000*Z210*Z201*Z113*Z022-Z121*Z210*Z120*Z203*Z001*Z012+Z011*Z200*Z020*Z103*Z221*Z112-Z011*Z113*Z000*Z220*Z122*Z201+Z011*Z110*Z201*Z223*Z122*Z000-Z011*Z210*Z223*Z101*Z122*Z000-Z011*Z110*Z020*Z101*Z222*Z203+Z201*Z110*Z200*Z023*Z121*Z012-Z201*Z123*Z200*Z110*Z021*Z012+Z121*Z013*Z200*Z120*Z211*Z002+Z121*Z213*Z120*Z010*Z201*Z002+Z121*Z110*Z013*Z201*Z002*Z220+Z121*Z220*Z000*Z211*Z013*Z102-Z121*Z113*Z010*Z002*Z201*Z220-Z121*Z013*Z100*Z211*Z002*Z220-Z011*Z200*Z223*Z101*Z022*Z110+Z011*Z100*Z020*Z221*Z113*Z202+Z011*Z103*Z020*Z210*Z121*Z202+Z011*Z010*Z100*Z223*Z121*Z202+Z011*Z010*Z223*Z122*Z101*Z200+Z011*Z210*Z123*Z101*Z222*Z000+Z211*Z000*Z021*Z210*Z123*Z102-Z011*Z220*Z023*Z100*Z201*Z112+Z011*Z123*Z200*Z020*Z212*Z101-Z011*Z123*Z200*Z221*Z002*Z110+Z211*Z210*Z123*Z001*Z022*Z100+Z211*Z210*Z123*Z002*Z101*Z020-Z211*Z210*Z020*Z123*Z001*Z102+Z121*Z220*Z113*Z000*Z201*Z012-Z121*Z003*Z120*Z201*Z212*Z010+Z121*Z200*Z120*Z011*Z003*Z212+Z011*Z110*Z203*Z221*Z102*Z020+Z011*Z000*Z203*Z221*Z112*Z120-Z011*Z003*Z210*Z100*Z221*Z122+Z011*Z220*Z113*Z201*Z022*Z100-Z011*Z003*Z200*Z120*Z221*Z112+Z101*Z110*Z000*Z023*Z221*Z212+Z101*Z200*Z023*Z221*Z112*Z010-Z101*Z100*Z220*Z021*Z013*Z212+Z201*Z110*Z200*Z123*Z011*Z022-Z201*Z200*Z010*Z123*Z111*Z022-Z201*Z200*Z110*Z013*Z121*Z022+Z011*Z010*Z123*Z200*Z221*Z102-Z011*Z020*Z103*Z201*Z122*Z210+Z011*Z200*Z110*Z023*Z222*Z101+Z011*Z100*Z003*Z121*Z222*Z210+Z011*Z113*Z000*Z120*Z201*Z222-Z121*Z120*Z001*Z013*Z212*Z200-Z121*Z220*Z003*Z211*Z102*Z010-Z121*Z103*Z200*Z211*Z022*Z010+Z121*Z023*Z210*Z201*Z112*Z000+Z121*Z110*Z200*Z022*Z211*Z003-Z121*Z100*Z010*Z202*Z023*Z211-Z121*Z110*Z220*Z003*Z201*Z012+Z111*Z023*Z220*Z100*Z012*Z201+Z111*Z020*Z203*Z012*Z221*Z100-Z111*Z100*Z013*Z221*Z202*Z020+Z111*Z203*Z110*Z220*Z021*Z002-Z021*Z110*Z200*Z013*Z101*Z222+Z021*Z103*Z000*Z111*Z222*Z210-Z021*Z000*Z210*Z102*Z223*Z111+Z021*Z110*Z203*Z020*Z101*Z212+Z101*Z000*Z110*Z223*Z211*Z022-Z101*Z223*Z110*Z020*Z002*Z211+Z111*Z210*Z000*Z201*Z123*Z022+Z111*Z120*Z010*Z221*Z203*Z002-Z111*Z210*Z123*Z201*Z002*Z020+Z111*Z023*Z210*Z221*Z102*Z000-Z111*Z023*Z200*Z110*Z001*Z222-Z111*Z020*Z003*Z221*Z102*Z210+Z001*Z123*Z110*Z221*Z012*Z200-Z001*Z123*Z010*Z111*Z202*Z220+Z001*Z210*Z100*Z023*Z222*Z111-Z001*Z010*Z223*Z111*Z122*Z200-Z001*Z220*Z023*Z110*Z211*Z102+Z001*Z220*Z113*Z121*Z202*Z010+Z001*Z203*Z210*Z121*Z112*Z020+Z001*Z010*Z223*Z111*Z202*Z120+Z001*Z000*Z220*Z113*Z122*Z211+Z001*Z100*Z020*Z221*Z213*Z112+Z001*Z223*Z100*Z121*Z012*Z210+Z001*Z200*Z121*Z020*Z212*Z113+Z001*Z223*Z110*Z000*Z121*Z212+Z001*Z110*Z203*Z012*Z121*Z220-Z101*Z023*Z110*Z221*Z012*Z200-Z001*Z120*Z023*Z111*Z202*Z210-Z001*Z110*Z013*Z122*Z221*Z200-Z001*Z223*Z120*Z010*Z102*Z211-Z001*Z203*Z020*Z210*Z111*Z122+Z001*Z213*Z010*Z120*Z221*Z102+Z001*Z210*Z100*Z122*Z221*Z013-Z001*Z120*Z203*Z222*Z111*Z010+Z201*Z020*Z200*Z123*Z111*Z012+Z201*Z200*Z023*Z111*Z122*Z010+Z201*Z200*Z110*Z013*Z021*Z122+Z001*Z120*Z103*Z221*Z012*Z210-Z001*Z223*Z110*Z000*Z211*Z122-Z001*Z000*Z213*Z221*Z112*Z120+Z001*Z223*Z100*Z211*Z122*Z010-Z121*Z020*Z210*Z003*Z201*Z112-Z121*Z020*Z003*Z211*Z202*Z110+Z121*Z100*Z013*Z211*Z202*Z020-Z111*Z120*Z200*Z013*Z221*Z002+Z111*Z110*Z000*Z223*Z021*Z202+Z111*Z110*Z003*Z021*Z222*Z200-Z201*Z120*Z013*Z200*Z021*Z112-Z201*Z200*Z113*Z122*Z021*Z010+Z201*Z200*Z023*Z120*Z011*Z112-Z021*Z213*Z100*Z020*Z201*Z112-Z021*Z100*Z220*Z113*Z201*Z012+Z021*Z100*Z223*Z111*Z002*Z210-Z021*Z010*Z103*Z111*Z222*Z200+Z021*Z113*Z010*Z201*Z102*Z220-Z021*Z213*Z200*Z101*Z012*Z120-Z021*Z010*Z200*Z211*Z123*Z102-Z021*Z101*Z010*Z203*Z212*Z120+Z021*Z000*Z213*Z222*Z101*Z110-Z021*Z120*Z213*Z201*Z102*Z010+Z111*Z223*Z100*Z201*Z022*Z010+Z111*Z221*Z200*Z003*Z012*Z120+Z111*Z022*Z110*Z001*Z200*Z223-Z001*Z120*Z213*Z111*Z022*Z200+Z001*Z000*Z210*Z113*Z121*Z222+Z001*Z020*Z213*Z111*Z122*Z200+Z101*Z220*Z100*Z013*Z211*Z022+Z101*Z100*Z010*Z023*Z211*Z222+Z121*Z100*Z213*Z020*Z201*Z012-Z121*Z013*Z220*Z112*Z000*Z201-Z021*Z020*Z210*Z103*Z111*Z202-Z021*Z203*Z010*Z211*Z122*Z100-Z021*Z210*Z013*Z202*Z101*Z120-Z021*Z210*Z000*Z113*Z101*Z222+Z021*Z013*Z220*Z101*Z202*Z110-Z001*Z000*Z220*Z123*Z211*Z112+Z001*Z120*Z000*Z213*Z222*Z111-Z001*Z200*Z113*Z120*Z221*Z012-Z001*Z110*Z213*Z221*Z102*Z020-Z001*Z100*Z123*Z221*Z012*Z210+Z001*Z010*Z120*Z103*Z211*Z222-Z001*Z123*Z110*Z000*Z221*Z212+Z111*Z003*Z120*Z010*Z201*Z222-Z111*Z223*Z110*Z020*Z001*Z202-Z111*Z220*Z110*Z023*Z201*Z002-Z111*Z003*Z010*Z120*Z202*Z221-Z111*Z013*Z000*Z201*Z222*Z120-Z111*Z010*Z023*Z201*Z222*Z100+Z211*Z210*Z000*Z022*Z121*Z103-Z211*Z210*Z000*Z101*Z022*Z123-Z111*Z110*Z023*Z202*Z221*Z000-Z111*Z220*Z013*Z022*Z100*Z201+Z111*Z000*Z110*Z023*Z222*Z201-Z011*Z220*Z100*Z003*Z121*Z212+Z011*Z010*Z201*Z120*Z102*Z223+Z011*Z020*Z210*Z201*Z123*Z102-Z011*Z023*Z110*Z101*Z202*Z220+Z021*Z000*Z203*Z211*Z122*Z110-Z021*Z103*Z210*Z201*Z012*Z120-Z021*Z213*Z000*Z101*Z112*Z220+Z021*Z220*Z110*Z211*Z102*Z003-Z021*Z203*Z010*Z111*Z102*Z220+Z211*Z210*Z100*Z023*Z121*Z002+Z211*Z210*Z120*Z103*Z021*Z002-Z021*Z113*Z010*Z202*Z101*Z220+Z021*Z120*Z010*Z101*Z213*Z202+Z021*Z200*Z020*Z103*Z212*Z111+Z001*Z100*Z113*Z211*Z222*Z020-Z001*Z220*Z110*Z013*Z202*Z121+Z001*Z213*Z110*Z020*Z202*Z121-Z001*Z203*Z020*Z121*Z212*Z110+Z001*Z221*Z000*Z113*Z212*Z120-Z001*Z000*Z223*Z121*Z112*Z210-Z001*Z213*Z000*Z220*Z111*Z122+Z001*Z220*Z000*Z213*Z121*Z112+Z001*Z123*Z210*Z000*Z221*Z112-Z021*Z220*Z003*Z211*Z112*Z100+Z021*Z020*Z201*Z210*Z103*Z112+Z021*Z123*Z110*Z000*Z201*Z212+Z021*Z100*Z013*Z201*Z112*Z220-Z021*Z020*Z200*Z113*Z212*Z101-Z021*Z120*Z103*Z211*Z202*Z010-Z111*Z210*Z000*Z023*Z201*Z122-Z111*Z010*Z120*Z223*Z201*Z002-Z111*Z000*Z203*Z221*Z012*Z120+Z021*Z213*Z020*Z111*Z202*Z100+Z011*Z023*Z210*Z201*Z122*Z100-Z011*Z110*Z000*Z221*Z203*Z122+Z011*Z100*Z220*Z213*Z121*Z002+Z011*Z010*Z123*Z201*Z222*Z100-Z011*Z103*Z000*Z210*Z222*Z121-Z011*Z110*Z003*Z200*Z121*Z222-Z211*Z120*Z023*Z210*Z101*Z002-Z201*Z120*Z200*Z023*Z012*Z111-Z101*Z020*Z003*Z221*Z212*Z110-Z101*Z023*Z200*Z211*Z122*Z010-Z101*Z213*Z110*Z000*Z221*Z022-Z011*Z123*Z100*Z010*Z202*Z221-Z011*Z010*Z123*Z101*Z222*Z200-Z011*Z020*Z210*Z123*Z101*Z202-Z011*Z010*Z223*Z200*Z121*Z102+Z021*Z010*Z103*Z211*Z122*Z200+Z021*Z123*Z100*Z210*Z201*Z012-Z021*Z020*Z110*Z203*Z211*Z102+Z021*Z113*Z210*Z020*Z101*Z202+Z021*Z123*Z010*Z202*Z100*Z211-Z021*Z200*Z020*Z213*Z111*Z102-Z001*Z113*Z210*Z121*Z202*Z020+Z001*Z100*Z220*Z213*Z111*Z022+Z001*Z213*Z000*Z110*Z122*Z221-Z001*Z110*Z103*Z211*Z222*Z020-Z001*Z020*Z200*Z213*Z121*Z112+Z001*Z200*Z123*Z211*Z112*Z020+Z121*Z220*Z211*Z003*Z012*Z100+Z121*Z210*Z020*Z113*Z201*Z002+Z121*Z210*Z120*Z001*Z013*Z202+Z121*Z200*Z023*Z211*Z102*Z010+Z121*Z000*Z023*Z211*Z202*Z110+Z211*Z020*Z210*Z003*Z102*Z121-Z201*Z020*Z200*Z123*Z011*Z112+Z021*Z120*Z113*Z202*Z211*Z000-Z021*Z110*Z003*Z200*Z211*Z122+Z021*Z210*Z020*Z203*Z111*Z102+Z011*Z100*Z010*Z203*Z221*Z122-Z011*Z103*Z010*Z220*Z121*Z202-Z011*Z223*Z000*Z201*Z112*Z120-Z011*Z210*Z203*Z020*Z121*Z102+Z011*Z110*Z121*Z203*Z222*Z000+Z011*Z000*Z202*Z110*Z123*Z221-Z011*Z223*Z110*Z201*Z102*Z020-Z221*Z220*Z010*Z002*Z111*Z103-Z221*Z220*Z110*Z003*Z011*Z102+Z221*Z003*Z220*Z101*Z012*Z110-Z101*Z223*Z010*Z100*Z211*Z022+Z101*Z213*Z100*Z220*Z021*Z012-Z101*Z020*Z200*Z013*Z221*Z112+Z101*Z110*Z220*Z002*Z211*Z023-Z001*Z213*Z000*Z121*Z222*Z110+Z001*Z000*Z123*Z211*Z222*Z110+Z001*Z120*Z000*Z223*Z211*Z112+Z001*Z220*Z000*Z123*Z111*Z212+Z001*Z200*Z211*Z023*Z122*Z110+Z001*Z123*Z010*Z211*Z102*Z220+Z011*Z010*Z103*Z202*Z221*Z120-Z011*Z010*Z100*Z203*Z121*Z222+Z011*Z003*Z110*Z221*Z122*Z200+Z021*Z100*Z010*Z201*Z213*Z122-Z111*Z100*Z203*Z022*Z221*Z010-Z111*Z003*Z200*Z110*Z221*Z022+Z111*Z000*Z013*Z201*Z122*Z220-Z111*Z220*Z110*Z001*Z203*Z022-Z221*Z013*Z220*Z110*Z101*Z002+Z221*Z220*Z010*Z113*Z101*Z002+Z221*Z003*Z220*Z100*Z011*Z112-Z211*Z210*Z100*Z123*Z021*Z002-Z101*Z100*Z220*Z213*Z011*Z022-Z101*Z003*Z220*Z211*Z022*Z110-Z101*Z023*Z000*Z210*Z221*Z112+Z101*Z100*Z010*Z223*Z212*Z021+Z011*Z220*Z123*Z112*Z201*Z000-Z011*Z213*Z020*Z100*Z121*Z202+Z011*Z003*Z210*Z221*Z102*Z120+Z011*Z010*Z103*Z121*Z222*Z200-Z011*Z000*Z113*Z221*Z202*Z120-Z011*Z123*Z220*Z101*Z212*Z000-Z011*Z010*Z120*Z102*Z203*Z221+Z011*Z210*Z223*Z000*Z121*Z102+Z221*Z003*Z220*Z010*Z111*Z102+Z201*Z113*Z200*Z121*Z022*Z010+Z201*Z013*Z200*Z111*Z022*Z120-Z201*Z200*Z110*Z011*Z023*Z122+Z101*Z220*Z100*Z023*Z011*Z212+Z101*Z100*Z210*Z012*Z023*Z221+Z221*Z220*Z103*Z011*Z002*Z110+Z221*Z220*Z100*Z111*Z013*Z002+Z111*Z120*Z000*Z013*Z221*Z202+Z211*Z210*Z023*Z101*Z122*Z000-Z121*Z100*Z023*Z201*Z012*Z210+Z001*Z110*Z013*Z121*Z222*Z200+Z001*Z013*Z100*Z220*Z121*Z212-Z001*Z213*Z220*Z100*Z012*Z121+Z001*Z010*Z220*Z111*Z203*Z122-Z201*Z013*Z020*Z200*Z111*Z122-Z111*Z003*Z120*Z201*Z022*Z210-Z111*Z110*Z020*Z203*Z221*Z002+Z111*Z203*Z110*Z001*Z222*Z020+Z111*Z010*Z200*Z103*Z022*Z221+Z011*Z103*Z120*Z210*Z022*Z201-Z011*Z220*Z000*Z121*Z213*Z102-Z011*Z210*Z223*Z121*Z002*Z100-Z011*Z110*Z203*Z121*Z002*Z220+Z011*Z200*Z110*Z121*Z223*Z002-Z011*Z010*Z123*Z201*Z102*Z220-Z021*Z210*Z201*Z013*Z122*Z100+Z021*Z203*Z120*Z000*Z212*Z111-Z021*Z003*Z100*Z210*Z111*Z222+Z021*Z120*Z213*Z112*Z201*Z000+Z021*Z220*Z010*Z101*Z203*Z112-Z021*Z200*Z211*Z113*Z002*Z120+Z021*Z003*Z220*Z111*Z212*Z100-Z021*Z213*Z100*Z111*Z002*Z220-Z021*Z000*Z123*Z201*Z112*Z210-Z021*Z123*Z110*Z211*Z202*Z000-Z021*Z210*Z020*Z203*Z101*Z112+Z221*Z220*Z000*Z013*Z101*Z112+Z221*Z110*Z220*Z013*Z001*Z102-Z221*Z220*Z110*Z001*Z103*Z012-Z221*Z113*Z010*Z220*Z001*Z102-Z221*Z113*Z000*Z220*Z101*Z012-Z221*Z003*Z220*Z101*Z112*Z010-Z021*Z223*Z110*Z101*Z212*Z000-Z021*Z223*Z200*Z010*Z101*Z112-Z021*Z220*Z110*Z203*Z012*Z101+Z021*Z120*Z010*Z102*Z211*Z203+Z021*Z210*Z013*Z102*Z201*Z120-Z021*Z020*Z100*Z113*Z211*Z202-Z111*Z123*Z000*Z201*Z012*Z220+Z111*Z000*Z110*Z203*Z221*Z022+Z111*Z110*Z200*Z023*Z221*Z002+Z111*Z223*Z000*Z120*Z201*Z012+Z221*Z220*Z000*Z111*Z103*Z012+Z011*Z203*Z020*Z100*Z212*Z121-Z011*Z213*Z000*Z120*Z222*Z101+Z011*Z020*Z203*Z122*Z101*Z210+Z011*Z200*Z113*Z120*Z221*Z002-Z011*Z000*Z110*Z223*Z121*Z202+Z011*Z023*Z120*Z210*Z101*Z202+Z201*Z200*Z013*Z121*Z112*Z020+Z221*Z113*Z000*Z220*Z011*Z102-Z221*Z220*Z013*Z111*Z102*Z000-Z221*Z100*Z220*Z003*Z111*Z012+Z221*Z100*Z113*Z220*Z001*Z012-Z221*Z100*Z220*Z113*Z002*Z011+Z221*Z220*Z010*Z103*Z001*Z112+Z201*Z200*Z123*Z112*Z021*Z010+Z201*Z200*Z020*Z113*Z122*Z011+Z121*Z110*Z020*Z211*Z203*Z002-Z121*Z023*Z200*Z211*Z002*Z110-Z201*Z200*Z020*Z113*Z121*Z012-Z101*Z120*Z213*Z010*Z221*Z002-Z101*Z213*Z100*Z020*Z012*Z221+Z101*Z013*Z210*Z100*Z222*Z021-Z101*Z010*Z113*Z200*Z221*Z022+Z021*Z220*Z100*Z211*Z113*Z002-Z021*Z103*Z220*Z201*Z112*Z010+Z021*Z200*Z020*Z213*Z101*Z112+Z021*Z010*Z223*Z111*Z102*Z200-Z021*Z113*Z020*Z210*Z201*Z102+Z021*Z200*Z123*Z110*Z211*Z002-Z021*Z110*Z020*Z202*Z213*Z101-Z021*Z120*Z000*Z111*Z202*Z213-Z221*Z220*Z100*Z013*Z001*Z112-Z221*Z220*Z103*Z011*Z112*Z000-Z001*Z020*Z200*Z111*Z212*Z123+Z001*Z223*Z020*Z100*Z111*Z212-Z201*Z200*Z120*Z022*Z011*Z113-Z201*Z010*Z023*Z200*Z121*Z112+Z101*Z200*Z020*Z113*Z221*Z012-Z101*Z100*Z013*Z221*Z022*Z210-Z101*Z000*Z023*Z211*Z222*Z110-Z101*Z120*Z000*Z013*Z221*Z212-Z101*Z200*Z211*Z123*Z012*Z020+Z101*Z200*Z110*Z221*Z013*Z022-Z111*Z210*Z221*Z103*Z022*Z000+Z001*Z013*Z120*Z221*Z112*Z200-Z001*Z020*Z103*Z221*Z112*Z210-Z001*Z123*Z110*Z211*Z022*Z200-Z101*Z100*Z023*Z211*Z012*Z220+Z101*Z020*Z200*Z013*Z211*Z122+Z011*Z100*Z223*Z201*Z112*Z020+Z011*Z220*Z110*Z003*Z121*Z202+Z011*Z110*Z023*Z220*Z201*Z102+Z011*Z203*Z010*Z120*Z101*Z222+Z011*Z010*Z220*Z123*Z101*Z202+Z011*Z100*Z221*Z002*Z210*Z123-Z021*Z203*Z120*Z211*Z112*Z000+Z021*Z003*Z200*Z120*Z211*Z112+Z021*Z213*Z120*Z111*Z002*Z200-Z021*Z103*Z000*Z111*Z212*Z220-Z021*Z113*Z220*Z211*Z102*Z000-Z021*Z213*Z110*Z201*Z122*Z000-Z121*Z203*Z120*Z211*Z002*Z010+Z121*Z120*Z203*Z011*Z002*Z210-Z101*Z013*Z120*Z211*Z022*Z200+Z101*Z013*Z100*Z020*Z212*Z221+Z101*Z020*Z213*Z221*Z002*Z110-Z101*Z023*Z100*Z010*Z221*Z212-Z101*Z113*Z210*Z020*Z221*Z002+Z101*Z000*Z220*Z123*Z211*Z012-Z101*Z120*Z223*Z012*Z211*Z000+Z101*Z210*Z013*Z221*Z002*Z120+Z011*Z010*Z103*Z201*Z122*Z220+Z011*Z110*Z103*Z201*Z222*Z020-Z011*Z020*Z203*Z221*Z112*Z100-Z011*Z200*Z020*Z103*Z212*Z121-Z011*Z110*Z103*Z201*Z022*Z220-Z011*Z000*Z123*Z221*Z102*Z210+Z011*Z210*Z000*Z221*Z103*Z122+Z121*Z220*Z103*Z211*Z002*Z010+Z121*Z010*Z003*Z220*Z201*Z112+Z121*Z120*Z211*Z000*Z203*Z012+Z121*Z200*Z213*Z120*Z012*Z001-Z121*Z100*Z020*Z212*Z201*Z013+Z121*Z100*Z023*Z212*Z201*Z010-Z121*Z000*Z203*Z211*Z022*Z110-Z121*Z020*Z213*Z201*Z002*Z110-Z211*Z020*Z210*Z103*Z121*Z002+Z011*Z213*Z020*Z121*Z102*Z200-Z011*Z103*Z210*Z221*Z002*Z120-Z011*Z100*Z210*Z123*Z201*Z022-Z011*Z010*Z200*Z221*Z103*Z122-Z101*Z000*Z013*Z122*Z211*Z220+Z101*Z223*Z100*Z210*Z011*Z022+Z101*Z010*Z003*Z211*Z122*Z220+Z101*Z120*Z213*Z000*Z221*Z012+Z101*Z000*Z120*Z211*Z013*Z222-Z001*Z220*Z010*Z121*Z203*Z112-Z001*Z023*Z220*Z111*Z212*Z100-Z001*Z010*Z120*Z103*Z221*Z212-Z001*Z220*Z000*Z113*Z212*Z121-Z001*Z223*Z100*Z010*Z121*Z212+Z021*Z200*Z101*Z223*Z012*Z110+Z021*Z020*Z200*Z211*Z113*Z102+Z021*Z111*Z010*Z100*Z203*Z222+Z121*Z213*Z000*Z110*Z201*Z022-Z121*Z120*Z213*Z011*Z002*Z200+Z121*Z010*Z120*Z001*Z212*Z203+Z121*Z110*Z020*Z201*Z212*Z003-Z011*Z020*Z113*Z201*Z222*Z100+Z011*Z223*Z020*Z101*Z202*Z110-Z011*Z113*Z200*Z221*Z102*Z020-Z121*Z213*Z010*Z100*Z022*Z201-Z111*Z221*Z200*Z023*Z102*Z010+Z111*Z210*Z003*Z020*Z201*Z122+Z111*Z110*Z020*Z003*Z221*Z202+Z021*Z210*Z000*Z223*Z112*Z101-Z021*Z113*Z000*Z201*Z212*Z120+Z021*Z210*Z003*Z202*Z111*Z120-Z211*Z103*Z000*Z210*Z021*Z122-Z121*Z120*Z213*Z202*Z001*Z010-Z121*Z120*Z013*Z211*Z202*Z000-Z121*Z100*Z203*Z211*Z012*Z020+Z211*Z020*Z210*Z103*Z122*Z001-Z211*Z020*Z210*Z003*Z101*Z122+Z211*Z210*Z100*Z003*Z021*Z122+Z211*Z210*Z023*Z001*Z102*Z120-Z211*Z103*Z210*Z120*Z001*Z022-Z211*Z210*Z000*Z121*Z102*Z023-Z111*Z010*Z003*Z201*Z122*Z220+Z111*Z223*Z110*Z201*Z002*Z020+Z111*Z200*Z020*Z013*Z221*Z102+Z111*Z020*Z013*Z201*Z222*Z100-Z111*Z020*Z100*Z201*Z223*Z012+Z111*Z201*Z010*Z123*Z002*Z220-Z001*Z223*Z120*Z000*Z111*Z212+Z001*Z210*Z203*Z111*Z022*Z120-Z001*Z100*Z113*Z022*Z220*Z211-Z001*Z223*Z200*Z110*Z121*Z012+Z001*Z223*Z110*Z020*Z102*Z211-Z011*Z200*Z023*Z101*Z212*Z120+Z011*Z000*Z103*Z121*Z212*Z220+Z011*Z223*Z000*Z101*Z212*Z120-Z011*Z210*Z203*Z101*Z022*Z120+Z111*Z100*Z003*Z221*Z022*Z210-Z111*Z000*Z110*Z203*Z222*Z021+Z001*Z010*Z122*Z221*Z200*Z113+Z001*Z123*Z020*Z111*Z202*Z210+Z001*Z120*Z111*Z023*Z200*Z212-Z011*Z020*Z103*Z202*Z221*Z110;
FF2=Z012*Z110*Z220*Z203*Z122*Z001-Z012*Z020*Z103*Z111*Z222*Z200-Z102*Z120*Z000*Z013*Z221*Z212-Z102*Z200*Z023*Z011*Z212*Z120-Z202*Z200*Z020*Z113*Z121*Z012-Z012*Z210*Z203*Z020*Z121*Z102-Z012*Z110*Z221*Z200*Z023*Z102+Z012*Z100*Z220*Z111*Z023*Z202+Z012*Z110*Z121*Z203*Z222*Z000+Z012*Z000*Z202*Z110*Z123*Z221-Z012*Z223*Z110*Z201*Z102*Z020-Z012*Z220*Z000*Z121*Z213*Z102+Z012*Z111*Z100*Z203*Z222*Z020-Z002*Z113*Z000*Z120*Z211*Z222-Z022*Z200*Z013*Z211*Z102*Z120-Z022*Z003*Z220*Z101*Z212*Z110-Z022*Z103*Z220*Z201*Z112*Z010+Z022*Z200*Z020*Z213*Z101*Z112+Z022*Z010*Z223*Z111*Z102*Z200-Z022*Z113*Z020*Z210*Z201*Z102-Z022*Z110*Z020*Z202*Z213*Z101-Z022*Z120*Z000*Z111*Z202*Z213+Z022*Z210*Z000*Z223*Z112*Z101+Z122*Z023*Z210*Z100*Z202*Z011+Z112*Z110*Z000*Z223*Z021*Z202+Z112*Z110*Z003*Z021*Z222*Z200+Z112*Z000*Z210*Z121*Z023*Z202+Z112*Z120*Z203*Z222*Z011*Z000-Z112*Z110*Z023*Z202*Z221*Z000-Z102*Z010*Z213*Z100*Z021*Z222-Z102*Z020*Z013*Z121*Z212*Z200+Z102*Z020*Z003*Z211*Z222*Z110-Z102*Z100*Z023*Z011*Z222*Z210-Z112*Z013*Z000*Z201*Z222*Z120-Z012*Z210*Z120*Z023*Z201*Z102+Z002*Z123*Z210*Z100*Z011*Z222+Z202*Z113*Z200*Z121*Z022*Z010-Z012*Z010*Z123*Z201*Z102*Z220+Z012*Z020*Z203*Z122*Z101*Z210-Z012*Z000*Z110*Z223*Z121*Z202-Z012*Z100*Z023*Z202*Z121*Z210+Z012*Z023*Z120*Z210*Z101*Z202+Z112*Z020*Z103*Z011*Z222*Z200+Z022*Z203*Z010*Z100*Z212*Z121-Z002*Z110*Z103*Z211*Z222*Z020+Z022*Z200*Z103*Z221*Z112*Z010-Z022*Z210*Z120*Z102*Z011*Z203+Z212*Z210*Z100*Z003*Z021*Z122+Z212*Z020*Z210*Z103*Z122*Z001-Z212*Z020*Z210*Z003*Z101*Z122-Z222*Z013*Z220*Z110*Z101*Z002+Z222*Z220*Z010*Z113*Z101*Z002+Z222*Z003*Z220*Z100*Z011*Z112-Z002*Z000*Z213*Z221*Z112*Z120-Z002*Z223*Z100*Z011*Z122*Z210+Z002*Z223*Z010*Z101*Z212*Z120+Z002*Z223*Z100*Z211*Z122*Z010+Z002*Z213*Z200*Z120*Z112*Z021-Z002*Z103*Z120*Z210*Z011*Z222-Z002*Z000*Z223*Z121*Z112*Z210-Z002*Z213*Z000*Z220*Z111*Z122+Z002*Z013*Z210*Z101*Z222*Z120+Z222*Z003*Z220*Z010*Z111*Z102-Z122*Z000*Z213*Z202*Z021*Z110-Z122*Z200*Z010*Z023*Z101*Z212-Z122*Z000*Z110*Z212*Z023*Z201-Z122*Z120*Z200*Z003*Z211*Z012+Z122*Z000*Z113*Z021*Z202*Z210-Z122*Z210*Z120*Z003*Z011*Z202-Z122*Z120*Z000*Z011*Z212*Z203-Z012*Z100*Z220*Z213*Z122*Z001+Z012*Z010*Z201*Z120*Z102*Z223+Z012*Z020*Z210*Z201*Z123*Z102-Z012*Z023*Z110*Z101*Z202*Z220+Z122*Z120*Z210*Z003*Z201*Z012+Z122*Z203*Z110*Z000*Z212*Z021+Z122*Z010*Z211*Z120*Z003*Z202-Z122*Z210*Z020*Z113*Z001*Z202+Z122*Z000*Z120*Z013*Z201*Z212+Z002*Z220*Z010*Z123*Z112*Z201+Z002*Z103*Z110*Z221*Z212*Z020-Z002*Z023*Z110*Z121*Z212*Z200-Z002*Z000*Z113*Z221*Z122*Z210+Z122*Z013*Z220*Z000*Z111*Z202+Z122*Z000*Z120*Z213*Z011*Z202-Z122*Z103*Z020*Z200*Z011*Z212-Z122*Z210*Z120*Z203*Z001*Z012-Z122*Z003*Z100*Z011*Z212*Z220-Z122*Z203*Z120*Z211*Z002*Z010+Z012*Z200*Z123*Z110*Z001*Z222+Z022*Z113*Z210*Z221*Z102*Z000-Z022*Z100*Z113*Z001*Z212*Z220+Z212*Z210*Z023*Z001*Z102*Z120-Z212*Z103*Z210*Z120*Z001*Z022-Z212*Z210*Z000*Z121*Z102*Z023+Z002*Z010*Z103*Z121*Z212*Z220-Z002*Z023*Z220*Z111*Z212*Z100-Z002*Z010*Z120*Z103*Z221*Z212-Z202*Z120*Z200*Z023*Z012*Z111+Z202*Z013*Z200*Z111*Z022*Z120-Z202*Z200*Z110*Z011*Z023*Z122+Z202*Z200*Z123*Z112*Z021*Z010+Z202*Z200*Z020*Z113*Z122*Z011+Z122*Z010*Z213*Z100*Z021*Z202+Z122*Z103*Z220*Z011*Z212*Z000+Z012*Z200*Z120*Z222*Z111*Z003-Z012*Z020*Z113*Z201*Z222*Z100+Z012*Z223*Z020*Z101*Z202*Z110-Z022*Z113*Z000*Z201*Z212*Z120+Z022*Z200*Z113*Z001*Z212*Z120-Z022*Z010*Z203*Z221*Z112*Z100+Z022*Z010*Z220*Z111*Z103*Z202+Z022*Z110*Z220*Z203*Z102*Z011+Z022*Z000*Z101*Z113*Z212*Z220-Z222*Z220*Z103*Z011*Z112*Z000+Z012*Z010*Z103*Z121*Z222*Z200-Z012*Z000*Z113*Z221*Z202*Z120-Z012*Z020*Z200*Z211*Z123*Z102-Z012*Z010*Z120*Z102*Z203*Z221+Z012*Z210*Z223*Z000*Z121*Z102+Z012*Z213*Z020*Z121*Z102*Z200-Z012*Z010*Z200*Z221*Z103*Z122-Z002*Z200*Z013*Z111*Z222*Z120-Z002*Z010*Z223*Z111*Z122*Z200-Z002*Z100*Z013*Z122*Z211*Z220-Z002*Z223*Z110*Z000*Z211*Z122-Z212*Z210*Z100*Z003*Z121*Z022+Z002*Z220*Z000*Z213*Z121*Z112+Z002*Z123*Z210*Z000*Z221*Z112+Z002*Z023*Z220*Z101*Z212*Z110+Z002*Z100*Z113*Z211*Z222*Z020+Z002*Z110*Z013*Z201*Z122*Z220+Z002*Z103*Z020*Z111*Z222*Z210+Z002*Z023*Z120*Z210*Z201*Z112+Z002*Z221*Z000*Z113*Z212*Z120-Z202*Z020*Z200*Z123*Z011*Z112+Z022*Z003*Z200*Z120*Z211*Z112-Z022*Z103*Z000*Z111*Z212*Z220-Z022*Z110*Z200*Z223*Z011*Z102-Z022*Z113*Z220*Z211*Z102*Z000-Z022*Z110*Z220*Z011*Z103*Z202-Z022*Z101*Z010*Z203*Z212*Z120+Z002*Z010*Z122*Z221*Z200*Z113-Z002*Z203*Z110*Z011*Z122*Z220+Z002*Z210*Z223*Z100*Z021*Z112+Z002*Z120*Z111*Z023*Z200*Z212+Z122*Z013*Z200*Z120*Z211*Z002+Z122*Z213*Z120*Z010*Z201*Z002+Z122*Z110*Z001*Z213*Z020*Z202-Z122*Z013*Z210*Z100*Z021*Z202-Z122*Z003*Z120*Z201*Z212*Z010-Z212*Z003*Z120*Z210*Z021*Z102-Z212*Z023*Z210*Z001*Z122*Z100+Z212*Z120*Z210*Z003*Z101*Z022+Z012*Z110*Z223*Z102*Z021*Z200+Z012*Z103*Z020*Z211*Z122*Z200-Z012*Z203*Z110*Z021*Z102*Z220-Z012*Z203*Z020*Z211*Z122*Z100-Z012*Z020*Z103*Z202*Z221*Z110-Z012*Z110*Z200*Z223*Z122*Z001+Z012*Z010*Z123*Z200*Z221*Z102-Z012*Z020*Z103*Z201*Z122*Z210+Z012*Z210*Z100*Z123*Z021*Z202-Z012*Z123*Z000*Z111*Z202*Z220+Z012*Z100*Z003*Z121*Z222*Z210+Z012*Z113*Z000*Z120*Z201*Z222+Z022*Z110*Z203*Z020*Z101*Z212+Z202*Z113*Z200*Z120*Z021*Z012+Z022*Z020*Z200*Z211*Z113*Z102+Z022*Z020*Z103*Z211*Z202*Z110-Z022*Z210*Z003*Z201*Z112*Z120-Z022*Z000*Z210*Z102*Z223*Z111-Z022*Z120*Z213*Z201*Z102*Z010+Z022*Z103*Z120*Z011*Z202*Z210+Z022*Z110*Z220*Z001*Z103*Z212+Z022*Z213*Z020*Z111*Z202*Z100+Z202*Z110*Z200*Z123*Z011*Z022+Z222*Z220*Z100*Z111*Z013*Z002+Z212*Z020*Z210*Z003*Z102*Z121+Z102*Z220*Z100*Z013*Z211*Z022+Z102*Z123*Z010*Z001*Z212*Z220+Z102*Z100*Z010*Z023*Z211*Z222+Z102*Z223*Z020*Z001*Z212*Z110-Z102*Z003*Z010*Z120*Z211*Z222-Z102*Z210*Z100*Z021*Z012*Z223+Z212*Z210*Z000*Z022*Z121*Z103-Z212*Z210*Z000*Z101*Z022*Z123+Z012*Z100*Z210*Z223*Z001*Z122+Z002*Z000*Z220*Z113*Z122*Z211+Z002*Z100*Z020*Z221*Z213*Z112+Z002*Z200*Z121*Z020*Z212*Z113+Z002*Z223*Z110*Z000*Z121*Z212+Z002*Z113*Z020*Z210*Z122*Z201-Z002*Z200*Z010*Z222*Z113*Z121-Z012*Z110*Z000*Z221*Z203*Z122+Z012*Z010*Z123*Z201*Z222*Z100-Z012*Z103*Z000*Z210*Z222*Z121-Z012*Z110*Z003*Z200*Z121*Z222-Z012*Z120*Z021*Z103*Z202*Z210-Z002*Z113*Z220*Z010*Z122*Z201-Z002*Z100*Z010*Z213*Z221*Z122+Z002*Z220*Z023*Z211*Z112*Z100-Z002*Z123*Z220*Z010*Z101*Z212+Z002*Z100*Z113*Z021*Z212*Z220-Z002*Z020*Z223*Z110*Z101*Z212+Z002*Z203*Z210*Z121*Z112*Z020-Z002*Z213*Z100*Z111*Z222*Z020-Z002*Z000*Z123*Z210*Z111*Z222-Z002*Z200*Z023*Z211*Z112*Z120+Z002*Z120*Z200*Z011*Z113*Z222+Z002*Z200*Z123*Z222*Z111*Z010-Z002*Z113*Z100*Z020*Z221*Z212+Z002*Z010*Z200*Z223*Z121*Z112-Z002*Z023*Z210*Z221*Z112*Z100-Z122*Z120*Z001*Z013*Z212*Z200+Z122*Z101*Z200*Z013*Z212*Z020+Z022*Z213*Z110*Z202*Z000*Z121-Z022*Z113*Z010*Z202*Z101*Z220+Z022*Z123*Z010*Z200*Z212*Z101+Z022*Z200*Z013*Z221*Z102*Z110-Z022*Z000*Z203*Z121*Z212*Z110-Z022*Z213*Z100*Z121*Z202*Z010+Z022*Z120*Z010*Z101*Z213*Z202+Z022*Z200*Z020*Z103*Z212*Z111-Z022*Z220*Z003*Z211*Z112*Z100+Z222*Z220*Z000*Z013*Z101*Z112+Z222*Z110*Z220*Z013*Z001*Z102-Z002*Z210*Z113*Z101*Z222*Z020+Z002*Z213*Z220*Z011*Z122*Z100-Z002*Z110*Z200*Z123*Z011*Z222+Z002*Z213*Z000*Z110*Z122*Z221-Z002*Z020*Z200*Z213*Z121*Z112+Z002*Z200*Z123*Z211*Z112*Z020-Z002*Z213*Z000*Z121*Z222*Z110-Z002*Z223*Z100*Z020*Z211*Z112-Z002*Z020*Z200*Z211*Z113*Z122+Z002*Z010*Z123*Z221*Z212*Z100+Z002*Z123*Z200*Z021*Z212*Z110+Z002*Z010*Z203*Z221*Z112*Z120-Z002*Z203*Z210*Z021*Z112*Z120-Z002*Z110*Z013*Z122*Z221*Z200-Z002*Z203*Z020*Z210*Z111*Z122+Z002*Z210*Z100*Z122*Z221*Z013+Z212*Z000*Z021*Z210*Z123*Z102-Z212*Z210*Z100*Z123*Z021*Z002+Z212*Z210*Z023*Z101*Z122*Z000-Z022*Z210*Z013*Z202*Z101*Z120+Z022*Z013*Z220*Z101*Z202*Z110+Z022*Z200*Z110*Z121*Z003*Z212-Z022*Z213*Z000*Z101*Z112*Z220+Z022*Z120*Z203*Z210*Z001*Z112+Z012*Z000*Z223*Z111*Z202*Z120+Z012*Z100*Z020*Z201*Z213*Z122+Z012*Z010*Z103*Z201*Z122*Z220+Z012*Z110*Z103*Z201*Z222*Z020+Z012*Z220*Z000*Z113*Z121*Z202-Z012*Z000*Z123*Z221*Z102*Z210-Z012*Z003*Z120*Z210*Z222*Z101-Z012*Z110*Z003*Z201*Z122*Z220+Z012*Z120*Z103*Z001*Z222*Z210-Z012*Z123*Z100*Z010*Z202*Z221-Z012*Z010*Z123*Z101*Z222*Z200-Z012*Z020*Z210*Z123*Z101*Z202-Z012*Z010*Z223*Z200*Z121*Z102+Z012*Z123*Z000*Z211*Z102*Z220+Z012*Z100*Z010*Z203*Z221*Z122-Z012*Z103*Z010*Z220*Z121*Z202+Z012*Z213*Z120*Z221*Z102*Z000-Z112*Z120*Z011*Z000*Z223*Z202-Z112*Z220*Z023*Z011*Z202*Z100+Z112*Z110*Z020*Z003*Z221*Z202+Z112*Z210*Z023*Z001*Z222*Z100+Z022*Z100*Z020*Z113*Z201*Z212-Z022*Z103*Z020*Z200*Z211*Z112+Z022*Z220*Z103*Z000*Z211*Z112-Z022*Z000*Z110*Z213*Z221*Z102-Z022*Z123*Z100*Z201*Z212*Z010-Z022*Z120*Z003*Z111*Z200*Z212+Z022*Z113*Z220*Z011*Z202*Z100+Z022*Z200*Z011*Z213*Z102*Z120+Z102*Z200*Z013*Z111*Z222*Z020+Z102*Z100*Z010*Z223*Z212*Z021+Z102*Z200*Z113*Z222*Z021*Z010+Z102*Z220*Z100*Z023*Z011*Z212+Z102*Z100*Z210*Z012*Z023*Z221-Z122*Z120*Z213*Z011*Z002*Z200+Z122*Z010*Z120*Z001*Z212*Z203+Z122*Z200*Z103*Z021*Z212*Z010+Z112*Z220*Z010*Z003*Z121*Z202+Z112*Z100*Z223*Z011*Z202*Z020+Z112*Z022*Z110*Z001*Z200*Z223-Z112*Z020*Z110*Z003*Z201*Z222+Z112*Z001*Z220*Z110*Z202*Z023+Z222*Z220*Z000*Z111*Z103*Z012+Z012*Z210*Z000*Z221*Z103*Z122+Z012*Z120*Z200*Z023*Z211*Z102+Z012*Z103*Z110*Z021*Z202*Z220-Z012*Z220*Z010*Z203*Z101*Z122-Z012*Z010*Z100*Z223*Z122*Z201-Z012*Z010*Z223*Z120*Z101*Z202-Z012*Z100*Z123*Z001*Z222*Z210+Z012*Z203*Z010*Z121*Z102*Z220+Z012*Z113*Z200*Z020*Z222*Z101+Z012*Z210*Z021*Z203*Z102*Z120+Z212*Z210*Z100*Z023*Z121*Z002+Z212*Z210*Z120*Z103*Z021*Z002-Z002*Z220*Z010*Z121*Z203*Z112-Z112*Z020*Z003*Z121*Z202*Z210-Z112*Z220*Z110*Z003*Z021*Z202-Z112*Z223*Z110*Z000*Z201*Z022+Z112*Z003*Z110*Z220*Z201*Z022-Z002*Z213*Z110*Z020*Z201*Z122+Z002*Z000*Z210*Z113*Z121*Z222+Z002*Z020*Z213*Z111*Z122*Z200-Z222*Z220*Z010*Z002*Z111*Z103-Z222*Z220*Z110*Z003*Z011*Z102+Z222*Z003*Z220*Z101*Z012*Z110-Z102*Z023*Z100*Z010*Z221*Z212+Z102*Z023*Z200*Z011*Z222*Z110+Z102*Z223*Z100*Z210*Z011*Z022+Z012*Z110*Z201*Z223*Z122*Z000-Z012*Z210*Z223*Z101*Z122*Z000-Z012*Z000*Z220*Z122*Z103*Z211-Z012*Z110*Z020*Z101*Z222*Z203+Z012*Z010*Z103*Z202*Z221*Z120-Z012*Z010*Z100*Z203*Z121*Z222+Z012*Z003*Z110*Z221*Z122*Z200-Z102*Z100*Z013*Z221*Z022*Z210-Z102*Z000*Z023*Z211*Z222*Z110+Z102*Z013*Z100*Z020*Z212*Z221-Z122*Z110*Z003*Z200*Z021*Z212+Z122*Z200*Z120*Z011*Z003*Z212+Z122*Z023*Z110*Z200*Z212*Z001+Z102*Z010*Z120*Z213*Z001*Z222-Z002*Z200*Z123*Z112*Z221*Z010-Z002*Z100*Z013*Z121*Z222*Z210-Z002*Z010*Z123*Z211*Z222*Z100+Z002*Z100*Z213*Z010*Z121*Z222+Z002*Z210*Z000*Z223*Z111*Z122-Z002*Z000*Z220*Z123*Z211*Z112+Z102*Z000*Z120*Z211*Z013*Z222+Z002*Z010*Z120*Z103*Z211*Z222-Z002*Z220*Z000*Z113*Z212*Z121-Z002*Z223*Z100*Z010*Z121*Z212-Z002*Z213*Z100*Z220*Z021*Z112-Z002*Z223*Z120*Z000*Z111*Z212-Z002*Z213*Z010*Z120*Z222*Z101+Z002*Z020*Z213*Z222*Z101*Z110+Z222*Z220*Z103*Z011*Z002*Z110-Z222*Z220*Z110*Z001*Z103*Z012+Z002*Z120*Z000*Z213*Z222*Z111-Z002*Z020*Z123*Z201*Z112*Z210-Z002*Z123*Z110*Z000*Z221*Z212+Z002*Z110*Z013*Z121*Z222*Z200-Z002*Z110*Z103*Z212*Z021*Z220-Z022*Z020*Z110*Z203*Z211*Z102+Z022*Z113*Z210*Z020*Z101*Z202+Z022*Z123*Z010*Z202*Z100*Z211-Z022*Z200*Z020*Z213*Z111*Z102-Z022*Z020*Z203*Z111*Z212*Z100-Z022*Z110*Z220*Z102*Z201*Z013-Z022*Z100*Z123*Z210*Z011*Z202+Z022*Z020*Z201*Z210*Z103*Z112+Z022*Z123*Z110*Z000*Z201*Z212-Z022*Z020*Z200*Z113*Z212*Z101-Z022*Z120*Z103*Z211*Z202*Z010+Z022*Z220*Z100*Z213*Z112*Z001+Z212*Z210*Z123*Z001*Z022*Z100+Z212*Z210*Z123*Z002*Z101*Z020-Z212*Z210*Z020*Z123*Z001*Z102-Z212*Z120*Z023*Z210*Z101*Z002-Z202*Z200*Z120*Z022*Z011*Z113-Z202*Z010*Z023*Z200*Z121*Z112+Z202*Z110*Z200*Z023*Z121*Z012-Z102*Z213*Z100*Z020*Z012*Z221+Z102*Z210*Z000*Z023*Z222*Z111+Z102*Z013*Z210*Z100*Z222*Z021-Z102*Z010*Z123*Z200*Z021*Z212-Z102*Z000*Z113*Z222*Z021*Z210-Z102*Z213*Z110*Z020*Z001*Z222+Z102*Z223*Z100*Z020*Z211*Z012-Z102*Z100*Z020*Z013*Z211*Z222+Z202*Z200*Z013*Z121*Z112*Z020-Z202*Z120*Z013*Z200*Z021*Z112-Z202*Z200*Z113*Z122*Z021*Z010+Z202*Z200*Z023*Z120*Z011*Z112-Z022*Z200*Z103*Z212*Z121*Z010+Z002*Z000*Z123*Z211*Z222*Z110+Z002*Z120*Z000*Z223*Z211*Z112+Z002*Z220*Z000*Z123*Z111*Z212+Z002*Z020*Z203*Z211*Z122*Z110+Z102*Z210*Z120*Z011*Z222*Z003-Z102*Z100*Z023*Z211*Z012*Z220-Z102*Z113*Z200*Z020*Z011*Z222-Z102*Z100*Z020*Z223*Z011*Z212+Z102*Z100*Z213*Z221*Z022*Z010+Z102*Z213*Z100*Z011*Z222*Z020+Z102*Z120*Z013*Z200*Z021*Z212-Z022*Z213*Z100*Z020*Z201*Z112+Z022*Z113*Z010*Z201*Z102*Z220-Z022*Z020*Z210*Z103*Z111*Z202-Z022*Z113*Z210*Z000*Z121*Z202+Z122*Z100*Z013*Z001*Z212*Z220+Z122*Z120*Z203*Z011*Z002*Z210-Z122*Z000*Z023*Z111*Z202*Z210+Z122*Z120*Z211*Z000*Z203*Z012-Z202*Z200*Z010*Z123*Z111*Z022-Z202*Z200*Z110*Z013*Z121*Z022+Z202*Z020*Z200*Z123*Z111*Z012+Z202*Z200*Z023*Z111*Z122*Z010-Z202*Z123*Z200*Z110*Z021*Z012+Z102*Z120*Z003*Z010*Z221*Z212-Z102*Z003*Z210*Z111*Z222*Z020+Z122*Z110*Z003*Z011*Z202*Z220+Z122*Z110*Z020*Z201*Z212*Z003+Z122*Z210*Z020*Z003*Z202*Z111-Z122*Z020*Z213*Z011*Z202*Z100-Z112*Z010*Z023*Z201*Z222*Z100-Z112*Z200*Z013*Z101*Z222*Z020-Z112*Z203*Z020*Z100*Z011*Z222-Z112*Z103*Z010*Z200*Z021*Z222-Z112*Z110*Z223*Z021*Z200*Z002+Z112*Z120*Z013*Z222*Z001*Z200+Z112*Z003*Z120*Z010*Z201*Z222-Z112*Z120*Z010*Z203*Z001*Z222-Z112*Z223*Z110*Z020*Z001*Z202-Z112*Z220*Z110*Z023*Z201*Z002-Z112*Z003*Z010*Z120*Z202*Z221+Z112*Z203*Z110*Z001*Z222*Z020+Z112*Z210*Z020*Z123*Z001*Z202-Z112*Z023*Z000*Z210*Z101*Z222+Z112*Z000*Z110*Z203*Z221*Z022+Z112*Z200*Z023*Z222*Z101*Z010+Z112*Z110*Z200*Z023*Z221*Z002-Z112*Z223*Z010*Z021*Z202*Z100+Z112*Z103*Z000*Z021*Z222*Z210+Z112*Z120*Z000*Z013*Z221*Z202-Z112*Z110*Z020*Z203*Z221*Z002+Z112*Z223*Z120*Z010*Z202*Z001+Z112*Z210*Z020*Z101*Z003*Z222+Z112*Z010*Z023*Z100*Z221*Z202-Z112*Z023*Z200*Z110*Z001*Z222-Z112*Z100*Z013*Z221*Z202*Z020+Z112*Z100*Z203*Z222*Z021*Z010-Z112*Z010*Z220*Z123*Z001*Z202+Z112*Z203*Z110*Z220*Z021*Z002-Z022*Z200*Z110*Z123*Z001*Z212+Z022*Z020*Z110*Z213*Z201*Z102+Z022*Z020*Z203*Z112*Z211*Z100+Z022*Z213*Z220*Z111*Z102*Z000-Z022*Z103*Z020*Z110*Z201*Z212+Z022*Z123*Z000*Z111*Z202*Z210-Z112*Z100*Z021*Z003*Z210*Z222-Z112*Z103*Z020*Z210*Z222*Z001-Z112*Z120*Z210*Z023*Z202*Z001-Z112*Z000*Z110*Z203*Z222*Z021-Z112*Z220*Z110*Z001*Z203*Z022-Z112*Z000*Z123*Z202*Z021*Z210+Z002*Z010*Z220*Z111*Z203*Z122-Z112*Z220*Z013*Z202*Z121*Z000-Z112*Z003*Z200*Z110*Z221*Z022-Z102*Z000*Z223*Z212*Z021*Z110+Z102*Z110*Z000*Z023*Z221*Z212-Z102*Z001*Z120*Z210*Z013*Z222-Z102*Z120*Z010*Z223*Z001*Z212-Z102*Z213*Z120*Z000*Z011*Z222+Z102*Z011*Z000*Z120*Z223*Z212+Z112*Z000*Z110*Z023*Z222*Z201-Z112*Z200*Z003*Z011*Z222*Z120+Z112*Z123*Z220*Z011*Z202*Z000-Z122*Z100*Z010*Z202*Z023*Z211-Z122*Z013*Z220*Z001*Z202*Z110+Z112*Z223*Z110*Z201*Z002*Z020+Z112*Z020*Z013*Z201*Z222*Z100+Z112*Z120*Z003*Z210*Z021*Z202+Z112*Z100*Z220*Z021*Z013*Z202+Z012*Z213*Z000*Z220*Z122*Z101-Z012*Z000*Z120*Z203*Z222*Z111-Z012*Z000*Z123*Z201*Z222*Z110-Z012*Z113*Z120*Z001*Z222*Z200-Z012*Z103*Z010*Z120*Z201*Z222-Z012*Z200*Z020*Z101*Z213*Z122-Z012*Z120*Z200*Z021*Z213*Z102+Z022*Z203*Z120*Z000*Z212*Z111+Z022*Z100*Z003*Z221*Z112*Z210-Z022*Z223*Z210*Z001*Z112*Z100+Z022*Z120*Z213*Z112*Z201*Z000+Z022*Z220*Z010*Z101*Z203*Z112-Z022*Z100*Z013*Z111*Z202*Z220-Z022*Z000*Z103*Z221*Z112*Z210-Z122*Z110*Z020*Z203*Z001*Z212-Z122*Z020*Z003*Z211*Z202*Z110+Z122*Z100*Z013*Z211*Z202*Z020-Z122*Z010*Z220*Z103*Z001*Z212+Z022*Z120*Z113*Z202*Z211*Z000+Z022*Z103*Z120*Z010*Z201*Z212+Z022*Z210*Z020*Z203*Z111*Z102-Z212*Z020*Z210*Z103*Z121*Z002-Z102*Z100*Z220*Z021*Z013*Z212+Z102*Z123*Z200*Z011*Z212*Z020+Z102*Z020*Z113*Z001*Z222*Z210-Z022*Z223*Z200*Z010*Z101*Z112-Z022*Z010*Z113*Z200*Z221*Z102+Z022*Z120*Z010*Z102*Z211*Z203+Z022*Z210*Z013*Z102*Z201*Z120+Z022*Z100*Z010*Z223*Z201*Z112-Z022*Z020*Z100*Z113*Z211*Z202-Z022*Z203*Z120*Z211*Z112*Z000+Z022*Z223*Z110*Z102*Z000*Z211+Z122*Z210*Z120*Z001*Z013*Z202+Z122*Z000*Z023*Z211*Z202*Z110-Z002*Z223*Z010*Z201*Z112*Z120+Z002*Z110*Z223*Z011*Z122*Z200-Z002*Z020*Z200*Z111*Z212*Z123+Z002*Z223*Z020*Z100*Z111*Z212-Z002*Z120*Z113*Z021*Z212*Z200-Z222*Z113*Z010*Z220*Z001*Z102-Z222*Z113*Z000*Z220*Z101*Z012-Z222*Z003*Z220*Z101*Z112*Z010+Z222*Z113*Z000*Z220*Z011*Z102-Z222*Z220*Z013*Z111*Z102*Z000-Z222*Z100*Z220*Z003*Z111*Z012+Z222*Z100*Z113*Z220*Z001*Z012+Z012*Z110*Z023*Z220*Z201*Z102+Z012*Z203*Z010*Z120*Z101*Z222+Z012*Z010*Z220*Z123*Z101*Z202-Z012*Z223*Z100*Z020*Z202*Z111-Z012*Z223*Z120*Z000*Z102*Z211+Z012*Z100*Z003*Z211*Z122*Z220+Z012*Z100*Z020*Z221*Z113*Z202+Z012*Z103*Z020*Z210*Z121*Z202+Z122*Z010*Z220*Z003*Z101*Z212+Z012*Z010*Z100*Z223*Z121*Z202-Z012*Z100*Z220*Z202*Z021*Z113+Z012*Z010*Z223*Z122*Z101*Z200+Z012*Z210*Z123*Z101*Z222*Z000+Z012*Z110*Z203*Z221*Z102*Z020-Z012*Z003*Z210*Z100*Z221*Z122-Z122*Z120*Z213*Z202*Z001*Z010+Z122*Z100*Z020*Z011*Z203*Z212+Z122*Z220*Z010*Z001*Z202*Z113-Z122*Z220*Z000*Z011*Z113*Z202-Z122*Z120*Z013*Z211*Z202*Z000-Z122*Z013*Z220*Z000*Z101*Z212+Z122*Z200*Z213*Z120*Z012*Z001-Z122*Z100*Z020*Z212*Z201*Z013+Z122*Z100*Z023*Z212*Z201*Z010-Z122*Z010*Z203*Z021*Z212*Z100-Z122*Z003*Z220*Z111*Z202*Z010-Z122*Z013*Z120*Z201*Z002*Z210-Z122*Z120*Z213*Z201*Z012*Z000-Z102*Z220*Z010*Z003*Z121*Z212+Z102*Z200*Z023*Z121*Z212*Z010-Z102*Z000*Z220*Z011*Z123*Z212+Z102*Z000*Z021*Z213*Z222*Z110+Z102*Z000*Z013*Z220*Z121*Z212-Z102*Z100*Z220*Z213*Z011*Z022-Z102*Z110*Z001*Z023*Z212*Z220-Z212*Z103*Z000*Z210*Z021*Z122-Z102*Z010*Z200*Z023*Z111*Z222-Z102*Z020*Z003*Z221*Z212*Z110+Z102*Z110*Z220*Z021*Z003*Z212-Z102*Z110*Z200*Z013*Z021*Z222-Z102*Z223*Z010*Z100*Z211*Z022+Z102*Z213*Z100*Z220*Z021*Z012+Z202*Z200*Z110*Z013*Z021*Z122-Z202*Z013*Z020*Z200*Z111*Z122-Z022*Z203*Z010*Z111*Z102*Z220-Z022*Z200*Z213*Z001*Z112*Z120+Z022*Z003*Z220*Z111*Z212*Z100+Z022*Z013*Z210*Z121*Z202*Z100-Z022*Z123*Z110*Z211*Z202*Z000-Z022*Z210*Z020*Z203*Z101*Z112-Z222*Z100*Z220*Z113*Z002*Z011+Z222*Z220*Z010*Z103*Z001*Z112-Z222*Z220*Z100*Z013*Z001*Z112;
FF3=-Z003*Z020*Z200*Z213*Z121*Z112+Z003*Z200*Z123*Z211*Z112*Z020-Z003*Z213*Z000*Z121*Z222*Z110+Z003*Z000*Z123*Z211*Z222*Z110+Z003*Z120*Z000*Z223*Z211*Z112+Z003*Z220*Z000*Z123*Z111*Z212-Z003*Z120*Z210*Z223*Z012*Z101+Z003*Z123*Z210*Z100*Z011*Z222+Z003*Z213*Z220*Z110*Z102*Z021-Z113*Z210*Z203*Z001*Z122*Z020+Z113*Z000*Z110*Z023*Z222*Z201+Z113*Z210*Z121*Z020*Z203*Z002-Z113*Z010*Z120*Z223*Z201*Z002-Z103*Z120*Z223*Z012*Z211*Z000+Z103*Z223*Z100*Z210*Z011*Z022+Z103*Z200*Z223*Z111*Z022*Z010+Z103*Z120*Z213*Z000*Z221*Z012+Z013*Z203*Z010*Z120*Z101*Z222+Z013*Z010*Z220*Z123*Z101*Z202+Z013*Z100*Z221*Z002*Z210*Z123-Z013*Z223*Z100*Z020*Z202*Z111+Z013*Z103*Z020*Z210*Z121*Z202+Z013*Z010*Z100*Z223*Z121*Z202-Z123*Z120*Z213*Z202*Z001*Z010+Z123*Z100*Z020*Z011*Z203*Z212-Z123*Z120*Z013*Z211*Z202*Z000-Z123*Z100*Z203*Z211*Z012*Z020+Z123*Z013*Z200*Z120*Z211*Z002+Z123*Z213*Z120*Z010*Z201*Z002-Z023*Z110*Z220*Z011*Z103*Z202-Z013*Z000*Z220*Z121*Z203*Z112-Z113*Z110*Z023*Z202*Z221*Z000+Z013*Z110*Z201*Z123*Z002*Z220-Z023*Z101*Z010*Z203*Z212*Z120+Z103*Z000*Z021*Z213*Z222*Z110+Z113*Z210*Z223*Z021*Z002*Z100+Z003*Z020*Z213*Z222*Z101*Z110-Z103*Z100*Z023*Z011*Z222*Z210+Z113*Z010*Z223*Z102*Z021*Z200+Z113*Z000*Z110*Z203*Z221*Z022+Z113*Z110*Z200*Z023*Z221*Z002+Z113*Z223*Z000*Z120*Z201*Z012-Z113*Z220*Z110*Z001*Z203*Z022-Z023*Z010*Z113*Z200*Z221*Z102+Z023*Z120*Z010*Z102*Z211*Z203-Z023*Z010*Z200*Z101*Z213*Z122-Z023*Z020*Z100*Z113*Z211*Z202-Z023*Z200*Z103*Z012*Z221*Z110-Z023*Z203*Z120*Z211*Z112*Z000+Z023*Z213*Z120*Z111*Z002*Z200-Z023*Z103*Z000*Z111*Z212*Z220-Z023*Z113*Z220*Z211*Z102*Z000-Z023*Z213*Z110*Z201*Z122*Z000-Z023*Z220*Z203*Z011*Z112*Z100-Z203*Z013*Z020*Z200*Z111*Z122-Z203*Z200*Z020*Z113*Z121*Z012+Z023*Z020*Z110*Z213*Z201*Z102+Z023*Z220*Z110*Z213*Z101*Z002+Z023*Z020*Z203*Z112*Z211*Z100+Z023*Z213*Z220*Z111*Z102*Z000-Z023*Z103*Z020*Z110*Z201*Z212+Z023*Z203*Z120*Z101*Z012*Z210+Z013*Z120*Z200*Z103*Z021*Z212+Z013*Z010*Z201*Z120*Z102*Z223+Z013*Z020*Z210*Z201*Z123*Z102+Z013*Z100*Z210*Z223*Z001*Z122-Z023*Z113*Z000*Z201*Z212*Z120+Z023*Z200*Z113*Z001*Z212*Z120+Z023*Z113*Z200*Z010*Z222*Z101+Z023*Z010*Z220*Z111*Z103*Z202+Z023*Z110*Z220*Z203*Z102*Z011+Z023*Z000*Z101*Z113*Z212*Z220-Z203*Z010*Z023*Z200*Z121*Z112+Z203*Z110*Z200*Z023*Z121*Z012-Z203*Z123*Z200*Z110*Z021*Z012-Z203*Z200*Z120*Z022*Z011*Z113+Z203*Z013*Z200*Z111*Z022*Z120-Z203*Z200*Z110*Z011*Z023*Z122+Z203*Z200*Z123*Z112*Z021*Z010+Z203*Z200*Z020*Z113*Z122*Z011+Z203*Z113*Z200*Z121*Z022*Z010+Z203*Z113*Z200*Z120*Z021*Z012-Z123*Z220*Z203*Z111*Z012*Z000+Z123*Z110*Z001*Z213*Z020*Z202+Z123*Z213*Z000*Z220*Z012*Z101-Z123*Z003*Z120*Z201*Z212*Z010-Z203*Z120*Z013*Z200*Z021*Z112-Z203*Z200*Z113*Z122*Z021*Z010+Z203*Z200*Z023*Z120*Z011*Z112+Z203*Z200*Z013*Z121*Z112*Z020-Z003*Z000*Z220*Z123*Z211*Z112-Z023*Z200*Z213*Z110*Z121*Z002-Z023*Z020*Z110*Z203*Z211*Z102+Z023*Z113*Z210*Z020*Z101*Z202-Z023*Z200*Z020*Z213*Z111*Z102+Z023*Z220*Z203*Z111*Z012*Z100-Z023*Z020*Z203*Z111*Z212*Z100+Z023*Z110*Z220*Z201*Z103*Z012-Z023*Z103*Z200*Z011*Z212*Z120+Z023*Z113*Z210*Z221*Z102*Z000-Z103*Z010*Z213*Z100*Z021*Z222-Z023*Z113*Z210*Z221*Z002*Z100-Z023*Z120*Z210*Z113*Z001*Z202+Z023*Z203*Z010*Z100*Z212*Z121-Z023*Z210*Z120*Z102*Z011*Z203-Z023*Z120*Z213*Z201*Z102*Z010+Z023*Z100*Z010*Z221*Z113*Z202+Z023*Z103*Z120*Z011*Z202*Z210+Z023*Z213*Z020*Z111*Z202*Z100-Z113*Z000*Z203*Z221*Z012*Z120-Z113*Z200*Z223*Z011*Z102*Z020-Z113*Z100*Z203*Z022*Z221*Z010-Z113*Z003*Z200*Z110*Z221*Z022+Z013*Z200*Z110*Z121*Z223*Z002-Z013*Z010*Z123*Z201*Z102*Z220+Z013*Z020*Z203*Z122*Z101*Z210-Z013*Z000*Z110*Z223*Z121*Z202+Z013*Z010*Z103*Z121*Z222*Z200-Z013*Z020*Z200*Z211*Z123*Z102-Z013*Z123*Z220*Z101*Z212*Z000-Z013*Z010*Z120*Z102*Z203*Z221+Z013*Z210*Z223*Z000*Z121*Z102-Z013*Z223*Z200*Z101*Z112*Z020-Z013*Z010*Z200*Z221*Z103*Z122-Z213*Z103*Z000*Z210*Z021*Z122+Z023*Z020*Z200*Z211*Z113*Z102-Z003*Z010*Z223*Z111*Z122*Z200-Z003*Z123*Z110*Z201*Z012*Z220+Z003*Z113*Z120*Z201*Z222*Z010-Z003*Z223*Z110*Z000*Z211*Z122-Z003*Z000*Z213*Z221*Z112*Z120+Z003*Z123*Z220*Z110*Z011*Z202-Z003*Z223*Z100*Z011*Z122*Z210+Z003*Z223*Z010*Z101*Z212*Z120+Z213*Z210*Z023*Z101*Z122*Z000+Z213*Z020*Z210*Z003*Z102*Z121-Z213*Z210*Z100*Z123*Z021*Z002+Z213*Z210*Z000*Z022*Z121*Z103-Z213*Z210*Z000*Z101*Z022*Z123-Z003*Z223*Z120*Z010*Z102*Z211+Z003*Z213*Z010*Z120*Z221*Z102-Z003*Z220*Z011*Z123*Z212*Z100+Z003*Z110*Z213*Z022*Z121*Z200-Z003*Z120*Z213*Z111*Z022*Z200+Z003*Z000*Z210*Z113*Z121*Z222+Z023*Z203*Z000*Z210*Z121*Z112+Z023*Z120*Z210*Z113*Z201*Z002+Z023*Z020*Z103*Z211*Z202*Z110+Z023*Z103*Z000*Z111*Z222*Z210-Z213*Z210*Z020*Z123*Z001*Z102-Z213*Z120*Z023*Z210*Z101*Z002-Z213*Z023*Z210*Z001*Z122*Z100+Z213*Z120*Z210*Z003*Z101*Z022+Z213*Z210*Z123*Z001*Z022*Z100+Z213*Z210*Z123*Z002*Z101*Z020+Z213*Z210*Z023*Z001*Z102*Z120-Z213*Z103*Z210*Z120*Z001*Z022-Z213*Z210*Z000*Z121*Z102*Z023-Z213*Z003*Z120*Z210*Z021*Z102+Z213*Z210*Z100*Z003*Z021*Z122+Z213*Z020*Z210*Z103*Z122*Z001-Z213*Z020*Z210*Z003*Z101*Z122+Z123*Z200*Z120*Z011*Z003*Z212+Z123*Z200*Z213*Z101*Z022*Z010+Z123*Z010*Z213*Z220*Z001*Z102+Z123*Z100*Z213*Z020*Z201*Z012+Z123*Z020*Z200*Z011*Z213*Z102+Z123*Z220*Z203*Z011*Z112*Z000-Z213*Z020*Z210*Z103*Z121*Z002-Z023*Z220*Z213*Z001*Z102*Z110+Z023*Z000*Z203*Z211*Z122*Z110-Z023*Z103*Z210*Z201*Z012*Z120-Z023*Z213*Z000*Z101*Z112*Z220-Z023*Z203*Z010*Z111*Z102*Z220-Z023*Z200*Z213*Z001*Z112*Z120-Z023*Z200*Z211*Z113*Z002*Z120-Z203*Z120*Z200*Z023*Z012*Z111-Z213*Z210*Z100*Z003*Z121*Z022-Z003*Z220*Z010*Z121*Z213*Z102+Z003*Z110*Z223*Z011*Z122*Z200-Z003*Z020*Z200*Z111*Z212*Z123+Z003*Z223*Z020*Z100*Z111*Z212-Z003*Z120*Z113*Z021*Z212*Z200+Z123*Z110*Z020*Z211*Z203*Z002-Z123*Z200*Z021*Z213*Z102*Z010+Z123*Z213*Z000*Z110*Z201*Z022+Z123*Z213*Z220*Z011*Z002*Z100-Z123*Z120*Z213*Z011*Z002*Z200+Z123*Z010*Z120*Z001*Z212*Z203+Z213*Z210*Z120*Z103*Z021*Z002+Z213*Z000*Z021*Z210*Z123*Z102+Z213*Z210*Z100*Z023*Z121*Z002-Z123*Z020*Z213*Z200*Z101*Z012-Z123*Z020*Z213*Z011*Z202*Z100-Z123*Z213*Z010*Z100*Z022*Z201+Z123*Z203*Z210*Z001*Z112*Z020-Z103*Z120*Z010*Z223*Z001*Z212-Z103*Z213*Z120*Z000*Z011*Z222+Z103*Z011*Z000*Z120*Z223*Z212-Z103*Z213*Z220*Z110*Z002*Z021-Z103*Z020*Z200*Z011*Z213*Z122-Z103*Z100*Z220*Z021*Z013*Z212+Z103*Z200*Z020*Z012*Z213*Z121-Z113*Z210*Z100*Z223*Z001*Z022-Z113*Z120*Z210*Z021*Z203*Z002-Z113*Z020*Z223*Z101*Z002*Z210+Z203*Z110*Z200*Z123*Z011*Z022+Z223*Z003*Z220*Z010*Z111*Z102-Z223*Z013*Z220*Z110*Z101*Z002+Z223*Z220*Z010*Z113*Z101*Z002+Z013*Z010*Z223*Z122*Z101*Z200+Z013*Z210*Z123*Z101*Z222*Z000-Z013*Z103*Z200*Z021*Z222*Z110+Z013*Z110*Z203*Z221*Z102*Z020+Z013*Z000*Z203*Z221*Z112*Z120+Z013*Z120*Z000*Z103*Z211*Z222+Z013*Z000*Z223*Z111*Z202*Z120-Z223*Z220*Z110*Z003*Z011*Z102+Z223*Z003*Z220*Z101*Z012*Z110-Z223*Z220*Z010*Z002*Z111*Z103-Z113*Z110*Z020*Z203*Z221*Z002+Z113*Z203*Z110*Z001*Z222*Z020-Z113*Z000*Z110*Z203*Z222*Z021+Z113*Z210*Z223*Z000*Z101*Z022+Z113*Z223*Z110*Z201*Z002*Z020+Z113*Z220*Z203*Z122*Z001*Z010-Z223*Z220*Z110*Z001*Z103*Z012-Z223*Z113*Z010*Z220*Z001*Z102-Z223*Z113*Z000*Z220*Z101*Z012-Z223*Z003*Z220*Z101*Z112*Z010+Z223*Z220*Z103*Z011*Z002*Z110+Z223*Z003*Z220*Z100*Z011*Z112+Z223*Z220*Z100*Z111*Z013*Z002+Z223*Z220*Z000*Z013*Z101*Z112+Z223*Z110*Z220*Z013*Z001*Z102+Z223*Z100*Z113*Z220*Z001*Z012-Z223*Z100*Z220*Z113*Z002*Z011+Z223*Z220*Z010*Z103*Z001*Z112+Z223*Z220*Z000*Z111*Z103*Z012+Z223*Z113*Z000*Z220*Z011*Z102-Z223*Z100*Z220*Z003*Z111*Z012+Z023*Z120*Z113*Z202*Z211*Z000-Z023*Z000*Z203*Z210*Z111*Z122+Z023*Z103*Z120*Z010*Z201*Z212+Z023*Z210*Z020*Z203*Z111*Z102+Z023*Z103*Z110*Z011*Z222*Z200+Z023*Z213*Z010*Z121*Z102*Z200-Z023*Z220*Z110*Z203*Z012*Z101+Z013*Z123*Z000*Z211*Z102*Z220-Z013*Z020*Z210*Z123*Z101*Z202+Z003*Z100*Z213*Z010*Z121*Z222+Z123*Z010*Z213*Z100*Z021*Z202+Z123*Z010*Z100*Z211*Z203*Z022+Z023*Z100*Z020*Z113*Z201*Z212-Z023*Z210*Z203*Z121*Z012*Z100-Z023*Z103*Z020*Z200*Z211*Z112+Z023*Z220*Z103*Z000*Z211*Z112-Z023*Z213*Z100*Z020*Z201*Z112+Z003*Z223*Z100*Z211*Z122*Z010+Z003*Z213*Z200*Z120*Z112*Z021-Z003*Z000*Z223*Z121*Z112*Z210-Z003*Z213*Z000*Z220*Z111*Z122+Z003*Z220*Z000*Z213*Z121*Z112+Z003*Z123*Z210*Z000*Z221*Z112+Z003*Z100*Z113*Z211*Z222*Z020-Z003*Z210*Z020*Z102*Z223*Z111-Z223*Z220*Z100*Z013*Z001*Z112-Z223*Z220*Z103*Z011*Z112*Z000-Z113*Z020*Z100*Z201*Z223*Z012-Z113*Z010*Z203*Z121*Z002*Z220+Z113*Z110*Z000*Z223*Z021*Z202+Z113*Z020*Z210*Z001*Z102*Z223+Z113*Z110*Z003*Z021*Z222*Z200+Z113*Z120*Z203*Z222*Z011*Z000-Z123*Z110*Z213*Z001*Z022*Z200-Z123*Z210*Z120*Z003*Z011*Z202-Z123*Z120*Z000*Z011*Z212*Z203+Z123*Z000*Z120*Z213*Z011*Z202+Z013*Z000*Z220*Z111*Z203*Z122-Z103*Z200*Z223*Z110*Z011*Z022-Z013*Z103*Z200*Z120*Z211*Z022+Z013*Z100*Z203*Z112*Z021*Z220+Z013*Z123*Z100*Z001*Z212*Z220+Z013*Z223*Z020*Z101*Z202*Z110+Z013*Z200*Z103*Z022*Z221*Z110+Z013*Z103*Z020*Z211*Z122*Z200-Z013*Z200*Z223*Z111*Z002*Z120-Z113*Z120*Z223*Z001*Z012*Z200+Z113*Z000*Z203*Z012*Z121*Z220+Z023*Z110*Z203*Z020*Z101*Z212+Z013*Z000*Z103*Z121*Z212*Z220-Z013*Z210*Z203*Z101*Z022*Z120+Z013*Z110*Z201*Z223*Z122*Z000-Z013*Z210*Z223*Z101*Z122*Z000-Z103*Z200*Z120*Z021*Z213*Z012-Z103*Z120*Z213*Z010*Z221*Z002-Z123*Z000*Z213*Z011*Z102*Z220-Z123*Z220*Z213*Z001*Z012*Z100-Z123*Z000*Z213*Z202*Z021*Z110-Z123*Z120*Z200*Z003*Z211*Z012-Z013*Z000*Z220*Z122*Z103*Z211-Z013*Z000*Z120*Z103*Z221*Z212-Z013*Z110*Z020*Z101*Z222*Z203-Z013*Z220*Z123*Z211*Z002*Z100+Z013*Z010*Z103*Z202*Z221*Z120-Z013*Z010*Z100*Z203*Z121*Z222-Z103*Z200*Z010*Z223*Z021*Z112-Z103*Z213*Z110*Z000*Z221*Z022+Z003*Z120*Z113*Z021*Z202*Z210+Z003*Z100*Z210*Z221*Z113*Z022-Z003*Z220*Z000*Z113*Z212*Z121-Z003*Z223*Z100*Z010*Z121*Z212-Z003*Z213*Z100*Z220*Z021*Z112-Z003*Z223*Z120*Z000*Z111*Z212-Z103*Z223*Z010*Z100*Z211*Z022+Z103*Z213*Z100*Z220*Z021*Z012-Z103*Z220*Z213*Z122*Z001*Z010+Z103*Z213*Z220*Z110*Z022*Z001-Z103*Z100*Z220*Z213*Z011*Z022-Z113*Z120*Z011*Z000*Z223*Z202+Z113*Z110*Z020*Z003*Z221*Z202+Z113*Z223*Z100*Z201*Z022*Z010+Z113*Z203*Z210*Z000*Z021*Z122-Z023*Z213*Z100*Z111*Z002*Z220-Z023*Z210*Z020*Z203*Z101*Z112+Z023*Z100*Z010*Z201*Z213*Z122+Z023*Z203*Z120*Z000*Z212*Z111+Z023*Z120*Z213*Z112*Z201*Z000-Z023*Z110*Z000*Z103*Z211*Z222+Z113*Z100*Z223*Z011*Z202*Z020+Z113*Z223*Z120*Z011*Z002*Z200+Z113*Z022*Z110*Z001*Z200*Z223-Z113*Z000*Z203*Z011*Z122*Z220-Z113*Z020*Z110*Z003*Z201*Z222+Z113*Z001*Z220*Z110*Z202*Z023-Z113*Z220*Z110*Z003*Z021*Z202-Z113*Z223*Z110*Z000*Z201*Z022+Z013*Z210*Z021*Z203*Z102*Z120-Z103*Z213*Z100*Z020*Z012*Z221+Z103*Z013*Z210*Z100*Z222*Z021-Z103*Z100*Z023*Z211*Z012*Z220+Z103*Z020*Z223*Z111*Z002*Z210-Z013*Z103*Z000*Z210*Z222*Z121-Z113*Z203*Z020*Z100*Z011*Z222-Z003*Z123*Z020*Z110*Z211*Z202-Z003*Z120*Z223*Z200*Z011*Z112+Z003*Z221*Z000*Z113*Z212*Z120-Z003*Z113*Z210*Z121*Z202*Z020+Z003*Z100*Z220*Z213*Z111*Z022-Z003*Z110*Z200*Z123*Z011*Z222+Z003*Z213*Z000*Z110*Z122*Z221-Z023*Z100*Z113*Z001*Z212*Z220+Z013*Z223*Z120*Z101*Z002*Z210-Z013*Z000*Z120*Z203*Z222*Z111-Z013*Z000*Z123*Z201*Z222*Z110-Z013*Z103*Z010*Z120*Z201*Z222-Z013*Z210*Z120*Z223*Z102*Z001+Z013*Z100*Z223*Z201*Z112*Z020-Z203*Z200*Z010*Z123*Z111*Z022-Z203*Z200*Z110*Z013*Z121*Z022+Z203*Z020*Z200*Z123*Z111*Z012+Z203*Z200*Z023*Z111*Z122*Z010+Z203*Z200*Z110*Z013*Z021*Z122+Z003*Z120*Z223*Z111*Z012*Z200+Z003*Z020*Z213*Z111*Z122*Z200-Z003*Z200*Z123*Z112*Z221*Z010-Z003*Z010*Z123*Z211*Z222*Z100+Z003*Z123*Z110*Z201*Z212*Z020+Z013*Z010*Z103*Z201*Z122*Z220+Z013*Z110*Z103*Z201*Z222*Z020-Z013*Z020*Z203*Z221*Z112*Z100-Z013*Z200*Z020*Z103*Z212*Z121-Z013*Z110*Z103*Z201*Z022*Z220-Z013*Z000*Z123*Z221*Z102*Z210+Z013*Z210*Z000*Z221*Z103*Z122+Z013*Z103*Z110*Z021*Z202*Z220-Z013*Z220*Z010*Z203*Z101*Z122-Z013*Z010*Z100*Z223*Z122*Z201-Z103*Z200*Z213*Z022*Z121*Z010-Z103*Z120*Z210*Z223*Z011*Z002-Z103*Z100*Z013*Z221*Z022*Z210+Z103*Z013*Z100*Z020*Z212*Z221+Z103*Z210*Z223*Z021*Z112*Z000+Z103*Z020*Z213*Z221*Z002*Z110-Z103*Z210*Z223*Z000*Z111*Z022-Z103*Z023*Z100*Z010*Z221*Z212+Z103*Z220*Z100*Z013*Z211*Z022+Z103*Z100*Z010*Z023*Z211*Z222+Z103*Z210*Z120*Z223*Z012*Z001+Z103*Z223*Z020*Z001*Z212*Z110+Z103*Z010*Z223*Z211*Z002*Z120-Z103*Z210*Z100*Z021*Z012*Z223+Z103*Z010*Z120*Z213*Z001*Z222-Z013*Z203*Z110*Z021*Z102*Z220-Z013*Z020*Z103*Z202*Z221*Z110-Z013*Z110*Z200*Z223*Z122*Z001+Z013*Z020*Z223*Z111*Z102*Z200+Z013*Z010*Z123*Z200*Z221*Z102-Z013*Z020*Z103*Z201*Z122*Z210+Z013*Z100*Z203*Z121*Z022*Z210-Z123*Z210*Z120*Z203*Z001*Z012-Z123*Z203*Z120*Z211*Z002*Z010+Z123*Z210*Z000*Z203*Z111*Z022+Z123*Z120*Z203*Z011*Z002*Z210-Z123*Z203*Z210*Z000*Z021*Z112-Z003*Z100*Z113*Z022*Z220*Z211-Z003*Z213*Z010*Z120*Z222*Z101-Z003*Z223*Z200*Z110*Z121*Z012+Z003*Z223*Z110*Z020*Z102*Z211+Z003*Z213*Z010*Z220*Z122*Z101+Z003*Z010*Z122*Z221*Z200*Z113+Z003*Z123*Z020*Z111*Z202*Z210-Z123*Z203*Z010*Z001*Z112*Z220-Z123*Z120*Z001*Z013*Z212*Z200+Z123*Z220*Z203*Z010*Z111*Z002+Z123*Z110*Z203*Z001*Z012*Z220-Z123*Z220*Z203*Z011*Z002*Z110-Z123*Z110*Z020*Z203*Z001*Z212-Z123*Z020*Z210*Z203*Z111*Z002-Z123*Z213*Z220*Z010*Z101*Z002+Z013*Z123*Z020*Z202*Z100*Z211-Z013*Z110*Z000*Z221*Z203*Z122+Z013*Z010*Z123*Z201*Z222*Z100-Z013*Z210*Z203*Z100*Z021*Z122-Z013*Z123*Z020*Z100*Z201*Z212+Z123*Z210*Z120*Z001*Z013*Z202-Z023*Z010*Z113*Z201*Z222*Z100+Z023*Z200*Z103*Z120*Z211*Z012+Z023*Z020*Z201*Z210*Z103*Z112-Z023*Z020*Z200*Z113*Z212*Z101+Z023*Z103*Z110*Z000*Z221*Z212-Z023*Z120*Z103*Z211*Z202*Z010+Z023*Z220*Z100*Z213*Z112*Z001+Z023*Z100*Z113*Z001*Z222*Z210-Z013*Z120*Z021*Z103*Z202*Z210+Z013*Z120*Z223*Z001*Z112*Z200+Z013*Z200*Z123*Z110*Z001*Z222-Z013*Z123*Z100*Z010*Z202*Z221-Z013*Z010*Z123*Z101*Z222*Z200-Z013*Z010*Z223*Z200*Z121*Z102+Z013*Z100*Z010*Z203*Z221*Z122-Z013*Z103*Z010*Z220*Z121*Z202-Z003*Z110*Z213*Z200*Z021*Z122-Z003*Z213*Z110*Z101*Z022*Z220-Z003*Z113*Z220*Z010*Z122*Z201-Z003*Z100*Z010*Z213*Z221*Z122-Z003*Z010*Z113*Z221*Z202*Z120+Z003*Z100*Z113*Z021*Z212*Z220-Z003*Z020*Z223*Z110*Z101*Z212+Z003*Z220*Z113*Z121*Z202*Z010+Z113*Z210*Z120*Z001*Z203*Z022-Z113*Z010*Z200*Z223*Z101*Z022+Z113*Z003*Z110*Z220*Z201*Z022-Z113*Z110*Z223*Z021*Z200*Z002-Z113*Z100*Z203*Z021*Z012*Z220-Z113*Z120*Z010*Z203*Z001*Z222-Z113*Z223*Z110*Z020*Z001*Z202-Z113*Z220*Z110*Z023*Z201*Z002-Z223*Z220*Z013*Z111*Z102*Z000+Z003*Z000*Z220*Z113*Z122*Z211+Z003*Z100*Z020*Z221*Z213*Z112+Z003*Z223*Z100*Z121*Z012*Z210+Z003*Z200*Z121*Z020*Z212*Z113+Z003*Z223*Z110*Z000*Z121*Z212+Z003*Z210*Z223*Z112*Z101*Z020+Z003*Z113*Z020*Z210*Z122*Z201-Z003*Z200*Z010*Z222*Z113*Z121-Z003*Z213*Z100*Z111*Z222*Z020+Z023*Z200*Z103*Z221*Z112*Z010+Z023*Z220*Z010*Z101*Z203*Z112-Z023*Z000*Z103*Z221*Z112*Z210+Z023*Z220*Z100*Z211*Z113*Z002-Z023*Z103*Z220*Z201*Z112*Z010+Z023*Z200*Z020*Z213*Z101*Z112-Z023*Z113*Z020*Z210*Z201*Z102-Z023*Z110*Z020*Z202*Z213*Z101-Z023*Z120*Z000*Z111*Z202*Z213-Z013*Z010*Z223*Z120*Z101*Z202-Z013*Z100*Z123*Z001*Z222*Z210+Z013*Z110*Z203*Z022*Z101*Z220+Z013*Z203*Z010*Z121*Z102*Z220-Z013*Z220*Z123*Z001*Z202*Z110-Z013*Z220*Z203*Z111*Z022*Z100+Z013*Z123*Z200*Z020*Z212*Z101-Z013*Z123*Z200*Z221*Z002*Z110-Z023*Z010*Z103*Z111*Z222*Z200+Z023*Z113*Z010*Z201*Z102*Z220-Z023*Z020*Z210*Z103*Z111*Z202-Z023*Z203*Z010*Z211*Z122*Z100+Z023*Z100*Z203*Z011*Z122*Z210-Z023*Z210*Z000*Z113*Z101*Z222-Z103*Z213*Z110*Z020*Z001*Z222+Z103*Z223*Z100*Z020*Z211*Z012-Z103*Z100*Z020*Z013*Z211*Z222-Z113*Z223*Z000*Z210*Z021*Z102+Z113*Z020*Z203*Z012*Z221*Z100+Z113*Z200*Z101*Z020*Z223*Z012+Z113*Z100*Z203*Z222*Z021*Z010-Z113*Z000*Z121*Z203*Z022*Z210+Z003*Z220*Z010*Z123*Z112*Z201+Z003*Z120*Z200*Z113*Z211*Z022+Z003*Z210*Z120*Z011*Z223*Z102+Z003*Z220*Z123*Z211*Z012*Z100-Z003*Z000*Z113*Z221*Z122*Z210+Z003*Z123*Z110*Z221*Z012*Z200-Z003*Z123*Z010*Z111*Z202*Z220-Z103*Z100*Z020*Z223*Z011*Z212+Z103*Z100*Z213*Z221*Z022*Z010+Z103*Z213*Z100*Z011*Z222*Z020+Z103*Z213*Z220*Z000*Z011*Z122+Z103*Z010*Z220*Z213*Z121*Z002+Z103*Z000*Z110*Z223*Z211*Z022+Z103*Z120*Z213*Z200*Z011*Z022-Z103*Z200*Z111*Z020*Z223*Z012-Z103*Z213*Z220*Z000*Z012*Z121+Z103*Z100*Z010*Z223*Z212*Z021+Z103*Z223*Z200*Z020*Z112*Z011+Z103*Z220*Z100*Z023*Z011*Z212+Z103*Z100*Z210*Z012*Z023*Z221+Z023*Z213*Z110*Z202*Z000*Z121-Z023*Z113*Z010*Z202*Z101*Z220-Z023*Z000*Z203*Z121*Z212*Z110-Z023*Z213*Z100*Z121*Z202*Z010+Z023*Z120*Z010*Z101*Z213*Z202+Z023*Z200*Z213*Z122*Z001*Z110+Z023*Z200*Z020*Z103*Z212*Z111+Z003*Z210*Z000*Z223*Z111*Z122+Z003*Z120*Z000*Z213*Z222*Z111-Z003*Z110*Z213*Z221*Z102*Z020-Z003*Z100*Z123*Z221*Z012*Z210-Z003*Z020*Z123*Z201*Z112*Z210-Z003*Z123*Z110*Z000*Z221*Z212-Z103*Z223*Z110*Z020*Z002*Z211+Z103*Z223*Z200*Z021*Z012*Z110-Z103*Z223*Z210*Z020*Z001*Z112+Z103*Z213*Z010*Z021*Z122*Z200-Z103*Z000*Z223*Z212*Z021*Z110+Z113*Z203*Z110*Z220*Z021*Z002+Z113*Z120*Z010*Z221*Z203*Z002+Z113*Z223*Z120*Z010*Z202*Z001+Z113*Z100*Z220*Z011*Z022*Z203-Z113*Z023*Z200*Z110*Z001*Z222-Z113*Z223*Z010*Z021*Z202*Z100+Z123*Z120*Z211*Z000*Z203*Z012+Z123*Z203*Z100*Z021*Z012*Z210+Z123*Z200*Z213*Z120*Z012*Z001-Z123*Z100*Z203*Z022*Z011*Z210-Z123*Z010*Z203*Z021*Z212*Z100-Z123*Z000*Z203*Z211*Z022*Z110-Z123*Z020*Z213*Z201*Z002*Z110-Z123*Z013*Z120*Z201*Z002*Z210-Z123*Z120*Z213*Z201*Z012*Z000+Z123*Z200*Z110*Z213*Z021*Z002+Z123*Z120*Z210*Z003*Z201*Z012+Z123*Z203*Z110*Z000*Z212*Z021+Z123*Z010*Z211*Z120*Z003*Z202+Z123*Z000*Z120*Z013*Z201*Z212-Z013*Z223*Z000*Z201*Z112*Z120-Z013*Z210*Z203*Z020*Z121*Z102+Z013*Z110*Z121*Z203*Z222*Z000+Z013*Z000*Z202*Z110*Z123*Z221-Z013*Z223*Z110*Z201*Z102*Z020+Z013*Z103*Z120*Z210*Z022*Z201+Z013*Z111*Z100*Z203*Z222*Z020-Z013*Z210*Z223*Z121*Z002*Z100-Z003*Z000*Z123*Z210*Z111*Z222+Z003*Z200*Z123*Z222*Z111*Z010-Z003*Z113*Z100*Z020*Z221*Z212-Z003*Z100*Z113*Z222*Z021*Z210+Z003*Z010*Z200*Z223*Z121*Z112-Z003*Z113*Z000*Z120*Z211*Z222-Z003*Z120*Z210*Z201*Z113*Z022-Z003*Z223*Z100*Z020*Z211*Z112-Z003*Z020*Z200*Z211*Z113*Z122+Z003*Z010*Z123*Z221*Z212*Z100-Z203*Z020*Z200*Z123*Z011*Z112;
FF4=Z101*Z011*Z003*Z121*Z222*Z210-Z101*Z121*Z023*Z201*Z012*Z210+Z021*Z001*Z103*Z110*Z221*Z212-Z201*Z011*Z123*Z221*Z002*Z110-Z101*Z001*Z113*Z020*Z221*Z212-Z021*Z011*Z203*Z221*Z112*Z100+Z101*Z011*Z220*Z213*Z121*Z002-Z121*Z001*Z210*Z013*Z221*Z102-Z221*Z021*Z213*Z000*Z101*Z112-Z101*Z001*Z213*Z220*Z012*Z121+Z101*Z121*Z210*Z013*Z201*Z022-Z121*Z101*Z210*Z003*Z012*Z221+Z211*Z001*Z203*Z111*Z022*Z120-Z121*Z011*Z210*Z023*Z201*Z102+Z021*Z011*Z103*Z210*Z121*Z202-Z111*Z011*Z000*Z223*Z121*Z202+Z211*Z111*Z120*Z023*Z002*Z201+Z221*Z121*Z113*Z000*Z201*Z012-Z011*Z001*Z220*Z121*Z203*Z112+Z001*Z021*Z123*Z110*Z201*Z212-Z001^2*Z123*Z110*Z221*Z212+Z221*Z011*Z000*Z103*Z121*Z212-Z111*Z001*Z223*Z200*Z121*Z012+Z011*Z101*Z223*Z211*Z002*Z120+Z101*Z111*Z020*Z203*Z012*Z221+Z001*Z011*Z202*Z110*Z123*Z221-Z021*Z121*Z200*Z013*Z211*Z102-Z021*Z001*Z113*Z210*Z121*Z202-Z001^2*Z220*Z123*Z211*Z112-Z101*Z111*Z220*Z013*Z022*Z201+Z001^2*Z123*Z211*Z222*Z110+Z211*Z111*Z023*Z221*Z102*Z000+Z021*Z001*Z213*Z111*Z122*Z200+Z221*Z001*Z100*Z213*Z111*Z022+Z011*Z021*Z120*Z101*Z213*Z202-Z011*Z021*Z123*Z100*Z201*Z212-Z001^2*Z213*Z121*Z222*Z110+Z001^2*Z220*Z123*Z111*Z212-Z101*Z021*Z220*Z113*Z201*Z012-Z001^2*Z113*Z120*Z211*Z222+Z011*Z021*Z103*Z120*Z201*Z212-Z001^2*Z123*Z210*Z111*Z222+Z001^2*Z210*Z223*Z111*Z122-Z001*Z021*Z113*Z201*Z212*Z120+Z121*Z021*Z113*Z202*Z211*Z000-Z001*Z111*Z123*Z201*Z012*Z220+Z021*Z001*Z200*Z123*Z211*Z112-Z101^2*Z023*Z011*Z222*Z210+Z221*Z121*Z010*Z003*Z201*Z112+Z001^2*Z120*Z213*Z222*Z111-Z211*Z001*Z223*Z100*Z111*Z022-Z111*Z101*Z213*Z000*Z221*Z022+Z001*Z121*Z213*Z110*Z201*Z022-Z101^2*Z020*Z013*Z211*Z222-Z021*Z011*Z113*Z200*Z221*Z102+Z211*Z011*Z020*Z201*Z123*Z102-Z011^2*Z100*Z223*Z122*Z201-Z011^2*Z223*Z120*Z101*Z202+Z011^2*Z203*Z121*Z102*Z220+Z011^2*Z100*Z223*Z121*Z202+Z011^2*Z223*Z122*Z101*Z200+Z011^2*Z123*Z200*Z221*Z102+Z011^2*Z201*Z120*Z102*Z223+Z011^2*Z123*Z201*Z222*Z100-Z011^2*Z123*Z100*Z202*Z221-Z011^2*Z123*Z101*Z222*Z200-Z011^2*Z223*Z200*Z121*Z102-Z001*Z101*Z120*Z223*Z012*Z211+Z001*Z101*Z210*Z221*Z113*Z022-Z011^2*Z103*Z120*Z201*Z222-Z011^2*Z220*Z203*Z101*Z122-Z001*Z021*Z223*Z110*Z101*Z212+Z001*Z111*Z223*Z120*Z201*Z012-Z001*Z011*Z213*Z120*Z222*Z101-Z001*Z011*Z110*Z223*Z121*Z202-Z001*Z021*Z120*Z111*Z202*Z213-Z001*Z101*Z023*Z211*Z222*Z110-Z001*Z101*Z120*Z013*Z221*Z212-Z001*Z111*Z210*Z221*Z103*Z022-Z001*Z021*Z203*Z120*Z211*Z112-Z001*Z021*Z103*Z111*Z212*Z220-Z001*Z021*Z113*Z220*Z211*Z102-Z001*Z021*Z213*Z110*Z201*Z122+Z001*Z101*Z220*Z123*Z211*Z012+Z001*Z021*Z213*Z222*Z101*Z110-Z001*Z121*Z013*Z220*Z112*Z201-Z001*Z021*Z210*Z113*Z101*Z222-Z001*Z011*Z123*Z221*Z102*Z210+Z001*Z011*Z210*Z221*Z103*Z122-Z001*Z121*Z203*Z211*Z022*Z110-Z001*Z101*Z013*Z122*Z211*Z220+Z001*Z101*Z120*Z213*Z221*Z012+Z001*Z101*Z120*Z211*Z013*Z222+Z001*Z021*Z210*Z223*Z112*Z101+Z001*Z011*Z103*Z121*Z212*Z220+Z001*Z011*Z223*Z101*Z212*Z120+Z001*Z021*Z203*Z211*Z122*Z110-Z001*Z021*Z213*Z101*Z112*Z220-Z001*Z111*Z210*Z023*Z201*Z122-Z001*Z111*Z203*Z221*Z012*Z120-Z001*Z011*Z110*Z221*Z203*Z122-Z001*Z011*Z103*Z210*Z222*Z121-Z001*Z101*Z213*Z110*Z221*Z022+Z001*Z121*Z220*Z211*Z013*Z102+Z001*Z011*Z210*Z123*Z101*Z222+Z001*Z121*Z220*Z113*Z201*Z012+Z001*Z011*Z203*Z221*Z112*Z120+Z001*Z101*Z110*Z023*Z221*Z212+Z001*Z011*Z113*Z120*Z201*Z222+Z001*Z121*Z023*Z210*Z201*Z112+Z001*Z021*Z103*Z111*Z222*Z210-Z001*Z021*Z210*Z102*Z223*Z111+Z001*Z101*Z110*Z223*Z211*Z022+Z001*Z111*Z210*Z201*Z123*Z022+Z001*Z111*Z023*Z210*Z221*Z102+Z001*Z011*Z110*Z121*Z203*Z222+Z001*Z111*Z013*Z201*Z122*Z220-Z001*Z101*Z023*Z210*Z221*Z112+Z001*Z011*Z220*Z123*Z112*Z201-Z001*Z011*Z113*Z221*Z202*Z120-Z001*Z011*Z123*Z220*Z101*Z212+Z001*Z011*Z210*Z223*Z121*Z102+Z001*Z111*Z120*Z013*Z221*Z202-Z001*Z011*Z220*Z121*Z213*Z102+Z001*Z021*Z203*Z120*Z212*Z111+Z001*Z021*Z120*Z213*Z112*Z201-Z001*Z021*Z123*Z201*Z112*Z210-Z001*Z021*Z123*Z110*Z211*Z202-Z001*Z111*Z013*Z201*Z222*Z120+Z001^2*Z210*Z113*Z121*Z222-Z001^2*Z220*Z113*Z212*Z121-Z001^2*Z223*Z120*Z111*Z212+Z001*Z021*Z220*Z103*Z211*Z112+Z001*Z021*Z113*Z210*Z122*Z201+Z001*Z021*Z101*Z113*Z212*Z220+Z001*Z011*Z213*Z220*Z122*Z101-Z001*Z011*Z123*Z201*Z222*Z110-Z001*Z121*Z110*Z212*Z023*Z201+Z001*Z021*Z213*Z220*Z111*Z102-Z001*Z121*Z103*Z211*Z012*Z220-Z001*Z121*Z210*Z201*Z113*Z022-Z001*Z011*Z113*Z220*Z122*Z201+Z001*Z011*Z110*Z201*Z223*Z122-Z001*Z011*Z210*Z223*Z101*Z122+Z001*Z121*Z023*Z211*Z202*Z110+Z001*Z021*Z120*Z113*Z202*Z211-Z001*Z011*Z223*Z201*Z112*Z120+Z001^2*Z220*Z113*Z122*Z211+Z001^2*Z223*Z110*Z121*Z212-Z001^2*Z223*Z110*Z211*Z122-Z001^2*Z213*Z221*Z112*Z120+Z001^2*Z221*Z113*Z212*Z120-Z001^2*Z223*Z121*Z112*Z210-Z001^2*Z213*Z220*Z111*Z122+Z001^2*Z220*Z213*Z121*Z112+Z001^2*Z123*Z210*Z221*Z112+Z001^2*Z213*Z110*Z122*Z221+Z111*Z001*Z223*Z020*Z102*Z211-Z011*Z001*Z120*Z203*Z222*Z111+Z011*Z001*Z223*Z100*Z211*Z122-Z011*Z021*Z103*Z111*Z222*Z200+Z011*Z021*Z113*Z201*Z102*Z220-Z011*Z021*Z200*Z211*Z123*Z102-Z011*Z021*Z101*Z203*Z212*Z120-Z011*Z021*Z120*Z213*Z201*Z102+Z011*Z111*Z223*Z100*Z201*Z022-Z011*Z021*Z203*Z211*Z122*Z100+Z011*Z001*Z120*Z103*Z211*Z222+Z011*Z111*Z003*Z120*Z201*Z222+Z011*Z111*Z023*Z100*Z221*Z202-Z011*Z021*Z223*Z100*Z202*Z111+Z011*Z001*Z200*Z123*Z222*Z111+Z011*Z001*Z200*Z223*Z121*Z112+Z011*Z001*Z123*Z221*Z212*Z100-Z011^2*Z123*Z201*Z102*Z220-Z011*Z101*Z003*Z120*Z211*Z222-Z011*Z001*Z220*Z122*Z103*Z211-Z011*Z001*Z200*Z123*Z112*Z221-Z011*Z001*Z123*Z211*Z222*Z100+Z011*Z001*Z100*Z213*Z121*Z222+Z011*Z101*Z120*Z003*Z221*Z212+Z011*Z021*Z113*Z200*Z222*Z101+Z011*Z021*Z220*Z111*Z103*Z202-Z011*Z001*Z100*Z213*Z221*Z122-Z011*Z121*Z100*Z202*Z023*Z211+Z011*Z111*Z120*Z221*Z203*Z002-Z011*Z001*Z123*Z111*Z202*Z220-Z011*Z001*Z223*Z111*Z122*Z200+Z011*Z001*Z220*Z113*Z121*Z202+Z011*Z001*Z223*Z111*Z202*Z120-Z011*Z001*Z223*Z120*Z102*Z211+Z011*Z001*Z213*Z120*Z221*Z102+Z011^2*Z100*Z203*Z221*Z122-Z011^2*Z103*Z220*Z121*Z202+Z011^2*Z103*Z202*Z221*Z120+Z011^2*Z203*Z120*Z101*Z222+Z011^2*Z220*Z123*Z101*Z202+Z011^2*Z103*Z201*Z122*Z220-Z011^2*Z200*Z221*Z103*Z122-Z011^2*Z100*Z203*Z121*Z222+Z011^2*Z103*Z121*Z222*Z200-Z011^2*Z120*Z102*Z203*Z221+Z021*Z101*Z200*Z113*Z221*Z012-Z021*Z101*Z200*Z211*Z123*Z012-Z021*Z001*Z103*Z221*Z112*Z210+Z021*Z101*Z200*Z013*Z211*Z122+Z021*Z011*Z100*Z223*Z201*Z112+Z021*Z101*Z003*Z211*Z222*Z110+Z021*Z101*Z003*Z221*Z112*Z210+Z021*Z111*Z210*Z003*Z201*Z122-Z021*Z121*Z100*Z203*Z211*Z012+Z021*Z111*Z200*Z013*Z221*Z102+Z021*Z011*Z203*Z100*Z212*Z121+Z021*Z011*Z203*Z122*Z101*Z210+Z021*Z121*Z110*Z211*Z203*Z002-Z021*Z001*Z200*Z111*Z212*Z123+Z021*Z001*Z223*Z100*Z111*Z212-Z101^2*Z010*Z213*Z021*Z222-Z021*Z011*Z210*Z203*Z121*Z102-Z021*Z011*Z223*Z110*Z201*Z102-Z021*Z101*Z200*Z013*Z221*Z112-Z021*Z011*Z213*Z100*Z121*Z202+Z021*Z111*Z013*Z201*Z222*Z100-Z021*Z111*Z100*Z201*Z223*Z012+Z021*Z001*Z223*Z110*Z102*Z211+Z021*Z001*Z123*Z111*Z202*Z210-Z021*Z011*Z103*Z202*Z221*Z110+Z021*Z101*Z213*Z221*Z002*Z110-Z021*Z101*Z113*Z210*Z221*Z002+Z021*Z011*Z110*Z103*Z201*Z222-Z021*Z011*Z200*Z103*Z212*Z121-Z021*Z121*Z100*Z212*Z201*Z013-Z021*Z121*Z213*Z201*Z002*Z110+Z021*Z011*Z213*Z121*Z102*Z200+Z021*Z121*Z110*Z201*Z212*Z003-Z021*Z011*Z113*Z201*Z222*Z100+Z021*Z011*Z223*Z101*Z202*Z110+Z021*Z011*Z123*Z200*Z212*Z101+Z021*Z011*Z110*Z203*Z221*Z102-Z021*Z011*Z103*Z201*Z122*Z210+Z021*Z111*Z203*Z012*Z221*Z100+Z021*Z001*Z213*Z110*Z202*Z121-Z021*Z001*Z203*Z121*Z212*Z110-Z021*Z101*Z003*Z221*Z212*Z110-Z021*Z011*Z210*Z123*Z101*Z202-Z021*Z001*Z110*Z103*Z211*Z222-Z021*Z001*Z200*Z213*Z121*Z112+Z021*Z121*Z210*Z113*Z201*Z002-Z021*Z121*Z210*Z003*Z201*Z112-Z021*Z121*Z003*Z211*Z202*Z110+Z021*Z121*Z100*Z013*Z211*Z202+Z021*Z121*Z100*Z213*Z201*Z012-Z021*Z001*Z110*Z213*Z221*Z102+Z021*Z011*Z210*Z201*Z123*Z102+Z021*Z001*Z100*Z113*Z211*Z222-Z021*Z001*Z113*Z100*Z221*Z212+Z021*Z001*Z113*Z210*Z221*Z102-Z021*Z001*Z223*Z100*Z211*Z112-Z021*Z001*Z200*Z211*Z113*Z122+Z021*Z111*Z210*Z221*Z103*Z002-Z021*Z111*Z200*Z103*Z012*Z221+Z021*Z011*Z200*Z103*Z221*Z112-Z021*Z011*Z110*Z101*Z222*Z203+Z021*Z011*Z100*Z221*Z113*Z202+Z021^2*Z200*Z211*Z113*Z102-Z021^2*Z210*Z203*Z101*Z112-Z021^2*Z100*Z113*Z211*Z202+Z021^2*Z200*Z213*Z101*Z112-Z021^2*Z113*Z210*Z201*Z102-Z021^2*Z110*Z202*Z213*Z101-Z021*Z001*Z213*Z100*Z111*Z222-Z021*Z011*Z200*Z101*Z213*Z122+Z021*Z121*Z200*Z103*Z211*Z012-Z021*Z111*Z100*Z013*Z221*Z202-Z021*Z101*Z223*Z110*Z002*Z211-Z021*Z111*Z210*Z123*Z201*Z002-Z021*Z111*Z003*Z221*Z102*Z210+Z021*Z001*Z203*Z210*Z121*Z112+Z021*Z001*Z100*Z221*Z213*Z112+Z021*Z001*Z200*Z121*Z212*Z113-Z021*Z001*Z203*Z210*Z111*Z122+Z021^2*Z201*Z210*Z103*Z112-Z021^2*Z200*Z113*Z212*Z101+Z021^2*Z213*Z111*Z202*Z100-Z021^2*Z110*Z203*Z211*Z102+Z021^2*Z113*Z210*Z101*Z202-Z021^2*Z200*Z213*Z111*Z102+Z021^2*Z210*Z203*Z111*Z102+Z021^2*Z200*Z103*Z212*Z111+Z021^2*Z203*Z112*Z211*Z100-Z021^2*Z103*Z110*Z201*Z212+Z021^2*Z103*Z211*Z202*Z110+Z021^2*Z110*Z203*Z101*Z212-Z021^2*Z213*Z100*Z201*Z112-Z021^2*Z210*Z103*Z111*Z202+Z011*Z001*Z220*Z111*Z203*Z122+Z011*Z111*Z200*Z103*Z022*Z221+Z011*Z021*Z220*Z101*Z203*Z112-Z011*Z021*Z223*Z200*Z101*Z112+Z011*Z021*Z120*Z102*Z211*Z203-Z011*Z101*Z120*Z213*Z221*Z002-Z011*Z101*Z113*Z200*Z221*Z022-Z011*Z021*Z103*Z220*Z201*Z112-Z011*Z001*Z200*Z222*Z113*Z121-Z011*Z101*Z220*Z123*Z211*Z002+Z021^2*Z100*Z113*Z201*Z212-Z021^2*Z103*Z200*Z211*Z112-Z021^2*Z203*Z111*Z212*Z100+Z021^2*Z110*Z213*Z201*Z102+Z011*Z101*Z200*Z123*Z211*Z022+Z011*Z001*Z122*Z221*Z200*Z113+Z011*Z021*Z223*Z111*Z102*Z200+Z011*Z121*Z220*Z103*Z211*Z002+Z011*Z121*Z003*Z220*Z201*Z112+Z011*Z121*Z100*Z023*Z212*Z201+Z011*Z101*Z003*Z211*Z122*Z220-Z011*Z001*Z120*Z103*Z221*Z212-Z011*Z001*Z223*Z100*Z121*Z212+Z011*Z021*Z111*Z100*Z203*Z222-Z011*Z121*Z213*Z100*Z022*Z201-Z011*Z111*Z221*Z200*Z023*Z102-Z011*Z111*Z003*Z201*Z122*Z220+Z011*Z111*Z201*Z123*Z002*Z220+Z011*Z021*Z100*Z201*Z213*Z122-Z011*Z111*Z100*Z203*Z022*Z221+Z011*Z121*Z100*Z211*Z203*Z022-Z011*Z121*Z113*Z002*Z201*Z220+Z011*Z101*Z200*Z023*Z221*Z112-Z011*Z121*Z220*Z003*Z211*Z102-Z011*Z121*Z103*Z200*Z211*Z022-Z011*Z111*Z003*Z120*Z202*Z221-Z011*Z111*Z023*Z201*Z222*Z100-Z011*Z021*Z203*Z111*Z102*Z220-Z011*Z021*Z113*Z202*Z101*Z220-Z011*Z021*Z120*Z103*Z211*Z202-Z011*Z111*Z120*Z223*Z201*Z002-Z011*Z101*Z023*Z200*Z211*Z122+Z011*Z021*Z103*Z211*Z122*Z200+Z011*Z021*Z123*Z202*Z100*Z211+Z011*Z121*Z200*Z023*Z211*Z102+Z011*Z001*Z123*Z211*Z102*Z220-Z101^2*Z020*Z223*Z011*Z212+Z101^2*Z213*Z221*Z022*Z010+Z101^2*Z213*Z011*Z222*Z020+Z001^2*Z120*Z223*Z211*Z112-Z101^2*Z220*Z021*Z013*Z212-Z101^2*Z210*Z021*Z012*Z223+Z101^2*Z223*Z020*Z211*Z012+Z101^2*Z220*Z023*Z011*Z212+Z101^2*Z210*Z012*Z023*Z221-Z101*Z021*Z123*Z201*Z212*Z010-Z101*Z001*Z213*Z111*Z222*Z020-Z101*Z001*Z210*Z223*Z111*Z022-Z101*Z001*Z013*Z121*Z222*Z210-Z101*Z001*Z010*Z123*Z211*Z222+Z101*Z001*Z213*Z010*Z121*Z222-Z101*Z001*Z010*Z213*Z221*Z122+Z101*Z001*Z220*Z023*Z211*Z112+Z101*Z111*Z010*Z023*Z221*Z202-Z101*Z021*Z223*Z010*Z202*Z111+Z101*Z001*Z013*Z220*Z121*Z212+Z101^2*Z223*Z210*Z011*Z022-Z101*Z001*Z223*Z020*Z211*Z112+Z101*Z001*Z010*Z123*Z221*Z212+Z101*Z121*Z010*Z211*Z203*Z022-Z101*Z111*Z023*Z210*Z221*Z002-Z101*Z121*Z013*Z211*Z002*Z220+Z101*Z011*Z020*Z221*Z113*Z202-Z101*Z011*Z220*Z023*Z201*Z112-Z101*Z011*Z003*Z210*Z221*Z122+Z101*Z011*Z220*Z113*Z201*Z022-Z101*Z121*Z010*Z202*Z023*Z211+Z101*Z111*Z023*Z220*Z012*Z201-Z211*Z111*Z023*Z100*Z221*Z002-Z101^2*Z213*Z020*Z012*Z221+Z101^2*Z013*Z210*Z222*Z021-Z101^2*Z013*Z221*Z022*Z210-Z101^2*Z223*Z010*Z211*Z022+Z101^2*Z213*Z220*Z021*Z012-Z101^2*Z220*Z213*Z011*Z022+Z101^2*Z010*Z223*Z212*Z021+Z101^2*Z220*Z013*Z211*Z022+Z101^2*Z010*Z023*Z211*Z222-Z101^2*Z023*Z211*Z012*Z220+Z101^2*Z013*Z020*Z212*Z221-Z101^2*Z023*Z010*Z221*Z212+Z101*Z111*Z020*Z013*Z201*Z222-Z101*Z111*Z020*Z201*Z223*Z012-Z101*Z001*Z113*Z022*Z220*Z211+Z101*Z111*Z003*Z221*Z022*Z210+Z101*Z111*Z223*Z201*Z022*Z010+Z101*Z121*Z213*Z020*Z201*Z012-Z101*Z021*Z203*Z010*Z211*Z122-Z101*Z001*Z123*Z221*Z012*Z210-Z101*Z111*Z010*Z023*Z201*Z222-Z101*Z011*Z220*Z003*Z121*Z212+Z101*Z001*Z113*Z211*Z222*Z020+Z101*Z011*Z223*Z201*Z112*Z020+Z101*Z011*Z221*Z002*Z210*Z123-Z101*Z011*Z020*Z203*Z221*Z112-Z101*Z121*Z020*Z212*Z201*Z013+Z101*Z121*Z023*Z212*Z201*Z010-Z101*Z011*Z210*Z123*Z201*Z022-Z101*Z001*Z023*Z220*Z111*Z212-Z101*Z001*Z223*Z010*Z121*Z212+Z101*Z021*Z111*Z010*Z203*Z222-Z101*Z011*Z020*Z113*Z201*Z222-Z101*Z121*Z213*Z010*Z022*Z201-Z101*Z121*Z203*Z211*Z012*Z020+Z101*Z001*Z220*Z213*Z111*Z022+Z101*Z121*Z220*Z211*Z003*Z012+Z101*Z021*Z010*Z201*Z213*Z122-Z101*Z111*Z203*Z022*Z221*Z010-Z101*Z011*Z213*Z020*Z121*Z202-Z101*Z111*Z013*Z221*Z202*Z020+Z101*Z001*Z210*Z023*Z222*Z111+Z101*Z001*Z020*Z221*Z213*Z112+Z101*Z001*Z223*Z121*Z012*Z210+Z101*Z001*Z210*Z122*Z221*Z013+Z101*Z001*Z223*Z211*Z122*Z010+Z101*Z121*Z013*Z211*Z202*Z020+Z101*Z021*Z223*Z111*Z002*Z210+Z111^2*Z203*Z220*Z021*Z002-Z101*Z011*Z210*Z223*Z121*Z002-Z101*Z021*Z210*Z201*Z013*Z122-Z101*Z021*Z003*Z210*Z111*Z222+Z101*Z021*Z003*Z220*Z111*Z212-Z101*Z021*Z213*Z111*Z002*Z220+Z101*Z011*Z203*Z020*Z212*Z121+Z101*Z021*Z220*Z211*Z113*Z002+Z101*Z001*Z223*Z020*Z111*Z212-Z101*Z021*Z220*Z003*Z211*Z112+Z101*Z021*Z013*Z201*Z112*Z220+Z101*Z011*Z023*Z210*Z201*Z122+Z101*Z021*Z123*Z210*Z201*Z012+Z101*Z021*Z123*Z010*Z202*Z211-Z121*Z021*Z213*Z200*Z101*Z012-Z121*Z021*Z101*Z010*Z203*Z212-Z121*Z021*Z213*Z201*Z102*Z010+Z121*Z111*Z221*Z200*Z003*Z012-Z121*Z001*Z213*Z111*Z022*Z200-Z121*Z021*Z210*Z013*Z202*Z101-Z121*Z001*Z200*Z113*Z221*Z012+Z121*Z001*Z010*Z103*Z211*Z222+Z121*Z111*Z003*Z010*Z201*Z222-Z121*Z111*Z003*Z010*Z202*Z221-Z121*Z111*Z013*Z000*Z201*Z222-Z121*Z021*Z103*Z210*Z201*Z012+Z121*Z021*Z010*Z101*Z213*Z202-Z121*Z021*Z103*Z211*Z202*Z010-Z121*Z111*Z010*Z223*Z201*Z002+Z201^2*Z110*Z123*Z011*Z022-Z121*Z111*Z000*Z203*Z221*Z012-Z121*Z011*Z223*Z000*Z201*Z112+Z121*Z011*Z003*Z210*Z221*Z102-Z121*Z011*Z000*Z113*Z221*Z202+Z121*Z111*Z000*Z013*Z221*Z202-Z121*Z111*Z003*Z201*Z022*Z210+Z121*Z011*Z103*Z210*Z022*Z201+Z121*Z021*Z203*Z000*Z212*Z111+Z121*Z021*Z213*Z112*Z201*Z000-Z121*Z021*Z200*Z211*Z113*Z002+Z121*Z021*Z010*Z102*Z211*Z203+Z121*Z021*Z210*Z013*Z102*Z201+Z121*Z111*Z223*Z000*Z201*Z012-Z121*Z011*Z213*Z000*Z222*Z101-Z121*Z111*Z200*Z013*Z221*Z002-Z121*Z011*Z200*Z023*Z101*Z212+Z121*Z011*Z223*Z000*Z101*Z212-Z121*Z011*Z210*Z203*Z101*Z022+Z121*Z001*Z111*Z023*Z200*Z212+Z121*Z011*Z200*Z113*Z221*Z002+Z121*Z011*Z023*Z210*Z101*Z202-Z121*Z101*Z213*Z010*Z221*Z002-Z121*Z021*Z000*Z111*Z202*Z213-Z121*Z101*Z000*Z013*Z221*Z212+Z121*Z001*Z013*Z221*Z112*Z200-Z121*Z021*Z203*Z211*Z112*Z000+Z121*Z021*Z003*Z200*Z211*Z112+Z121*Z021*Z213*Z111*Z002*Z200-Z121*Z101*Z013*Z211*Z022*Z200-Z121*Z101*Z223*Z012*Z211*Z000+Z121*Z101*Z210*Z013*Z221*Z002-Z121*Z011*Z103*Z210*Z221*Z002+Z121*Z101*Z213*Z000*Z221*Z012+Z121*Z101*Z000*Z211*Z013*Z222-Z121*Z001*Z010*Z103*Z221*Z212-Z201^2*Z010*Z123*Z111*Z022-Z121^2*Z200*Z003*Z211*Z012-Z121^2*Z210*Z003*Z011*Z202+Z121^2*Z000*Z013*Z201*Z212-Z121^2*Z013*Z201*Z002*Z210-Z121^2*Z213*Z201*Z012*Z000+Z121^2*Z210*Z003*Z201*Z012-Z121*Z101*Z003*Z010*Z211*Z222-Z121*Z021*Z003*Z111*Z200*Z212+Z121*Z101*Z010*Z223*Z211*Z002+Z121*Z101*Z003*Z010*Z221*Z212-Z121*Z021*Z210*Z203*Z111*Z002+Z121*Z021*Z101*Z200*Z013*Z212+Z121*Z001*Z200*Z113*Z211*Z022-Z121*Z021*Z113*Z000*Z201*Z212+Z121*Z021*Z210*Z003*Z202*Z111+Z121*Z001*Z210*Z203*Z111*Z022+Z121^2*Z210*Z001*Z013*Z202+Z121^2*Z010*Z211*Z003*Z202-Z121^2*Z000*Z011*Z212*Z203+Z121^2*Z000*Z213*Z011*Z202-Z121^2*Z210*Z203*Z001*Z012+Z121^2*Z013*Z200*Z211*Z002+Z121^2*Z213*Z010*Z201*Z002-Z121^2*Z003*Z201*Z212*Z010+Z121^2*Z200*Z011*Z003*Z212-Z121^2*Z001*Z013*Z212*Z200-Z121^2*Z013*Z211*Z202*Z000-Z121^2*Z203*Z211*Z002*Z010+Z121^2*Z203*Z011*Z002*Z210+Z121^2*Z211*Z000*Z203*Z012+Z121^2*Z200*Z213*Z012*Z001+Z111*Z001*Z200*Z211*Z023*Z122+Z111*Z011*Z003*Z221*Z122*Z200-Z111*Z101*Z003*Z220*Z211*Z022+Z111*Z011*Z023*Z220*Z201*Z102-Z111*Z021*Z213*Z201*Z122*Z000+Z111*Z101*Z020*Z213*Z221*Z002+Z111*Z011*Z103*Z201*Z222*Z020-Z111*Z011*Z103*Z201*Z022*Z220-Z111*Z121*Z000*Z203*Z211*Z022-Z111*Z121*Z020*Z213*Z201*Z002+Z111*Z021*Z200*Z101*Z223*Z012+Z111*Z121*Z213*Z000*Z201*Z022+Z111*Z121*Z020*Z201*Z212*Z003+Z111*Z011*Z223*Z020*Z101*Z202-Z111*Z011*Z020*Z103*Z202*Z221-Z121^2*Z213*Z011*Z002*Z200+Z111*Z021*Z200*Z123*Z211*Z002-Z111*Z101*Z000*Z023*Z211*Z222+Z111*Z101*Z200*Z221*Z013*Z022-Z111*Z001*Z123*Z211*Z022*Z200+Z111*Z011*Z220*Z003*Z121*Z202-Z111*Z101*Z020*Z003*Z221*Z212-Z111*Z001*Z103*Z211*Z222*Z020+Z111*Z121*Z000*Z023*Z211*Z202-Z111*Z021*Z003*Z200*Z211*Z122+Z111*Z011*Z121*Z203*Z222*Z000+Z111*Z011*Z000*Z202*Z123*Z221-Z111*Z011*Z223*Z201*Z102*Z020+Z111*Z101*Z220*Z002*Z211*Z023+Z121^2*Z010*Z001*Z212*Z203-Z111*Z011*Z023*Z101*Z202*Z220+Z111*Z021*Z000*Z203*Z211*Z122+Z111*Z021*Z220*Z211*Z102*Z003-Z111*Z001*Z220*Z013*Z202*Z121+Z111*Z001*Z213*Z020*Z202*Z121-Z111*Z001*Z203*Z020*Z121*Z212+Z111*Z021*Z123*Z000*Z201*Z212-Z111*Z011*Z000*Z221*Z203*Z122-Z111*Z011*Z003*Z200*Z121*Z222+Z111*Z001*Z013*Z121*Z222*Z200-Z111*Z011*Z203*Z121*Z002*Z220+Z111*Z011*Z200*Z121*Z223*Z002-Z111*Z021*Z123*Z211*Z202*Z000-Z111*Z021*Z223*Z101*Z212*Z000-Z111*Z021*Z220*Z203*Z012*Z101+Z111*Z121*Z020*Z211*Z203*Z002-Z111*Z121*Z023*Z200*Z211*Z002+Z111*Z001*Z203*Z012*Z121*Z220-Z111*Z101*Z023*Z221*Z012*Z200-Z111*Z001*Z013*Z122*Z221*Z200-Z111*Z021*Z220*Z102*Z201*Z013-Z111*Z011*Z000*Z123*Z201*Z222-Z111*Z121*Z000*Z212*Z023*Z201+Z111*Z011*Z203*Z022*Z101*Z220-Z111*Z021*Z103*Z220*Z211*Z002+Z111*Z011*Z201*Z223*Z122*Z000-Z111*Z011*Z020*Z101*Z222*Z203+Z111*Z121*Z013*Z201*Z002*Z220-Z111*Z121*Z020*Z003*Z211*Z202+Z111*Z021*Z000*Z213*Z222*Z101+Z111*Z021*Z013*Z220*Z101*Z202-Z111*Z001*Z213*Z221*Z102*Z020-Z121^2*Z213*Z202*Z001*Z010+Z111^2*Z020*Z003*Z221*Z202+Z111^2*Z223*Z201*Z002*Z020-Z111^2*Z000*Z203*Z222*Z021+Z111*Z001*Z220*Z211*Z103*Z022+Z111*Z001*Z103*Z221*Z212*Z020+Z111*Z021*Z220*Z201*Z103*Z012+Z111*Z101*Z020*Z003*Z211*Z222-Z111*Z011*Z200*Z223*Z101*Z022-Z111*Z011*Z123*Z200*Z221*Z002+Z111*Z011*Z203*Z221*Z102*Z020+Z111*Z101*Z000*Z023*Z221*Z212+Z111*Z011*Z200*Z023*Z222*Z101+Z111*Z121*Z200*Z022*Z211*Z003-Z111*Z121*Z220*Z003*Z201*Z012-Z111*Z021*Z200*Z013*Z101*Z222+Z111*Z101*Z000*Z223*Z211*Z022-Z111*Z101*Z223*Z020*Z002*Z211+Z111*Z001*Z123*Z221*Z012*Z200-Z111*Z001*Z220*Z023*Z211*Z102-Z111^2*Z003*Z200*Z221*Z022-Z111^2*Z220*Z001*Z203*Z022-Z111^2*Z023*Z200*Z001*Z222-Z111^2*Z020*Z003*Z201*Z222+Z111^2*Z001*Z220*Z202*Z023-Z111^2*Z220*Z003*Z021*Z202-Z111^2*Z223*Z000*Z201*Z022+Z111^2*Z003*Z220*Z201*Z022-Z111^2*Z223*Z021*Z200*Z002+Z111^2*Z000*Z223*Z021*Z202+Z111^2*Z003*Z021*Z222*Z200+Z111^2*Z022*Z001*Z200*Z223-Z111^2*Z223*Z020*Z001*Z202-Z111^2*Z220*Z023*Z201*Z002-Z111^2*Z023*Z202*Z221*Z000+Z111^2*Z000*Z023*Z222*Z201-Z111^2*Z020*Z203*Z221*Z002+Z111^2*Z203*Z001*Z222*Z020+Z111^2*Z000*Z203*Z221*Z022+Z111^2*Z200*Z023*Z221*Z002+Z211*Z021*Z000*Z223*Z112*Z101+Z211*Z021*Z003*Z202*Z111*Z120-Z211*Z011*Z203*Z101*Z022*Z120+Z211*Z111*Z100*Z003*Z221*Z022+Z211*Z001*Z123*Z020*Z111*Z202+Z221^2*Z003*Z010*Z111*Z102+Z221^2*Z103*Z011*Z002*Z110+Z221^2*Z100*Z111*Z013*Z002-Z211*Z111*Z020*Z003*Z221*Z102+Z211*Z001*Z100*Z023*Z222*Z111+Z211*Z001*Z203*Z121*Z112*Z020+Z211*Z001*Z223*Z100*Z121*Z012+Z211*Z101*Z020*Z003*Z221*Z112-Z211*Z021*Z203*Z111*Z002*Z120-Z211*Z011*Z120*Z023*Z201*Z102+Z211*Z021*Z203*Z120*Z101*Z012+Z211*Z001*Z113*Z020*Z221*Z102+Z211*Z111*Z020*Z221*Z103*Z002+Z211*Z121*Z100*Z013*Z201*Z022-Z211*Z001*Z100*Z123*Z221*Z012-Z211*Z021*Z103*Z201*Z012*Z120-Z211*Z111*Z000*Z023*Z201*Z122+Z211*Z011*Z023*Z201*Z122*Z100-Z211*Z121*Z000*Z201*Z113*Z022-Z211*Z011*Z223*Z101*Z122*Z000+Z211*Z011*Z103*Z020*Z121*Z202+Z211*Z011*Z123*Z101*Z222*Z000-Z211*Z011*Z003*Z100*Z221*Z122-Z211*Z011*Z020*Z103*Z201*Z122+Z211*Z011*Z100*Z003*Z121*Z222+Z211*Z121*Z023*Z201*Z112*Z000+Z211*Z021*Z103*Z000*Z111*Z222-Z211*Z021*Z000*Z102*Z223*Z111+Z211*Z111*Z000*Z201*Z123*Z022-Z211*Z111*Z123*Z201*Z002*Z020-Z211*Z011*Z203*Z020*Z121*Z102-Z211*Z101*Z023*Z000*Z221*Z112+Z211*Z011*Z003*Z221*Z102*Z120+Z211*Z011*Z223*Z000*Z121*Z102-Z211*Z121*Z100*Z023*Z201*Z012-Z211*Z111*Z003*Z120*Z201*Z022+Z211*Z011*Z103*Z120*Z022*Z201-Z211*Z011*Z223*Z121*Z002*Z100-Z211*Z021*Z201*Z013*Z122*Z100-Z211*Z001*Z120*Z023*Z111*Z202-Z211*Z001*Z203*Z020*Z111*Z122+Z211*Z001*Z100*Z122*Z221*Z013+Z211*Z001*Z120*Z103*Z221*Z012-Z211*Z121*Z020*Z003*Z201*Z112+Z211*Z021*Z100*Z223*Z111*Z002-Z211*Z021*Z013*Z202*Z101*Z120-Z211*Z021*Z000*Z113*Z101*Z222+Z211*Z011*Z023*Z120*Z101*Z202-Z211*Z111*Z221*Z103*Z022*Z000-Z211*Z001*Z020*Z103*Z221*Z112+Z211*Z011*Z100*Z221*Z002*Z123-Z211*Z101*Z113*Z020*Z221*Z002+Z211*Z101*Z013*Z221*Z002*Z120-Z211*Z011*Z000*Z123*Z221*Z102+Z211*Z011*Z000*Z221*Z103*Z122-Z211*Z011*Z103*Z221*Z002*Z120-Z211*Z011*Z100*Z123*Z201*Z022+Z211*Z111*Z003*Z020*Z201*Z122-Z211*Z011*Z103*Z000*Z222*Z121-Z211*Z011*Z020*Z123*Z101*Z202+Z211*Z021*Z123*Z100*Z201*Z012-Z211*Z001*Z113*Z121*Z202*Z020+Z211*Z121*Z020*Z113*Z201*Z002-Z211^2*Z103*Z000*Z021*Z122+Z211^2*Z020*Z103*Z122*Z001-Z211^2*Z020*Z003*Z101*Z122+Z211^2*Z100*Z003*Z021*Z122+Z211^2*Z023*Z001*Z102*Z120-Z211^2*Z103*Z120*Z001*Z022-Z211^2*Z000*Z121*Z102*Z023+Z211*Z021*Z113*Z000*Z122*Z201-Z211*Z101*Z120*Z003*Z012*Z221+Z211*Z101*Z000*Z221*Z113*Z022-Z211*Z001*Z120*Z013*Z221*Z102-Z211*Z001*Z100*Z013*Z121*Z222-Z211*Z021*Z003*Z100*Z111*Z222-Z211*Z021*Z000*Z123*Z201*Z112+Z211*Z021*Z013*Z102*Z201*Z120+Z211*Z011*Z020*Z203*Z122*Z101+Z211^2*Z000*Z021*Z123*Z102+Z211^2*Z123*Z001*Z022*Z100+Z211^2*Z123*Z002*Z101*Z020-Z211^2*Z020*Z123*Z001*Z102-Z211^2*Z003*Z120*Z021*Z102-Z211^2*Z023*Z001*Z122*Z100+Z211^2*Z120*Z003*Z101*Z022-Z211^2*Z100*Z003*Z121*Z022-Z211^2*Z020*Z103*Z121*Z002-Z211^2*Z120*Z023*Z101*Z002+Z211^2*Z020*Z003*Z102*Z121-Z211^2*Z100*Z123*Z021*Z002+Z211^2*Z023*Z101*Z122*Z000+Z211^2*Z000*Z022*Z121*Z103-Z211^2*Z000*Z101*Z022*Z123+Z211^2*Z100*Z023*Z121*Z002+Z211^2*Z120*Z103*Z021*Z002-Z201*Z101*Z023*Z211*Z122*Z010-Z201*Z001*Z010*Z222*Z113*Z121+Z201*Z011*Z003*Z110*Z221*Z122+Z201*Z001*Z110*Z013*Z121*Z222+Z201*Z111*Z010*Z103*Z022*Z221+Z201*Z011*Z110*Z121*Z223*Z002-Z201*Z021*Z211*Z113*Z002*Z120-Z201*Z021*Z223*Z010*Z101*Z112-Z201*Z111*Z120*Z013*Z221*Z002-Z201*Z021*Z010*Z103*Z111*Z222-Z201*Z021*Z213*Z101*Z012*Z120-Z201*Z021*Z010*Z211*Z123*Z102+Z201*Z111*Z221*Z003*Z012*Z120-Z201*Z001*Z120*Z213*Z111*Z022+Z201*Z001*Z020*Z213*Z111*Z122-Z201*Z001*Z113*Z120*Z221*Z012-Z201*Z011*Z110*Z003*Z121*Z222-Z201*Z101*Z010*Z113*Z221*Z022+Z201*Z021*Z010*Z223*Z111*Z102+Z201*Z021*Z123*Z110*Z211*Z002-Z201*Z001*Z020*Z111*Z212*Z123+Z201*Z101*Z020*Z113*Z221*Z012-Z201*Z101*Z211*Z123*Z012*Z020+Z201*Z101*Z110*Z221*Z013*Z022+Z201*Z001*Z013*Z120*Z221*Z112-Z201*Z001*Z123*Z110*Z211*Z022+Z201*Z101*Z020*Z013*Z211*Z122+Z201*Z021*Z003*Z120*Z211*Z112+Z201*Z021*Z213*Z120*Z111*Z002-Z201*Z101*Z013*Z120*Z211*Z022+Z201*Z021*Z010*Z103*Z211*Z122-Z201*Z001*Z020*Z213*Z121*Z112+Z201*Z001*Z123*Z211*Z112*Z020+Z201*Z121*Z023*Z211*Z102*Z010-Z201*Z021*Z110*Z003*Z211*Z122-Z201*Z101*Z020*Z013*Z221*Z112+Z201*Z001*Z211*Z023*Z122*Z110-Z201*Z111*Z020*Z103*Z012*Z221+Z201*Z011*Z020*Z103*Z221*Z112-Z201*Z011*Z223*Z101*Z022*Z110+Z201*Z101*Z123*Z211*Z022*Z010-Z201*Z011*Z020*Z103*Z212*Z121+Z201*Z011*Z213*Z020*Z121*Z102+Z201*Z021*Z101*Z223*Z012*Z110-Z201*Z011*Z113*Z221*Z102*Z020-Z201*Z111*Z221*Z023*Z102*Z010+Z201*Z111*Z020*Z013*Z221*Z102-Z201*Z001*Z223*Z110*Z121*Z012-Z201*Z011*Z023*Z101*Z212*Z120+Z201*Z001*Z010*Z122*Z221*Z113+Z201*Z001*Z120*Z111*Z023*Z212+Z201*Z011*Z113*Z120*Z221*Z002-Z201*Z121*Z023*Z211*Z002*Z110-Z201*Z011*Z003*Z120*Z221*Z112+Z201*Z101*Z023*Z221*Z112*Z010+Z201*Z011*Z110*Z023*Z222*Z101-Z201*Z121*Z103*Z211*Z022*Z010+Z201*Z121*Z110*Z022*Z211*Z003-Z201*Z021*Z110*Z013*Z101*Z222+Z201*Z001*Z123*Z110*Z221*Z012-Z201*Z001*Z010*Z223*Z111*Z122+Z201*Z001*Z121*Z020*Z212*Z113-Z201*Z101*Z023*Z110*Z221*Z012-Z201*Z001*Z110*Z013*Z122*Z221-Z201*Z011*Z020*Z101*Z213*Z122-Z201*Z121*Z020*Z013*Z211*Z102+Z201*Z121*Z020*Z103*Z211*Z012+Z201*Z101*Z120*Z023*Z211*Z012+Z201*Z001*Z123*Z222*Z111*Z010+Z201*Z001*Z010*Z223*Z121*Z112-Z201*Z001*Z020*Z211*Z113*Z122+Z201^2*Z113*Z121*Z022*Z010+Z201^2*Z013*Z111*Z022*Z120-Z201^2*Z110*Z011*Z023*Z122-Z201^2*Z013*Z020*Z111*Z122+Z201^2*Z023*Z111*Z122*Z010+Z201^2*Z110*Z013*Z021*Z122-Z201^2*Z120*Z013*Z021*Z112-Z201^2*Z113*Z122*Z021*Z010+Z201^2*Z023*Z120*Z011*Z112-Z201^2*Z120*Z023*Z012*Z111-Z201*Z021*Z120*Z003*Z111*Z212-Z201*Z001*Z023*Z211*Z112*Z120+Z201*Z001*Z120*Z113*Z211*Z022-Z201*Z001*Z123*Z112*Z221*Z010+Z201*Z021*Z113*Z010*Z222*Z101+Z201*Z021*Z120*Z101*Z013*Z212+Z201*Z011*Z213*Z120*Z101*Z022+Z201*Z011*Z123*Z020*Z212*Z101+Z201^2*Z020*Z123*Z111*Z012+Z201^2*Z113*Z120*Z021*Z012+Z201^2*Z110*Z023*Z121*Z012-Z201^2*Z123*Z110*Z021*Z012+Z201^2*Z013*Z121*Z112*Z020+Z201^2*Z123*Z112*Z021*Z010+Z201^2*Z020*Z113*Z122*Z011-Z201^2*Z020*Z113*Z121*Z012-Z201^2*Z120*Z022*Z011*Z113-Z201^2*Z010*Z023*Z121*Z112-Z201^2*Z020*Z123*Z011*Z112-Z121*Z001*Z200*Z023*Z211*Z112-Z201^2*Z110*Z013*Z121*Z022+Z121*Z011*Z000*Z203*Z221*Z112-Z121*Z011*Z003*Z200*Z221*Z112+Z121*Z011*Z113*Z000*Z201*Z222+Z121*Z111*Z010*Z221*Z203*Z002+Z121*Z001*Z010*Z223*Z111*Z202-Z121*Z001*Z023*Z111*Z202*Z210-Z121*Z001*Z223*Z010*Z102*Z211+Z121*Z001*Z213*Z010*Z221*Z102-Z121*Z001*Z203*Z222*Z111*Z010+Z121*Z001*Z103*Z221*Z012*Z210+Z121*Z011*Z200*Z213*Z101*Z022+Z121*Z111*Z210*Z023*Z002*Z201+Z121*Z101*Z200*Z023*Z211*Z012+Z121*Z021*Z103*Z010*Z201*Z212+Z121*Z021*Z203*Z101*Z012*Z210+Z221*Z001*Z123*Z010*Z211*Z102+Z221*Z111*Z000*Z013*Z201*Z122-Z221*Z021*Z113*Z211*Z102*Z000+Z221*Z101*Z000*Z123*Z211*Z012-Z221*Z011*Z110*Z103*Z201*Z022+Z221*Z121*Z103*Z211*Z002*Z010-Z221*Z101*Z000*Z013*Z122*Z211+Z221*Z101*Z010*Z003*Z211*Z122-Z221*Z001*Z010*Z121*Z203*Z112-Z221*Z001*Z023*Z111*Z212*Z100-Z221*Z111*Z010*Z003*Z201*Z122+Z221*Z111*Z201*Z010*Z123*Z002-Z221*Z001*Z100*Z113*Z022*Z211+Z221*Z021*Z010*Z101*Z203*Z112+Z221*Z021*Z003*Z111*Z212*Z100-Z221*Z021*Z213*Z100*Z111*Z002+Z221*Z021*Z110*Z211*Z102*Z003-Z221*Z021*Z203*Z010*Z111*Z102-Z221*Z021*Z113*Z010*Z202*Z101-Z221*Z001*Z110*Z013*Z202*Z121-Z221*Z021*Z003*Z211*Z112*Z100+Z221*Z021*Z100*Z013*Z201*Z112+Z221*Z011*Z100*Z213*Z121*Z002+Z221*Z121*Z211*Z003*Z012*Z100+Z221*Z101*Z110*Z002*Z211*Z023-Z221*Z121*Z103*Z000*Z211*Z012-Z221*Z011*Z113*Z000*Z122*Z201+Z221*Z121*Z110*Z013*Z201*Z002+Z221*Z121*Z000*Z211*Z013*Z102-Z221*Z121*Z113*Z010*Z002*Z201-Z221*Z121*Z013*Z100*Z211*Z002-Z221*Z011*Z023*Z100*Z201*Z112+Z221*Z021*Z000*Z101*Z113*Z212-Z221*Z101*Z003*Z211*Z022*Z110+Z221*Z011*Z123*Z112*Z201*Z000-Z221*Z011*Z123*Z101*Z212*Z000+Z221*Z001*Z013*Z100*Z121*Z212-Z221*Z001*Z213*Z100*Z012*Z121+Z221*Z001*Z010*Z111*Z203*Z122-Z221*Z011*Z000*Z121*Z213*Z102-Z221*Z011*Z110*Z203*Z121*Z002-Z221*Z121*Z003*Z211*Z102*Z010-Z221*Z121*Z110*Z003*Z201*Z012+Z221*Z111*Z023*Z100*Z012*Z201-Z221*Z001*Z123*Z010*Z111*Z202-Z221*Z001*Z023*Z110*Z211*Z102+Z221*Z001*Z113*Z121*Z202*Z010+Z221*Z001*Z110*Z203*Z012*Z121-Z221*Z021*Z100*Z113*Z201*Z012+Z221*Z021*Z113*Z010*Z201*Z102-Z221*Z121*Z013*Z112*Z000*Z201+Z221*Z021*Z013*Z101*Z202*Z110-Z221*Z111*Z013*Z022*Z100*Z201-Z221*Z011*Z100*Z003*Z121*Z212-Z221*Z011*Z023*Z110*Z101*Z202+Z221*Z021*Z213*Z111*Z102*Z000-Z221*Z021*Z103*Z110*Z211*Z002-Z221^2*Z110*Z001*Z103*Z012-Z221^2*Z113*Z010*Z001*Z102-Z221^2*Z113*Z000*Z101*Z012-Z221^2*Z003*Z101*Z112*Z010+Z221^2*Z000*Z111*Z103*Z012+Z221^2*Z113*Z000*Z011*Z102-Z221^2*Z013*Z111*Z102*Z000-Z221^2*Z100*Z003*Z111*Z012+Z221^2*Z100*Z113*Z001*Z012-Z221^2*Z100*Z113*Z002*Z011+Z221^2*Z010*Z103*Z001*Z112-Z221^2*Z100*Z013*Z001*Z112-Z221^2*Z103*Z011*Z112*Z000+Z221*Z001*Z110*Z211*Z103*Z022-Z221*Z001*Z010*Z122*Z103*Z211-Z221*Z101*Z010*Z123*Z211*Z002+Z221*Z021*Z010*Z111*Z103*Z202+Z221*Z021*Z110*Z201*Z103*Z012-Z221*Z021*Z110*Z102*Z201*Z013+Z221*Z011*Z113*Z201*Z022*Z100+Z221^2*Z000*Z013*Z101*Z112+Z221^2*Z110*Z013*Z001*Z102-Z221^2*Z010*Z002*Z111*Z103-Z221^2*Z110*Z003*Z011*Z102+Z221^2*Z003*Z101*Z012*Z110-Z221^2*Z013*Z110*Z101*Z002+Z221^2*Z010*Z113*Z101*Z002+Z221^2*Z003*Z100*Z011*Z112-Z001^2*Z113*Z221*Z122*Z210-Z221*Z021*Z110*Z203*Z012*Z101-Z221*Z111*Z123*Z000*Z201*Z012+Z221*Z021*Z100*Z211*Z113*Z002-Z221*Z021*Z103*Z201*Z112*Z010+Z221*Z011*Z110*Z003*Z121*Z202+Z221*Z011*Z110*Z023*Z201*Z102-Z221*Z021*Z103*Z000*Z111*Z212+Z221*Z021*Z103*Z000*Z211*Z112+Z221*Z001*Z023*Z211*Z112*Z100+Z221*Z011*Z213*Z000*Z122*Z101+Z221*Z011*Z110*Z203*Z022*Z101;
FF5=-Z002*Z021*Z213*Z101*Z112*Z220+Z212*Z211*Z100*Z023*Z121*Z002+Z212*Z211*Z120*Z103*Z021*Z002-Z212*Z111*Z000*Z023*Z201*Z122+Z212*Z011*Z023*Z201*Z122*Z100-Z212*Z121*Z000*Z201*Z113*Z022+Z212*Z211*Z000*Z021*Z123*Z102+Z212*Z211*Z123*Z001*Z022*Z100+Z212*Z211*Z123*Z002*Z101*Z020-Z212*Z211*Z020*Z123*Z001*Z102-Z212*Z011*Z003*Z100*Z221*Z122-Z212*Z011*Z020*Z103*Z201*Z122-Z212*Z021*Z000*Z102*Z223*Z111+Z212*Z011*Z003*Z221*Z102*Z120+Z212*Z011*Z223*Z000*Z121*Z102+Z212*Z211*Z023*Z101*Z122*Z000-Z212*Z111*Z003*Z120*Z201*Z022+Z212*Z011*Z103*Z120*Z022*Z201-Z212*Z011*Z223*Z121*Z002*Z100-Z212*Z021*Z201*Z013*Z122*Z100-Z212*Z001*Z203*Z020*Z111*Z122+Z212*Z001*Z100*Z122*Z221*Z013+Z212*Z021*Z100*Z223*Z111*Z002+Z212*Z211*Z000*Z022*Z121*Z103-Z212*Z211*Z000*Z101*Z022*Z123+Z212*Z011*Z020*Z201*Z123*Z102-Z212*Z101*Z113*Z020*Z221*Z002-Z212*Z011*Z000*Z123*Z221*Z102+Z212*Z011*Z000*Z221*Z103*Z122-Z212*Z211*Z020*Z103*Z121*Z002-Z212*Z011*Z100*Z123*Z201*Z022+Z212*Z111*Z003*Z020*Z201*Z122-Z212*Z211*Z120*Z023*Z101*Z002+Z212*Z121*Z020*Z113*Z201*Z002+Z212*Z211*Z020*Z003*Z102*Z121-Z212*Z211*Z100*Z123*Z021*Z002+Z212*Z101*Z000*Z221*Z113*Z022-Z212*Z001*Z120*Z013*Z221*Z102+Z212*Z021*Z013*Z102*Z201*Z120+Z212*Z011*Z020*Z203*Z122*Z101-Z212*Z111*Z221*Z103*Z022*Z000+Z212*Z011*Z100*Z221*Z002*Z123-Z202*Z001*Z023*Z211*Z112*Z120+Z202*Z001*Z120*Z113*Z211*Z022-Z202*Z001*Z123*Z112*Z221*Z010+Z202*Z011*Z213*Z120*Z101*Z022+Z202*Z101*Z023*Z221*Z112*Z010+Z202*Z201*Z110*Z123*Z011*Z022-Z202*Z201*Z010*Z123*Z111*Z022-Z202*Z201*Z110*Z013*Z121*Z022-Z202*Z121*Z103*Z211*Z022*Z010-Z222*Z221*Z110*Z003*Z011*Z102+Z012*Z021*Z123*Z202*Z100*Z211-Z002*Z011*Z110*Z221*Z203*Z122+Z022*Z021*Z201*Z210*Z103*Z112+Z012*Z011*Z103*Z201*Z122*Z220-Z022*Z021*Z110*Z202*Z213*Z101-Z102*Z101*Z023*Z211*Z012*Z220-Z112*Z121*Z000*Z203*Z211*Z022+Z122*Z101*Z210*Z013*Z221*Z002-Z012*Z101*Z003*Z120*Z211*Z222-Z012*Z001*Z220*Z122*Z103*Z211-Z012*Z001*Z123*Z211*Z222*Z100+Z012*Z021*Z113*Z200*Z222*Z101+Z012*Z021*Z220*Z111*Z103*Z202-Z012*Z001*Z100*Z213*Z221*Z122-Z012*Z011*Z103*Z120*Z201*Z222-Z012*Z011*Z220*Z203*Z101*Z122-Z012*Z121*Z100*Z202*Z023*Z211-Z012*Z001*Z123*Z111*Z202*Z220-Z012*Z001*Z223*Z111*Z122*Z200+Z012*Z001*Z220*Z113*Z121*Z202+Z012*Z001*Z223*Z111*Z202*Z120-Z012*Z001*Z223*Z120*Z102*Z211+Z012*Z001*Z213*Z120*Z221*Z102-Z012*Z001*Z120*Z203*Z222*Z111+Z212*Z111*Z000*Z201*Z123*Z022-Z212*Z111*Z123*Z201*Z002*Z020+Z212*Z111*Z023*Z221*Z102*Z000-Z212*Z111*Z020*Z003*Z221*Z102-Z212*Z011*Z120*Z023*Z201*Z102-Z212*Z211*Z003*Z120*Z021*Z102-Z212*Z211*Z023*Z001*Z122*Z100+Z212*Z211*Z120*Z003*Z101*Z022-Z212*Z111*Z023*Z100*Z221*Z002-Z212*Z211*Z100*Z003*Z121*Z022+Z202*Z001*Z123*Z110*Z221*Z012-Z202*Z101*Z023*Z110*Z221*Z012-Z202*Z001*Z110*Z013*Z122*Z221+Z202*Z201*Z020*Z123*Z111*Z012-Z202*Z011*Z020*Z101*Z213*Z122+Z202*Z121*Z020*Z103*Z211*Z012+Z202*Z201*Z113*Z120*Z021*Z012+Z202*Z101*Z120*Z023*Z211*Z012+Z202*Z001*Z010*Z223*Z121*Z112-Z202*Z001*Z020*Z211*Z113*Z122-Z202*Z111*Z020*Z103*Z012*Z221+Z202*Z201*Z110*Z023*Z121*Z012-Z202*Z201*Z123*Z110*Z021*Z012-Z122*Z001*Z010*Z103*Z221*Z212-Z212*Z211*Z103*Z000*Z021*Z122+Z212*Z211*Z020*Z103*Z122*Z001-Z212*Z211*Z020*Z003*Z101*Z122+Z212*Z211*Z100*Z003*Z021*Z122+Z212*Z211*Z023*Z001*Z102*Z120-Z212*Z211*Z103*Z120*Z001*Z022-Z212*Z211*Z000*Z121*Z102*Z023+Z212*Z001*Z203*Z111*Z022*Z120-Z212*Z011*Z203*Z101*Z022*Z120+Z212*Z111*Z100*Z003*Z221*Z022+Z212*Z111*Z020*Z221*Z103*Z002-Z112*Z121*Z020*Z003*Z211*Z202+Z112*Z111*Z000*Z223*Z021*Z202+Z112*Z111*Z003*Z021*Z222*Z200+Z112*Z111*Z022*Z001*Z200*Z223+Z112*Z021*Z013*Z220*Z101*Z202-Z112*Z111*Z223*Z020*Z001*Z202-Z112*Z111*Z220*Z023*Z201*Z002-Z112*Z111*Z023*Z202*Z221*Z000+Z112*Z111*Z000*Z023*Z222*Z201-Z112*Z011*Z023*Z101*Z202*Z220-Z112*Z001*Z220*Z013*Z202*Z121-Z112*Z011*Z003*Z200*Z121*Z222+Z112*Z001*Z013*Z121*Z222*Z200-Z102*Z101*Z010*Z213*Z021*Z222-Z102*Z101*Z023*Z011*Z222*Z210+Z102*Z001*Z010*Z123*Z221*Z212-Z102*Z101*Z020*Z013*Z211*Z222-Z102*Z101*Z020*Z223*Z011*Z212+Z102*Z101*Z213*Z221*Z022*Z010+Z102*Z101*Z213*Z011*Z222*Z020+Z102*Z121*Z010*Z211*Z203*Z022+Z102*Z121*Z210*Z013*Z201*Z022+Z102*Z011*Z220*Z113*Z201*Z022-Z102*Z101*Z220*Z021*Z013*Z212-Z022*Z021*Z203*Z111*Z212*Z100-Z122*Z111*Z200*Z013*Z221*Z002-Z122*Z021*Z213*Z200*Z101*Z012-Z122*Z021*Z101*Z010*Z203*Z212+Z122*Z111*Z221*Z200*Z003*Z012-Z122*Z021*Z210*Z013*Z202*Z101-Z122*Z111*Z003*Z010*Z202*Z221-Z122*Z021*Z103*Z210*Z201*Z012+Z122*Z021*Z010*Z101*Z213*Z202+Z202*Z101*Z110*Z221*Z013*Z022-Z122*Z121*Z200*Z003*Z211*Z012+Z012*Z011*Z100*Z203*Z221*Z122+Z222*Z021*Z213*Z111*Z102*Z000-Z222*Z021*Z103*Z110*Z211*Z002-Z222*Z121*Z103*Z000*Z211*Z012+Z222*Z121*Z110*Z013*Z201*Z002+Z222*Z121*Z000*Z211*Z013*Z102-Z222*Z121*Z113*Z010*Z002*Z201-Z222*Z121*Z013*Z100*Z211*Z002-Z222*Z011*Z023*Z100*Z201*Z112-Z222*Z221*Z013*Z110*Z101*Z002+Z222*Z221*Z010*Z113*Z101*Z002+Z222*Z221*Z003*Z100*Z011*Z112+Z102*Z011*Z003*Z121*Z222*Z210+Z102*Z111*Z023*Z220*Z012*Z201-Z102*Z021*Z123*Z201*Z212*Z010-Z102*Z101*Z210*Z021*Z012*Z223-Z102*Z001*Z213*Z111*Z222*Z020-Z102*Z001*Z210*Z223*Z111*Z022-Z102*Z001*Z013*Z121*Z222*Z210+Z102*Z001*Z213*Z010*Z121*Z222+Z102*Z101*Z223*Z020*Z211*Z012+Z102*Z101*Z220*Z023*Z011*Z212+Z102*Z101*Z210*Z012*Z023*Z221-Z102*Z121*Z023*Z201*Z012*Z210-Z112*Z111*Z020*Z203*Z221*Z002+Z112*Z111*Z203*Z001*Z222*Z020-Z112*Z011*Z203*Z121*Z002*Z220+Z112*Z011*Z200*Z121*Z223*Z002-Z112*Z021*Z123*Z211*Z202*Z000+Z112*Z111*Z000*Z203*Z221*Z022+Z112*Z111*Z200*Z023*Z221*Z002+Z112*Z121*Z020*Z211*Z203*Z002-Z112*Z121*Z023*Z200*Z211*Z002+Z112*Z021*Z200*Z123*Z211*Z002-Z112*Z101*Z000*Z023*Z211*Z222+Z112*Z011*Z220*Z003*Z121*Z202-Z112*Z101*Z213*Z000*Z221*Z022+Z202*Z101*Z123*Z211*Z022*Z010+Z202*Z021*Z101*Z223*Z012*Z110-Z202*Z001*Z223*Z110*Z121*Z012+Z202*Z001*Z010*Z122*Z221*Z113+Z202*Z201*Z013*Z121*Z112*Z020-Z012*Z011*Z223*Z120*Z101*Z202+Z012*Z001*Z223*Z100*Z211*Z122-Z012*Z021*Z103*Z111*Z222*Z200-Z012*Z021*Z200*Z211*Z123*Z102-Z012*Z021*Z120*Z213*Z201*Z102-Z012*Z021*Z203*Z211*Z122*Z100+Z012*Z001*Z120*Z103*Z211*Z222+Z012*Z111*Z003*Z120*Z201*Z222-Z012*Z011*Z100*Z223*Z122*Z201+Z012*Z011*Z203*Z121*Z102*Z220+Z012*Z111*Z023*Z100*Z221*Z202-Z012*Z021*Z223*Z100*Z202*Z111+Z012*Z001*Z200*Z123*Z222*Z111-Z112*Z001*Z103*Z211*Z222*Z020+Z112*Z121*Z000*Z023*Z211*Z202+Z112*Z011*Z121*Z203*Z222*Z000+Z112*Z011*Z000*Z202*Z123*Z221+Z112*Z101*Z220*Z002*Z211*Z023-Z112*Z111*Z003*Z200*Z221*Z022-Z112*Z111*Z220*Z001*Z203*Z022-Z112*Z101*Z003*Z220*Z211*Z022+Z102*Z001*Z013*Z220*Z121*Z212-Z102*Z001*Z213*Z220*Z012*Z121-Z102*Z021*Z003*Z210*Z111*Z222+Z102*Z021*Z003*Z220*Z111*Z212-Z102*Z101*Z213*Z020*Z012*Z221+Z102*Z101*Z013*Z210*Z222*Z021+Z102*Z001*Z223*Z020*Z111*Z212-Z102*Z101*Z013*Z221*Z022*Z210+Z222*Z221*Z003*Z010*Z111*Z102+Z222*Z221*Z103*Z011*Z002*Z110+Z222*Z221*Z100*Z111*Z013*Z002-Z222*Z011*Z000*Z121*Z213*Z102+Z222*Z021*Z010*Z101*Z203*Z112-Z222*Z021*Z213*Z100*Z111*Z002+Z222*Z221*Z000*Z013*Z101*Z112+Z222*Z221*Z110*Z013*Z001*Z102+Z222*Z021*Z110*Z211*Z102*Z003-Z222*Z021*Z003*Z211*Z112*Z100+Z022*Z021*Z200*Z213*Z101*Z112-Z022*Z001*Z200*Z111*Z212*Z123-Z022*Z001*Z103*Z221*Z112*Z210+Z022*Z011*Z100*Z223*Z201*Z112+Z022*Z101*Z003*Z221*Z112*Z210-Z122*Z111*Z010*Z223*Z201*Z002+Z122*Z121*Z010*Z211*Z003*Z202-Z122*Z121*Z000*Z011*Z212*Z203+Z122*Z121*Z000*Z213*Z011*Z202-Z122*Z121*Z210*Z203*Z001*Z012+Z122*Z121*Z013*Z200*Z211*Z002+Z122*Z121*Z213*Z010*Z201*Z002-Z122*Z121*Z003*Z201*Z212*Z010+Z122*Z121*Z200*Z011*Z003*Z212-Z122*Z121*Z001*Z013*Z212*Z200+Z122*Z111*Z010*Z221*Z203*Z002-Z122*Z001*Z023*Z111*Z202*Z210+Z122*Z001*Z103*Z221*Z012*Z210+Z222*Z021*Z100*Z013*Z201*Z112+Z222*Z011*Z100*Z213*Z121*Z002+Z222*Z121*Z211*Z003*Z012*Z100-Z222*Z221*Z010*Z002*Z111*Z103-Z222*Z021*Z113*Z211*Z102*Z000+Z222*Z101*Z000*Z123*Z211*Z012+Z222*Z121*Z103*Z211*Z002*Z010+Z222*Z121*Z010*Z003*Z201*Z112+Z202*Z201*Z020*Z113*Z122*Z011-Z002*Z001*Z123*Z210*Z111*Z222+Z012*Z011*Z100*Z223*Z121*Z202+Z012*Z011*Z223*Z122*Z101*Z200+Z012*Z011*Z123*Z200*Z221*Z102+Z012*Z011*Z201*Z120*Z102*Z223-Z012*Z021*Z203*Z111*Z102*Z220-Z012*Z021*Z113*Z202*Z101*Z220-Z012*Z021*Z120*Z103*Z211*Z202+Z012*Z011*Z123*Z201*Z222*Z100+Z122*Z121*Z210*Z003*Z201*Z012-Z122*Z121*Z210*Z003*Z011*Z202+Z122*Z021*Z103*Z010*Z201*Z212+Z122*Z121*Z000*Z013*Z201*Z212+Z122*Z021*Z203*Z101*Z012*Z210-Z122*Z121*Z013*Z201*Z002*Z210-Z122*Z121*Z213*Z201*Z012*Z000+Z112*Z101*Z020*Z213*Z221*Z002+Z112*Z011*Z103*Z201*Z222*Z020-Z112*Z011*Z103*Z201*Z022*Z220-Z112*Z121*Z020*Z213*Z201*Z002+Z112*Z121*Z213*Z000*Z201*Z022+Z112*Z111*Z020*Z003*Z221*Z202+Z112*Z111*Z223*Z201*Z002*Z020-Z112*Z111*Z000*Z203*Z222*Z021-Z012*Z011*Z123*Z100*Z202*Z221-Z012*Z011*Z223*Z200*Z121*Z102+Z012*Z021*Z103*Z211*Z122*Z200+Z012*Z121*Z200*Z023*Z211*Z102-Z012*Z011*Z103*Z220*Z121*Z202+Z012*Z001*Z123*Z211*Z102*Z220+Z012*Z011*Z103*Z202*Z221*Z120+Z012*Z021*Z223*Z111*Z102*Z200+Z012*Z011*Z203*Z120*Z101*Z222+Z102*Z021*Z123*Z210*Z201*Z012+Z102*Z001*Z220*Z213*Z111*Z022-Z102*Z101*Z223*Z010*Z211*Z022+Z102*Z101*Z213*Z220*Z021*Z012-Z102*Z111*Z203*Z022*Z221*Z010-Z102*Z101*Z220*Z213*Z011*Z022+Z102*Z101*Z010*Z223*Z212*Z021+Z102*Z111*Z020*Z203*Z012*Z221+Z102*Z001*Z210*Z023*Z222*Z111+Z012*Z011*Z220*Z123*Z101*Z202-Z012*Z011*Z200*Z221*Z103*Z122+Z012*Z101*Z003*Z211*Z122*Z220+Z012*Z021*Z111*Z100*Z203*Z222-Z012*Z111*Z221*Z200*Z023*Z102-Z012*Z111*Z003*Z201*Z122*Z220-Z012*Z011*Z100*Z203*Z121*Z222+Z012*Z021*Z100*Z201*Z213*Z122+Z112*Z011*Z223*Z020*Z101*Z202-Z202*Z201*Z020*Z113*Z121*Z012-Z202*Z101*Z010*Z113*Z221*Z022-Z202*Z201*Z120*Z022*Z011*Z113-Z202*Z201*Z010*Z023*Z121*Z112+Z202*Z101*Z020*Z113*Z221*Z012-Z202*Z101*Z211*Z123*Z012*Z020+Z202*Z001*Z013*Z120*Z221*Z112-Z202*Z001*Z123*Z110*Z211*Z022+Z202*Z101*Z020*Z013*Z211*Z122+Z202*Z021*Z003*Z120*Z211*Z112-Z202*Z101*Z013*Z120*Z211*Z022+Z202*Z001*Z123*Z211*Z112*Z020+Z112*Z001*Z220*Z211*Z103*Z022+Z112*Z101*Z020*Z003*Z211*Z222-Z112*Z011*Z200*Z223*Z101*Z022-Z112*Z011*Z123*Z200*Z221*Z002+Z112*Z011*Z200*Z023*Z222*Z101+Z112*Z121*Z200*Z022*Z211*Z003+Z112*Z111*Z203*Z220*Z021*Z002-Z112*Z021*Z200*Z013*Z101*Z222+Z112*Z101*Z000*Z223*Z211*Z022-Z112*Z101*Z223*Z020*Z002*Z211-Z112*Z111*Z023*Z200*Z001*Z222-Z222*Z001*Z010*Z121*Z203*Z112+Z222*Z111*Z201*Z010*Z123*Z002-Z222*Z221*Z110*Z001*Z103*Z012-Z222*Z221*Z113*Z010*Z001*Z102-Z222*Z221*Z113*Z000*Z101*Z012-Z222*Z221*Z003*Z101*Z112*Z010-Z222*Z021*Z110*Z203*Z012*Z101-Z222*Z111*Z123*Z000*Z201*Z012+Z222*Z221*Z000*Z111*Z103*Z012+Z222*Z221*Z113*Z000*Z011*Z102-Z222*Z221*Z013*Z111*Z102*Z000-Z222*Z221*Z100*Z003*Z111*Z012+Z222*Z221*Z100*Z113*Z001*Z012-Z222*Z221*Z100*Z113*Z002*Z011+Z222*Z221*Z010*Z103*Z001*Z112+Z222*Z021*Z100*Z211*Z113*Z002-Z222*Z021*Z103*Z201*Z112*Z010-Z222*Z221*Z100*Z013*Z001*Z112-Z222*Z221*Z103*Z011*Z112*Z000+Z222*Z221*Z003*Z101*Z012*Z110+Z202*Z201*Z123*Z112*Z021*Z010+Z012*Z011*Z103*Z121*Z222*Z200-Z012*Z011*Z120*Z102*Z203*Z221+Z012*Z001*Z220*Z111*Z203*Z122-Z012*Z011*Z123*Z201*Z102*Z220+Z012*Z021*Z120*Z102*Z211*Z203-Z012*Z001*Z200*Z222*Z113*Z121-Z202*Z011*Z003*Z120*Z221*Z112+Z112*Z011*Z203*Z022*Z101*Z220-Z112*Z111*Z020*Z003*Z201*Z222+Z112*Z111*Z001*Z220*Z202*Z023-Z112*Z111*Z220*Z003*Z021*Z202-Z112*Z111*Z223*Z000*Z201*Z022+Z112*Z111*Z003*Z220*Z201*Z022-Z112*Z111*Z223*Z021*Z200*Z002-Z112*Z011*Z020*Z101*Z222*Z203+Z002*Z021*Z113*Z210*Z122*Z201-Z002*Z001*Z113*Z221*Z122*Z210+Z002*Z001*Z210*Z223*Z111*Z122+Z002*Z021*Z101*Z113*Z212*Z220+Z002*Z011*Z213*Z220*Z122*Z101-Z002*Z011*Z123*Z201*Z222*Z110-Z002*Z121*Z110*Z212*Z023*Z201-Z002*Z001*Z113*Z120*Z211*Z222-Z002*Z011*Z113*Z220*Z122*Z201+Z002*Z011*Z110*Z201*Z223*Z122-Z002*Z011*Z210*Z223*Z101*Z122-Z022*Z021*Z113*Z210*Z201*Z102-Z002*Z011*Z223*Z201*Z112*Z120-Z002*Z001*Z213*Z121*Z222*Z110+Z002*Z001*Z123*Z211*Z222*Z110+Z002*Z001*Z120*Z223*Z211*Z112+Z002*Z001*Z220*Z123*Z111*Z212+Z002*Z111*Z013*Z201*Z122*Z220-Z002*Z101*Z023*Z210*Z221*Z112+Z002*Z011*Z220*Z123*Z112*Z201-Z002*Z011*Z123*Z220*Z101*Z212+Z002*Z021*Z120*Z213*Z112*Z201-Z002*Z021*Z123*Z201*Z112*Z210-Z002*Z001*Z220*Z123*Z211*Z112+Z222*Z011*Z110*Z023*Z201*Z102+Z222*Z021*Z103*Z000*Z211*Z112+Z222*Z001*Z023*Z211*Z112*Z100-Z202*Z201*Z020*Z123*Z011*Z112-Z202*Z021*Z110*Z003*Z211*Z122-Z202*Z101*Z020*Z013*Z221*Z112+Z202*Z001*Z211*Z023*Z122*Z110+Z202*Z011*Z003*Z110*Z221*Z122+Z202*Z201*Z113*Z121*Z022*Z010+Z202*Z201*Z013*Z111*Z022*Z120-Z202*Z201*Z110*Z011*Z023*Z122-Z202*Z201*Z013*Z020*Z111*Z122+Z202*Z111*Z010*Z103*Z022*Z221-Z202*Z021*Z223*Z010*Z101*Z112+Z202*Z201*Z023*Z111*Z122*Z010+Z202*Z201*Z110*Z013*Z021*Z122-Z202*Z201*Z120*Z013*Z021*Z112-Z202*Z201*Z113*Z122*Z021*Z010+Z202*Z201*Z023*Z120*Z011*Z112+Z102*Z001*Z223*Z121*Z012*Z210+Z102*Z111*Z223*Z201*Z022*Z010+Z102*Z101*Z220*Z013*Z211*Z022+Z102*Z101*Z010*Z023*Z211*Z222+Z102*Z121*Z213*Z020*Z201*Z012-Z102*Z001*Z123*Z221*Z012*Z210-Z102*Z111*Z010*Z023*Z201*Z222-Z102*Z111*Z220*Z013*Z022*Z201-Z102*Z011*Z220*Z003*Z121*Z212+Z102*Z001*Z113*Z211*Z222*Z020+Z102*Z101*Z013*Z020*Z212*Z221-Z212*Z011*Z103*Z221*Z002*Z120+Z002*Z001*Z120*Z213*Z222*Z111-Z002*Z001*Z123*Z110*Z221*Z212-Z002*Z111*Z013*Z201*Z222*Z120+Z002*Z021*Z203*Z211*Z122*Z110+Z002*Z001*Z221*Z113*Z212*Z120-Z002*Z001*Z223*Z121*Z112*Z210-Z002*Z001*Z213*Z220*Z111*Z122+Z002*Z001*Z220*Z213*Z121*Z112+Z002*Z001*Z123*Z210*Z221*Z112+Z002*Z021*Z123*Z110*Z201*Z212-Z002*Z011*Z103*Z210*Z222*Z121+Z002*Z001*Z213*Z110*Z122*Z221-Z122*Z101*Z210*Z003*Z012*Z221-Z122*Z021*Z003*Z111*Z200*Z212+Z122*Z101*Z010*Z223*Z211*Z002+Z122*Z101*Z003*Z010*Z221*Z212-Z122*Z021*Z210*Z203*Z111*Z002+Z122*Z021*Z101*Z200*Z013*Z212-Z122*Z121*Z213*Z011*Z002*Z200+Z122*Z121*Z010*Z001*Z212*Z203+Z122*Z021*Z210*Z003*Z202*Z111-Z122*Z121*Z213*Z202*Z001*Z010-Z122*Z121*Z013*Z211*Z202*Z000-Z122*Z011*Z200*Z023*Z101*Z212+Z122*Z001*Z111*Z023*Z200*Z212+Z022*Z021*Z100*Z113*Z201*Z212+Z022*Z001*Z103*Z110*Z221*Z212-Z022*Z021*Z103*Z200*Z211*Z112+Z022*Z021*Z110*Z213*Z201*Z102-Z022*Z121*Z200*Z013*Z211*Z102+Z022*Z021*Z103*Z211*Z202*Z110-Z022*Z111*Z100*Z013*Z221*Z202+Z022*Z021*Z110*Z203*Z101*Z212+Z022*Z001*Z203*Z210*Z121*Z112+Z022*Z001*Z100*Z221*Z213*Z112+Z022*Z001*Z200*Z121*Z212*Z113-Z022*Z121*Z210*Z003*Z201*Z112+Z022*Z011*Z200*Z103*Z221*Z112+Z022*Z011*Z100*Z221*Z113*Z202+Z022*Z011*Z103*Z210*Z121*Z202+Z022*Z011*Z123*Z200*Z212*Z101+Z022*Z011*Z110*Z203*Z221*Z102+Z022*Z001*Z213*Z110*Z202*Z121-Z022*Z001*Z203*Z121*Z212*Z110-Z022*Z021*Z200*Z113*Z212*Z101+Z022*Z021*Z213*Z111*Z202*Z100-Z022*Z101*Z003*Z221*Z212*Z110-Z022*Z011*Z210*Z123*Z101*Z202-Z022*Z021*Z110*Z203*Z211*Z102+Z022*Z021*Z113*Z210*Z101*Z202-Z022*Z021*Z200*Z213*Z111*Z102-Z022*Z001*Z113*Z210*Z121*Z202-Z112*Z011*Z000*Z223*Z121*Z202+Z022*Z121*Z100*Z013*Z211*Z202-Z022*Z021*Z213*Z100*Z201*Z112-Z022*Z021*Z210*Z103*Z111*Z202-Z022*Z001*Z110*Z213*Z221*Z102+Z022*Z021*Z200*Z103*Z212*Z111+Z022*Z021*Z203*Z112*Z211*Z100-Z022*Z021*Z103*Z110*Z201*Z212-Z022*Z001*Z113*Z100*Z221*Z212+Z022*Z001*Z113*Z210*Z221*Z102-Z022*Z001*Z223*Z100*Z211*Z112+Z212*Z111*Z120*Z023*Z002*Z201+Z002*Z011*Z210*Z123*Z101*Z222+Z002*Z011*Z203*Z221*Z112*Z120+Z002*Z101*Z110*Z023*Z221*Z212+Z002*Z011*Z113*Z120*Z201*Z222+Z002*Z121*Z023*Z210*Z201*Z112+Z002*Z021*Z103*Z111*Z222*Z210+Z002*Z001*Z220*Z113*Z122*Z211+Z002*Z001*Z223*Z110*Z121*Z212-Z002*Z001*Z223*Z110*Z211*Z122-Z002*Z001*Z213*Z221*Z112*Z120+Z002*Z021*Z213*Z222*Z101*Z110+Z002*Z001*Z210*Z113*Z121*Z222-Z002*Z021*Z210*Z113*Z101*Z222-Z022*Z001*Z200*Z213*Z121*Z112+Z022*Z021*Z210*Z203*Z111*Z102-Z022*Z011*Z210*Z203*Z121*Z102-Z022*Z011*Z223*Z110*Z201*Z102-Z022*Z011*Z213*Z100*Z121*Z202+Z022*Z001*Z223*Z110*Z102*Z211+Z022*Z001*Z123*Z111*Z202*Z210-Z022*Z011*Z103*Z202*Z221*Z110-Z022*Z011*Z203*Z221*Z112*Z100-Z022*Z011*Z200*Z103*Z212*Z121-Z102*Z101*Z023*Z010*Z221*Z212-Z102*Z121*Z020*Z212*Z201*Z013+Z102*Z121*Z023*Z212*Z201*Z010+Z102*Z101*Z223*Z210*Z011*Z022-Z102*Z001*Z023*Z220*Z111*Z212-Z102*Z001*Z223*Z010*Z121*Z212-Z102*Z011*Z020*Z113*Z201*Z222-Z102*Z121*Z213*Z010*Z022*Z201-Z102*Z121*Z203*Z211*Z012*Z020+Z102*Z111*Z020*Z013*Z201*Z222-Z102*Z111*Z020*Z201*Z223*Z012-Z102*Z001*Z113*Z022*Z220*Z211+Z122*Z011*Z200*Z113*Z221*Z002+Z122*Z011*Z023*Z210*Z101*Z202-Z122*Z101*Z213*Z010*Z221*Z002-Z122*Z021*Z000*Z111*Z202*Z213-Z122*Z101*Z000*Z013*Z221*Z212+Z122*Z021*Z213*Z111*Z002*Z200-Z122*Z121*Z203*Z211*Z002*Z010+Z122*Z121*Z203*Z011*Z002*Z210-Z122*Z101*Z223*Z012*Z211*Z000+Z122*Z121*Z211*Z000*Z203*Z012+Z122*Z121*Z200*Z213*Z012*Z001+Z122*Z101*Z213*Z000*Z221*Z012-Z202*Z001*Z120*Z213*Z111*Z022+Z202*Z001*Z020*Z213*Z111*Z122-Z202*Z001*Z113*Z120*Z221*Z012-Z202*Z201*Z120*Z023*Z012*Z111-Z202*Z101*Z023*Z211*Z122*Z010-Z002*Z011*Z213*Z120*Z222*Z101-Z002*Z021*Z203*Z120*Z211*Z112-Z002*Z021*Z103*Z111*Z212*Z220-Z002*Z021*Z213*Z110*Z201*Z122-Z002*Z101*Z013*Z122*Z211*Z220+Z002*Z101*Z120*Z211*Z013*Z222-Z002*Z001*Z220*Z113*Z212*Z121+Z002*Z021*Z210*Z223*Z112*Z101-Z002*Z021*Z113*Z201*Z212*Z120-Z002*Z001*Z223*Z120*Z111*Z212+Z002*Z011*Z103*Z121*Z212*Z220+Z002*Z011*Z223*Z101*Z212*Z120-Z002*Z021*Z223*Z110*Z101*Z212+Z022*Z011*Z213*Z121*Z102*Z200+Z022*Z021*Z200*Z211*Z113*Z102+Z022*Z121*Z110*Z201*Z212*Z003-Z022*Z011*Z113*Z200*Z221*Z102+Z022*Z111*Z200*Z013*Z221*Z102-Z022*Z021*Z210*Z203*Z101*Z112-Z022*Z021*Z100*Z113*Z211*Z202+Z022*Z011*Z203*Z100*Z212*Z121-Z122*Z111*Z000*Z203*Z221*Z012+Z122*Z121*Z210*Z001*Z013*Z202+Z122*Z021*Z113*Z202*Z211*Z000-Z122*Z011*Z000*Z113*Z221*Z202+Z122*Z111*Z000*Z013*Z221*Z202+Z122*Z021*Z203*Z000*Z212*Z111-Z122*Z021*Z200*Z211*Z113*Z002+Z122*Z111*Z223*Z000*Z201*Z012-Z012*Z011*Z123*Z101*Z222*Z200-Z222*Z101*Z010*Z123*Z211*Z002+Z222*Z021*Z110*Z201*Z103*Z012-Z222*Z021*Z110*Z102*Z201*Z013+Z222*Z121*Z113*Z000*Z201*Z012-Z222*Z121*Z003*Z211*Z102*Z010-Z222*Z121*Z110*Z003*Z201*Z012-Z222*Z001*Z023*Z110*Z211*Z102+Z222*Z001*Z110*Z203*Z012*Z121-Z222*Z021*Z100*Z113*Z201*Z012+Z222*Z021*Z113*Z010*Z201*Z102-Z222*Z121*Z013*Z112*Z000*Z201;
FF6=-Z212*Z012*Z000*Z123*Z221*Z102-Z002*Z022*Z103*Z111*Z212*Z220+Z212*Z022*Z103*Z120*Z011*Z202+Z122*Z022*Z010*Z101*Z213*Z202+Z122*Z002*Z010*Z203*Z221*Z112-Z122*Z002*Z203*Z210*Z021*Z112-Z122*Z022*Z210*Z013*Z202*Z101+Z122*Z022*Z203*Z210*Z001*Z112+Z122*Z012*Z000*Z223*Z111*Z202-Z122*Z012*Z003*Z210*Z222*Z101+Z122*Z012*Z213*Z221*Z102*Z000-Z122*Z112*Z011*Z000*Z223*Z202-Z122*Z022*Z003*Z111*Z200*Z212+Z122*Z022*Z200*Z011*Z213*Z102+Z122*Z012*Z200*Z023*Z211*Z102+Z122*Z012*Z210*Z021*Z203*Z102+Z122*Z102*Z010*Z213*Z001*Z222+Z122*Z102*Z000*Z211*Z013*Z222+Z122*Z002*Z010*Z103*Z211*Z222+Z012*Z002*Z203*Z221*Z112*Z120-Z202*Z012*Z113*Z120*Z001*Z222+Z122*Z022*Z103*Z011*Z202*Z210-Z212*Z012*Z020*Z123*Z101*Z202+Z012*Z122*Z220*Z003*Z101*Z212+Z022^2*Z110*Z203*Z101*Z212+Z022^2*Z200*Z211*Z113*Z102+Z022^2*Z103*Z211*Z202*Z110+Z022^2*Z213*Z111*Z202*Z100+Z022^2*Z200*Z103*Z212*Z111-Z022^2*Z200*Z213*Z111*Z102-Z022^2*Z203*Z111*Z212*Z100+Z022^2*Z201*Z210*Z103*Z112-Z022^2*Z200*Z113*Z212*Z101-Z022^2*Z213*Z100*Z201*Z112-Z022^2*Z210*Z103*Z111*Z202+Z022^2*Z110*Z213*Z201*Z102+Z022^2*Z203*Z112*Z211*Z100-Z022^2*Z103*Z110*Z201*Z212+Z022^2*Z210*Z203*Z111*Z102-Z022^2*Z100*Z113*Z211*Z202-Z012*Z002*Z213*Z120*Z222*Z101-Z012*Z102*Z200*Z023*Z111*Z222-Z202*Z112*Z013*Z101*Z222*Z020-Z112*Z012*Z223*Z201*Z102*Z020-Z112*Z102*Z000*Z023*Z211*Z222-Z222*Z012*Z100*Z213*Z122*Z001+Z102*Z012*Z003*Z211*Z122*Z220+Z012*Z122*Z213*Z100*Z021*Z202+Z112*Z012*Z103*Z021*Z202*Z220-Z102*Z002*Z223*Z020*Z211*Z112+Z112^2*Z022*Z001*Z200*Z223-Z112^2*Z020*Z003*Z201*Z222+Z112^2*Z001*Z220*Z202*Z023-Z112^2*Z220*Z003*Z021*Z202-Z112^2*Z223*Z000*Z201*Z022+Z112^2*Z003*Z220*Z201*Z022-Z002*Z122*Z213*Z202*Z021*Z110-Z002*Z022*Z113*Z210*Z121*Z202-Z222*Z002*Z123*Z010*Z101*Z212+Z202*Z012*Z120*Z222*Z111*Z003+Z012*Z002*Z200*Z223*Z121*Z112-Z212*Z012*Z120*Z021*Z103*Z202-Z222*Z022*Z100*Z013*Z111*Z202-Z002*Z012*Z220*Z121*Z213*Z102-Z212*Z022*Z120*Z102*Z011*Z203-Z212*Z012*Z203*Z020*Z121*Z102+Z212*Z002*Z113*Z020*Z122*Z201-Z212*Z012*Z103*Z000*Z222*Z121+Z212*Z002*Z203*Z121*Z112*Z020-Z212*Z002*Z023*Z221*Z112*Z100-Z212*Z002*Z113*Z101*Z222*Z020-Z212*Z002*Z203*Z021*Z112*Z120-Z212*Z002*Z203*Z020*Z111*Z122+Z212*Z002*Z100*Z122*Z221*Z013+Z212*Z022*Z120*Z203*Z001*Z112-Z212*Z012*Z003*Z120*Z222*Z101+Z212*Z012*Z120*Z103*Z001*Z222+Z212*Z112*Z023*Z001*Z222*Z100+Z022*Z122*Z110*Z201*Z212*Z003+Z022*Z122*Z210*Z003*Z202*Z111-Z022*Z122*Z213*Z011*Z202*Z100-Z022*Z112*Z200*Z013*Z101*Z222-Z022*Z112*Z203*Z100*Z011*Z222+Z022*Z112*Z210*Z123*Z001*Z202+Z022*Z112*Z210*Z101*Z003*Z222-Z022*Z112*Z100*Z013*Z221*Z202+Z022*Z112*Z013*Z201*Z222*Z100-Z022*Z012*Z200*Z101*Z213*Z122-Z022*Z122*Z110*Z203*Z001*Z212-Z022*Z122*Z003*Z211*Z202*Z110+Z022*Z122*Z100*Z013*Z211*Z202+Z222*Z012*Z110*Z023*Z201*Z102-Z002*Z022*Z120*Z111*Z202*Z213+Z002*Z022*Z210*Z223*Z112*Z101+Z002*Z112*Z120*Z203*Z222*Z011-Z002*Z112*Z013*Z201*Z222*Z120-Z002*Z012*Z110*Z223*Z121*Z202-Z002*Z122*Z110*Z212*Z023*Z201+Z002*Z122*Z113*Z021*Z202*Z210+Z002*Z122*Z203*Z110*Z212*Z021+Z002*Z122*Z013*Z220*Z111*Z202+Z002*Z022*Z113*Z210*Z221*Z102+Z002*Z122*Z103*Z220*Z011*Z212-Z002*Z022*Z113*Z201*Z212*Z120+Z002*Z022*Z101*Z113*Z212*Z220+Z012^2*Z103*Z201*Z122*Z220+Z002^2*Z210*Z113*Z121*Z222+Z002^2*Z210*Z223*Z111*Z122-Z002^2*Z220*Z123*Z211*Z112-Z002^2*Z113*Z120*Z211*Z222-Z012*Z002*Z223*Z201*Z112*Z120-Z212*Z022*Z113*Z000*Z121*Z202+Z212*Z022*Z000*Z223*Z112*Z101-Z212*Z122*Z000*Z023*Z111*Z202-Z212*Z102*Z003*Z111*Z222*Z020+Z212*Z122*Z020*Z003*Z202*Z111+Z212*Z112*Z020*Z123*Z001*Z202-Z212*Z112*Z023*Z000*Z101*Z222+Z212*Z112*Z103*Z000*Z021*Z222+Z212*Z112*Z020*Z101*Z003*Z222+Z212*Z022*Z123*Z000*Z111*Z202-Z212*Z112*Z100*Z021*Z003*Z222-Z212*Z112*Z103*Z020*Z222*Z001-Z212*Z112*Z120*Z023*Z202*Z001-Z212*Z112*Z000*Z123*Z202*Z021-Z212*Z102*Z001*Z120*Z013*Z222+Z212*Z112*Z120*Z003*Z021*Z202+Z212*Z022*Z100*Z003*Z221*Z112-Z212*Z022*Z000*Z103*Z221*Z112+Z212*Z102*Z020*Z113*Z001*Z222+Z212*Z022*Z013*Z102*Z201*Z120+Z222^2*Z000*Z111*Z103*Z012-Z222^2*Z010*Z002*Z111*Z103-Z222^2*Z110*Z003*Z011*Z102+Z222^2*Z003*Z101*Z012*Z110+Z222^2*Z103*Z011*Z002*Z110-Z222^2*Z110*Z001*Z103*Z012+Z222^2*Z010*Z113*Z101*Z002+Z222^2*Z003*Z010*Z111*Z102+Z222*Z122*Z010*Z003*Z101*Z212-Z222*Z012*Z100*Z202*Z021*Z113+Z222*Z122*Z010*Z001*Z202*Z113-Z222*Z122*Z000*Z011*Z113*Z202-Z222*Z122*Z013*Z000*Z101*Z212-Z222*Z122*Z003*Z111*Z202*Z010-Z222*Z102*Z010*Z003*Z121*Z212-Z222*Z102*Z000*Z011*Z123*Z212+Z222*Z102*Z000*Z013*Z121*Z212-Z222*Z102*Z110*Z001*Z023*Z212+Z222*Z102*Z110*Z021*Z003*Z212-Z222*Z022*Z203*Z010*Z111*Z102+Z222*Z022*Z003*Z111*Z212*Z100-Z012*Z102*Z120*Z223*Z001*Z212-Z012*Z122*Z100*Z202*Z023*Z211+Z012*Z022*Z220*Z101*Z203*Z112-Z012*Z122*Z220*Z103*Z001*Z212+Z012*Z022*Z103*Z120*Z201*Z212-Z012*Z022*Z223*Z200*Z101*Z112-Z012*Z022*Z113*Z200*Z221*Z102+Z012*Z022*Z120*Z102*Z211*Z203+Z012*Z022*Z100*Z223*Z201*Z112-Z012*Z002*Z220*Z121*Z203*Z112+Z012*Z102*Z120*Z213*Z001*Z222-Z012*Z002*Z200*Z123*Z112*Z221-Z012*Z002*Z123*Z211*Z222*Z100+Z012*Z002*Z100*Z213*Z121*Z222+Z012*Z002*Z120*Z103*Z211*Z222-Z012*Z002*Z223*Z100*Z121*Z212+Z012*Z022*Z123*Z202*Z100*Z211-Z012*Z022*Z120*Z103*Z211*Z202+Z022^2*Z200*Z213*Z101*Z112-Z202*Z012*Z020*Z101*Z213*Z122+Z012^2*Z201*Z120*Z102*Z223+Z012*Z022*Z223*Z111*Z102*Z200+Z012*Z002*Z223*Z100*Z211*Z122+Z012*Z022*Z200*Z103*Z221*Z112+Z012*Z002*Z223*Z101*Z212*Z120-Z012*Z002*Z100*Z213*Z221*Z122-Z012*Z002*Z123*Z220*Z101*Z212+Z012*Z002*Z200*Z123*Z222*Z111-Z012*Z022*Z113*Z202*Z101*Z220+Z012*Z022*Z123*Z200*Z212*Z101-Z012*Z022*Z213*Z100*Z121*Z202+Z012*Z022*Z120*Z101*Z213*Z202+Z012*Z002*Z123*Z221*Z212*Z100-Z012*Z022*Z123*Z100*Z201*Z212+Z012*Z102*Z200*Z113*Z222*Z021+Z012*Z122*Z200*Z103*Z021*Z212-Z022^2*Z110*Z202*Z213*Z101+Z102*Z112*Z223*Z011*Z202*Z020-Z102^2*Z023*Z010*Z221*Z212-Z102*Z122*Z010*Z203*Z021*Z212+Z112*Z002*Z013*Z201*Z122*Z220-Z212^2*Z120*Z023*Z101*Z002-Z022^2*Z210*Z203*Z101*Z112+Z022*Z012*Z111*Z100*Z203*Z222-Z022*Z012*Z223*Z110*Z201*Z102-Z022*Z012*Z210*Z203*Z121*Z102+Z022*Z102*Z003*Z211*Z222*Z110-Z022*Z122*Z210*Z113*Z001*Z202+Z022*Z002*Z103*Z110*Z221*Z212-Z022*Z122*Z103*Z200*Z011*Z212-Z022*Z012*Z113*Z201*Z222*Z100+Z022*Z012*Z223*Z101*Z202*Z110-Z022*Z012*Z200*Z211*Z123*Z102+Z022*Z012*Z213*Z121*Z102*Z200-Z022*Z002*Z200*Z213*Z121*Z112+Z022*Z002*Z200*Z123*Z211*Z112-Z022*Z002*Z223*Z100*Z211*Z112-Z022*Z002*Z203*Z210*Z111*Z122+Z022*Z012*Z100*Z201*Z213*Z122+Z022*Z012*Z110*Z103*Z201*Z222-Z022*Z012*Z210*Z123*Z101*Z202-Z102^2*Z220*Z021*Z013*Z212+Z002*Z112*Z210*Z121*Z023*Z202-Z202*Z002*Z123*Z112*Z221*Z010+Z202*Z002*Z110*Z013*Z121*Z222-Z202*Z012*Z120*Z021*Z213*Z102+Z202*Z102*Z123*Z011*Z212*Z020-Z202*Z022*Z223*Z010*Z101*Z112-Z202*Z022*Z010*Z113*Z221*Z102+Z202*Z002*Z110*Z223*Z011*Z122-Z202*Z002*Z020*Z111*Z212*Z123-Z202*Z002*Z120*Z113*Z021*Z212+Z202*Z102*Z023*Z121*Z212*Z010-Z202*Z102*Z010*Z023*Z111*Z222-Z202*Z102*Z110*Z013*Z021*Z222-Z202*Z022*Z213*Z001*Z112*Z120-Z202*Z012*Z020*Z103*Z111*Z222-Z202*Z102*Z010*Z123*Z021*Z212-Z202*Z022*Z103*Z212*Z121*Z010-Z212^2*Z103*Z000*Z021*Z122-Z222*Z002*Z110*Z103*Z212*Z021-Z012*Z022*Z200*Z103*Z212*Z121+Z012*Z022*Z113*Z201*Z102*Z220+Z012*Z022*Z203*Z100*Z212*Z121-Z012*Z022*Z103*Z220*Z201*Z112+Z012*Z002*Z220*Z123*Z112*Z201+Z012*Z002*Z103*Z121*Z212*Z220-Z012*Z002*Z120*Z103*Z221*Z212-Z022^2*Z113*Z210*Z201*Z102+Z022^2*Z100*Z113*Z201*Z212+Z022*Z012*Z103*Z211*Z122*Z200-Z102^2*Z013*Z221*Z022*Z210-Z202^2*Z120*Z023*Z012*Z111+Z202^2*Z013*Z111*Z022*Z120-Z202^2*Z110*Z011*Z023*Z122+Z202^2*Z123*Z112*Z021*Z010+Z202^2*Z020*Z113*Z122*Z011-Z202^2*Z020*Z123*Z011*Z112-Z202^2*Z120*Z022*Z011*Z113-Z202^2*Z010*Z023*Z121*Z112-Z112^2*Z223*Z021*Z200*Z002-Z112^2*Z223*Z020*Z001*Z202-Z112^2*Z220*Z023*Z201*Z002+Z112^2*Z203*Z001*Z222*Z020+Z112^2*Z000*Z203*Z221*Z022+Z112^2*Z200*Z023*Z221*Z002-Z112^2*Z020*Z203*Z221*Z002-Z112^2*Z023*Z200*Z001*Z222+Z112^2*Z203*Z220*Z021*Z002-Z112^2*Z000*Z203*Z222*Z021-Z112^2*Z220*Z001*Z203*Z022-Z112^2*Z003*Z200*Z221*Z022+Z112^2*Z000*Z023*Z222*Z201+Z112^2*Z223*Z201*Z002*Z020+Z112^2*Z003*Z021*Z222*Z200+Z112^2*Z000*Z223*Z021*Z202-Z112*Z012*Z023*Z101*Z202*Z220+Z112*Z122*Z203*Z000*Z212*Z021+Z112*Z002*Z103*Z221*Z212*Z020-Z112*Z002*Z023*Z121*Z212*Z200+Z112*Z012*Z200*Z123*Z001*Z222+Z112*Z012*Z223*Z020*Z101*Z202+Z112*Z022*Z220*Z203*Z102*Z011-Z112*Z022*Z003*Z220*Z101*Z212+Z112*Z012*Z023*Z220*Z201*Z102+Z112*Z012*Z203*Z221*Z102*Z020+Z112*Z102*Z000*Z021*Z213*Z222-Z112*Z102*Z001*Z023*Z212*Z220-Z112*Z102*Z020*Z003*Z221*Z212+Z112*Z102*Z220*Z021*Z003*Z212-Z112*Z102*Z200*Z013*Z021*Z222-Z112*Z022*Z123*Z211*Z202*Z000-Z122^2*Z210*Z003*Z011*Z202-Z122^2*Z000*Z011*Z212*Z203+Z122^2*Z210*Z003*Z201*Z012+Z122^2*Z013*Z200*Z211*Z002+Z122^2*Z213*Z010*Z201*Z002-Z122^2*Z003*Z201*Z212*Z010-Z122^2*Z001*Z013*Z212*Z200+Z002*Z112*Z103*Z021*Z222*Z210-Z122*Z022*Z103*Z211*Z202*Z010+Z122*Z102*Z210*Z011*Z222*Z003+Z122*Z102*Z013*Z200*Z021*Z212+Z122*Z102*Z003*Z010*Z221*Z212+Z122*Z112*Z013*Z222*Z001*Z200+Z122*Z112*Z003*Z010*Z201*Z222-Z122*Z112*Z010*Z203*Z001*Z222-Z122*Z112*Z003*Z010*Z202*Z221+Z122*Z112*Z000*Z013*Z221*Z202+Z122*Z112*Z223*Z010*Z202*Z001-Z122*Z102*Z001*Z210*Z013*Z222+Z122*Z002*Z223*Z010*Z101*Z212-Z122*Z102*Z010*Z223*Z001*Z212-Z122*Z102*Z213*Z000*Z011*Z222+Z122*Z102*Z011*Z000*Z223*Z212-Z122*Z112*Z200*Z003*Z011*Z222+Z102^2*Z010*Z223*Z212*Z021+Z102^2*Z220*Z023*Z011*Z212+Z102^2*Z210*Z012*Z023*Z221-Z102^2*Z220*Z213*Z011*Z022-Z102^2*Z223*Z010*Z211*Z022+Z102^2*Z213*Z220*Z021*Z012-Z102^2*Z010*Z213*Z021*Z222+Z212^2*Z100*Z003*Z021*Z122+Z212*Z102*Z120*Z011*Z222*Z003-Z222^2*Z013*Z110*Z101*Z002+Z222*Z112*Z010*Z003*Z121*Z202+Z222*Z012*Z103*Z110*Z021*Z202-Z222*Z002*Z010*Z121*Z203*Z112-Z222*Z012*Z000*Z122*Z103*Z211-Z222*Z002*Z213*Z100*Z021*Z112-Z222*Z022*Z110*Z102*Z201*Z013+Z222*Z022*Z100*Z213*Z112*Z001+Z222*Z022*Z113*Z010*Z201*Z102+Z222*Z122*Z100*Z013*Z001*Z212+Z222*Z122*Z110*Z003*Z011*Z202-Z222*Z112*Z010*Z123*Z001*Z202+Z222*Z012*Z100*Z111*Z023*Z202-Z002*Z012*Z113*Z221*Z202*Z120+Z002*Z012*Z210*Z223*Z121*Z102-Z002*Z022*Z113*Z220*Z211*Z102-Z002*Z012*Z123*Z111*Z202*Z220+Z002*Z012*Z113*Z120*Z201*Z222-Z002*Z022*Z210*Z102*Z223*Z111-Z002*Z012*Z103*Z210*Z222*Z121+Z002*Z022*Z213*Z110*Z202*Z121-Z002*Z022*Z203*Z121*Z212*Z110+Z002*Z102*Z120*Z211*Z013*Z222+Z002*Z022*Z123*Z110*Z201*Z212+Z002*Z102*Z210*Z023*Z222*Z111-Z002*Z102*Z113*Z222*Z021*Z210-Z002*Z122*Z023*Z111*Z202*Z210+Z012*Z112*Z220*Z003*Z121*Z202-Z012*Z022*Z203*Z221*Z112*Z100+Z012*Z022*Z220*Z111*Z103*Z202-Z012*Z002*Z223*Z111*Z122*Z200-Z012*Z022*Z101*Z203*Z212*Z120+Z012*Z002*Z122*Z221*Z200*Z113-Z012*Z022*Z120*Z213*Z201*Z102+Z012*Z102*Z123*Z001*Z212*Z220-Z012*Z102*Z003*Z120*Z211*Z222-Z012*Z002*Z200*Z222*Z113*Z121-Z012*Z002*Z113*Z220*Z122*Z201-Z012*Z122*Z200*Z023*Z101*Z212+Z012*Z122*Z220*Z001*Z202*Z113-Z112*Z012*Z003*Z200*Z121*Z222-Z022*Z112*Z103*Z210*Z222*Z001-Z102^2*Z023*Z011*Z222*Z210-Z022*Z002*Z210*Z113*Z101*Z222-Z122*Z002*Z200*Z023*Z211*Z112+Z202^2*Z113*Z120*Z021*Z012-Z102*Z022*Z213*Z121*Z202*Z010-Z002^2*Z213*Z221*Z112*Z120-Z002^2*Z223*Z121*Z112*Z210-Z002^2*Z213*Z220*Z111*Z122-Z002^2*Z113*Z221*Z122*Z210-Z002^2*Z223*Z110*Z211*Z122+Z002^2*Z220*Z213*Z121*Z112+Z002^2*Z123*Z210*Z221*Z112+Z002^2*Z221*Z113*Z212*Z120+Z002^2*Z220*Z113*Z122*Z211+Z002^2*Z223*Z110*Z121*Z212-Z002^2*Z123*Z210*Z111*Z222-Z002^2*Z220*Z113*Z212*Z121-Z002^2*Z223*Z120*Z111*Z212+Z002^2*Z120*Z213*Z222*Z111-Z002^2*Z123*Z110*Z221*Z212+Z002^2*Z123*Z211*Z222*Z110+Z002^2*Z120*Z223*Z211*Z112+Z002^2*Z220*Z123*Z111*Z212+Z002^2*Z213*Z110*Z122*Z221-Z002^2*Z213*Z121*Z222*Z110-Z022^2*Z103*Z200*Z211*Z112-Z112*Z022*Z200*Z223*Z011*Z102-Z002*Z012*Z110*Z221*Z203*Z122-Z012^2*Z123*Z100*Z202*Z221+Z022*Z002*Z103*Z111*Z222*Z210-Z002*Z112*Z023*Z210*Z101*Z222+Z002*Z112*Z120*Z013*Z221*Z202+Z002*Z022*Z213*Z220*Z111*Z102+Z002*Z022*Z123*Z111*Z202*Z210-Z002*Z112*Z123*Z202*Z021*Z210-Z002*Z112*Z220*Z013*Z202*Z121-Z002*Z102*Z223*Z212*Z021*Z110-Z002*Z022*Z213*Z101*Z112*Z220+Z002*Z012*Z223*Z111*Z202*Z120+Z002*Z012*Z220*Z113*Z121*Z202-Z002*Z012*Z123*Z221*Z102*Z210+Z002*Z012*Z123*Z211*Z102*Z220+Z002*Z012*Z213*Z120*Z221*Z102-Z002*Z112*Z120*Z011*Z223*Z202+Z002*Z022*Z220*Z103*Z211*Z112-Z002*Z022*Z110*Z213*Z221*Z102+Z002*Z012*Z210*Z221*Z103*Z122+Z102^2*Z220*Z013*Z211*Z022+Z102^2*Z010*Z023*Z211*Z222-Z102^2*Z210*Z021*Z012*Z223+Z102*Z002*Z123*Z210*Z011*Z222+Z102*Z012*Z220*Z111*Z023*Z202-Z102*Z012*Z023*Z202*Z121*Z210-Z102*Z012*Z123*Z001*Z222*Z210-Z102*Z002*Z013*Z121*Z222*Z210-Z102*Z002*Z010*Z123*Z211*Z222+Z102*Z002*Z213*Z010*Z121*Z222-Z102*Z002*Z223*Z010*Z121*Z212-Z102*Z002*Z213*Z220*Z021*Z112+Z102*Z022*Z123*Z010*Z202*Z211-Z102*Z022*Z123*Z210*Z011*Z202+Z102*Z022*Z220*Z213*Z112*Z001+Z102*Z122*Z013*Z001*Z212*Z220-Z102*Z122*Z020*Z213*Z011*Z202-Z102*Z112*Z010*Z023*Z201*Z222-Z102*Z112*Z203*Z020*Z011*Z222-Z112^2*Z023*Z202*Z221*Z000+Z122*Z012*Z103*Z001*Z222*Z210-Z222*Z012*Z023*Z110*Z101*Z202+Z222*Z002*Z010*Z123*Z112*Z201+Z222*Z122*Z013*Z000*Z111*Z202-Z222*Z122*Z003*Z100*Z011*Z212-Z222*Z022*Z100*Z113*Z001*Z212+Z222*Z002*Z010*Z103*Z121*Z212-Z222*Z002*Z023*Z111*Z212*Z100+Z222*Z022*Z213*Z111*Z102*Z000+Z222*Z002*Z010*Z111*Z203*Z122-Z222*Z112*Z013*Z202*Z121*Z000+Z222*Z112*Z123*Z011*Z202*Z000-Z222*Z122*Z013*Z001*Z202*Z110+Z222*Z112*Z100*Z021*Z013*Z202+Z222*Z012*Z213*Z000*Z122*Z101+Z222*Z022*Z010*Z101*Z203*Z112-Z222*Z122*Z010*Z103*Z001*Z212+Z222*Z012*Z100*Z003*Z211*Z122+Z002*Z012*Z110*Z201*Z223*Z122-Z002*Z012*Z210*Z223*Z101*Z122-Z002*Z012*Z220*Z122*Z103*Z211-Z002*Z102*Z023*Z211*Z222*Z110-Z002*Z102*Z120*Z013*Z221*Z212+Z002*Z012*Z110*Z121*Z203*Z222+Z002*Z012*Z202*Z110*Z123*Z221+Z002*Z102*Z110*Z023*Z221*Z212-Z002*Z102*Z213*Z120*Z011*Z222+Z002*Z102*Z011*Z120*Z223*Z212+Z002*Z112*Z123*Z220*Z011*Z202-Z002*Z012*Z120*Z203*Z222*Z111-Z002*Z012*Z123*Z201*Z222*Z110+Z002*Z022*Z203*Z120*Z212*Z111+Z002*Z022*Z120*Z213*Z112*Z201-Z002*Z022*Z103*Z221*Z112*Z210+Z002*Z022*Z120*Z113*Z202*Z211-Z002*Z022*Z203*Z120*Z211*Z112-Z012^2*Z123*Z201*Z102*Z220-Z112*Z022*Z220*Z011*Z103*Z202+Z112*Z122*Z001*Z213*Z020*Z202+Z112*Z012*Z223*Z102*Z021*Z200-Z112*Z012*Z203*Z021*Z102*Z220-Z112*Z012*Z020*Z103*Z202*Z221-Z112*Z012*Z200*Z223*Z122*Z001+Z112*Z022*Z220*Z001*Z103*Z212+Z112*Z102*Z223*Z020*Z001*Z212-Z112*Z012*Z000*Z221*Z203*Z122+Z112*Z022*Z213*Z202*Z000*Z121+Z112*Z022*Z200*Z013*Z221*Z102-Z112*Z022*Z000*Z203*Z121*Z212-Z212^2*Z020*Z103*Z121*Z002+Z212^2*Z020*Z103*Z122*Z001-Z212^2*Z020*Z003*Z101*Z122+Z212^2*Z023*Z001*Z102*Z120-Z212^2*Z103*Z120*Z001*Z022-Z212^2*Z000*Z121*Z102*Z023-Z212^2*Z100*Z003*Z121*Z022-Z212^2*Z003*Z120*Z021*Z102-Z212^2*Z023*Z001*Z122*Z100+Z212^2*Z120*Z003*Z101*Z022+Z212^2*Z020*Z003*Z102*Z121+Z212^2*Z000*Z022*Z121*Z103-Z212^2*Z000*Z101*Z022*Z123+Z212^2*Z000*Z021*Z123*Z102-Z212^2*Z100*Z123*Z021*Z002+Z212^2*Z023*Z101*Z122*Z000+Z002*Z022*Z223*Z110*Z102*Z211+Z002*Z122*Z023*Z211*Z202*Z110-Z002*Z012*Z223*Z120*Z102*Z211+Z002*Z012*Z210*Z123*Z101*Z222-Z002*Z122*Z220*Z011*Z113*Z202-Z002*Z122*Z013*Z220*Z101*Z212-Z002*Z102*Z220*Z011*Z123*Z212+Z002*Z102*Z021*Z213*Z222*Z110+Z002*Z102*Z013*Z220*Z121*Z212-Z002*Z022*Z123*Z110*Z211*Z202-Z012^2*Z123*Z101*Z222*Z200-Z012^2*Z223*Z200*Z121*Z102+Z012^2*Z100*Z203*Z221*Z122-Z012^2*Z103*Z220*Z121*Z202-Z012^2*Z220*Z203*Z101*Z122-Z012^2*Z100*Z223*Z122*Z201-Z112*Z022*Z200*Z123*Z001*Z212+Z022*Z102*Z123*Z200*Z011*Z212+Z022*Z102*Z113*Z001*Z222*Z210-Z022*Z002*Z200*Z111*Z212*Z123+Z022*Z002*Z223*Z100*Z111*Z212-Z022*Z012*Z223*Z100*Z202*Z111+Z022*Z012*Z100*Z221*Z113*Z202+Z022*Z012*Z103*Z210*Z121*Z202+Z022*Z012*Z110*Z203*Z221*Z102+Z022*Z122*Z100*Z011*Z203*Z212-Z022*Z122*Z100*Z212*Z201*Z013-Z022*Z102*Z003*Z221*Z212*Z110+Z022*Z012*Z203*Z122*Z101*Z210+Z022*Z112*Z103*Z011*Z222*Z200-Z022*Z002*Z110*Z103*Z211*Z222+Z022*Z012*Z210*Z201*Z123*Z102-Z102^2*Z213*Z020*Z012*Z221+Z102^2*Z013*Z210*Z222*Z021+Z102^2*Z223*Z020*Z211*Z012-Z102^2*Z020*Z013*Z211*Z222-Z102^2*Z023*Z211*Z012*Z220-Z102^2*Z020*Z223*Z011*Z212+Z102^2*Z213*Z221*Z022*Z010+Z102^2*Z213*Z011*Z222*Z020-Z212*Z012*Z003*Z100*Z221*Z122+Z212*Z022*Z013*Z121*Z202*Z100+Z212*Z012*Z023*Z120*Z101*Z202+Z212*Z112*Z000*Z121*Z023*Z202+Z212*Z012*Z020*Z203*Z122*Z101-Z212*Z112*Z020*Z003*Z121*Z202-Z212*Z012*Z223*Z101*Z122*Z000-Z212*Z002*Z100*Z013*Z121*Z222-Z212*Z002*Z020*Z123*Z201*Z112-Z212*Z022*Z100*Z123*Z011*Z202+Z212*Z102*Z000*Z023*Z222*Z111-Z212*Z102*Z000*Z113*Z222*Z021-Z122*Z022*Z101*Z010*Z203*Z212+Z112*Z002*Z123*Z200*Z021*Z212+Z022*Z002*Z100*Z113*Z211*Z222-Z202*Z102*Z113*Z020*Z011*Z222+Z202*Z102*Z120*Z013*Z021*Z212-Z202*Z112*Z103*Z010*Z021*Z222+Z202*Z112*Z120*Z013*Z222*Z001+Z202*Z112*Z023*Z222*Z101*Z010-Z202*Z022*Z110*Z123*Z001*Z212-Z202*Z112*Z003*Z011*Z222*Z120+Z202*Z112*Z020*Z103*Z011*Z222+Z202*Z022*Z103*Z221*Z112*Z010+Z202*Z002*Z213*Z120*Z112*Z021-Z202*Z122*Z010*Z023*Z101*Z212-Z202*Z002*Z023*Z110*Z121*Z212-Z202*Z122*Z103*Z020*Z011*Z212+Z202*Z012*Z123*Z110*Z001*Z222+Z212^2*Z123*Z001*Z022*Z100+Z212^2*Z123*Z002*Z101*Z020-Z212^2*Z020*Z123*Z001*Z102-Z112*Z002*Z103*Z211*Z222*Z020-Z112*Z012*Z000*Z223*Z121*Z202+Z112*Z012*Z000*Z202*Z123*Z221-Z112*Z002*Z200*Z123*Z011*Z222-Z112*Z002*Z013*Z122*Z221*Z200+Z112*Z022*Z013*Z220*Z101*Z202+Z112*Z022*Z200*Z121*Z003*Z212+Z112*Z012*Z103*Z201*Z222*Z020-Z112*Z012*Z003*Z201*Z122*Z220-Z112*Z002*Z213*Z020*Z201*Z122-Z122^2*Z200*Z003*Z211*Z012+Z102*Z112*Z010*Z023*Z221*Z202-Z102*Z112*Z013*Z221*Z202*Z020+Z102*Z112*Z203*Z222*Z021*Z010-Z102*Z112*Z021*Z003*Z210*Z222-Z102*Z122*Z010*Z202*Z023*Z211+Z102*Z112*Z020*Z013*Z201*Z222+Z102*Z112*Z220*Z021*Z013*Z202+Z102*Z022*Z003*Z221*Z112*Z210-Z102*Z022*Z223*Z210*Z001*Z112-Z102*Z022*Z013*Z111*Z202*Z220+Z102*Z122*Z013*Z211*Z202*Z020+Z102*Z022*Z010*Z223*Z201*Z112+Z102*Z002*Z223*Z020*Z111*Z212+Z102*Z002*Z113*Z021*Z212*Z220-Z102*Z002*Z213*Z111*Z222*Z020-Z102*Z002*Z113*Z020*Z221*Z212-Z102*Z002*Z023*Z210*Z221*Z112+Z122*Z112*Z003*Z210*Z021*Z202-Z122*Z012*Z000*Z203*Z222*Z111-Z122*Z012*Z113*Z001*Z222*Z200-Z122*Z012*Z200*Z021*Z213*Z102+Z122*Z022*Z203*Z000*Z212*Z111+Z122*Z022*Z213*Z112*Z201*Z000+Z122*Z022*Z113*Z202*Z211*Z000+Z122*Z022*Z103*Z010*Z201*Z212+Z122*Z022*Z010*Z102*Z211*Z203-Z122*Z022*Z203*Z211*Z112*Z000-Z122*Z002*Z223*Z010*Z201*Z112-Z122*Z002*Z113*Z021*Z212*Z200-Z122*Z012*Z223*Z000*Z102*Z211-Z122*Z022*Z210*Z102*Z011*Z203-Z122*Z012*Z210*Z023*Z201*Z102-Z122*Z022*Z000*Z111*Z202*Z213-Z122*Z022*Z200*Z213*Z001*Z112-Z122*Z002*Z010*Z103*Z221*Z212-Z122*Z002*Z213*Z010*Z222*Z101-Z102*Z022*Z220*Z003*Z211*Z112+Z102*Z002*Z213*Z220*Z011*Z122+Z102*Z002*Z010*Z123*Z221*Z212+Z102*Z002*Z210*Z122*Z221*Z013+Z102*Z012*Z020*Z201*Z213*Z122-Z102*Z112*Z220*Z023*Z011*Z202+Z102*Z112*Z210*Z023*Z001*Z222-Z102*Z022*Z123*Z201*Z212*Z010+Z102*Z022*Z113*Z220*Z011*Z202-Z102*Z012*Z223*Z020*Z202*Z111+Z102*Z012*Z020*Z221*Z113*Z202-Z102*Z012*Z220*Z202*Z021*Z113+Z012*Z112*Z023*Z100*Z221*Z202+Z202^2*Z110*Z123*Z011*Z022-Z122*Z112*Z210*Z023*Z202*Z001+Z212*Z012*Z103*Z020*Z121*Z202-Z212*Z012*Z100*Z023*Z202*Z121-Z212*Z002*Z223*Z100*Z011*Z122-Z212*Z002*Z103*Z120*Z011*Z222-Z212*Z012*Z120*Z023*Z201*Z102+Z212*Z002*Z123*Z100*Z011*Z222+Z212*Z012*Z223*Z000*Z121*Z102+Z212*Z002*Z103*Z020*Z111*Z222+Z212*Z002*Z023*Z120*Z201*Z112+Z212*Z002*Z223*Z100*Z021*Z112-Z212*Z122*Z013*Z100*Z021*Z202-Z212*Z012*Z020*Z103*Z201*Z122+Z212*Z012*Z100*Z123*Z021*Z202+Z212*Z012*Z100*Z003*Z121*Z222-Z212*Z022*Z003*Z201*Z112*Z120-Z212*Z022*Z000*Z102*Z223*Z111+Z212*Z012*Z100*Z223*Z001*Z122-Z222^2*Z103*Z011*Z112*Z000-Z112*Z022*Z000*Z213*Z221*Z102+Z202^2*Z110*Z013*Z021*Z122-Z202^2*Z013*Z020*Z111*Z122+Z202^2*Z110*Z023*Z121*Z012+Z202^2*Z013*Z121*Z112*Z020-Z202^2*Z120*Z013*Z021*Z112-Z202^2*Z113*Z122*Z021*Z010+Z202^2*Z023*Z120*Z011*Z112-Z202^2*Z010*Z123*Z111*Z022-Z202^2*Z110*Z013*Z121*Z022+Z202^2*Z020*Z123*Z111*Z012+Z202^2*Z023*Z111*Z122*Z010-Z202^2*Z123*Z110*Z021*Z012-Z202^2*Z020*Z113*Z121*Z012+Z202^2*Z113*Z121*Z022*Z010-Z202*Z102*Z020*Z013*Z121*Z212+Z202*Z022*Z010*Z223*Z111*Z102-Z202*Z012*Z110*Z223*Z122*Z001+Z202*Z002*Z121*Z020*Z212*Z113-Z202*Z002*Z010*Z222*Z113*Z121-Z202*Z012*Z110*Z003*Z121*Z222-Z202*Z002*Z023*Z211*Z112*Z120+Z202*Z002*Z120*Z011*Z113*Z222+Z202*Z002*Z123*Z222*Z111*Z010+Z212^2*Z120*Z103*Z021*Z002+Z212*Z122*Z023*Z100*Z202*Z011-Z122^2*Z213*Z011*Z002*Z200+Z122^2*Z010*Z001*Z212*Z203+Z122^2*Z200*Z011*Z003*Z212-Z212*Z022*Z013*Z202*Z101*Z120+Z122^2*Z203*Z011*Z002*Z210+Z122^2*Z211*Z000*Z203*Z012+Z122^2*Z210*Z001*Z013*Z202-Z122^2*Z213*Z202*Z001*Z010-Z122^2*Z013*Z211*Z202*Z000+Z122^2*Z200*Z213*Z012*Z001-Z122^2*Z013*Z201*Z002*Z210-Z122^2*Z213*Z201*Z012*Z000+Z122^2*Z010*Z211*Z003*Z202+Z122^2*Z000*Z013*Z201*Z212+Z122^2*Z000*Z213*Z011*Z202-Z122^2*Z210*Z203*Z001*Z012-Z122^2*Z203*Z211*Z002*Z010-Z122*Z102*Z200*Z023*Z011*Z212-Z122*Z002*Z103*Z210*Z011*Z222+Z122*Z002*Z213*Z200*Z112*Z021+Z122*Z002*Z013*Z210*Z101*Z222+Z122*Z012*Z023*Z210*Z101*Z202+Z122*Z012*Z200*Z222*Z111*Z003-Z122*Z022*Z113*Z000*Z201*Z212+Z122*Z022*Z200*Z113*Z001*Z212-Z122*Z012*Z000*Z113*Z221*Z202+Z012^2*Z103*Z121*Z222*Z200-Z012^2*Z120*Z102*Z203*Z221-Z012^2*Z200*Z221*Z103*Z122-Z112*Z002*Z020*Z223*Z101*Z212+Z022*Z102*Z223*Z001*Z212*Z110+Z022*Z002*Z100*Z221*Z213*Z112+Z022*Z002*Z200*Z121*Z212*Z113+Z022*Z002*Z113*Z210*Z122*Z201-Z022*Z002*Z223*Z110*Z101*Z212+Z022*Z002*Z203*Z210*Z121*Z112-Z022*Z002*Z213*Z100*Z111*Z222-Z022*Z002*Z113*Z100*Z221*Z212+Z022*Z122*Z101*Z200*Z013*Z212-Z022*Z012*Z103*Z111*Z222*Z200-Z022*Z102*Z013*Z121*Z212*Z200-Z022*Z102*Z213*Z110*Z001*Z222+Z022*Z002*Z203*Z211*Z122*Z110-Z022*Z102*Z113*Z200*Z011*Z222-Z022*Z102*Z003*Z210*Z111*Z222+Z012^2*Z123*Z200*Z221*Z102+Z112*Z102*Z023*Z200*Z011*Z222+Z112*Z012*Z201*Z223*Z122*Z000-Z112*Z012*Z020*Z101*Z222*Z203+Z112*Z012*Z003*Z221*Z122*Z200-Z112*Z122*Z003*Z200*Z021*Z212+Z112*Z122*Z023*Z200*Z212*Z001+Z112*Z002*Z020*Z213*Z222*Z101+Z112*Z002*Z013*Z121*Z222*Z200-Z112*Z002*Z103*Z212*Z021*Z220-Z112*Z022*Z220*Z102*Z201*Z013+Z112*Z022*Z123*Z000*Z201*Z212-Z112*Z102*Z213*Z020*Z001*Z222+Z112*Z002*Z020*Z203*Z211*Z122+Z112*Z122*Z003*Z011*Z202*Z220+Z212*Z012*Z123*Z101*Z222*Z000-Z102*Z002*Z223*Z011*Z122*Z210-Z112*Z002*Z203*Z011*Z122*Z220+Z122*Z022*Z210*Z013*Z102*Z201-Z102*Z112*Z223*Z010*Z021*Z202+Z112^2*Z020*Z003*Z221*Z202+Z122*Z002*Z200*Z011*Z113*Z222-Z012*Z102*Z123*Z200*Z021*Z212+Z122*Z022*Z003*Z200*Z211*Z112-Z102*Z012*Z003*Z210*Z221*Z122+Z102*Z122*Z020*Z011*Z203*Z212-Z102*Z122*Z020*Z212*Z201*Z013+Z102*Z122*Z023*Z212*Z201*Z010+Z102*Z022*Z003*Z220*Z111*Z212+Z102*Z022*Z013*Z210*Z121*Z202+Z102*Z122*Z023*Z210*Z202*Z011+Z102*Z012*Z111*Z203*Z222*Z020+Z102*Z022*Z203*Z010*Z212*Z121+Z102*Z002*Z223*Z211*Z122*Z010-Z102*Z012*Z220*Z213*Z122*Z001-Z102*Z122*Z003*Z011*Z212*Z220-Z102*Z022*Z113*Z001*Z212*Z220-Z102*Z002*Z023*Z220*Z111*Z212+Z102*Z122*Z010*Z213*Z021*Z202-Z102*Z012*Z020*Z113*Z201*Z222-Z102*Z022*Z010*Z203*Z221*Z112-Z122*Z002*Z200*Z013*Z111*Z222+Z122*Z002*Z023*Z210*Z201*Z112+Z122*Z002*Z111*Z023*Z200*Z212+Z122*Z012*Z113*Z000*Z201*Z222-Z122*Z022*Z210*Z003*Z201*Z112-Z122*Z022*Z213*Z201*Z102*Z010-Z122*Z102*Z003*Z010*Z211*Z222-Z122*Z012*Z021*Z103*Z202*Z210-Z122*Z102*Z000*Z013*Z221*Z212+Z122*Z112*Z203*Z222*Z011*Z000-Z122*Z022*Z200*Z013*Z211*Z102-Z122*Z112*Z013*Z000*Z201*Z222+Z012*Z122*Z100*Z023*Z212*Z201-Z012*Z122*Z203*Z021*Z212*Z100-Z012*Z122*Z003*Z220*Z111*Z202-Z012*Z102*Z220*Z003*Z121*Z212+Z012*Z102*Z200*Z023*Z121*Z212-Z012*Z022*Z203*Z111*Z102*Z220+Z012*Z102*Z120*Z003*Z221*Z212-Z012*Z112*Z023*Z201*Z222*Z100-Z012*Z112*Z103*Z200*Z021*Z222+Z012*Z112*Z003*Z120*Z201*Z222-Z012*Z112*Z120*Z203*Z001*Z222-Z012*Z112*Z003*Z120*Z202*Z221+Z012*Z112*Z200*Z023*Z222*Z101-Z012*Z112*Z223*Z021*Z202*Z100+Z012*Z112*Z223*Z120*Z202*Z001+Z012*Z112*Z100*Z203*Z222*Z021-Z012*Z112*Z220*Z123*Z001*Z202+Z012*Z002*Z220*Z111*Z203*Z122-Z022^2*Z110*Z203*Z211*Z102+Z022^2*Z113*Z210*Z101*Z202-Z222^2*Z113*Z010*Z001*Z102-Z222^2*Z113*Z000*Z101*Z012-Z222^2*Z003*Z101*Z112*Z010+Z222^2*Z113*Z000*Z011*Z102-Z222^2*Z013*Z111*Z102*Z000-Z222^2*Z100*Z003*Z111*Z012+Z222^2*Z100*Z113*Z001*Z012-Z222^2*Z100*Z113*Z002*Z011+Z222^2*Z010*Z103*Z001*Z112-Z222^2*Z100*Z013*Z001*Z112+Z222^2*Z003*Z100*Z011*Z112+Z222*Z012*Z110*Z203*Z122*Z001+Z222*Z122*Z103*Z011*Z212*Z000+Z222*Z022*Z010*Z111*Z103*Z202+Z222*Z022*Z110*Z203*Z102*Z011+Z222*Z022*Z000*Z101*Z113*Z212-Z222*Z002*Z100*Z013*Z122*Z211+Z222*Z002*Z023*Z101*Z212*Z110+Z222*Z002*Z110*Z013*Z201*Z122-Z222*Z022*Z103*Z000*Z111*Z212-Z222*Z022*Z113*Z211*Z102*Z000-Z222*Z022*Z110*Z011*Z103*Z202-Z222*Z002*Z203*Z110*Z011*Z122-Z222*Z012*Z203*Z110*Z021*Z102-Z222*Z012*Z123*Z000*Z111*Z202-Z102*Z002*Z013*Z122*Z211*Z220+Z102*Z002*Z113*Z211*Z222*Z020+Z102*Z002*Z210*Z223*Z021*Z112-Z102*Z122*Z013*Z210*Z021*Z202-Z102*Z012*Z203*Z020*Z211*Z122+Z102*Z012*Z210*Z123*Z021*Z202+Z102*Z012*Z003*Z121*Z222*Z210+Z102*Z012*Z210*Z223*Z001*Z122+Z102*Z002*Z020*Z221*Z213*Z112-Z102*Z002*Z010*Z213*Z221*Z122+Z102*Z002*Z220*Z023*Z211*Z112+Z212*Z012*Z000*Z221*Z103*Z122-Z212*Z012*Z100*Z123*Z001*Z222+Z212*Z012*Z021*Z203*Z102*Z120+Z212*Z002*Z013*Z101*Z222*Z120+Z212*Z122*Z000*Z113*Z021*Z202+Z212*Z012*Z020*Z201*Z123*Z102-Z212*Z122*Z020*Z113*Z001*Z202+Z212*Z022*Z113*Z221*Z102*Z000+Z222^2*Z000*Z013*Z101*Z112+Z222^2*Z110*Z013*Z001*Z102+Z222*Z022*Z110*Z001*Z103*Z212-Z222*Z022*Z103*Z201*Z112*Z010-Z222*Z022*Z003*Z101*Z212*Z110-Z222*Z012*Z000*Z121*Z213*Z102+Z222*Z102*Z123*Z010*Z001*Z212-Z222*Z002*Z113*Z010*Z122*Z201+Z222*Z002*Z023*Z211*Z112*Z100+Z222*Z002*Z100*Z113*Z021*Z212-Z222*Z022*Z113*Z010*Z202*Z101-Z222*Z022*Z003*Z211*Z112*Z100+Z222*Z002*Z213*Z011*Z122*Z100+Z222*Z022*Z013*Z101*Z202*Z110-Z222*Z022*Z213*Z000*Z101*Z112+Z222*Z012*Z000*Z113*Z121*Z202-Z222*Z012*Z110*Z003*Z201*Z122+Z222*Z012*Z123*Z000*Z211*Z102-Z222*Z112*Z023*Z011*Z202*Z100+Z222*Z022*Z103*Z000*Z211*Z112+Z222*Z022*Z113*Z011*Z202*Z100+Z202*Z002*Z010*Z122*Z221*Z113+Z202*Z002*Z120*Z111*Z023*Z212+Z202*Z012*Z110*Z223*Z102*Z021+Z202*Z012*Z103*Z020*Z211*Z122-Z202*Z012*Z110*Z221*Z023*Z102-Z202*Z102*Z023*Z011*Z212*Z120-Z202*Z022*Z013*Z211*Z102*Z120-Z202*Z022*Z120*Z003*Z111*Z212+Z202*Z022*Z011*Z213*Z102*Z120+Z202*Z102*Z013*Z111*Z222*Z020+Z202*Z102*Z113*Z222*Z021*Z010+Z202*Z122*Z103*Z021*Z212*Z010+Z202*Z012*Z120*Z023*Z211*Z102+Z202*Z012*Z113*Z020*Z222*Z101+Z202*Z002*Z020*Z213*Z111*Z122+Z202*Z102*Z023*Z011*Z222*Z110+Z202*Z012*Z003*Z110*Z221*Z122-Z202*Z122*Z110*Z003*Z021*Z212+Z202*Z122*Z023*Z110*Z212*Z001+Z112*Z122*Z020*Z201*Z212*Z003-Z112*Z102*Z000*Z223*Z212*Z021+Z112*Z102*Z000*Z023*Z221*Z212-Z112*Z122*Z013*Z220*Z001*Z202-Z112*Z012*Z000*Z123*Z201*Z222-Z112*Z122*Z020*Z203*Z001*Z212-Z112*Z122*Z020*Z003*Z211*Z202+Z112*Z022*Z223*Z102*Z000*Z211+Z112*Z122*Z000*Z023*Z211*Z202+Z112*Z002*Z223*Z011*Z122*Z200+Z112*Z102*Z020*Z003*Z211*Z222-Z112*Z122*Z000*Z213*Z202*Z021-Z112*Z122*Z000*Z212*Z023*Z201+Z112*Z012*Z220*Z203*Z122*Z001-Z112*Z012*Z221*Z200*Z023*Z102+Z112*Z012*Z121*Z203*Z222*Z000+Z112*Z002*Z023*Z220*Z101*Z212+Z202*Z022*Z123*Z010*Z212*Z101-Z212*Z022*Z223*Z001*Z112*Z100+Z222^2*Z100*Z111*Z013*Z002+Z002*Z012*Z213*Z220*Z122*Z101-Z022*Z002*Z200*Z211*Z113*Z122+Z102^2*Z013*Z020*Z212*Z221+Z012^2*Z123*Z201*Z222*Z100+Z012^2*Z203*Z120*Z101*Z222+Z012^2*Z220*Z123*Z101*Z202+Z012^2*Z100*Z223*Z121*Z202+Z012^2*Z223*Z122*Z101*Z200-Z012^2*Z103*Z120*Z201*Z222-Z012^2*Z223*Z120*Z101*Z202+Z012^2*Z203*Z121*Z102*Z220+Z012^2*Z103*Z202*Z221*Z120-Z012^2*Z100*Z203*Z121*Z222+Z022*Z102*Z200*Z013*Z111*Z222+Z022*Z112*Z100*Z223*Z011*Z202+Z022*Z012*Z113*Z200*Z222*Z101-Z022*Z112*Z003*Z121*Z202*Z210-Z022*Z002*Z213*Z110*Z201*Z122+Z022*Z002*Z213*Z111*Z122*Z200-Z022*Z012*Z110*Z101*Z222*Z203+Z022*Z002*Z213*Z222*Z101*Z110-Z022*Z002*Z123*Z201*Z112*Z210+Z022*Z122*Z110*Z001*Z213*Z202-Z022*Z012*Z203*Z211*Z122*Z100-Z022*Z012*Z103*Z202*Z221*Z110-Z022*Z012*Z103*Z201*Z122*Z210+Z102^2*Z223*Z210*Z011*Z022+Z202*Z002*Z010*Z223*Z121*Z112+Z202*Z122*Z101*Z013*Z212*Z020+Z202*Z022*Z013*Z221*Z102*Z110-Z202*Z002*Z110*Z123*Z011*Z222-Z202*Z002*Z020*Z213*Z121*Z112+Z202*Z002*Z123*Z211*Z112*Z020-Z202*Z002*Z020*Z211*Z113*Z122+Z202*Z002*Z123*Z021*Z212*Z110-Z202*Z002*Z110*Z013*Z122*Z221+Z202*Z022*Z110*Z121*Z003*Z212+Z202*Z022*Z113*Z001*Z212*Z120-Z202*Z012*Z020*Z211*Z123*Z102+Z202*Z012*Z213*Z020*Z121*Z102-Z202*Z002*Z013*Z111*Z222*Z120-Z202*Z002*Z010*Z223*Z111*Z122+Z202*Z022*Z003*Z120*Z211*Z112-Z202*Z022*Z110*Z223*Z011*Z102+Z212^2*Z100*Z023*Z121*Z002;
FF7=-Z213*Z211*Z020*Z003*Z101*Z122-Z103*Z101*Z010*Z213*Z021*Z222-Z103*Z101*Z023*Z011*Z222*Z210-Z103*Z001*Z223*Z020*Z211*Z112-Z103*Z101*Z020*Z013*Z211*Z222-Z103*Z101*Z020*Z223*Z011*Z212+Z103*Z101*Z213*Z221*Z022*Z010+Z103*Z101*Z213*Z011*Z222*Z020+Z103*Z121*Z210*Z013*Z201*Z022-Z103*Z011*Z220*Z023*Z201*Z112-Z103*Z101*Z220*Z021*Z013*Z212-Z103*Z121*Z010*Z202*Z023*Z211+Z103*Z111*Z023*Z220*Z012*Z201+Z203*Z101*Z110*Z221*Z013*Z022+Z223*Z221*Z100*Z113*Z001*Z012+Z123*Z121*Z010*Z001*Z212*Z203+Z013*Z011*Z100*Z223*Z121*Z202+Z013*Z011*Z223*Z122*Z101*Z200+Z013*Z011*Z123*Z200*Z221*Z102-Z013*Z121*Z103*Z200*Z211*Z022+Z013*Z011*Z201*Z120*Z102*Z223-Z013*Z021*Z203*Z111*Z102*Z220-Z013*Z111*Z120*Z223*Z201*Z002+Z013*Z011*Z123*Z201*Z222*Z100-Z013*Z011*Z123*Z100*Z202*Z221-Z013*Z011*Z123*Z101*Z222*Z200-Z013*Z011*Z223*Z200*Z121*Z102+Z013*Z021*Z103*Z211*Z122*Z200-Z013*Z001*Z223*Z111*Z122*Z200+Z103*Z101*Z010*Z023*Z211*Z222-Z023*Z021*Z200*Z213*Z111*Z102-Z003*Z011*Z113*Z220*Z122*Z201-Z023*Z011*Z210*Z203*Z121*Z102-Z023*Z001*Z203*Z210*Z111*Z122+Z003*Z001*Z123*Z211*Z222*Z110+Z103*Z001*Z220*Z023*Z211*Z112-Z023*Z011*Z113*Z200*Z221*Z102-Z123*Z121*Z213*Z202*Z001*Z010-Z103*Z101*Z210*Z021*Z012*Z223-Z103*Z001*Z213*Z111*Z222*Z020-Z103*Z001*Z210*Z223*Z111*Z022-Z103*Z001*Z013*Z121*Z222*Z210+Z103*Z001*Z213*Z010*Z121*Z222-Z103*Z001*Z010*Z213*Z221*Z122+Z103*Z101*Z223*Z020*Z211*Z012+Z103*Z101*Z220*Z023*Z011*Z212+Z103*Z101*Z210*Z012*Z023*Z221-Z103*Z121*Z023*Z201*Z012*Z210+Z103*Z001*Z013*Z220*Z121*Z212-Z103*Z001*Z213*Z220*Z012*Z121-Z103*Z011*Z210*Z223*Z121*Z002-Z103*Z021*Z210*Z201*Z013*Z122-Z103*Z111*Z020*Z201*Z223*Z012+Z003*Z011*Z202*Z110*Z123*Z221-Z003*Z001*Z213*Z121*Z222*Z110+Z003*Z001*Z120*Z223*Z211*Z112+Z003*Z001*Z220*Z123*Z111*Z212+Z003*Z011*Z220*Z123*Z112*Z201-Z003*Z011*Z113*Z221*Z202*Z120-Z003*Z011*Z123*Z220*Z101*Z212+Z003*Z011*Z210*Z223*Z121*Z102-Z003*Z011*Z220*Z121*Z213*Z102+Z003*Z021*Z120*Z213*Z112*Z201-Z003*Z021*Z123*Z201*Z112*Z210-Z003*Z021*Z123*Z110*Z211*Z202-Z003*Z001*Z220*Z123*Z211*Z112+Z003*Z001*Z120*Z213*Z222*Z111-Z003*Z001*Z123*Z110*Z221*Z212+Z013*Z021*Z123*Z202*Z100*Z211+Z013*Z011*Z100*Z203*Z221*Z122-Z013*Z011*Z103*Z220*Z121*Z202+Z013*Z001*Z123*Z211*Z102*Z220+Z013*Z011*Z103*Z202*Z221*Z120+Z013*Z021*Z223*Z111*Z102*Z200+Z013*Z011*Z203*Z120*Z101*Z222+Z013*Z011*Z220*Z123*Z101*Z202+Z013*Z011*Z103*Z201*Z122*Z220-Z013*Z011*Z200*Z221*Z103*Z122-Z013*Z001*Z220*Z121*Z203*Z112-Z013*Z001*Z120*Z103*Z221*Z212+Z013*Z021*Z111*Z100*Z203*Z222-Z113*Z011*Z003*Z200*Z121*Z222+Z203*Z111*Z020*Z013*Z221*Z102-Z203*Z011*Z023*Z101*Z212*Z120+Z203*Z001*Z010*Z122*Z221*Z113+Z203*Z001*Z120*Z111*Z023*Z212+Z203*Z201*Z013*Z121*Z112*Z020+Z203*Z201*Z123*Z112*Z021*Z010-Z203*Z201*Z020*Z113*Z121*Z012-Z203*Z101*Z010*Z113*Z221*Z022+Z203*Z021*Z123*Z110*Z211*Z002-Z203*Z001*Z020*Z111*Z212*Z123-Z203*Z201*Z120*Z022*Z011*Z113-Z203*Z201*Z010*Z023*Z121*Z112+Z203*Z101*Z020*Z113*Z221*Z012-Z203*Z101*Z211*Z123*Z012*Z020+Z203*Z001*Z013*Z120*Z221*Z112-Z213*Z021*Z003*Z100*Z111*Z222+Z213*Z011*Z023*Z120*Z101*Z202-Z213*Z111*Z221*Z103*Z022*Z000+Z213*Z011*Z100*Z221*Z002*Z123-Z213*Z011*Z000*Z123*Z221*Z102+Z213*Z011*Z000*Z221*Z103*Z122+Z213*Z211*Z100*Z023*Z121*Z002-Z123*Z101*Z210*Z003*Z012*Z221-Z213*Z211*Z020*Z103*Z121*Z002-Z213*Z011*Z103*Z221*Z002*Z120-Z213*Z011*Z100*Z123*Z201*Z022+Z213*Z111*Z003*Z020*Z201*Z122-Z213*Z011*Z103*Z000*Z222*Z121-Z213*Z211*Z120*Z023*Z101*Z002-Z213*Z011*Z020*Z123*Z101*Z202+Z213*Z021*Z123*Z100*Z201*Z012+Z213*Z211*Z020*Z003*Z102*Z121-Z213*Z211*Z100*Z123*Z021*Z002-Z213*Z101*Z023*Z000*Z221*Z112+Z213*Z011*Z003*Z221*Z102*Z120+Z213*Z211*Z023*Z101*Z122*Z000-Z213*Z111*Z003*Z120*Z201*Z022+Z213*Z011*Z103*Z120*Z022*Z201+Z223*Z021*Z103*Z000*Z211*Z112+Z103*Z021*Z010*Z201*Z213*Z122-Z113*Z111*Z223*Z020*Z001*Z202-Z113*Z111*Z220*Z023*Z201*Z002-Z113*Z111*Z023*Z202*Z221*Z000+Z113*Z111*Z000*Z023*Z222*Z201-Z113*Z011*Z023*Z101*Z202*Z220+Z113*Z021*Z000*Z203*Z211*Z122-Z113*Z011*Z000*Z221*Z203*Z122-Z113*Z111*Z020*Z203*Z221*Z002+Z113*Z111*Z203*Z001*Z222*Z020+Z113*Z011*Z200*Z121*Z223*Z002+Z103*Z121*Z213*Z020*Z201*Z012-Z103*Z111*Z010*Z023*Z201*Z222-Z103*Z111*Z220*Z013*Z022*Z201-Z103*Z101*Z023*Z211*Z012*Z220+Z103*Z011*Z223*Z201*Z112*Z020+Z103*Z101*Z013*Z020*Z212*Z221-Z103*Z101*Z023*Z010*Z221*Z212-Z103*Z121*Z020*Z212*Z201*Z013+Z103*Z121*Z023*Z212*Z201*Z010+Z103*Z101*Z223*Z210*Z011*Z022-Z103*Z001*Z223*Z010*Z121*Z212-Z123*Z021*Z210*Z013*Z202*Z101+Z123*Z111*Z003*Z010*Z201*Z222-Z123*Z111*Z003*Z010*Z202*Z221-Z123*Z111*Z013*Z000*Z201*Z222+Z123*Z021*Z010*Z101*Z213*Z202+Z123*Z121*Z010*Z211*Z003*Z202-Z123*Z121*Z000*Z011*Z212*Z203+Z123*Z121*Z000*Z213*Z011*Z202-Z123*Z121*Z210*Z203*Z001*Z012+Z123*Z121*Z013*Z200*Z211*Z002-Z123*Z121*Z003*Z201*Z212*Z010+Z123*Z121*Z200*Z011*Z003*Z212+Z123*Z011*Z000*Z203*Z221*Z112-Z123*Z011*Z003*Z200*Z221*Z112-Z013*Z021*Z123*Z100*Z201*Z212-Z013*Z001*Z220*Z122*Z103*Z211+Z013*Z101*Z223*Z211*Z002*Z120-Z013*Z001*Z123*Z211*Z222*Z100+Z013*Z021*Z220*Z111*Z103*Z202-Z013*Z011*Z103*Z120*Z201*Z222-Z013*Z011*Z220*Z203*Z101*Z122-Z013*Z001*Z123*Z111*Z202*Z220+Z013*Z001*Z223*Z111*Z202*Z120-Z013*Z001*Z223*Z120*Z102*Z211-Z013*Z001*Z120*Z203*Z222*Z111-Z203*Z001*Z123*Z110*Z211*Z022+Z203*Z101*Z020*Z013*Z211*Z122-Z203*Z101*Z013*Z120*Z211*Z022+Z203*Z001*Z123*Z211*Z112*Z020+Z203*Z121*Z023*Z211*Z102*Z010-Z203*Z201*Z020*Z123*Z011*Z112-Z203*Z101*Z020*Z013*Z221*Z112+Z203*Z001*Z211*Z023*Z122*Z110+Z203*Z201*Z113*Z121*Z022*Z010+Z203*Z201*Z013*Z111*Z022*Z120-Z203*Z201*Z110*Z011*Z023*Z122+Z203*Z001*Z110*Z013*Z121*Z222-Z203*Z201*Z013*Z020*Z111*Z122-Z203*Z021*Z211*Z113*Z002*Z120+Z203*Z201*Z023*Z111*Z122*Z010+Z023*Z021*Z100*Z113*Z201*Z212+Z023*Z001*Z103*Z110*Z221*Z212-Z023*Z021*Z103*Z200*Z211*Z112-Z023*Z021*Z203*Z111*Z212*Z100+Z023*Z021*Z110*Z213*Z201*Z102-Z023*Z011*Z200*Z101*Z213*Z122+Z023*Z121*Z200*Z103*Z211*Z012+Z023*Z021*Z103*Z211*Z202*Z110+Z023*Z021*Z110*Z203*Z101*Z212+Z023*Z001*Z203*Z210*Z121*Z112+Z023*Z001*Z100*Z221*Z213*Z112+Z023*Z001*Z200*Z121*Z212*Z113-Z023*Z021*Z213*Z100*Z201*Z112+Z023*Z001*Z213*Z111*Z122*Z200+Z213*Z011*Z100*Z003*Z121*Z222+Z003*Z021*Z113*Z210*Z122*Z201-Z003*Z001*Z123*Z210*Z111*Z222-Z003*Z001*Z113*Z221*Z122*Z210+Z003*Z001*Z210*Z223*Z111*Z122+Z003*Z021*Z101*Z113*Z212*Z220+Z003*Z011*Z213*Z220*Z122*Z101-Z003*Z011*Z123*Z201*Z222*Z110+Z003*Z021*Z213*Z220*Z111*Z102-Z003*Z001*Z113*Z120*Z211*Z222-Z003*Z121*Z210*Z201*Z113*Z022+Z003*Z011*Z110*Z201*Z223*Z122-Z003*Z011*Z210*Z223*Z101*Z122+Z003*Z021*Z120*Z113*Z202*Z211-Z003*Z011*Z223*Z201*Z112*Z120-Z213*Z001*Z120*Z023*Z111*Z202+Z213*Z001*Z120*Z103*Z221*Z012-Z213*Z121*Z020*Z003*Z201*Z112-Z213*Z001*Z100*Z123*Z221*Z012+Z213*Z211*Z000*Z022*Z121*Z103-Z213*Z211*Z000*Z101*Z022*Z123+Z213*Z011*Z020*Z201*Z123*Z102-Z213*Z021*Z103*Z201*Z012*Z120+Z213*Z211*Z120*Z103*Z021*Z002-Z213*Z111*Z000*Z023*Z201*Z122+Z213*Z011*Z023*Z201*Z122*Z100+Z203*Z011*Z123*Z020*Z212*Z101-Z003*Z021*Z213*Z110*Z201*Z122-Z003*Z101*Z120*Z223*Z012*Z211+Z003*Z101*Z210*Z221*Z113*Z022-Z003*Z021*Z223*Z110*Z101*Z212+Z003*Z101*Z220*Z123*Z211*Z012+Z213*Z211*Z000*Z021*Z123*Z102+Z213*Z211*Z123*Z001*Z022*Z100+Z213*Z211*Z123*Z002*Z101*Z020-Z213*Z211*Z020*Z123*Z001*Z102-Z213*Z011*Z003*Z100*Z221*Z122-Z213*Z011*Z020*Z103*Z201*Z122+Z213*Z121*Z023*Z201*Z112*Z000+Z213*Z021*Z103*Z000*Z111*Z222+Z213*Z111*Z000*Z201*Z123*Z022-Z213*Z111*Z123*Z201*Z002*Z020+Z213*Z111*Z023*Z221*Z102*Z000-Z213*Z111*Z020*Z003*Z221*Z102+Z213*Z101*Z020*Z003*Z221*Z112-Z213*Z011*Z120*Z023*Z201*Z102+Z213*Z111*Z120*Z023*Z002*Z201+Z223*Z121*Z010*Z003*Z201*Z112+Z013*Z111*Z201*Z123*Z002*Z220-Z013*Z011*Z100*Z203*Z121*Z222-Z013*Z111*Z100*Z203*Z022*Z221+Z013*Z011*Z103*Z121*Z222*Z200-Z013*Z011*Z120*Z102*Z203*Z221+Z013*Z001*Z220*Z111*Z203*Z122+Z013*Z111*Z200*Z103*Z022*Z221-Z013*Z011*Z123*Z201*Z102*Z220+Z013*Z021*Z220*Z101*Z203*Z112-Z013*Z021*Z223*Z200*Z101*Z112+Z013*Z021*Z120*Z102*Z211*Z203-Z213*Z211*Z003*Z120*Z021*Z102-Z213*Z211*Z023*Z001*Z122*Z100+Z213*Z211*Z120*Z003*Z101*Z022-Z213*Z111*Z023*Z100*Z221*Z002+Z213*Z111*Z020*Z221*Z103*Z002-Z213*Z211*Z103*Z000*Z021*Z122+Z213*Z211*Z020*Z103*Z122*Z001+Z213*Z211*Z100*Z003*Z021*Z122+Z213*Z211*Z023*Z001*Z102*Z120-Z213*Z211*Z103*Z120*Z001*Z022-Z213*Z211*Z000*Z121*Z102*Z023+Z213*Z111*Z100*Z003*Z221*Z022+Z213*Z001*Z123*Z020*Z111*Z202-Z113*Z111*Z023*Z200*Z001*Z222-Z023*Z021*Z210*Z103*Z111*Z202-Z023*Z001*Z110*Z213*Z221*Z102+Z023*Z021*Z200*Z103*Z212*Z111+Z023*Z001*Z100*Z113*Z211*Z222-Z023*Z021*Z103*Z110*Z201*Z212-Z023*Z001*Z113*Z100*Z221*Z212+Z023*Z001*Z113*Z210*Z221*Z102-Z023*Z111*Z200*Z103*Z012*Z221+Z023*Z011*Z200*Z103*Z221*Z112+Z023*Z011*Z100*Z221*Z113*Z202+Z023*Z011*Z103*Z210*Z121*Z202-Z223*Z121*Z113*Z010*Z002*Z201+Z113*Z111*Z000*Z203*Z221*Z022+Z113*Z111*Z200*Z023*Z221*Z002-Z113*Z011*Z000*Z223*Z121*Z202+Z113*Z121*Z020*Z211*Z203*Z002-Z113*Z121*Z023*Z200*Z211*Z002-Z113*Z101*Z000*Z023*Z211*Z222+Z113*Z011*Z220*Z003*Z121*Z202-Z113*Z101*Z020*Z003*Z221*Z212+Z113*Z121*Z000*Z023*Z211*Z202+Z113*Z011*Z121*Z203*Z222*Z000-Z113*Z011*Z223*Z201*Z102*Z020-Z213*Z211*Z100*Z003*Z121*Z022+Z023*Z111*Z203*Z012*Z221*Z100-Z103*Z121*Z213*Z010*Z022*Z201+Z103*Z111*Z020*Z013*Z201*Z222+Z013*Z001*Z223*Z100*Z211*Z122-Z013*Z021*Z103*Z111*Z222*Z200-Z013*Z021*Z200*Z211*Z123*Z102-Z013*Z021*Z203*Z211*Z122*Z100+Z013*Z001*Z120*Z103*Z211*Z222-Z013*Z011*Z100*Z223*Z122*Z201-Z013*Z011*Z223*Z120*Z101*Z202+Z013*Z011*Z203*Z121*Z102*Z220+Z013*Z021*Z103*Z120*Z201*Z212-Z013*Z021*Z223*Z100*Z202*Z111+Z013*Z001*Z200*Z123*Z222*Z111+Z013*Z001*Z200*Z223*Z121*Z112+Z013*Z001*Z123*Z221*Z212*Z100+Z013*Z121*Z100*Z211*Z203*Z022+Z203*Z201*Z020*Z113*Z122*Z011-Z103*Z021*Z213*Z111*Z002*Z220-Z103*Z101*Z213*Z020*Z012*Z221+Z103*Z101*Z013*Z210*Z222*Z021+Z103*Z001*Z223*Z020*Z111*Z212-Z103*Z101*Z013*Z221*Z022*Z210+Z103*Z011*Z220*Z213*Z121*Z002+Z103*Z001*Z220*Z213*Z111*Z022+Z023*Z021*Z203*Z112*Z211*Z100-Z123*Z101*Z213*Z010*Z221*Z002-Z123*Z021*Z000*Z111*Z202*Z213-Z123*Z101*Z000*Z013*Z221*Z212-Z123*Z021*Z203*Z211*Z112*Z000+Z123*Z021*Z003*Z200*Z211*Z112+Z123*Z021*Z213*Z111*Z002*Z200-Z123*Z121*Z203*Z211*Z002*Z010+Z123*Z121*Z203*Z011*Z002*Z210+Z123*Z101*Z210*Z013*Z221*Z002+Z123*Z121*Z211*Z000*Z203*Z012+Z123*Z121*Z200*Z213*Z012*Z001+Z123*Z101*Z213*Z000*Z221*Z012+Z123*Z101*Z000*Z211*Z013*Z222-Z123*Z111*Z000*Z203*Z221*Z012+Z123*Z121*Z210*Z001*Z013*Z202-Z013*Z101*Z220*Z123*Z211*Z002-Z113*Z011*Z203*Z121*Z002*Z220-Z203*Z001*Z023*Z211*Z112*Z120+Z203*Z001*Z120*Z113*Z211*Z022-Z203*Z001*Z123*Z112*Z221*Z010+Z203*Z021*Z113*Z010*Z222*Z101-Z203*Z011*Z123*Z221*Z002*Z110+Z203*Z101*Z023*Z221*Z112*Z010+Z203*Z201*Z110*Z123*Z011*Z022-Z203*Z201*Z010*Z123*Z111*Z022-Z203*Z201*Z110*Z013*Z121*Z022-Z203*Z021*Z110*Z013*Z101*Z222+Z203*Z001*Z123*Z110*Z221*Z012-Z103*Z001*Z023*Z220*Z111*Z212+Z113*Z101*Z220*Z002*Z211*Z023+Z113*Z011*Z003*Z221*Z122*Z200-Z113*Z111*Z003*Z200*Z221*Z022-Z113*Z111*Z220*Z001*Z203*Z022-Z113*Z101*Z003*Z220*Z211*Z022+Z113*Z011*Z023*Z220*Z201*Z102-Z113*Z121*Z000*Z203*Z211*Z022+Z113*Z021*Z200*Z101*Z223*Z012+Z113*Z121*Z020*Z201*Z212*Z003+Z113*Z011*Z223*Z020*Z101*Z202+Z113*Z111*Z020*Z003*Z221*Z202+Z113*Z111*Z223*Z201*Z002*Z020-Z113*Z001*Z223*Z200*Z121*Z012+Z113*Z001*Z223*Z020*Z102*Z211+Z223*Z001*Z110*Z211*Z103*Z022+Z223*Z021*Z110*Z201*Z103*Z012-Z223*Z021*Z110*Z102*Z201*Z013+Z223*Z121*Z113*Z000*Z201*Z012+Z223*Z011*Z113*Z201*Z022*Z100-Z223*Z121*Z003*Z211*Z102*Z010-Z223*Z121*Z110*Z003*Z201*Z012+Z223*Z001*Z113*Z121*Z202*Z010-Z223*Z021*Z100*Z113*Z201*Z012+Z223*Z021*Z113*Z010*Z201*Z102-Z223*Z121*Z013*Z112*Z000*Z201+Z223*Z021*Z013*Z101*Z202*Z110-Z103*Z101*Z223*Z010*Z211*Z022+Z103*Z101*Z213*Z220*Z021*Z012-Z103*Z101*Z220*Z213*Z011*Z022+Z103*Z101*Z010*Z223*Z212*Z021-Z103*Z111*Z013*Z221*Z202*Z020+Z103*Z001*Z210*Z023*Z222*Z111+Z103*Z001*Z223*Z121*Z012*Z210+Z103*Z001*Z210*Z122*Z221*Z013+Z103*Z121*Z013*Z211*Z202*Z020+Z103*Z021*Z223*Z111*Z002*Z210+Z103*Z111*Z223*Z201*Z022*Z010+Z103*Z101*Z220*Z013*Z211*Z022-Z003*Z021*Z213*Z101*Z112*Z220+Z003*Z001*Z221*Z113*Z212*Z120-Z003*Z001*Z223*Z121*Z112*Z210-Z003*Z001*Z213*Z220*Z111*Z122+Z003*Z001*Z220*Z213*Z121*Z112+Z003*Z001*Z123*Z210*Z221*Z112+Z003*Z021*Z123*Z110*Z201*Z212-Z003*Z101*Z213*Z110*Z221*Z022+Z003*Z001*Z213*Z110*Z122*Z221+Z003*Z011*Z210*Z123*Z101*Z222+Z003*Z011*Z113*Z120*Z201*Z222-Z003*Z021*Z210*Z102*Z223*Z111-Z113*Z021*Z003*Z200*Z211*Z122-Z223*Z011*Z100*Z003*Z121*Z212-Z223*Z021*Z103*Z110*Z211*Z002-Z223*Z121*Z103*Z000*Z211*Z012+Z223*Z121*Z110*Z013*Z201*Z002+Z223*Z121*Z000*Z211*Z013*Z102-Z223*Z121*Z013*Z100*Z211*Z002-Z223*Z221*Z013*Z110*Z101*Z002+Z223*Z221*Z010*Z113*Z101*Z002+Z223*Z221*Z003*Z100*Z011*Z112+Z223*Z221*Z003*Z010*Z111*Z102+Z223*Z221*Z103*Z011*Z002*Z110+Z223*Z221*Z100*Z111*Z013*Z002-Z123*Z121*Z001*Z013*Z212*Z200+Z123*Z001*Z213*Z010*Z221*Z102+Z123*Z011*Z200*Z213*Z101*Z022-Z123*Z121*Z200*Z003*Z211*Z012-Z123*Z121*Z210*Z003*Z011*Z202+Z123*Z121*Z000*Z013*Z201*Z212+Z123*Z021*Z203*Z101*Z012*Z210-Z123*Z121*Z013*Z201*Z002*Z210-Z123*Z121*Z213*Z201*Z012*Z000+Z123*Z121*Z210*Z003*Z201*Z012+Z223*Z021*Z003*Z111*Z212*Z100+Z223*Z221*Z000*Z013*Z101*Z112+Z223*Z221*Z110*Z013*Z001*Z102+Z223*Z021*Z110*Z211*Z102*Z003-Z223*Z021*Z113*Z010*Z202*Z101-Z223*Z001*Z110*Z013*Z202*Z121-Z223*Z021*Z003*Z211*Z112*Z100+Z223*Z021*Z100*Z013*Z201*Z112+Z223*Z121*Z211*Z003*Z012*Z100-Z223*Z221*Z010*Z002*Z111*Z103-Z223*Z221*Z110*Z003*Z011*Z102+Z223*Z221*Z003*Z101*Z012*Z110-Z023*Z121*Z100*Z203*Z211*Z012-Z023*Z021*Z210*Z203*Z101*Z112-Z023*Z021*Z100*Z113*Z211*Z202+Z023*Z011*Z203*Z100*Z212*Z121+Z023*Z011*Z203*Z122*Z101*Z210+Z023*Z021*Z200*Z213*Z101*Z112-Z023*Z021*Z113*Z210*Z201*Z102-Z023*Z021*Z110*Z202*Z213*Z101-Z023*Z001*Z103*Z221*Z112*Z210+Z223*Z111*Z000*Z013*Z201*Z122-Z223*Z021*Z113*Z211*Z102*Z000-Z223*Z011*Z110*Z103*Z201*Z022+Z223*Z121*Z103*Z211*Z002*Z010-Z223*Z101*Z000*Z013*Z122*Z211+Z223*Z101*Z010*Z003*Z211*Z122-Z223*Z111*Z010*Z003*Z201*Z122-Z223*Z001*Z100*Z113*Z022*Z211+Z223*Z011*Z000*Z103*Z121*Z212-Z223*Z221*Z110*Z001*Z103*Z012-Z223*Z221*Z113*Z010*Z001*Z102-Z223*Z221*Z113*Z000*Z101*Z012-Z223*Z221*Z003*Z101*Z112*Z010+Z223*Z221*Z000*Z111*Z103*Z012+Z123*Z121*Z213*Z010*Z201*Z002-Z123*Z101*Z003*Z010*Z211*Z222-Z123*Z021*Z003*Z111*Z200*Z212-Z123*Z001*Z210*Z013*Z221*Z102+Z123*Z101*Z003*Z010*Z221*Z212-Z123*Z021*Z210*Z203*Z111*Z002+Z123*Z021*Z101*Z200*Z013*Z212-Z123*Z121*Z213*Z011*Z002*Z200+Z123*Z021*Z210*Z003*Z202*Z111-Z123*Z121*Z013*Z211*Z202*Z000+Z123*Z001*Z210*Z203*Z111*Z022-Z123*Z011*Z210*Z203*Z101*Z022+Z203*Z011*Z113*Z120*Z221*Z002-Z113*Z021*Z220*Z203*Z012*Z101+Z123*Z111*Z000*Z013*Z221*Z202+Z123*Z021*Z203*Z000*Z212*Z111+Z123*Z021*Z210*Z013*Z102*Z201-Z123*Z111*Z200*Z013*Z221*Z002-Z123*Z021*Z213*Z200*Z101*Z012-Z123*Z021*Z101*Z010*Z203*Z212-Z123*Z021*Z213*Z201*Z102*Z010+Z123*Z111*Z221*Z200*Z003*Z012-Z123*Z001*Z213*Z111*Z022*Z200+Z023*Z011*Z110*Z203*Z221*Z102+Z023*Z001*Z213*Z110*Z202*Z121-Z023*Z001*Z203*Z121*Z212*Z110+Z023*Z021*Z201*Z210*Z103*Z112-Z023*Z021*Z200*Z113*Z212*Z101+Z023*Z021*Z213*Z111*Z202*Z100-Z023*Z021*Z110*Z203*Z211*Z102+Z023*Z021*Z113*Z210*Z101*Z202-Z023*Z001*Z113*Z210*Z121*Z202-Z023*Z001*Z200*Z213*Z121*Z112+Z023*Z121*Z210*Z113*Z201*Z002+Z023*Z021*Z210*Z203*Z111*Z102+Z103*Z111*Z010*Z023*Z221*Z202+Z003*Z011*Z223*Z101*Z212*Z120-Z003*Z111*Z123*Z201*Z012*Z220+Z003*Z111*Z223*Z120*Z201*Z012-Z003*Z011*Z213*Z120*Z222*Z101+Z223*Z221*Z113*Z000*Z011*Z102-Z223*Z221*Z013*Z111*Z102*Z000-Z223*Z221*Z100*Z003*Z111*Z012-Z223*Z221*Z100*Z113*Z002*Z011+Z223*Z221*Z010*Z103*Z001*Z112+Z223*Z021*Z100*Z211*Z113*Z002-Z223*Z021*Z103*Z201*Z112*Z010-Z223*Z221*Z100*Z013*Z001*Z112-Z223*Z221*Z103*Z011*Z112*Z000-Z223*Z021*Z103*Z000*Z111*Z212-Z023*Z011*Z203*Z221*Z112*Z100-Z113*Z121*Z000*Z212*Z023*Z201+Z113*Z011*Z203*Z022*Z101*Z220-Z113*Z111*Z020*Z003*Z201*Z222+Z113*Z111*Z001*Z220*Z202*Z023-Z113*Z111*Z220*Z003*Z021*Z202-Z113*Z111*Z223*Z000*Z201*Z022+Z113*Z111*Z003*Z220*Z201*Z022-Z113*Z111*Z223*Z021*Z200*Z002-Z113*Z011*Z020*Z101*Z222*Z203-Z113*Z121*Z020*Z003*Z211*Z202+Z113*Z111*Z000*Z223*Z021*Z202+Z113*Z111*Z003*Z021*Z222*Z200+Z113*Z111*Z022*Z001*Z200*Z223+Z003*Z001*Z220*Z113*Z122*Z211+Z003*Z001*Z223*Z110*Z121*Z212-Z003*Z001*Z223*Z110*Z211*Z122-Z003*Z001*Z213*Z221*Z112*Z120+Z003*Z021*Z213*Z222*Z101*Z110+Z003*Z001*Z210*Z113*Z121*Z222-Z003*Z021*Z210*Z113*Z101*Z222-Z003*Z001*Z220*Z113*Z212*Z121+Z003*Z121*Z213*Z110*Z201*Z022+Z003*Z021*Z210*Z223*Z112*Z101-Z003*Z021*Z113*Z201*Z212*Z120-Z003*Z001*Z223*Z120*Z111*Z212-Z013*Z021*Z120*Z103*Z211*Z202-Z203*Z101*Z023*Z110*Z221*Z012-Z203*Z001*Z110*Z013*Z122*Z221+Z203*Z201*Z020*Z123*Z111*Z012-Z203*Z121*Z020*Z013*Z211*Z102+Z203*Z201*Z113*Z120*Z021*Z012+Z203*Z101*Z120*Z023*Z211*Z012-Z203*Z001*Z020*Z211*Z113*Z122+Z203*Z201*Z110*Z023*Z121*Z012-Z203*Z201*Z123*Z110*Z021*Z012+Z203*Z101*Z123*Z211*Z022*Z010-Z203*Z111*Z221*Z023*Z102*Z010+Z123*Z111*Z010*Z221*Z203*Z002+Z113*Z101*Z020*Z003*Z211*Z222-Z113*Z011*Z200*Z223*Z101*Z022+Z113*Z101*Z000*Z023*Z221*Z212+Z113*Z011*Z200*Z023*Z222*Z101+Z113*Z121*Z200*Z022*Z211*Z003+Z113*Z111*Z203*Z220*Z021*Z002+Z113*Z101*Z000*Z223*Z211*Z022-Z113*Z101*Z223*Z020*Z002*Z211-Z113*Z001*Z220*Z023*Z211*Z102+Z113*Z001*Z203*Z012*Z121*Z220-Z023*Z001*Z110*Z103*Z211*Z222-Z113*Z111*Z000*Z203*Z222*Z021+Z203*Z201*Z110*Z013*Z021*Z122-Z203*Z201*Z120*Z013*Z021*Z112-Z203*Z201*Z113*Z122*Z021*Z010+Z203*Z201*Z023*Z120*Z011*Z112-Z203*Z001*Z113*Z120*Z221*Z012-Z203*Z201*Z120*Z023*Z012*Z111-Z203*Z101*Z023*Z211*Z122*Z010-Z203*Z001*Z010*Z222*Z113*Z121-Z023*Z011*Z213*Z100*Z121*Z202-Z023*Z011*Z103*Z202*Z221*Z110+Z023*Z101*Z213*Z221*Z002*Z110-Z023*Z101*Z113*Z210*Z221*Z002+Z023*Z011*Z110*Z103*Z201*Z222-Z023*Z011*Z200*Z103*Z212*Z121-Z023*Z121*Z213*Z201*Z002*Z110+Z023*Z011*Z213*Z121*Z102*Z200+Z023*Z021*Z200*Z211*Z113*Z102-Z023*Z011*Z113*Z201*Z222*Z100;
FF8=Z203*Z002*Z010*Z122*Z221*Z113-Z113*Z112*Z223*Z020*Z001*Z202+Z023*Z022*Z210*Z203*Z111*Z102+Z023*Z102*Z113*Z001*Z222*Z210-Z023*Z022*Z100*Z113*Z211*Z202+Z023*Z012*Z100*Z221*Z113*Z202+Z023*Z122*Z100*Z011*Z203*Z212-Z023*Z022*Z210*Z203*Z101*Z112+Z023*Z012*Z203*Z122*Z101*Z210+Z023*Z112*Z103*Z011*Z222*Z200-Z023*Z002*Z110*Z103*Z211*Z222-Z203*Z202*Z110*Z011*Z023*Z122-Z003*Z022*Z213*Z101*Z112*Z220-Z013*Z022*Z200*Z103*Z212*Z121+Z023*Z022*Z103*Z211*Z202*Z110+Z213*Z012*Z120*Z103*Z001*Z222+Z103*Z012*Z220*Z111*Z023*Z202-Z103*Z102*Z023*Z011*Z222*Z210-Z103*Z102*Z023*Z010*Z221*Z212+Z103*Z102*Z223*Z210*Z011*Z022-Z103*Z102*Z013*Z221*Z022*Z210+Z103*Z102*Z013*Z020*Z212*Z221-Z103*Z002*Z013*Z121*Z222*Z210+Z103*Z002*Z213*Z010*Z121*Z222-Z103*Z002*Z213*Z220*Z021*Z112+Z103*Z022*Z220*Z213*Z112*Z001-Z103*Z102*Z213*Z020*Z012*Z221+Z103*Z102*Z013*Z210*Z222*Z021+Z103*Z102*Z223*Z020*Z211*Z012-Z103*Z102*Z020*Z013*Z211*Z222-Z103*Z102*Z023*Z211*Z012*Z220-Z103*Z102*Z020*Z223*Z011*Z212+Z103*Z102*Z213*Z221*Z022*Z010+Z103*Z102*Z213*Z011*Z222*Z020+Z223*Z222*Z003*Z101*Z012*Z110+Z013*Z022*Z123*Z200*Z212*Z101+Z013*Z002*Z200*Z223*Z121*Z112-Z013*Z002*Z223*Z100*Z121*Z212+Z003*Z002*Z210*Z223*Z111*Z122-Z013*Z012*Z123*Z101*Z222*Z200-Z123*Z122*Z210*Z203*Z001*Z012-Z213*Z102*Z003*Z111*Z222*Z020+Z203*Z202*Z023*Z120*Z011*Z112-Z223*Z022*Z103*Z000*Z111*Z212+Z023*Z022*Z203*Z112*Z211*Z100-Z113*Z022*Z200*Z223*Z011*Z102-Z113*Z002*Z203*Z011*Z122*Z220+Z113*Z012*Z223*Z102*Z021*Z200-Z113*Z012*Z203*Z021*Z102*Z220-Z113*Z012*Z200*Z223*Z122*Z001+Z113*Z102*Z223*Z020*Z001*Z212-Z113*Z012*Z000*Z221*Z203*Z122-Z113*Z012*Z003*Z200*Z121*Z222-Z113*Z002*Z020*Z223*Z101*Z212-Z113*Z022*Z000*Z203*Z121*Z212-Z113*Z012*Z023*Z101*Z202*Z220+Z113*Z122*Z203*Z000*Z212*Z021-Z003*Z002*Z113*Z221*Z122*Z210+Z003*Z102*Z021*Z213*Z222*Z110-Z103*Z002*Z023*Z210*Z221*Z112-Z103*Z022*Z213*Z121*Z202*Z010+Z103*Z002*Z213*Z220*Z011*Z122-Z103*Z002*Z223*Z020*Z211*Z112+Z103*Z002*Z210*Z122*Z221*Z013-Z103*Z112*Z220*Z023*Z011*Z202+Z103*Z102*Z010*Z223*Z212*Z021+Z103*Z102*Z220*Z023*Z011*Z212+Z103*Z102*Z210*Z012*Z023*Z221+Z103*Z112*Z223*Z011*Z202*Z020-Z103*Z012*Z223*Z020*Z202*Z111-Z223*Z222*Z013*Z110*Z101*Z002+Z223*Z122*Z103*Z011*Z212*Z000+Z223*Z022*Z010*Z111*Z103*Z202+Z223*Z022*Z000*Z101*Z113*Z212-Z223*Z222*Z103*Z011*Z112*Z000+Z223*Z002*Z110*Z013*Z201*Z122-Z223*Z022*Z110*Z011*Z103*Z202+Z223*Z022*Z110*Z001*Z103*Z212+Z223*Z222*Z100*Z111*Z013*Z002-Z223*Z022*Z003*Z101*Z212*Z110-Z223*Z002*Z113*Z010*Z122*Z201-Z103*Z122*Z020*Z213*Z011*Z202-Z103*Z112*Z010*Z023*Z201*Z222-Z103*Z112*Z223*Z010*Z021*Z202-Z103*Z112*Z013*Z221*Z202*Z020-Z103*Z122*Z010*Z202*Z023*Z211+Z103*Z112*Z020*Z013*Z201*Z222+Z103*Z112*Z220*Z021*Z013*Z202-Z103*Z022*Z223*Z210*Z001*Z112+Z103*Z122*Z013*Z211*Z202*Z020-Z103*Z102*Z220*Z021*Z013*Z212+Z103*Z002*Z223*Z020*Z111*Z212-Z203*Z202*Z010*Z023*Z121*Z112-Z013*Z022*Z223*Z200*Z101*Z112-Z123*Z122*Z213*Z201*Z012*Z000-Z123*Z022*Z200*Z213*Z001*Z112+Z123*Z122*Z010*Z211*Z003*Z202+Z123*Z122*Z000*Z013*Z201*Z212+Z123*Z122*Z000*Z213*Z011*Z202-Z123*Z122*Z203*Z211*Z002*Z010-Z013*Z002*Z223*Z111*Z122*Z200-Z013*Z022*Z103*Z220*Z201*Z112+Z013*Z012*Z201*Z120*Z102*Z223+Z013*Z002*Z220*Z123*Z112*Z201+Z013*Z002*Z103*Z121*Z212*Z220-Z013*Z002*Z120*Z103*Z221*Z212+Z223*Z222*Z003*Z100*Z011*Z112+Z013*Z022*Z223*Z111*Z102*Z200+Z013*Z022*Z200*Z103*Z221*Z112+Z013*Z002*Z223*Z101*Z212*Z120-Z013*Z002*Z123*Z220*Z101*Z212+Z013*Z002*Z123*Z221*Z212*Z100+Z013*Z002*Z203*Z221*Z112*Z120+Z013*Z012*Z103*Z201*Z122*Z220-Z013*Z012*Z123*Z100*Z202*Z221-Z013*Z012*Z223*Z200*Z121*Z102+Z013*Z012*Z100*Z203*Z221*Z122-Z103*Z122*Z020*Z212*Z201*Z013+Z103*Z122*Z023*Z212*Z201*Z010-Z103*Z102*Z220*Z213*Z011*Z022+Z103*Z102*Z213*Z220*Z021*Z012+Z103*Z022*Z013*Z210*Z121*Z202-Z103*Z102*Z010*Z213*Z021*Z222+Z103*Z122*Z023*Z210*Z202*Z011-Z103*Z002*Z223*Z011*Z122*Z210+Z103*Z002*Z223*Z211*Z122*Z010-Z103*Z012*Z220*Z213*Z122*Z001-Z103*Z002*Z023*Z220*Z111*Z212+Z103*Z122*Z010*Z213*Z021*Z202-Z213*Z012*Z120*Z021*Z103*Z202+Z023*Z012*Z111*Z100*Z203*Z222+Z023*Z022*Z200*Z213*Z101*Z112-Z023*Z012*Z210*Z203*Z121*Z102-Z023*Z022*Z110*Z202*Z213*Z101-Z023*Z022*Z113*Z210*Z201*Z102-Z023*Z122*Z210*Z113*Z001*Z202+Z023*Z002*Z103*Z110*Z221*Z212-Z023*Z012*Z113*Z201*Z222*Z100+Z023*Z012*Z213*Z121*Z102*Z200-Z023*Z002*Z200*Z211*Z113*Z122-Z023*Z002*Z203*Z210*Z111*Z122+Z023*Z012*Z100*Z201*Z213*Z122-Z003*Z012*Z113*Z221*Z202*Z120+Z223*Z002*Z100*Z113*Z021*Z212-Z223*Z022*Z113*Z010*Z202*Z101-Z223*Z022*Z003*Z211*Z112*Z100+Z223*Z222*Z000*Z013*Z101*Z112+Z223*Z222*Z110*Z013*Z001*Z102+Z223*Z022*Z013*Z101*Z202*Z110+Z223*Z022*Z103*Z000*Z211*Z112+Z223*Z022*Z113*Z011*Z202*Z100+Z223*Z112*Z010*Z003*Z121*Z202+Z223*Z222*Z000*Z111*Z103*Z012+Z223*Z012*Z103*Z110*Z021*Z202-Z223*Z222*Z010*Z002*Z111*Z103-Z223*Z222*Z110*Z003*Z011*Z102+Z103*Z112*Z010*Z023*Z221*Z202-Z203*Z012*Z113*Z120*Z001*Z222+Z203*Z102*Z123*Z011*Z212*Z020-Z203*Z022*Z010*Z113*Z221*Z102-Z203*Z002*Z120*Z113*Z021*Z212+Z203*Z102*Z023*Z121*Z212*Z010-Z203*Z102*Z010*Z023*Z111*Z222-Z203*Z102*Z110*Z013*Z021*Z222-Z203*Z202*Z013*Z020*Z111*Z122+Z203*Z202*Z110*Z023*Z121*Z012-Z203*Z102*Z010*Z123*Z021*Z212+Z203*Z202*Z013*Z121*Z112*Z020-Z203*Z202*Z120*Z013*Z021*Z112-Z203*Z202*Z113*Z122*Z021*Z010-Z213*Z012*Z003*Z100*Z221*Z122-Z213*Z212*Z103*Z000*Z021*Z122+Z213*Z012*Z023*Z120*Z101*Z202+Z213*Z112*Z000*Z121*Z023*Z202+Z213*Z212*Z100*Z023*Z121*Z002+Z213*Z212*Z120*Z103*Z021*Z002-Z213*Z112*Z020*Z003*Z121*Z202-Z213*Z022*Z100*Z123*Z011*Z202+Z213*Z212*Z123*Z001*Z022*Z100+Z213*Z212*Z123*Z002*Z101*Z020-Z213*Z212*Z020*Z123*Z001*Z102+Z103*Z002*Z220*Z023*Z211*Z112-Z203*Z102*Z113*Z020*Z011*Z222+Z203*Z102*Z120*Z013*Z021*Z212-Z203*Z202*Z010*Z123*Z111*Z022+Z203*Z202*Z020*Z123*Z111*Z012-Z203*Z202*Z123*Z110*Z021*Z012-Z203*Z112*Z013*Z101*Z222*Z020+Z203*Z112*Z023*Z222*Z101*Z010-Z203*Z022*Z110*Z123*Z001*Z212-Z203*Z202*Z020*Z113*Z121*Z012+Z203*Z202*Z113*Z121*Z022*Z010-Z203*Z122*Z010*Z023*Z101*Z212-Z203*Z002*Z023*Z110*Z121*Z212-Z203*Z202*Z110*Z013*Z121*Z022-Z213*Z012*Z003*Z120*Z222*Z101-Z213*Z012*Z020*Z123*Z101*Z202+Z213*Z112*Z023*Z001*Z222*Z100+Z213*Z012*Z000*Z221*Z103*Z122-Z213*Z012*Z100*Z123*Z001*Z222+Z213*Z012*Z020*Z201*Z123*Z102-Z213*Z002*Z020*Z123*Z201*Z112-Z023*Z022*Z110*Z203*Z211*Z102+Z203*Z202*Z023*Z111*Z122*Z010-Z013*Z012*Z103*Z220*Z121*Z202-Z023*Z002*Z200*Z213*Z121*Z112+Z123*Z002*Z213*Z200*Z112*Z021+Z123*Z002*Z013*Z210*Z101*Z222-Z123*Z122*Z200*Z003*Z211*Z012-Z123*Z122*Z210*Z003*Z011*Z202-Z123*Z122*Z000*Z011*Z212*Z203+Z123*Z122*Z210*Z003*Z201*Z012+Z123*Z012*Z200*Z222*Z111*Z003+Z123*Z022*Z003*Z200*Z211*Z112+Z123*Z122*Z013*Z200*Z211*Z002+Z123*Z122*Z213*Z010*Z201*Z002-Z123*Z122*Z003*Z201*Z212*Z010+Z113*Z012*Z201*Z223*Z122*Z000+Z113*Z012*Z003*Z221*Z122*Z200-Z113*Z102*Z000*Z023*Z211*Z222-Z113*Z122*Z003*Z200*Z021*Z212+Z113*Z122*Z023*Z200*Z212*Z001+Z113*Z122*Z020*Z201*Z212*Z003-Z113*Z112*Z223*Z021*Z200*Z002-Z113*Z112*Z220*Z023*Z201*Z002+Z113*Z112*Z203*Z001*Z222*Z020+Z113*Z112*Z000*Z203*Z221*Z022-Z003*Z022*Z120*Z111*Z202*Z213+Z003*Z022*Z210*Z223*Z112*Z101-Z003*Z012*Z110*Z223*Z121*Z202-Z003*Z002*Z213*Z221*Z112*Z120-Z003*Z002*Z223*Z121*Z112*Z210-Z003*Z002*Z213*Z220*Z111*Z122-Z003*Z122*Z213*Z202*Z021*Z110+Z003*Z122*Z113*Z021*Z202*Z210+Z003*Z022*Z113*Z210*Z221*Z102-Z003*Z022*Z113*Z201*Z212*Z120+Z113*Z012*Z223*Z020*Z101*Z202+Z113*Z022*Z220*Z203*Z102*Z011+Z113*Z012*Z023*Z220*Z201*Z102+Z113*Z012*Z203*Z221*Z102*Z020-Z113*Z102*Z001*Z023*Z212*Z220-Z113*Z102*Z020*Z003*Z221*Z212+Z113*Z102*Z220*Z021*Z003*Z212-Z223*Z012*Z000*Z122*Z103*Z211+Z223*Z222*Z103*Z011*Z002*Z110-Z223*Z222*Z110*Z001*Z103*Z012-Z223*Z002*Z110*Z103*Z212*Z021+Z223*Z022*Z113*Z010*Z201*Z102+Z223*Z122*Z100*Z013*Z001*Z212+Z223*Z122*Z110*Z003*Z011*Z202+Z223*Z222*Z010*Z113*Z101*Z002+Z223*Z122*Z013*Z000*Z111*Z202-Z223*Z122*Z003*Z100*Z011*Z212-Z223*Z022*Z100*Z113*Z001*Z212-Z013*Z022*Z123*Z100*Z201*Z212+Z013*Z122*Z200*Z103*Z021*Z212-Z013*Z012*Z220*Z203*Z101*Z122-Z013*Z012*Z100*Z223*Z122*Z201-Z013*Z022*Z203*Z221*Z112*Z100+Z013*Z012*Z103*Z121*Z222*Z200-Z013*Z012*Z120*Z102*Z203*Z221-Z013*Z012*Z200*Z221*Z103*Z122-Z013*Z022*Z101*Z203*Z212*Z120+Z013*Z012*Z123*Z200*Z221*Z102+Z013*Z102*Z123*Z001*Z212*Z220+Z003*Z012*Z210*Z223*Z121*Z102-Z003*Z002*Z223*Z110*Z211*Z122+Z003*Z002*Z220*Z213*Z121*Z112+Z003*Z002*Z123*Z210*Z221*Z112+Z003*Z002*Z221*Z113*Z212*Z120-Z003*Z012*Z123*Z111*Z202*Z220+Z003*Z012*Z113*Z120*Z201*Z222-Z003*Z022*Z210*Z102*Z223*Z111+Z003*Z002*Z220*Z113*Z122*Z211+Z003*Z002*Z223*Z110*Z121*Z212-Z003*Z002*Z123*Z210*Z111*Z222+Z003*Z022*Z213*Z110*Z202*Z121-Z003*Z002*Z220*Z113*Z212*Z121-Z003*Z002*Z223*Z120*Z111*Z212+Z003*Z002*Z120*Z213*Z222*Z111-Z203*Z102*Z020*Z013*Z121*Z212+Z203*Z202*Z113*Z120*Z021*Z012+Z203*Z202*Z110*Z123*Z011*Z022+Z203*Z002*Z121*Z020*Z212*Z113-Z203*Z002*Z010*Z222*Z113*Z121-Z203*Z002*Z023*Z211*Z112*Z120+Z203*Z002*Z120*Z011*Z113*Z222+Z203*Z002*Z123*Z222*Z111*Z010+Z203*Z122*Z101*Z013*Z212*Z020+Z203*Z022*Z013*Z221*Z102*Z110-Z203*Z002*Z110*Z123*Z011*Z222+Z203*Z002*Z123*Z211*Z112*Z020-Z213*Z212*Z120*Z023*Z101*Z002+Z213*Z102*Z000*Z023*Z222*Z111+Z213*Z212*Z100*Z003*Z021*Z122-Z213*Z122*Z000*Z023*Z111*Z202+Z213*Z122*Z020*Z003*Z202*Z111+Z213*Z112*Z020*Z123*Z001*Z202-Z213*Z112*Z023*Z000*Z101*Z222+Z213*Z112*Z103*Z000*Z021*Z222-Z213*Z112*Z100*Z021*Z003*Z222-Z213*Z112*Z103*Z020*Z222*Z001+Z213*Z112*Z120*Z003*Z021*Z202+Z213*Z022*Z100*Z003*Z221*Z112+Z013*Z012*Z123*Z201*Z222*Z100+Z013*Z012*Z203*Z120*Z101*Z222+Z013*Z012*Z220*Z123*Z101*Z202+Z013*Z012*Z100*Z223*Z121*Z202+Z013*Z012*Z223*Z122*Z101*Z200-Z013*Z122*Z203*Z021*Z212*Z100-Z013*Z022*Z203*Z111*Z102*Z220-Z013*Z112*Z103*Z200*Z021*Z222+Z003*Z002*Z123*Z211*Z222*Z110-Z123*Z122*Z013*Z201*Z002*Z210+Z213*Z012*Z100*Z123*Z021*Z202+Z213*Z012*Z100*Z003*Z121*Z222+Z213*Z022*Z103*Z120*Z011*Z202+Z213*Z212*Z020*Z003*Z102*Z121+Z213*Z212*Z000*Z022*Z121*Z103-Z213*Z212*Z000*Z101*Z022*Z123-Z213*Z012*Z103*Z000*Z222*Z121+Z213*Z212*Z000*Z021*Z123*Z102-Z213*Z212*Z100*Z123*Z021*Z002+Z213*Z212*Z023*Z101*Z122*Z000-Z023*Z122*Z103*Z200*Z011*Z212-Z213*Z022*Z000*Z103*Z221*Z112-Z213*Z212*Z020*Z103*Z121*Z002+Z213*Z012*Z103*Z020*Z121*Z202+Z213*Z012*Z123*Z101*Z222*Z000-Z213*Z012*Z100*Z023*Z202*Z121+Z213*Z212*Z020*Z103*Z122*Z001-Z213*Z212*Z020*Z003*Z101*Z122-Z213*Z002*Z103*Z120*Z011*Z222-Z213*Z012*Z120*Z023*Z201*Z102+Z213*Z002*Z123*Z100*Z011*Z222+Z213*Z212*Z023*Z001*Z102*Z120-Z213*Z212*Z103*Z120*Z001*Z022-Z213*Z212*Z000*Z121*Z102*Z023-Z213*Z212*Z100*Z003*Z121*Z022+Z213*Z002*Z023*Z120*Z201*Z112-Z213*Z212*Z003*Z120*Z021*Z102-Z213*Z212*Z023*Z001*Z122*Z100+Z213*Z212*Z120*Z003*Z101*Z022-Z203*Z102*Z023*Z011*Z212*Z120+Z203*Z102*Z013*Z111*Z222*Z020+Z203*Z102*Z113*Z222*Z021*Z010+Z203*Z012*Z120*Z023*Z211*Z102+Z203*Z102*Z023*Z011*Z222*Z110+Z203*Z002*Z110*Z013*Z121*Z222-Z203*Z202*Z120*Z022*Z011*Z113+Z203*Z002*Z123*Z021*Z212*Z110-Z203*Z002*Z110*Z013*Z122*Z221-Z203*Z202*Z120*Z023*Z012*Z111+Z203*Z202*Z013*Z111*Z022*Z120+Z203*Z202*Z123*Z112*Z021*Z010+Z203*Z202*Z020*Z113*Z122*Z011+Z203*Z022*Z113*Z001*Z212*Z120-Z203*Z012*Z020*Z211*Z123*Z102-Z203*Z002*Z013*Z111*Z222*Z120-Z203*Z202*Z020*Z123*Z011*Z112+Z203*Z002*Z120*Z111*Z023*Z212-Z003*Z002*Z123*Z110*Z221*Z212+Z003*Z022*Z123*Z110*Z201*Z212-Z003*Z102*Z113*Z222*Z021*Z210+Z003*Z002*Z120*Z223*Z211*Z112+Z003*Z002*Z220*Z123*Z111*Z212-Z003*Z022*Z113*Z210*Z121*Z202+Z003*Z022*Z213*Z220*Z111*Z102+Z003*Z022*Z123*Z111*Z202*Z210+Z003*Z002*Z213*Z110*Z122*Z221-Z003*Z002*Z213*Z121*Z222*Z110-Z213*Z112*Z000*Z123*Z202*Z021-Z103*Z102*Z223*Z010*Z211*Z022+Z023*Z002*Z203*Z211*Z122*Z110-Z023*Z022*Z213*Z100*Z201*Z112-Z023*Z022*Z210*Z103*Z111*Z202-Z023*Z112*Z203*Z100*Z011*Z222+Z023*Z022*Z110*Z213*Z201*Z102-Z023*Z022*Z103*Z110*Z201*Z212-Z023*Z012*Z200*Z101*Z213*Z122-Z113*Z112*Z023*Z202*Z221*Z000-Z113*Z012*Z223*Z201*Z102*Z020+Z113*Z022*Z200*Z121*Z003*Z212-Z113*Z012*Z003*Z201*Z122*Z220+Z113*Z112*Z020*Z003*Z221*Z202+Z113*Z112*Z022*Z001*Z200*Z223-Z113*Z112*Z020*Z003*Z201*Z222+Z113*Z112*Z001*Z220*Z202*Z023-Z113*Z112*Z220*Z003*Z021*Z202-Z113*Z112*Z223*Z000*Z201*Z022+Z113*Z112*Z003*Z220*Z201*Z022+Z013*Z012*Z103*Z202*Z221*Z120-Z013*Z012*Z100*Z203*Z121*Z222-Z013*Z002*Z200*Z123*Z112*Z221-Z013*Z002*Z123*Z211*Z222*Z100+Z013*Z002*Z120*Z103*Z211*Z222+Z013*Z022*Z123*Z202*Z100*Z211-Z013*Z022*Z120*Z103*Z211*Z202+Z013*Z022*Z203*Z100*Z212*Z121+Z013*Z112*Z223*Z120*Z202*Z001+Z013*Z112*Z100*Z203*Z222*Z021-Z013*Z112*Z220*Z123*Z001*Z202+Z013*Z002*Z220*Z111*Z203*Z122-Z013*Z102*Z120*Z223*Z001*Z212-Z013*Z012*Z103*Z120*Z201*Z222+Z013*Z022*Z220*Z101*Z203*Z112+Z013*Z022*Z103*Z120*Z201*Z212+Z013*Z022*Z100*Z223*Z201*Z112-Z013*Z002*Z223*Z201*Z112*Z120+Z013*Z012*Z203*Z121*Z102*Z220-Z013*Z002*Z220*Z121*Z203*Z112-Z013*Z012*Z123*Z201*Z102*Z220+Z003*Z012*Z223*Z111*Z202*Z120+Z003*Z012*Z220*Z113*Z121*Z202-Z003*Z012*Z123*Z221*Z102*Z210+Z003*Z012*Z123*Z211*Z102*Z220+Z003*Z012*Z213*Z120*Z221*Z102-Z003*Z112*Z120*Z011*Z223*Z202-Z003*Z022*Z110*Z213*Z221*Z102+Z003*Z002*Z210*Z113*Z121*Z222-Z003*Z012*Z210*Z223*Z101*Z122-Z003*Z002*Z220*Z123*Z211*Z112+Z003*Z012*Z202*Z110*Z123*Z221-Z003*Z012*Z220*Z121*Z213*Z102-Z003*Z002*Z113*Z120*Z211*Z222+Z123*Z012*Z210*Z021*Z203*Z102+Z123*Z122*Z200*Z011*Z003*Z212+Z123*Z102*Z010*Z213*Z001*Z222+Z123*Z102*Z000*Z211*Z013*Z222-Z123*Z002*Z213*Z010*Z222*Z101+Z123*Z102*Z210*Z011*Z222*Z003+Z123*Z122*Z203*Z011*Z002*Z210+Z123*Z122*Z211*Z000*Z203*Z012+Z123*Z102*Z003*Z010*Z221*Z212+Z123*Z112*Z013*Z222*Z001*Z200+Z123*Z112*Z003*Z010*Z201*Z222-Z123*Z112*Z010*Z203*Z001*Z222-Z123*Z112*Z003*Z010*Z202*Z221+Z123*Z112*Z000*Z013*Z221*Z202-Z123*Z102*Z001*Z210*Z013*Z222-Z123*Z022*Z210*Z003*Z201*Z112-Z123*Z022*Z213*Z201*Z102*Z010-Z123*Z102*Z003*Z010*Z211*Z222-Z123*Z102*Z000*Z013*Z221*Z212+Z123*Z112*Z203*Z222*Z011*Z000-Z123*Z022*Z200*Z013*Z211*Z102-Z123*Z112*Z013*Z000*Z201*Z222-Z123*Z122*Z001*Z013*Z212*Z200+Z123*Z022*Z010*Z101*Z213*Z202-Z123*Z002*Z203*Z210*Z021*Z112-Z123*Z022*Z210*Z013*Z202*Z101+Z123*Z022*Z203*Z210*Z001*Z112-Z123*Z022*Z003*Z111*Z200*Z212+Z123*Z022*Z200*Z011*Z213*Z102-Z123*Z122*Z213*Z011*Z002*Z200+Z123*Z122*Z010*Z001*Z212*Z203-Z223*Z022*Z110*Z102*Z201*Z013+Z023*Z022*Z100*Z113*Z201*Z212-Z023*Z022*Z103*Z200*Z211*Z112+Z023*Z012*Z113*Z200*Z222*Z101-Z023*Z002*Z213*Z110*Z201*Z122+Z023*Z002*Z213*Z111*Z122*Z200-Z023*Z012*Z110*Z101*Z222*Z203+Z023*Z002*Z213*Z222*Z101*Z110+Z023*Z022*Z113*Z210*Z101*Z202+Z023*Z002*Z100*Z113*Z211*Z222+Z023*Z002*Z103*Z111*Z222*Z210+Z023*Z122*Z110*Z001*Z213*Z202+Z023*Z012*Z103*Z211*Z122*Z200-Z023*Z012*Z203*Z211*Z122*Z100-Z023*Z012*Z103*Z202*Z221*Z110-Z023*Z012*Z103*Z201*Z122*Z210+Z023*Z022*Z110*Z203*Z101*Z212-Z123*Z102*Z213*Z000*Z011*Z222-Z123*Z112*Z200*Z003*Z011*Z222-Z123*Z012*Z000*Z203*Z222*Z111-Z123*Z012*Z200*Z021*Z213*Z102+Z123*Z022*Z203*Z000*Z212*Z111+Z123*Z022*Z213*Z112*Z201*Z000+Z123*Z022*Z010*Z102*Z211*Z203+Z123*Z022*Z210*Z013*Z102*Z201-Z123*Z022*Z203*Z211*Z112*Z000+Z123*Z122*Z210*Z001*Z013*Z202-Z123*Z122*Z213*Z202*Z001*Z010-Z123*Z122*Z013*Z211*Z202*Z000+Z123*Z122*Z200*Z213*Z012*Z001-Z123*Z022*Z210*Z102*Z011*Z203+Z223*Z222*Z003*Z010*Z111*Z102-Z013*Z012*Z223*Z120*Z101*Z202+Z113*Z112*Z200*Z023*Z221*Z002-Z113*Z112*Z020*Z203*Z221*Z002-Z113*Z112*Z023*Z200*Z001*Z222+Z113*Z112*Z203*Z220*Z021*Z002-Z113*Z112*Z000*Z203*Z222*Z021-Z113*Z112*Z220*Z001*Z203*Z022-Z113*Z112*Z003*Z200*Z221*Z022-Z113*Z102*Z000*Z223*Z212*Z021+Z113*Z102*Z000*Z023*Z221*Z212+Z113*Z112*Z000*Z023*Z222*Z201+Z113*Z112*Z223*Z201*Z002*Z020-Z113*Z122*Z020*Z203*Z001*Z212-Z113*Z122*Z020*Z003*Z211*Z202+Z113*Z122*Z000*Z023*Z211*Z202+Z113*Z002*Z223*Z011*Z122*Z200+Z113*Z112*Z003*Z021*Z222*Z200+Z113*Z102*Z020*Z003*Z211*Z222-Z113*Z122*Z000*Z212*Z023*Z201+Z113*Z112*Z000*Z223*Z021*Z202+Z113*Z012*Z220*Z203*Z122*Z001-Z113*Z012*Z221*Z200*Z023*Z102+Z113*Z002*Z023*Z220*Z101*Z212+Z213*Z112*Z020*Z101*Z003*Z222-Z213*Z112*Z120*Z023*Z202*Z001+Z023*Z022*Z200*Z211*Z113*Z102+Z023*Z022*Z213*Z111*Z202*Z100+Z023*Z002*Z113*Z210*Z122*Z201+Z023*Z002*Z203*Z210*Z121*Z112-Z023*Z002*Z213*Z100*Z111*Z222-Z023*Z002*Z113*Z100*Z221*Z212+Z023*Z022*Z200*Z103*Z212*Z111-Z023*Z002*Z210*Z113*Z101*Z222-Z023*Z012*Z103*Z111*Z222*Z200-Z023*Z022*Z200*Z213*Z111*Z102-Z023*Z022*Z203*Z111*Z212*Z100+Z023*Z022*Z201*Z210*Z103*Z112-Z023*Z022*Z200*Z113*Z212*Z101-Z023*Z102*Z213*Z110*Z001*Z222-Z003*Z022*Z113*Z220*Z211*Z102-Z203*Z002*Z020*Z111*Z212*Z123+Z023*Z012*Z110*Z103*Z201*Z222+Z003*Z102*Z011*Z120*Z223*Z212+Z003*Z112*Z123*Z220*Z011*Z202+Z003*Z012*Z213*Z220*Z122*Z101-Z003*Z012*Z123*Z201*Z222*Z110+Z003*Z022*Z120*Z113*Z202*Z211+Z003*Z022*Z223*Z110*Z102*Z211-Z003*Z012*Z223*Z120*Z102*Z211-Z003*Z102*Z220*Z011*Z123*Z212+Z203*Z012*Z123*Z110*Z001*Z222-Z003*Z022*Z123*Z110*Z211*Z202-Z103*Z002*Z013*Z122*Z211*Z220+Z103*Z002*Z210*Z223*Z021*Z112-Z103*Z122*Z013*Z210*Z021*Z202+Z103*Z102*Z220*Z013*Z211*Z022+Z103*Z102*Z010*Z023*Z211*Z222-Z103*Z102*Z210*Z021*Z012*Z223+Z103*Z012*Z210*Z223*Z001*Z122+Z103*Z002*Z020*Z221*Z213*Z112-Z103*Z002*Z010*Z213*Z221*Z122+Z113*Z012*Z121*Z203*Z222*Z000+Z203*Z202*Z110*Z013*Z021*Z122-Z223*Z112*Z013*Z202*Z121*Z000-Z223*Z122*Z013*Z001*Z202*Z110-Z223*Z022*Z100*Z013*Z111*Z202-Z223*Z122*Z010*Z103*Z001*Z212-Z223*Z222*Z113*Z010*Z001*Z102-Z223*Z222*Z113*Z000*Z101*Z012-Z223*Z222*Z003*Z101*Z112*Z010+Z223*Z222*Z113*Z000*Z011*Z102-Z223*Z222*Z013*Z111*Z102*Z000-Z223*Z222*Z100*Z003*Z111*Z012+Z223*Z222*Z100*Z113*Z001*Z012+Z223*Z012*Z100*Z003*Z211*Z122+Z223*Z122*Z010*Z003*Z101*Z212-Z223*Z012*Z100*Z202*Z021*Z113+Z223*Z122*Z010*Z001*Z202*Z113-Z223*Z122*Z000*Z011*Z113*Z202-Z223*Z122*Z013*Z000*Z101*Z212-Z223*Z122*Z003*Z111*Z202*Z010-Z223*Z102*Z010*Z003*Z121*Z212+Z223*Z102*Z000*Z013*Z121*Z212+Z223*Z022*Z003*Z111*Z212*Z100-Z223*Z222*Z100*Z113*Z002*Z011+Z223*Z222*Z010*Z103*Z001*Z112-Z223*Z222*Z100*Z013*Z001*Z112;
FF9=Z003*Z023*Z203*Z120*Z212*Z111-Z203^2*Z013*Z020*Z111*Z122-Z203^2*Z010*Z123*Z111*Z022-Z203^2*Z110*Z013*Z121*Z022+Z203^2*Z020*Z123*Z111*Z012+Z203^2*Z023*Z111*Z122*Z010+Z203^2*Z110*Z013*Z021*Z122+Z203^2*Z023*Z120*Z011*Z112+Z203^2*Z013*Z121*Z112*Z020-Z203*Z023*Z010*Z101*Z213*Z122+Z203*Z023*Z213*Z120*Z111*Z002-Z203*Z003*Z020*Z213*Z121*Z112+Z203*Z113*Z010*Z223*Z102*Z021+Z203*Z023*Z113*Z001*Z212*Z120+Z203*Z023*Z113*Z010*Z222*Z101+Z203*Z013*Z123*Z020*Z212*Z101-Z203*Z013*Z123*Z221*Z002*Z110-Z203*Z023*Z010*Z103*Z111*Z222+Z203*Z113*Z101*Z020*Z223*Z012+Z203*Z003*Z120*Z113*Z211*Z022+Z203*Z003*Z123*Z110*Z221*Z012+Z203*Z103*Z120*Z213*Z011*Z022-Z203*Z103*Z111*Z020*Z223*Z012+Z023*Z013*Z123*Z200*Z212*Z101+Z013*Z113*Z223*Z102*Z021*Z200-Z103*Z023*Z213*Z121*Z202*Z010-Z113*Z123*Z000*Z203*Z211*Z022+Z103*Z013*Z203*Z121*Z022*Z210-Z203*Z003*Z110*Z213*Z021*Z122+Z013*Z103*Z200*Z223*Z111*Z022+Z023*Z003*Z213*Z222*Z101*Z110-Z013*Z113*Z120*Z203*Z001*Z222+Z123*Z023*Z103*Z011*Z202*Z210-Z203*Z023*Z103*Z012*Z221*Z110+Z113^2*Z000*Z023*Z222*Z201-Z103*Z003*Z223*Z010*Z121*Z212-Z013*Z003*Z100*Z213*Z221*Z122-Z003*Z123*Z203*Z211*Z022*Z110+Z113*Z003*Z123*Z221*Z012*Z200+Z013*Z103*Z223*Z211*Z002*Z120-Z213*Z003*Z100*Z123*Z221*Z012+Z223*Z023*Z100*Z213*Z112*Z001-Z203*Z123*Z021*Z213*Z102*Z010+Z213*Z103*Z120*Z223*Z012*Z001+Z213*Z003*Z123*Z020*Z111*Z202+Z213*Z123*Z203*Z001*Z112*Z020+Z213*Z023*Z103*Z120*Z011*Z202+Z123*Z023*Z200*Z103*Z211*Z012-Z203*Z003*Z010*Z222*Z113*Z121-Z223*Z123*Z000*Z213*Z011*Z102+Z123*Z003*Z210*Z011*Z223*Z102+Z123^2*Z010*Z001*Z212*Z203-Z123^2*Z210*Z003*Z011*Z202-Z123^2*Z000*Z011*Z212*Z203+Z123^2*Z000*Z213*Z011*Z202-Z123^2*Z200*Z003*Z211*Z012-Z123^2*Z213*Z202*Z001*Z010+Z123^2*Z213*Z010*Z201*Z002+Z123^2*Z211*Z000*Z203*Z012+Z123^2*Z200*Z213*Z012*Z001-Z123^2*Z013*Z201*Z002*Z210-Z123^2*Z213*Z201*Z012*Z000+Z123^2*Z210*Z003*Z201*Z012+Z123^2*Z010*Z211*Z003*Z202+Z123^2*Z000*Z013*Z201*Z212-Z003^2*Z213*Z220*Z111*Z122-Z013*Z003*Z213*Z120*Z222*Z101-Z103^2*Z213*Z020*Z012*Z221+Z103^2*Z013*Z210*Z222*Z021-Z103^2*Z023*Z211*Z012*Z220-Z103^2*Z013*Z221*Z022*Z210+Z103^2*Z013*Z020*Z212*Z221-Z103^2*Z023*Z010*Z221*Z212+Z103^2*Z220*Z013*Z211*Z022+Z103^2*Z010*Z023*Z211*Z222-Z103^2*Z210*Z021*Z012*Z223+Z023*Z013*Z210*Z201*Z123*Z102+Z103^2*Z223*Z020*Z211*Z012-Z013^2*Z123*Z201*Z102*Z220+Z013^2*Z220*Z123*Z101*Z202+Z013^2*Z201*Z120*Z102*Z223+Z013^2*Z103*Z121*Z222*Z200-Z013^2*Z120*Z102*Z203*Z221-Z013^2*Z200*Z221*Z103*Z122-Z113*Z013*Z200*Z223*Z122*Z001-Z113*Z003*Z213*Z101*Z022*Z220+Z003*Z013*Z202*Z110*Z123*Z221+Z203*Z023*Z213*Z122*Z001*Z110+Z203*Z103*Z223*Z021*Z012*Z110+Z203*Z103*Z213*Z010*Z021*Z122+Z203*Z123*Z110*Z213*Z021*Z002+Z203*Z003*Z123*Z222*Z111*Z010+Z203*Z003*Z010*Z223*Z121*Z112-Z203*Z003*Z020*Z211*Z113*Z122+Z203*Z003*Z110*Z213*Z022*Z121-Z203*Z003*Z120*Z213*Z111*Z022+Z203*Z123*Z213*Z101*Z022*Z010+Z203*Z123*Z020*Z011*Z213*Z102-Z203*Z023*Z213*Z001*Z112*Z120-Z203*Z023*Z211*Z113*Z002*Z120+Z203*Z003*Z110*Z223*Z011*Z122-Z203*Z003*Z020*Z111*Z212*Z123-Z203*Z003*Z120*Z113*Z021*Z212-Z203*Z123*Z020*Z213*Z101*Z012-Z203*Z103*Z020*Z011*Z213*Z122+Z203*Z103*Z020*Z012*Z213*Z121-Z203*Z013*Z103*Z021*Z222*Z110+Z203*Z023*Z103*Z110*Z011*Z222+Z203*Z003*Z213*Z120*Z112*Z021-Z013*Z023*Z103*Z111*Z222*Z200+Z023*Z003*Z100*Z221*Z213*Z112+Z023*Z003*Z200*Z121*Z212*Z113+Z023*Z003*Z210*Z223*Z112*Z101+Z023*Z003*Z113*Z210*Z122*Z201-Z023*Z003*Z213*Z100*Z111*Z222+Z023*Z113*Z210*Z121*Z203*Z002+Z023*Z013*Z103*Z210*Z121*Z202-Z023*Z113*Z210*Z203*Z001*Z122-Z023*Z123*Z100*Z203*Z211*Z012-Z023*Z013*Z223*Z100*Z202*Z111-Z103^2*Z020*Z223*Z011*Z212+Z103^2*Z213*Z221*Z022*Z010+Z103^2*Z213*Z011*Z222*Z020+Z103^2*Z010*Z223*Z212*Z021+Z103^2*Z220*Z023*Z011*Z212+Z103^2*Z210*Z012*Z023*Z221-Z203*Z123*Z110*Z213*Z001*Z022-Z203*Z103*Z223*Z110*Z011*Z022-Z203*Z013*Z103*Z120*Z211*Z022+Z203*Z013*Z103*Z022*Z221*Z110+Z203*Z013*Z103*Z020*Z211*Z122-Z203*Z013*Z223*Z111*Z002*Z120-Z203*Z113*Z120*Z223*Z001*Z012+Z203*Z103*Z223*Z111*Z022*Z010-Z203*Z103*Z010*Z223*Z021*Z112+Z203*Z113*Z223*Z120*Z011*Z002-Z203*Z003*Z120*Z223*Z011*Z112-Z203*Z003*Z110*Z123*Z011*Z222+Z203*Z003*Z120*Z223*Z111*Z012+Z203*Z003*Z020*Z213*Z111*Z122-Z203*Z003*Z123*Z112*Z221*Z010-Z203*Z103*Z213*Z022*Z121*Z010-Z203*Z013*Z110*Z223*Z122*Z001+Z203*Z013*Z020*Z223*Z111*Z102-Z203*Z003*Z223*Z110*Z121*Z012+Z203*Z003*Z010*Z122*Z221*Z113+Z203*Z023*Z103*Z120*Z211*Z012+Z013*Z103*Z220*Z213*Z121*Z002-Z023^2*Z203*Z111*Z212*Z100+Z023^2*Z213*Z111*Z202*Z100+Z203*Z013*Z120*Z103*Z021*Z212-Z023*Z103*Z200*Z111*Z223*Z012+Z023*Z103*Z223*Z200*Z112*Z011-Z023*Z003*Z110*Z213*Z221*Z102-Z023*Z003*Z123*Z201*Z112*Z210-Z023*Z103*Z223*Z110*Z002*Z211-Z023*Z103*Z223*Z210*Z001*Z112-Z023*Z123*Z213*Z201*Z002*Z110-Z023*Z013*Z210*Z203*Z121*Z102-Z023*Z013*Z223*Z110*Z201*Z102+Z023*Z013*Z111*Z100*Z203*Z222-Z023*Z003*Z113*Z100*Z221*Z212-Z023*Z003*Z223*Z100*Z211*Z112-Z023*Z003*Z200*Z211*Z113*Z122-Z023*Z013*Z203*Z221*Z112*Z100-Z023*Z013*Z200*Z103*Z212*Z121+Z023*Z103*Z213*Z221*Z002*Z110+Z023*Z103*Z223*Z001*Z212*Z110-Z023*Z013*Z103*Z202*Z221*Z110+Z023*Z013*Z223*Z111*Z102*Z200-Z023*Z013*Z103*Z201*Z122*Z210+Z023*Z003*Z123*Z111*Z202*Z210-Z023*Z123*Z110*Z203*Z001*Z212-Z023*Z123*Z210*Z203*Z111*Z002+Z023*Z013*Z123*Z202*Z100*Z211-Z023*Z013*Z123*Z100*Z201*Z212-Z023*Z003*Z223*Z110*Z101*Z212+Z123*Z113*Z223*Z000*Z201*Z012-Z123*Z103*Z223*Z012*Z211*Z000+Z123*Z023*Z010*Z102*Z211*Z203+Z123*Z003*Z200*Z113*Z211*Z022+Z123*Z103*Z213*Z200*Z011*Z022+Z123*Z023*Z010*Z101*Z213*Z202+Z123*Z113*Z010*Z221*Z203*Z002+Z123*Z113*Z223*Z010*Z202*Z001-Z123*Z013*Z223*Z000*Z201*Z112+Z123*Z013*Z103*Z210*Z022*Z201-Z123*Z003*Z210*Z201*Z113*Z022-Z123*Z003*Z210*Z223*Z012*Z101-Z123*Z023*Z210*Z102*Z011*Z203-Z123*Z023*Z213*Z201*Z102*Z010-Z123*Z113*Z000*Z203*Z221*Z012+Z123*Z003*Z113*Z201*Z222*Z010+Z123*Z003*Z223*Z010*Z101*Z212+Z123*Z003*Z213*Z010*Z221*Z102-Z123*Z003*Z213*Z111*Z022*Z200+Z023^2*Z210*Z203*Z111*Z102+Z023^2*Z100*Z113*Z201*Z212-Z023^2*Z103*Z200*Z211*Z112-Z023^2*Z213*Z100*Z201*Z112+Z023^2*Z110*Z203*Z101*Z212-Z023^2*Z210*Z203*Z101*Z112-Z023^2*Z100*Z113*Z211*Z202+Z023^2*Z110*Z213*Z201*Z102+Z023^2*Z203*Z112*Z211*Z100-Z023^2*Z103*Z110*Z201*Z212+Z023^2*Z200*Z103*Z212*Z111+Z023^2*Z201*Z210*Z103*Z112-Z023^2*Z200*Z113*Z212*Z101+Z023^2*Z200*Z213*Z101*Z112-Z023^2*Z113*Z210*Z201*Z102-Z023^2*Z110*Z202*Z213*Z101-Z023^2*Z210*Z103*Z111*Z202+Z123*Z103*Z210*Z223*Z012*Z001+Z123*Z103*Z010*Z223*Z211*Z002+Z123*Z103*Z010*Z213*Z001*Z222-Z123*Z023*Z103*Z211*Z202*Z010-Z123*Z013*Z021*Z103*Z202*Z210+Z123*Z013*Z223*Z001*Z112*Z200-Z123*Z003*Z010*Z113*Z221*Z202+Z123*Z113*Z210*Z001*Z203*Z022-Z123*Z113*Z010*Z203*Z001*Z222+Z123*Z023*Z203*Z101*Z012*Z210-Z123*Z113*Z010*Z223*Z201*Z002-Z003*Z113*Z120*Z011*Z223*Z202-Z103*Z003*Z123*Z221*Z012*Z210-Z013*Z103*Z200*Z213*Z022*Z121-Z003^2*Z220*Z113*Z212*Z121-Z003^2*Z223*Z120*Z111*Z212+Z003^2*Z221*Z113*Z212*Z120+Z003^2*Z213*Z110*Z122*Z221-Z003^2*Z213*Z121*Z222*Z110+Z003^2*Z123*Z211*Z222*Z110+Z003^2*Z120*Z223*Z211*Z112+Z003^2*Z220*Z123*Z111*Z212+Z013*Z023*Z213*Z121*Z102*Z200+Z013*Z003*Z100*Z213*Z121*Z222+Z013*Z123*Z213*Z100*Z021*Z202+Z013*Z123*Z100*Z211*Z203*Z022+Z013*Z003*Z223*Z100*Z211*Z122+Z013*Z023*Z120*Z102*Z211*Z203-Z013*Z023*Z200*Z101*Z213*Z122-Z013*Z023*Z113*Z200*Z221*Z102-Z013*Z113*Z203*Z121*Z002*Z220-Z013*Z103*Z120*Z213*Z221*Z002-Z013*Z103*Z200*Z223*Z021*Z112-Z013*Z003*Z223*Z100*Z121*Z212-Z013*Z103*Z220*Z213*Z122*Z001+Z013*Z113*Z223*Z100*Z201*Z022+Z013*Z023*Z100*Z201*Z213*Z122-Z013*Z003*Z200*Z123*Z112*Z221-Z013*Z003*Z123*Z211*Z222*Z100+Z223*Z013*Z110*Z203*Z022*Z101-Z103*Z113*Z223*Z010*Z021*Z202-Z003*Z123*Z203*Z210*Z021*Z112+Z003*Z023*Z103*Z110*Z221*Z212-Z003*Z103*Z120*Z223*Z012*Z211+Z003*Z103*Z120*Z213*Z221*Z012-Z003*Z013*Z220*Z121*Z203*Z112+Z003*Z103*Z021*Z213*Z222*Z110+Z003*Z113*Z223*Z120*Z201*Z012-Z003*Z023*Z203*Z120*Z211*Z112-Z003*Z023*Z103*Z111*Z212*Z220-Z003*Z023*Z113*Z220*Z211*Z102-Z003*Z023*Z213*Z110*Z201*Z122+Z003*Z023*Z213*Z220*Z111*Z102-Z003*Z023*Z113*Z201*Z212*Z120+Z003*Z123*Z213*Z220*Z012*Z101+Z003*Z023*Z113*Z210*Z221*Z102-Z003*Z013*Z123*Z220*Z101*Z212-Z223*Z023*Z110*Z203*Z012*Z101+Z223*Z023*Z110*Z213*Z101*Z002-Z003*Z113*Z203*Z221*Z012*Z120-Z003*Z123*Z220*Z203*Z111*Z012+Z013^2*Z203*Z120*Z101*Z222-Z123*Z003*Z213*Z010*Z222*Z101+Z213*Z023*Z203*Z000*Z121*Z112+Z213*Z023*Z120*Z113*Z201*Z002+Z213*Z023*Z103*Z000*Z111*Z222+Z213*Z113*Z120*Z001*Z203*Z022+Z213*Z003*Z223*Z100*Z121*Z012+Z213*Z003*Z223*Z112*Z101*Z020+Z213*Z003*Z113*Z020*Z122*Z201-Z213*Z023*Z000*Z103*Z221*Z112-Z213*Z013*Z100*Z123*Z001*Z222+Z213*Z023*Z100*Z203*Z011*Z122-Z213*Z023*Z000*Z113*Z101*Z222-Z213*Z113*Z223*Z000*Z021*Z102-Z213*Z113*Z000*Z121*Z203*Z022+Z213*Z003*Z120*Z011*Z223*Z102-Z213*Z003*Z020*Z123*Z201*Z112-Z213*Z103*Z223*Z020*Z001*Z112+Z213*Z123*Z203*Z100*Z021*Z012-Z213*Z123*Z100*Z203*Z022*Z011-Z213*Z013*Z203*Z020*Z121*Z102+Z213*Z013*Z103*Z120*Z022*Z201-Z213*Z013*Z223*Z121*Z002*Z100-Z113*Z023*Z000*Z103*Z211*Z222+Z203*Z103*Z223*Z020*Z112*Z011-Z003*Z013*Z110*Z223*Z121*Z202-Z003*Z013*Z110*Z221*Z203*Z122+Z023^2*Z200*Z211*Z113*Z102+Z023^2*Z103*Z211*Z202*Z110+Z003*Z023*Z203*Z210*Z121*Z112-Z103*Z013*Z223*Z020*Z202*Z111+Z203*Z023*Z213*Z010*Z121*Z102-Z203^2*Z010*Z023*Z121*Z112+Z203^2*Z110*Z023*Z121*Z012-Z203^2*Z123*Z110*Z021*Z012-Z203^2*Z120*Z022*Z011*Z113+Z203^2*Z013*Z111*Z022*Z120-Z203^2*Z110*Z011*Z023*Z122+Z203^2*Z123*Z112*Z021*Z010+Z203^2*Z020*Z113*Z122*Z011+Z203^2*Z113*Z121*Z022*Z010+Z203^2*Z113*Z120*Z021*Z012-Z203^2*Z120*Z013*Z021*Z112-Z203^2*Z113*Z122*Z021*Z010-Z203^2*Z020*Z123*Z011*Z112-Z203^2*Z120*Z023*Z012*Z111+Z003*Z013*Z110*Z121*Z203*Z222-Z113*Z003*Z123*Z020*Z211*Z202+Z213*Z113*Z020*Z001*Z102*Z223+Z113*Z103*Z223*Z020*Z001*Z212+Z023*Z123*Z110*Z211*Z203*Z002-Z223^2*Z013*Z111*Z102*Z000-Z213*Z013*Z120*Z223*Z102*Z001-Z213*Z013*Z000*Z123*Z221*Z102+Z213*Z013*Z000*Z221*Z103*Z122-Z213*Z103*Z120*Z223*Z011*Z002+Z213*Z103*Z223*Z021*Z112*Z000-Z213*Z103*Z223*Z000*Z111*Z022+Z213*Z013*Z100*Z203*Z121*Z022+Z213*Z123*Z000*Z203*Z111*Z022-Z213*Z123*Z203*Z000*Z021*Z112-Z213*Z123*Z020*Z203*Z111*Z002-Z213*Z013*Z203*Z100*Z021*Z122+Z213*Z023*Z100*Z113*Z001*Z222-Z213*Z023*Z113*Z221*Z002*Z100-Z213*Z023*Z120*Z113*Z001*Z202-Z213*Z023*Z120*Z102*Z011*Z203+Z213*Z013*Z020*Z203*Z122*Z101+Z213*Z013*Z223*Z000*Z121*Z102-Z213*Z003*Z223*Z100*Z011*Z122+Z223^2*Z003*Z010*Z111*Z102+Z203^2*Z110*Z123*Z011*Z022+Z103*Z003*Z223*Z211*Z122*Z010+Z103*Z003*Z113*Z211*Z222*Z020-Z103*Z113*Z020*Z201*Z223*Z012+Z103*Z013*Z203*Z112*Z021*Z220+Z103*Z013*Z123*Z001*Z212*Z220-Z103*Z123*Z220*Z213*Z001*Z012+Z103*Z003*Z210*Z221*Z113*Z022-Z103*Z003*Z213*Z220*Z021*Z112+Z103*Z023*Z203*Z010*Z212*Z121+Z103*Z003*Z123*Z210*Z011*Z222+Z113^2*Z003*Z220*Z201*Z022-Z113^2*Z223*Z021*Z200*Z002-Z113^2*Z223*Z020*Z001*Z202-Z113^2*Z220*Z023*Z201*Z002+Z113^2*Z203*Z220*Z021*Z002-Z113^2*Z023*Z200*Z001*Z222-Z113^2*Z003*Z200*Z221*Z022-Z213^2*Z103*Z000*Z021*Z122+Z213^2*Z023*Z101*Z122*Z000+Z213^2*Z020*Z003*Z102*Z121-Z213^2*Z100*Z123*Z021*Z002+Z213^2*Z000*Z022*Z121*Z103-Z213^2*Z000*Z101*Z022*Z123-Z213^2*Z020*Z123*Z001*Z102-Z213^2*Z120*Z023*Z101*Z002-Z213^2*Z023*Z001*Z122*Z100-Z023*Z113*Z100*Z201*Z223*Z012-Z103^2*Z020*Z013*Z211*Z222+Z023*Z003*Z223*Z110*Z102*Z211+Z103^2*Z223*Z210*Z011*Z022+Z013*Z023*Z203*Z100*Z212*Z121-Z013*Z023*Z120*Z213*Z201*Z102+Z013*Z023*Z100*Z221*Z113*Z202-Z013*Z113*Z100*Z203*Z022*Z221+Z013*Z023*Z113*Z200*Z222*Z101+Z013*Z023*Z220*Z111*Z103*Z202-Z013*Z003*Z223*Z111*Z122*Z200+Z013*Z003*Z113*Z120*Z201*Z222-Z013*Z003*Z223*Z120*Z102*Z211+Z013*Z003*Z213*Z120*Z221*Z102+Z013*Z123*Z200*Z213*Z101*Z022+Z013*Z123*Z213*Z220*Z001*Z102-Z013*Z023*Z203*Z111*Z102*Z220-Z013*Z003*Z220*Z121*Z213*Z102-Z013*Z123*Z200*Z021*Z213*Z102-Z013*Z123*Z213*Z100*Z022*Z201-Z013*Z103*Z120*Z223*Z001*Z212+Z013*Z113*Z220*Z203*Z122*Z001-Z103^2*Z220*Z021*Z013*Z212-Z003^2*Z220*Z123*Z211*Z112-Z003^2*Z223*Z110*Z211*Z122-Z003^2*Z213*Z221*Z112*Z120+Z003^2*Z210*Z113*Z121*Z222+Z003^2*Z220*Z113*Z122*Z211+Z003^2*Z223*Z110*Z121*Z212-Z003^2*Z113*Z221*Z122*Z210+Z003^2*Z210*Z223*Z111*Z122+Z003^2*Z120*Z213*Z222*Z111-Z003^2*Z123*Z110*Z221*Z212-Z003^2*Z123*Z210*Z111*Z222-Z003^2*Z113*Z120*Z211*Z222+Z003*Z123*Z220*Z203*Z011*Z112+Z003*Z023*Z203*Z211*Z122*Z110-Z003*Z023*Z213*Z101*Z112*Z220+Z003*Z123*Z213*Z110*Z201*Z022-Z003*Z103*Z213*Z120*Z011*Z222+Z003*Z103*Z011*Z120*Z223*Z212+Z003*Z013*Z210*Z123*Z101*Z222+Z003*Z013*Z203*Z221*Z112*Z120+Z003*Z013*Z120*Z103*Z211*Z222+Z003*Z013*Z223*Z111*Z202*Z120+Z003*Z113*Z210*Z223*Z101*Z022+Z003*Z023*Z120*Z113*Z202*Z211-Z003*Z023*Z203*Z210*Z111*Z122+Z003*Z013*Z123*Z211*Z102*Z220+Z003*Z023*Z220*Z103*Z211*Z112+Z003*Z113*Z120*Z203*Z222*Z011-Z203*Z013*Z020*Z103*Z212*Z121+Z113*Z123*Z020*Z211*Z203*Z002+Z113*Z123*Z213*Z000*Z201*Z022-Z113*Z103*Z213*Z220*Z002*Z021-Z113*Z013*Z103*Z200*Z021*Z222+Z113*Z013*Z203*Z221*Z102*Z020+Z113*Z023*Z103*Z011*Z222*Z200-Z113*Z023*Z220*Z203*Z012*Z101-Z113*Z023*Z200*Z103*Z012*Z221-Z113*Z023*Z213*Z201*Z122*Z000-Z113*Z023*Z220*Z011*Z103*Z202-Z113*Z123*Z213*Z001*Z022*Z200-Z113*Z103*Z200*Z223*Z011*Z022+Z113*Z013*Z223*Z020*Z101*Z202+Z113*Z013*Z200*Z103*Z022*Z221+Z113*Z013*Z201*Z223*Z122*Z000-Z113*Z123*Z000*Z213*Z202*Z021-Z113*Z103*Z213*Z000*Z221*Z022+Z113*Z103*Z213*Z220*Z022*Z001+Z223*Z003*Z213*Z110*Z102*Z021-Z223*Z023*Z103*Z000*Z111*Z212-Z223*Z023*Z203*Z011*Z112*Z100+Z223*Z023*Z110*Z203*Z102*Z011-Z223*Z023*Z110*Z011*Z103*Z202-Z223*Z013*Z000*Z121*Z203*Z112+Z223*Z123*Z213*Z011*Z002*Z100-Z223*Z103*Z213*Z110*Z002*Z021+Z223*Z113*Z203*Z122*Z001*Z010+Z223*Z013*Z123*Z000*Z211*Z102+Z223*Z023*Z103*Z000*Z211*Z112-Z223*Z113*Z010*Z203*Z121*Z002+Z223*Z013*Z000*Z111*Z203*Z122+Z223*Z013*Z100*Z203*Z112*Z021+Z223*Z013*Z123*Z100*Z001*Z212+Z223*Z113*Z000*Z203*Z012*Z121+Z223*Z013*Z000*Z103*Z121*Z212-Z223*Z123*Z213*Z001*Z012*Z100-Z223*Z013*Z000*Z122*Z103*Z211-Z223*Z013*Z123*Z211*Z002*Z100-Z223*Z003*Z213*Z100*Z021*Z112-Z223*Z103*Z213*Z122*Z001*Z010+Z223*Z103*Z213*Z110*Z022*Z001+Z123*Z023*Z210*Z113*Z201*Z002-Z123*Z023*Z103*Z210*Z201*Z012+Z123*Z103*Z213*Z000*Z221*Z012-Z123*Z023*Z203*Z211*Z112*Z000+Z123*Z023*Z213*Z111*Z002*Z200+Z123*Z013*Z200*Z103*Z021*Z212-Z123*Z023*Z113*Z000*Z201*Z212+Z123*Z023*Z200*Z113*Z001*Z212-Z123*Z023*Z103*Z200*Z011*Z212-Z123*Z023*Z210*Z113*Z001*Z202-Z123*Z023*Z101*Z010*Z203*Z212-Z123*Z113*Z011*Z000*Z223*Z202+Z123*Z023*Z203*Z000*Z212*Z111+Z123*Z023*Z213*Z112*Z201*Z000+Z123*Z113*Z223*Z011*Z002*Z200+Z123*Z013*Z210*Z021*Z203*Z102-Z123*Z003*Z223*Z200*Z011*Z112+Z123*Z013*Z223*Z101*Z002*Z210-Z123*Z013*Z000*Z203*Z222*Z111-Z123*Z013*Z210*Z223*Z102*Z001+Z123*Z003*Z223*Z111*Z012*Z200-Z113^2*Z020*Z203*Z221*Z002+Z113^2*Z203*Z001*Z222*Z020-Z113^2*Z000*Z203*Z222*Z021+Z113^2*Z223*Z201*Z002*Z020+Z013^2*Z223*Z122*Z101*Z200+Z013^2*Z103*Z202*Z221*Z120-Z013^2*Z100*Z203*Z121*Z222-Z013^2*Z103*Z120*Z201*Z222+Z013^2*Z103*Z201*Z122*Z220-Z013^2*Z220*Z203*Z101*Z122-Z013^2*Z100*Z223*Z122*Z201+Z013^2*Z123*Z200*Z221*Z102+Z013^2*Z123*Z201*Z222*Z100-Z013^2*Z123*Z100*Z202*Z221-Z013^2*Z123*Z101*Z222*Z200-Z013^2*Z223*Z200*Z121*Z102+Z013^2*Z100*Z203*Z221*Z122-Z013^2*Z103*Z220*Z121*Z202-Z013^2*Z223*Z120*Z101*Z202+Z013^2*Z203*Z121*Z102*Z220-Z013*Z023*Z101*Z203*Z212*Z120-Z013*Z023*Z113*Z202*Z101*Z220-Z013*Z023*Z213*Z100*Z121*Z202+Z013*Z023*Z120*Z101*Z213*Z202+Z013*Z103*Z213*Z021*Z122*Z200+Z013*Z113*Z120*Z221*Z203*Z002+Z013*Z113*Z223*Z120*Z202*Z001-Z013*Z113*Z223*Z021*Z202*Z100-Z013*Z123*Z203*Z021*Z212*Z100+Z013*Z003*Z200*Z123*Z222*Z111+Z013*Z003*Z200*Z223*Z121*Z112+Z013*Z003*Z123*Z221*Z212*Z100-Z013*Z113*Z120*Z223*Z201*Z002-Z003^2*Z223*Z121*Z112*Z210+Z003*Z023*Z213*Z110*Z202*Z121-Z113*Z013*Z020*Z101*Z222*Z203-Z123^2*Z213*Z011*Z002*Z200-Z023*Z013*Z210*Z123*Z101*Z202-Z023*Z003*Z210*Z102*Z223*Z111+Z023*Z113*Z210*Z001*Z102*Z223+Z023*Z013*Z223*Z101*Z202*Z110+Z023*Z013*Z103*Z211*Z122*Z200-Z023*Z013*Z110*Z101*Z222*Z203+Z023*Z113*Z100*Z223*Z011*Z202+Z023*Z103*Z223*Z111*Z002*Z210-Z023*Z113*Z203*Z100*Z011*Z222-Z023*Z003*Z123*Z110*Z211*Z202-Z023*Z003*Z113*Z210*Z121*Z202+Z023*Z013*Z100*Z223*Z201*Z112+Z023*Z003*Z213*Z111*Z122*Z200+Z023*Z003*Z123*Z110*Z201*Z212+Z023*Z013*Z110*Z103*Z201*Z222+Z023*Z123*Z110*Z001*Z213*Z202+Z023*Z113*Z203*Z012*Z221*Z100+Z023*Z113*Z200*Z101*Z223*Z012-Z103^2*Z223*Z010*Z211*Z022+Z103^2*Z213*Z220*Z021*Z012-Z103^2*Z220*Z213*Z011*Z022-Z103^2*Z023*Z011*Z222*Z210+Z103*Z113*Z210*Z223*Z021*Z002-Z103*Z123*Z203*Z211*Z012*Z020+Z103*Z123*Z020*Z011*Z203*Z212+Z103*Z013*Z210*Z223*Z001*Z122-Z103*Z003*Z223*Z011*Z122*Z210-Z103*Z003*Z220*Z011*Z123*Z212+Z103*Z123*Z213*Z020*Z201*Z012+Z103*Z003*Z223*Z020*Z111*Z212+Z103*Z123*Z213*Z220*Z011*Z002-Z103*Z023*Z113*Z210*Z221*Z002+Z103*Z013*Z221*Z002*Z210*Z123+Z103*Z023*Z220*Z203*Z111*Z012-Z103*Z003*Z010*Z213*Z221*Z122+Z103*Z003*Z113*Z021*Z212*Z220-Z103*Z113*Z203*Z021*Z012*Z220+Z103*Z003*Z020*Z221*Z213*Z112+Z103*Z003*Z223*Z121*Z012*Z210-Z103*Z003*Z213*Z111*Z222*Z020+Z103*Z023*Z220*Z211*Z113*Z002-Z103*Z013*Z123*Z001*Z222*Z210-Z223*Z023*Z213*Z000*Z101*Z112-Z223*Z023*Z213*Z100*Z111*Z002-Z223*Z113*Z000*Z203*Z011*Z122+Z223*Z003*Z100*Z213*Z111*Z022-Z223*Z023*Z100*Z113*Z001*Z212-Z223*Z013*Z110*Z103*Z201*Z022+Z223*Z013*Z103*Z110*Z021*Z202-Z223*Z013*Z203*Z110*Z021*Z102-Z223*Z003*Z100*Z113*Z022*Z211+Z223*Z003*Z213*Z010*Z122*Z101+Z223*Z023*Z000*Z101*Z113*Z212-Z223*Z123*Z203*Z111*Z012*Z000+Z223*Z023*Z010*Z111*Z103*Z202-Z223*Z023*Z113*Z211*Z102*Z000+Z223*Z123*Z203*Z010*Z111*Z002+Z223*Z123*Z110*Z203*Z001*Z012-Z223*Z123*Z203*Z011*Z002*Z110-Z223*Z123*Z213*Z010*Z101*Z002-Z223*Z003*Z213*Z110*Z101*Z022-Z223*Z003*Z113*Z010*Z122*Z201+Z223*Z003*Z100*Z113*Z021*Z212+Z223*Z003*Z113*Z121*Z202*Z010-Z223*Z113*Z100*Z203*Z021*Z012-Z023*Z003*Z200*Z213*Z121*Z112+Z023*Z123*Z100*Z011*Z203*Z212-Z023*Z113*Z200*Z223*Z011*Z102+Z023*Z013*Z203*Z122*Z101*Z210-Z023*Z013*Z223*Z200*Z101*Z112+Z023*Z123*Z100*Z213*Z201*Z012+Z023*Z123*Z200*Z011*Z213*Z102-Z023*Z003*Z200*Z111*Z212*Z123+Z023*Z003*Z223*Z100*Z111*Z212-Z023*Z123*Z213*Z200*Z101*Z012-Z023*Z123*Z213*Z011*Z202*Z100+Z023*Z123*Z203*Z210*Z001*Z112-Z023*Z103*Z200*Z011*Z213*Z122+Z023*Z103*Z200*Z012*Z213*Z121-Z023*Z113*Z223*Z101*Z002*Z210+Z023*Z003*Z200*Z123*Z211*Z112+Z023*Z013*Z110*Z203*Z221*Z102-Z103^2*Z010*Z213*Z021*Z222+Z023*Z003*Z100*Z113*Z211*Z222-Z113*Z003*Z200*Z123*Z011*Z222-Z113*Z013*Z000*Z123*Z201*Z222+Z113*Z003*Z123*Z201*Z212*Z020+Z113*Z013*Z103*Z201*Z222*Z020-Z113*Z013*Z103*Z201*Z022*Z220+Z113*Z013*Z103*Z021*Z202*Z220+Z113*Z103*Z020*Z213*Z221*Z002-Z113*Z013*Z203*Z021*Z102*Z220+Z113*Z023*Z220*Z213*Z101*Z002+Z213^2*Z120*Z003*Z101*Z022+Z103*Z113*Z220*Z011*Z022*Z203-Z223*Z023*Z213*Z001*Z102*Z110-Z223*Z023*Z203*Z010*Z111*Z102-Z223*Z003*Z010*Z121*Z213*Z102+Z223*Z023*Z213*Z111*Z102*Z000+Z223*Z113*Z100*Z011*Z022*Z203-Z203*Z103*Z120*Z021*Z213*Z012-Z103*Z003*Z223*Z020*Z211*Z112+Z113*Z003*Z223*Z011*Z122*Z200-Z213*Z013*Z120*Z021*Z103*Z202-Z113*Z123*Z220*Z203*Z011*Z002+Z003*Z023*Z101*Z113*Z212*Z220+Z223*Z023*Z010*Z101*Z203*Z112+Z223*Z023*Z100*Z211*Z113*Z002-Z223*Z023*Z103*Z201*Z112*Z010-Z223*Z013*Z123*Z001*Z202*Z110-Z223*Z013*Z203*Z111*Z022*Z100+Z223*Z023*Z113*Z010*Z201*Z102+Z223*Z003*Z010*Z123*Z112*Z201+Z223*Z003*Z123*Z211*Z012*Z100-Z223*Z003*Z123*Z010*Z111*Z202+Z223*Z103*Z213*Z000*Z011*Z122+Z223*Z103*Z010*Z213*Z121*Z002-Z223*Z103*Z213*Z000*Z012*Z121-Z223*Z023*Z113*Z010*Z202*Z101+Z223*Z013*Z110*Z201*Z123*Z002+Z223*Z023*Z203*Z111*Z012*Z100+Z223*Z023*Z110*Z201*Z103*Z012-Z223*Z013*Z123*Z101*Z212*Z000-Z223*Z003*Z123*Z110*Z201*Z012+Z223*Z003*Z123*Z110*Z011*Z202-Z223*Z003*Z011*Z123*Z212*Z100+Z223*Z123*Z010*Z213*Z001*Z102+Z223*Z123*Z203*Z011*Z112*Z000-Z023*Z013*Z200*Z211*Z123*Z102-Z123*Z003*Z223*Z010*Z102*Z211-Z203^2*Z020*Z113*Z121*Z012-Z123*Z103*Z210*Z223*Z011*Z002-Z103*Z013*Z220*Z123*Z211*Z002+Z013*Z003*Z223*Z101*Z212*Z120+Z103*Z023*Z010*Z201*Z213*Z122-Z123*Z023*Z000*Z111*Z202*Z213-Z103*Z013*Z220*Z203*Z111*Z022-Z103*Z023*Z203*Z010*Z211*Z122+Z103*Z023*Z203*Z011*Z122*Z210+Z103*Z113*Z020*Z203*Z012*Z221+Z103*Z113*Z203*Z222*Z021*Z010+Z103*Z003*Z220*Z123*Z211*Z012+Z103*Z123*Z203*Z021*Z012*Z210-Z103*Z123*Z203*Z022*Z011*Z210-Z103*Z123*Z010*Z203*Z021*Z212+Z103*Z013*Z111*Z203*Z222*Z020-Z103*Z013*Z210*Z223*Z121*Z002+Z103*Z023*Z010*Z221*Z113*Z202-Z103*Z113*Z203*Z022*Z221*Z010-Z103*Z023*Z220*Z203*Z011*Z112-Z103*Z003*Z113*Z020*Z221*Z212-Z103*Z003*Z113*Z222*Z021*Z210+Z103*Z003*Z010*Z123*Z221*Z212+Z103*Z113*Z223*Z201*Z022*Z010-Z103*Z023*Z213*Z111*Z002*Z220+Z103*Z113*Z223*Z011*Z202*Z020-Z113^2*Z023*Z202*Z221*Z000+Z223^2*Z010*Z113*Z101*Z002-Z013*Z003*Z123*Z111*Z202*Z220-Z223*Z123*Z203*Z010*Z001*Z112-Z113*Z013*Z220*Z123*Z001*Z202-Z113*Z013*Z123*Z200*Z221*Z002-Z113*Z103*Z213*Z020*Z001*Z222+Z113*Z103*Z000*Z223*Z211*Z022+Z113*Z023*Z213*Z202*Z000*Z121-Z113*Z023*Z000*Z203*Z121*Z212+Z113*Z023*Z200*Z213*Z122*Z001-Z113*Z003*Z213*Z221*Z102*Z020-Z113*Z103*Z223*Z020*Z002*Z211+Z113*Z003*Z213*Z220*Z102*Z021+Z113*Z103*Z223*Z200*Z021*Z012-Z113*Z103*Z000*Z223*Z212*Z021-Z113*Z123*Z020*Z213*Z201*Z002+Z113*Z123*Z200*Z213*Z021*Z002+Z113*Z123*Z203*Z000*Z212*Z021+Z113*Z013*Z121*Z203*Z222*Z000+Z113*Z013*Z000*Z202*Z123*Z221-Z113*Z013*Z223*Z201*Z102*Z020+Z113*Z023*Z220*Z201*Z103*Z012+Z113*Z013*Z200*Z121*Z223*Z002-Z113*Z013*Z000*Z223*Z121*Z202-Z113*Z003*Z123*Z201*Z012*Z220+Z113*Z003*Z123*Z220*Z011*Z202+Z113*Z003*Z213*Z022*Z121*Z200-Z113*Z023*Z220*Z213*Z001*Z102+Z113*Z023*Z000*Z203*Z211*Z122+Z203*Z023*Z103*Z221*Z112*Z010+Z203*Z013*Z120*Z223*Z001*Z112+Z203*Z013*Z123*Z110*Z001*Z222-Z203*Z113*Z010*Z223*Z101*Z022+Z203*Z003*Z121*Z020*Z212*Z113-Z203*Z023*Z213*Z110*Z121*Z002-Z203*Z023*Z103*Z011*Z212*Z120-Z203*Z113*Z223*Z011*Z102*Z020+Z203*Z013*Z110*Z121*Z223*Z002-Z203*Z013*Z020*Z211*Z123*Z102-Z203*Z013*Z223*Z101*Z112*Z020-Z203*Z003*Z010*Z223*Z111*Z122-Z203*Z023*Z010*Z113*Z221*Z102+Z203*Z003*Z123*Z211*Z112*Z020-Z213*Z013*Z020*Z103*Z201*Z122+Z003^2*Z123*Z210*Z221*Z112+Z003^2*Z220*Z213*Z121*Z112+Z013*Z023*Z103*Z120*Z201*Z212-Z023^2*Z200*Z213*Z111*Z102+Z213*Z013*Z100*Z221*Z002*Z123+Z213^2*Z123*Z001*Z022*Z100+Z213^2*Z123*Z002*Z101*Z020+Z213^2*Z023*Z001*Z102*Z120-Z213^2*Z103*Z120*Z001*Z022-Z213^2*Z000*Z121*Z102*Z023-Z213^2*Z003*Z120*Z021*Z102+Z213^2*Z100*Z003*Z021*Z122+Z213^2*Z020*Z103*Z122*Z001-Z213^2*Z020*Z003*Z101*Z122-Z213^2*Z020*Z103*Z121*Z002-Z213^2*Z100*Z003*Z121*Z022+Z213^2*Z120*Z103*Z021*Z002+Z213^2*Z000*Z021*Z123*Z102+Z213^2*Z100*Z023*Z121*Z002+Z213*Z023*Z203*Z120*Z101*Z012+Z213*Z013*Z020*Z201*Z123*Z102-Z213*Z113*Z203*Z001*Z122*Z020+Z213*Z113*Z223*Z021*Z002*Z100+Z213*Z013*Z103*Z020*Z121*Z202+Z213*Z023*Z113*Z221*Z102*Z000+Z213*Z003*Z123*Z100*Z011*Z222-Z213*Z013*Z223*Z101*Z122*Z000+Z213*Z003*Z120*Z113*Z021*Z202+Z213*Z003*Z100*Z221*Z113*Z022+Z213*Z113*Z203*Z000*Z021*Z122+Z213*Z013*Z021*Z203*Z102*Z120+Z213*Z103*Z020*Z223*Z111*Z002-Z213*Z013*Z103*Z000*Z222*Z121-Z213*Z003*Z113*Z121*Z202*Z020+Z213*Z013*Z223*Z120*Z101*Z002+Z113*Z003*Z020*Z213*Z222*Z101+Z113*Z013*Z201*Z123*Z002*Z220+Z113*Z103*Z000*Z021*Z213*Z222+Z113*Z023*Z220*Z203*Z102*Z011+Z113*Z123*Z001*Z213*Z020*Z202-Z113*Z023*Z200*Z213*Z121*Z002-Z113*Z013*Z020*Z103*Z202*Z221-Z113*Z003*Z223*Z200*Z121*Z012+Z113*Z003*Z223*Z020*Z102*Z211+Z113*Z123*Z203*Z001*Z012*Z220-Z113*Z123*Z020*Z203*Z001*Z212-Z113*Z013*Z000*Z221*Z203*Z122+Z113*Z023*Z103*Z000*Z221*Z212+Z113*Z013*Z200*Z123*Z001*Z222-Z113*Z003*Z213*Z200*Z021*Z122-Z113*Z003*Z020*Z223*Z101*Z212+Z113*Z013*Z203*Z022*Z101*Z220+Z113^2*Z000*Z223*Z021*Z202+Z113^2*Z200*Z023*Z221*Z002-Z113^2*Z220*Z001*Z203*Z022+Z113^2*Z000*Z203*Z221*Z022+Z113^2*Z003*Z021*Z222*Z200+Z113^2*Z020*Z003*Z221*Z202+Z113^2*Z022*Z001*Z200*Z223-Z113^2*Z020*Z003*Z201*Z222+Z113^2*Z001*Z220*Z202*Z023-Z113^2*Z220*Z003*Z021*Z202-Z113^2*Z223*Z000*Z201*Z022-Z023*Z103*Z213*Z110*Z001*Z222+Z023^2*Z113*Z210*Z101*Z202-Z213*Z003*Z100*Z113*Z222*Z021-Z213*Z003*Z120*Z201*Z113*Z022-Z213*Z023*Z103*Z201*Z012*Z120-Z213*Z113*Z100*Z223*Z001*Z022-Z213*Z113*Z120*Z021*Z203*Z002-Z213*Z113*Z020*Z223*Z101*Z002+Z213*Z013*Z123*Z101*Z222*Z000+Z213*Z113*Z223*Z000*Z101*Z022-Z213*Z023*Z000*Z203*Z111*Z122-Z213*Z013*Z020*Z123*Z101*Z202-Z213*Z023*Z203*Z121*Z012*Z100-Z213*Z003*Z020*Z102*Z223*Z111-Z213*Z013*Z203*Z101*Z022*Z120-Z213*Z003*Z120*Z223*Z012*Z101+Z213*Z013*Z100*Z223*Z001*Z122-Z223^2*Z110*Z003*Z011*Z102+Z223^2*Z003*Z101*Z012*Z110-Z223^2*Z010*Z002*Z111*Z103-Z223^2*Z110*Z001*Z103*Z012-Z223^2*Z113*Z010*Z001*Z102-Z223^2*Z113*Z000*Z101*Z012+Z223*Z123*Z213*Z000*Z012*Z101+Z213*Z113*Z121*Z020*Z203*Z002-Z223^2*Z013*Z110*Z101*Z002+Z003*Z013*Z220*Z111*Z203*Z122+Z003*Z113*Z203*Z012*Z121*Z220+Z003*Z013*Z103*Z121*Z212*Z220+Z003*Z013*Z110*Z201*Z223*Z122-Z003*Z013*Z210*Z223*Z101*Z122-Z003*Z123*Z213*Z011*Z102*Z220-Z003*Z123*Z213*Z202*Z021*Z110-Z003*Z013*Z220*Z122*Z103*Z211-Z003*Z013*Z120*Z103*Z221*Z212-Z003*Z103*Z213*Z110*Z221*Z022+Z003*Z113*Z203*Z210*Z021*Z122+Z003*Z023*Z120*Z213*Z112*Z201-Z003*Z023*Z110*Z103*Z211*Z222-Z003*Z113*Z203*Z011*Z122*Z220-Z003*Z013*Z103*Z210*Z222*Z121-Z003*Z013*Z120*Z203*Z222*Z111-Z003*Z013*Z123*Z201*Z222*Z110-Z003*Z013*Z123*Z221*Z102*Z210+Z003*Z013*Z210*Z221*Z103*Z122+Z003*Z103*Z210*Z223*Z021*Z112-Z003*Z103*Z210*Z223*Z111*Z022+Z003*Z123*Z210*Z203*Z111*Z022-Z013*Z113*Z200*Z223*Z101*Z022-Z023^2*Z110*Z203*Z211*Z102+Z003*Z123*Z203*Z110*Z212*Z021+Z013^2*Z100*Z223*Z121*Z202-Z223^2*Z003*Z101*Z112*Z010+Z223^2*Z103*Z011*Z002*Z110+Z223^2*Z003*Z100*Z011*Z112+Z223^2*Z100*Z111*Z013*Z002+Z223^2*Z000*Z013*Z101*Z112+Z223^2*Z110*Z013*Z001*Z102+Z223^2*Z100*Z113*Z001*Z012-Z223^2*Z100*Z113*Z002*Z011+Z223^2*Z010*Z103*Z001*Z112+Z223^2*Z000*Z111*Z103*Z012+Z223^2*Z113*Z000*Z011*Z102-Z223^2*Z100*Z003*Z111*Z012-Z223^2*Z100*Z013*Z001*Z112-Z223^2*Z103*Z011*Z112*Z000+Z123^2*Z200*Z011*Z003*Z212-Z123^2*Z003*Z201*Z212*Z010+Z123^2*Z013*Z200*Z211*Z002-Z123^2*Z210*Z203*Z001*Z012-Z123^2*Z203*Z211*Z002*Z010+Z123^2*Z203*Z011*Z002*Z210-Z123^2*Z001*Z013*Z212*Z200+Z123^2*Z210*Z001*Z013*Z202-Z123^2*Z013*Z211*Z202*Z000-Z123*Z023*Z200*Z213*Z001*Z112-Z123*Z023*Z200*Z211*Z113*Z002-Z123*Z003*Z113*Z021*Z212*Z200-Z123*Z103*Z010*Z223*Z001*Z212-Z123*Z103*Z213*Z000*Z011*Z222+Z123*Z103*Z011*Z000*Z223*Z212-Z123*Z113*Z210*Z021*Z203*Z002+Z123*Z013*Z000*Z203*Z221*Z112+Z123*Z013*Z000*Z103*Z211*Z222+Z123*Z013*Z000*Z223*Z111*Z202+Z123*Z023*Z113*Z202*Z211*Z000+Z123*Z023*Z103*Z010*Z201*Z212+Z123*Z003*Z213*Z200*Z112*Z021+Z123*Z113*Z203*Z222*Z011*Z000-Z123*Z013*Z103*Z200*Z211*Z022-Z123*Z013*Z200*Z223*Z111*Z002-Z123*Z113*Z223*Z001*Z012*Z200-Z123*Z013*Z210*Z203*Z101*Z022-Z123*Z103*Z200*Z021*Z213*Z012-Z123*Z103*Z213*Z010*Z221*Z002-Z123*Z013*Z000*Z103*Z221*Z212+Z123*Z003*Z113*Z021*Z202*Z210+Z003*Z013*Z210*Z223*Z121*Z102+Z003*Z023*Z103*Z111*Z222*Z210-Z003*Z023*Z103*Z221*Z112*Z210-Z003*Z023*Z120*Z111*Z202*Z213-Z003*Z023*Z210*Z113*Z101*Z222-Z003*Z113*Z223*Z210*Z021*Z102-Z003*Z113*Z121*Z203*Z022*Z210+Z003*Z103*Z213*Z220*Z011*Z122+Z003*Z103*Z110*Z223*Z211*Z022-Z003*Z103*Z213*Z220*Z012*Z121-Z003*Z023*Z203*Z121*Z212*Z110-Z003*Z103*Z223*Z212*Z021*Z110-Z003*Z013*Z223*Z201*Z112*Z120+Z013*Z103*Z120*Z213*Z001*Z222+Z013*Z003*Z213*Z220*Z122*Z101+Z013*Z003*Z122*Z221*Z200*Z113-Z013*Z123*Z203*Z001*Z112*Z220+Z013*Z123*Z220*Z203*Z111*Z002-Z013*Z123*Z213*Z220*Z101*Z002-Z013*Z023*Z113*Z201*Z222*Z100-Z013*Z023*Z120*Z103*Z211*Z202-Z013*Z003*Z113*Z220*Z122*Z201-Z013*Z003*Z113*Z221*Z202*Z120+Z013*Z003*Z220*Z113*Z121*Z202-Z013*Z003*Z200*Z222*Z113*Z121+Z013*Z023*Z200*Z103*Z221*Z112+Z013*Z023*Z220*Z101*Z203*Z112-Z013*Z023*Z103*Z220*Z201*Z112+Z013*Z023*Z113*Z201*Z102*Z220-Z013*Z023*Z203*Z211*Z122*Z100+Z013*Z113*Z100*Z203*Z222*Z021+Z013*Z003*Z220*Z123*Z112*Z201-Z103*Z113*Z203*Z020*Z011*Z222+Z103*Z003*Z220*Z213*Z111*Z022-Z103*Z023*Z113*Z001*Z212*Z220+Z103*Z013*Z223*Z201*Z112*Z020-Z103*Z003*Z010*Z123*Z211*Z222-Z103*Z013*Z020*Z203*Z221*Z112-Z103*Z003*Z113*Z022*Z220*Z211+Z103*Z013*Z123*Z020*Z202*Z211-Z103*Z013*Z210*Z203*Z021*Z122-Z103*Z013*Z123*Z020*Z201*Z212-Z103*Z023*Z010*Z113*Z201*Z222+Z103*Z023*Z220*Z213*Z112*Z001+Z103*Z023*Z113*Z001*Z222*Z210-Z103*Z123*Z020*Z213*Z011*Z202-Z103*Z123*Z213*Z010*Z022*Z201-Z103*Z113*Z210*Z223*Z001*Z022+Z103*Z003*Z213*Z010*Z121*Z222+Z103*Z123*Z010*Z213*Z021*Z202+Z103*Z123*Z010*Z211*Z203*Z022-Z103*Z023*Z210*Z203*Z121*Z012;

END;


*************** version information ***************
Bertini v1.2.0
GMP v4.3.2, MPFR v2.4.2

Authors:
D.J. Bates, J.D. Hauenstein,
A.J. Sommese, C.W. Wampler



==> anc/poly_make_algo.mw <==
with(LinearAlgebra): with(combinat):

### some necessary procedures ###
reverse := proc(L::list) return [seq(L[nops(L)-i+1], i = 1 .. nops(L))] end proc:

mypartition := proc(d ::integer) 
	local X;
	X := reverse(partition(d)):
	return [seq(reverse(X[i]),i=1..numbpart(d))];
end proc:

myconjpart := proc (L::list) local preK, K; 
	description "I needed to have a conjugate partition function that is in decreasing order."; 
	return reverse(conjpart(reverse(L)));
end proc:

### procedures specific to this task ###

makeDets:=proc(a,LL::list,mu::list)
	local L:
	description "this procedure makes a product of determinants of sizes determined by a partition LL. The first index of each column is twisted by a permutation mu.";
	L:=myconjpart(LL):
	return `*`(seq(Determinant(Matrix([seq([seq(a[op(j+( `+`(seq(op(p,L),p=1..k-1))),mu),i],j=1 .. op(k,L))], i = 1 .. op(k,L))])) ,k=1..nops(L)))
end proc:


makeUnsymmetric:=proc(J::list,K::list)
description "this procedure takes in a list of partitions J and a list of permutations K and produces the unsymmetrized (and factored!) tensor";
local alpha;
	if(nops(J)<> nops(K)) then return "uneven";
	else
		alpha:= [a,b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u,v,w,x,y,z]:
		return `*`(seq(makeDets(alpha[i],J[i],K[i]),i=1..nops(J)))
	fi:
end proc:


unfactor:= proc(X,degree,L::list)
description "X is the tensor, d is the degree, L is the list of dimensions of the vector spaces":
local temp,temp2,p,i;

 if nops(L) >8 then return "too many factors"; fi:

if nops(L) = 2 then
temp2 := X; 

for p to degree do 
 temp := 0; 
  for i[1] from 0 to op(1,L)-1 do for i[2] from 0 to op(2,L)-1 do
   temp := coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 
  end do end do; 
 temp2 := temp; #print(nops(temp2)) 
end do; 
return temp;
fi:

if nops(L) = 3 then
temp2 := X; 
for p to degree do 
 temp := 0; 
  for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do 
   temp := coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 
  end do end do end do; 

 temp2 := temp; #print(nops(temp2)) 
end do; 
return temp;
fi:

if nops(L) = 4 then
temp2 := X; 
for p to degree do 
 temp := 0; 
  for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do for i[4] from 0 to op(4,L) do 
   temp := coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1]),d[p, i[4]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp ;
  end do end do end do end do; 
 temp2 := temp; #print(nops(temp2)) 
end do; 
return temp;
fi:

if nops(L) = 5 then
temp2 := X; 
for p to degree do 
 temp := 0; 
  for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do for i[4] from 0 to op(4,L) do for i[5] from 0 to op(5,L) do 

   temp := coeff(coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1]),d[p, i[4]+1]),e[p,i[5]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 

  end do end do end do end do end do; 
 temp2 := temp; #print(nops(temp2)) 
end do; 
return temp;
fi:

if nops(L) = 6 then
temp2 := X; 
for p to degree do 
 temp := 0; 
  for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do for i[4] from 0 to op(4,L) do for i[5] from 0 to op(5,L) do for i[6] from 0 to op(6,L) do 

   temp := coeff(coeff(coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1]),d[p, i[4]+1]),e[p,i[5]+1]),f[i[6]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 

  end do end do end do end do end do end do; 
 temp2 := temp; #print(nops(temp2)) 
end do; 
return temp;
fi:

if nops(L) = 7 then
temp2 := X; 
for p to d do 
 temp := 0; 
  for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do for i[4] from 0 to op(4,L) do for i[5] from 0 to op(5,L) do for i[6] from 0 to op(6,L) do for i[7] from 0 to op(7,L) do

   temp := coeff(coeff(coeff(coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1]),d[p, i[4]+1]),e[p,i[5]+1]),f[i[6]+1]),g[i[7]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 

  end do end do end do end do end do end do end do; 
 temp2 := temp; #print(nops(temp2)) 
end do; 
return temp;
fi:

end proc:



## examples ##

#T:=makeUnsymmetric([[2,1,1,1],[3,1,1],[2,1,1,1]],[[1,2,3,4,5],[1,5,3,4,2],[1,4,5,2,3]]):
#unfactor(T,5,[3,2,3]): nops(expand(%));


#T:=makeUnsymmetric([[2,2,2],[2,2,2],[3,1,1,1]],[[1,2,3,4,5,6],[1,5,3,4,2,6],[1,4,5,2,3,6]]):
#unfactor(T,6,[2,2,3]): nops(expand(%));


#T:=makeUnsymmetric([[3,1,1],[3,1,1],[2,2,1]],[[1,2,3,4,5],[1,4,5,2,3],[1,2,3,4,5]]):
#unfactor(T,5,[2,2,2]): nops(expand(%));


#T:=makeUnsymmetric([[3,1,1],[3,1,1],[2,2,1]],[[1,2,3,4,5],[1,2,4,3,5],[1,3,5,2,4]]):
#unfactor(T,5,[2,2,2]): nops(expand(%));


## Here is an example where there is multiplicity greater than 1 and we already have guessed the correct permutations to give linearly independent elements of the highest weight space ##

sigma:=[1,2,3,5,6,4]: 
tau := [3, 4, 5, 1, 2, 6]; mu := [1, 4, 5, 6, 2, 3]; 
T1:=makeUnsymmetric([[3,2,1],[3,2,1],[3,1,1,1]],[sigma,tau,mu]):
P1:=unfactor(T1,6,[2,2,3]): nops(expand(%));

tau := [3, 4, 5, 1, 2, 6]; mu := [2, 3, 5, 6, 1, 4]; 
T2:=makeUnsymmetric([[3,2,1],[3,2,1],[3,1,1,1]],[sigma,tau,mu]):
P2:=unfactor(T2,6,[2,2,3]): nops(expand(%));

tau := [3, 4, 5, 1, 2, 6]; mu := [2, 3, 4, 5, 1, 6]; 
T3:=makeUnsymmetric([[3,2,1],[3,2,1],[3,1,1,1]],[sigma,tau,mu]):
P3:=unfactor(T3,6,[2,2,3]): nops(expand(%));

tau := [3, 4, 6, 1, 2, 5]; mu := [2, 3, 4, 5, 1, 6]; 
T4:=makeUnsymmetric([[3,2,1],[3,2,1],[3,1,1,1]],[sigma,tau,mu]):
P4:=unfactor(T4,6,[2,2,3]): nops(expand(%));

PP:= ss*P1+tt*P2+uu*P3+vv*P4:

#Here we check if any linear combination of these polynomials vanish on the 4th secant variety of the Segre product of P^2 x P^2 x P^3

for count from 1 to 4 do
 for j to 6 do 


mysegrepoint[j] := expand(unfactor(`+`(seq(`+`(seq(a[1,k]*U[[k-1,i]],k=1..3))*`+`(seq(b[1,k]*V[[k-1,i]],k=1..3))*`+`(seq(c[1,k]*W[[k-1,i]],k=1..4)),i=1..j)), 1, [2,2,3] ));



end do:
 for j to 6 do mysegrerandomizer := {}:
  for i to j do 
  x:= RandomVector(3); y := RandomVector(3); z := RandomVector(4); 
  mysegrerandomizer := `union`(mysegrerandomizer, {seq(U[[k-1,i]] = x[k], k = 1 .. 3), seq(V[[k-1,i]] = y[k], k = 1 .. 3), seq(W[[k-1,i]] = z[k], k = 1 .. 4)}) 
end do: 
x := 'x'; y := 'y'; z := 'z':
end do:
for j to 6 do 
 myrandomsegrepoint[j] := subs(mysegrerandomizer, mysegrepoint[j])
end do:
for p to 6 do 
mysegreevaluator || p := {seq(seq(seq(Z[[i, j, k]] = coeff(mysegrepoint[p], Z[[i, j, k]]), i = 0 .. 2), j = 0 .. 2), k = 0 .. 3)}:

myrandomsegreevaluator || p := {seq(seq(seq(Z[[i, j, k]] = coeff(myrandomsegrepoint[p], Z[[ i,j,k]]), i = 0 .. 2), j = 0 .. 2), k = 0 .. 3)}: 

end do:

val||count:=subs(myrandomsegreevaluator || 4, expand(PP));
od:


solve({val1,val2,val3,val4});










==> anc/screen_out.txt <==


NOTE: You have requested to use adaptive path tracking.  Please make sure that you have
setup the following tolerances appropriately:
COEFFBOUND: 2.800000000000e+01, DEGREEBOUND: 6.000000000000e+00
AMPSAFETYDIGITS1: 1, AMPSAFETYDIGITS2: 1, AMPMAXPREC: 1024


Tracking regeneration codim 1 of 10: 6 paths to track.
Tracking path 0 of 6

Sorting regeneration codim 1 of 10: 6 paths to sort.
Sorting path 0 of 6

Preparing regeneration codim 2 of 10: 30 paths to track.
Preparing path 0 of 30
Preparing path 20 of 30

Tracking regeneration codim 2 of 10: 36 paths to track.
Tracking path 0 of 36
Tracking path 20 of 36

Sorting regeneration codim 2 of 10: 36 paths to sort.
Sorting path 0 of 36
Sorting path 20 of 36

Preparing regeneration codim 3 of 10: 180 paths to track.
Preparing path 0 of 180
Preparing path 20 of 180
Preparing path 40 of 180
Preparing path 60 of 180
Preparing path 80 of 180
Preparing path 100 of 180
Preparing path 120 of 180
Preparing path 140 of 180
Preparing path 160 of 180

Tracking regeneration codim 3 of 10: 216 paths to track.
Tracking path 0 of 216
Tracking path 20 of 216
Tracking path 40 of 216
Tracking path 60 of 216
Tracking path 80 of 216
Tracking path 100 of 216
Tracking path 120 of 216
Tracking path 140 of 216
Tracking path 160 of 216
Tracking path 180 of 216
Tracking path 200 of 216

Sorting regeneration codim 3 of 10: 216 paths to sort.
Sorting path 0 of 216
Sorting path 20 of 216
Sorting path 40 of 216
Sorting path 60 of 216
Sorting path 80 of 216
Sorting path 100 of 216
Sorting path 120 of 216
Sorting path 140 of 216
Sorting path 160 of 216
Sorting path 180 of 216
Sorting path 200 of 216

Preparing regeneration codim 4 of 10: 1080 paths to track.
Preparing path 0 of 1080
Preparing path 20 of 1080
Preparing path 40 of 1080
Preparing path 60 of 1080
Preparing path 80 of 1080
Preparing path 100 of 1080
Preparing path 120 of 1080
Preparing path 140 of 1080
Preparing path 160 of 1080
Preparing path 180 of 1080
Preparing path 200 of 1080
Preparing path 220 of 1080
Preparing path 240 of 1080
Preparing path 260 of 1080
Preparing path 280 of 1080
Preparing path 300 of 1080
Preparing path 320 of 1080
Preparing path 340 of 1080
Preparing path 360 of 1080
Preparing path 380 of 1080
Preparing path 400 of 1080
Preparing path 420 of 1080
Preparing path 440 of 1080
Preparing path 460 of 1080
Preparing path 480 of 1080
Preparing path 500 of 1080
Preparing path 520 of 1080
Preparing path 540 of 1080
Preparing path 560 of 1080
Preparing path 580 of 1080
Preparing path 600 of 1080
Preparing path 620 of 1080
Preparing path 640 of 1080
Preparing path 660 of 1080
Preparing path 680 of 1080
Preparing path 700 of 1080
Preparing path 720 of 1080
Preparing path 740 of 1080
Preparing path 760 of 1080
Preparing path 780 of 1080
Preparing path 800 of 1080
Preparing path 820 of 1080
Preparing path 840 of 1080
Preparing path 860 of 1080
Preparing path 880 of 1080
Preparing path 900 of 1080
Preparing path 920 of 1080
Preparing path 940 of 1080
Preparing path 960 of 1080
Preparing path 980 of 1080
Preparing path 1000 of 1080
Preparing path 1020 of 1080
Preparing path 1040 of 1080
Preparing path 1060 of 1080

Tracking regeneration codim 4 of 10: 1296 paths to track.
Tracking path 0 of 1296
Tracking path 20 of 1296
Tracking path 40 of 1296
Tracking path 60 of 1296
Tracking path 80 of 1296
Tracking path 100 of 1296
Tracking path 120 of 1296
Tracking path 140 of 1296
Tracking path 160 of 1296
Tracking path 180 of 1296
Tracking path 200 of 1296
Tracking path 220 of 1296
Tracking path 240 of 1296
Tracking path 260 of 1296
Tracking path 280 of 1296
Tracking path 300 of 1296
Tracking path 320 of 1296
Tracking path 340 of 1296
Tracking path 360 of 1296
Tracking path 380 of 1296
Tracking path 400 of 1296
Tracking path 420 of 1296
Tracking path 440 of 1296
Tracking path 460 of 1296
Tracking path 480 of 1296
Tracking path 500 of 1296
Tracking path 520 of 1296
Tracking path 540 of 1296
Tracking path 560 of 1296
Tracking path 580 of 1296
Tracking path 600 of 1296
Tracking path 620 of 1296
Tracking path 640 of 1296
Tracking path 660 of 1296
Tracking path 680 of 1296
Tracking path 700 of 1296
Tracking path 720 of 1296
Tracking path 740 of 1296
Tracking path 760 of 1296
Tracking path 780 of 1296
Tracking path 800 of 1296
Tracking path 820 of 1296
Tracking path 840 of 1296
Tracking path 860 of 1296
Tracking path 880 of 1296
Tracking path 900 of 1296
Tracking path 920 of 1296
Tracking path 940 of 1296
Tracking path 960 of 1296
Tracking path 980 of 1296
Tracking path 1000 of 1296
Tracking path 1020 of 1296
Tracking path 1040 of 1296
Tracking path 1060 of 1296
Tracking path 1080 of 1296
Tracking path 1100 of 1296
Tracking path 1120 of 1296
Tracking path 1140 of 1296
Tracking path 1160 of 1296
Tracking path 1180 of 1296
Tracking path 1200 of 1296
Tracking path 1220 of 1296
Tracking path 1240 of 1296
Tracking path 1260 of 1296
Tracking path 1280 of 1296

Sorting regeneration codim 4 of 10: 1296 paths to sort.
Sorting path 0 of 1296
Sorting path 20 of 1296
Sorting path 40 of 1296
Sorting path 60 of 1296
Sorting path 80 of 1296
Sorting path 100 of 1296
Sorting path 120 of 1296
Sorting path 140 of 1296
Sorting path 160 of 1296
Sorting path 180 of 1296
Sorting path 200 of 1296
Sorting path 220 of 1296
Sorting path 240 of 1296
Sorting path 260 of 1296
Sorting path 280 of 1296
Sorting path 300 of 1296
Sorting path 320 of 1296
Sorting path 340 of 1296
Sorting path 360 of 1296
Sorting path 380 of 1296
Sorting path 400 of 1296
Sorting path 420 of 1296
Sorting path 440 of 1296
Sorting path 460 of 1296
Sorting path 480 of 1296
Sorting path 500 of 1296
Sorting path 520 of 1296
Sorting path 540 of 1296
Sorting path 560 of 1296
Sorting path 580 of 1296
Sorting path 600 of 1296
Sorting path 620 of 1296
Sorting path 640 of 1296
Sorting path 660 of 1296
Sorting path 680 of 1296
Sorting path 700 of 1296
Sorting path 720 of 1296
Sorting path 740 of 1296
Sorting path 760 of 1296
Sorting path 780 of 1296
Sorting path 800 of 1296
Sorting path 820 of 1296
Sorting path 840 of 1296
Sorting path 860 of 1296
Sorting path 880 of 1296
Sorting path 900 of 1296
Sorting path 920 of 1296
Sorting path 940 of 1296
Sorting path 960 of 1296
Sorting path 980 of 1296
Sorting path 1000 of 1296
Sorting path 1020 of 1296
Sorting path 1040 of 1296
Sorting path 1060 of 1296
Sorting path 1080 of 1296
Sorting path 1100 of 1296
Sorting path 1120 of 1296
Sorting path 1140 of 1296
Sorting path 1160 of 1296
Sorting path 1180 of 1296
Sorting path 1200 of 1296
Sorting path 1220 of 1296
Sorting path 1240 of 1296
Sorting path 1260 of 1296
Sorting path 1280 of 1296

Preparing regeneration codim 5 of 10: 4755 paths to track.
Preparing path 0 of 4755
Preparing path 20 of 4755
Preparing path 40 of 4755
Preparing path 60 of 4755
Preparing path 80 of 4755
Preparing path 100 of 4755
Preparing path 120 of 4755
Preparing path 140 of 4755
Preparing path 160 of 4755
Preparing path 180 of 4755
Preparing path 200 of 4755
Preparing path 220 of 4755
Preparing path 240 of 4755
Preparing path 260 of 4755
Preparing path 280 of 4755
Preparing path 300 of 4755
Preparing path 320 of 4755
Preparing path 340 of 4755
Preparing path 360 of 4755
Preparing path 380 of 4755
Preparing path 400 of 4755
Preparing path 420 of 4755
Preparing path 440 of 4755
Preparing path 460 of 4755
Preparing path 480 of 4755
Preparing path 500 of 4755
Preparing path 520 of 4755
Preparing path 540 of 4755
Preparing path 560 of 4755
Preparing path 580 of 4755
Preparing path 600 of 4755
Preparing path 620 of 4755
Preparing path 640 of 4755
Preparing path 660 of 4755
Preparing path 680 of 4755
Preparing path 700 of 4755
Preparing path 720 of 4755
Preparing path 740 of 4755
Preparing path 760 of 4755
Preparing path 780 of 4755
Preparing path 800 of 4755
Preparing path 820 of 4755
Preparing path 840 of 4755
Preparing path 860 of 4755
Preparing path 880 of 4755
Preparing path 900 of 4755
Preparing path 920 of 4755
Preparing path 940 of 4755
Preparing path 960 of 4755
Preparing path 980 of 4755
Preparing path 1000 of 4755
Preparing path 1020 of 4755
Preparing path 1040 of 4755
Preparing path 1060 of 4755
Preparing path 1080 of 4755
Preparing path 1100 of 4755
Preparing path 1120 of 4755
Preparing path 1140 of 4755
Preparing path 1160 of 4755
Preparing path 1180 of 4755
Preparing path 1200 of 4755
Preparing path 1220 of 4755
Preparing path 1240 of 4755
Preparing path 1260 of 4755
Preparing path 1280 of 4755
Preparing path 1300 of 4755
Preparing path 1320 of 4755
Preparing path 1340 of 4755
Preparing path 1360 of 4755
Preparing path 1380 of 4755
Preparing path 1400 of 4755
Preparing path 1420 of 4755
Preparing path 1440 of 4755
Preparing path 1460 of 4755
Preparing path 1480 of 4755
Preparing path 1500 of 4755
Preparing path 1520 of 4755
Preparing path 1540 of 4755
Preparing path 1560 of 4755
Preparing path 1580 of 4755
Preparing path 1600 of 4755
Preparing path 1620 of 4755
Preparing path 1640 of 4755
Preparing path 1660 of 4755
Preparing path 1680 of 4755
Preparing path 1700 of 4755
Preparing path 1720 of 4755
Preparing path 1740 of 4755
Preparing path 1760 of 4755
Preparing path 1780 of 4755
Preparing path 1800 of 4755
Preparing path 1820 of 4755
Preparing path 1840 of 4755
Preparing path 1860 of 4755
Preparing path 1880 of 4755
Preparing path 1900 of 4755
Preparing path 1920 of 4755
Preparing path 1940 of 4755
Preparing path 1960 of 4755
Preparing path 1980 of 4755
Preparing path 2000 of 4755
Preparing path 2020 of 4755
Preparing path 2040 of 4755
Preparing path 2060 of 4755
Preparing path 2080 of 4755
Preparing path 2100 of 4755
Preparing path 2120 of 4755
Preparing path 2140 of 4755
Preparing path 2160 of 4755
Preparing path 2180 of 4755
Preparing path 2200 of 4755
Preparing path 2220 of 4755
Preparing path 2240 of 4755
Preparing path 2260 of 4755
Preparing path 2280 of 4755
Preparing path 2300 of 4755
Preparing path 2320 of 4755
Preparing path 2340 of 4755
Preparing path 2360 of 4755
Preparing path 2380 of 4755
Preparing path 2400 of 4755
Preparing path 2420 of 4755
Preparing path 2440 of 4755
Preparing path 2460 of 4755
Preparing path 2480 of 4755
Preparing path 2500 of 4755
Preparing path 2520 of 4755
Preparing path 2540 of 4755
Preparing path 2560 of 4755
Preparing path 2580 of 4755
Preparing path 2600 of 4755
Preparing path 2620 of 4755
Preparing path 2640 of 4755
Preparing path 2660 of 4755
Preparing path 2680 of 4755
Preparing path 2700 of 4755
Preparing path 2720 of 4755
Preparing path 2740 of 4755
Preparing path 2760 of 4755
Preparing path 2780 of 4755
Preparing path 2800 of 4755
Preparing path 2820 of 4755
Preparing path 2840 of 4755
Preparing path 2860 of 4755
Preparing path 2880 of 4755
Preparing path 2900 of 4755
Preparing path 2920 of 4755
Preparing path 2940 of 4755
Preparing path 2960 of 4755
Preparing path 2980 of 4755
Preparing path 3000 of 4755
Preparing path 3020 of 4755
Preparing path 3040 of 4755
Preparing path 3060 of 4755
Preparing path 3080 of 4755
Preparing path 3100 of 4755
Preparing path 3120 of 4755
Preparing path 3140 of 4755
Preparing path 3160 of 4755
Preparing path 3180 of 4755
Preparing path 3200 of 4755
Preparing path 3220 of 4755
Preparing path 3240 of 4755
Preparing path 3260 of 4755
Preparing path 3280 of 4755
Preparing path 3300 of 4755
Preparing path 3320 of 4755
Preparing path 3340 of 4755
Preparing path 3360 of 4755
Preparing path 3380 of 4755
Preparing path 3400 of 4755
Preparing path 3420 of 4755
Preparing path 3440 of 4755
Preparing path 3460 of 4755
Preparing path 3480 of 4755
Preparing path 3500 of 4755
Preparing path 3520 of 4755
Preparing path 3540 of 4755
Preparing path 3560 of 4755
Preparing path 3580 of 4755
Preparing path 3600 of 4755
Preparing path 3620 of 4755
Preparing path 3640 of 4755
Preparing path 3660 of 4755
Preparing path 3680 of 4755
Preparing path 3700 of 4755
Preparing path 3720 of 4755
Preparing path 3740 of 4755
Preparing path 3760 of 4755
Preparing path 3780 of 4755
Preparing path 3800 of 4755
Preparing path 3820 of 4755
Preparing path 3840 of 4755
Preparing path 3860 of 4755
Preparing path 3880 of 4755
Preparing path 3900 of 4755
Preparing path 3920 of 4755
Preparing path 3940 of 4755
Preparing path 3960 of 4755
Preparing path 3980 of 4755
Preparing path 4000 of 4755
Preparing path 4020 of 4755
Preparing path 4040 of 4755
Preparing path 4060 of 4755
Preparing path 4080 of 4755
Preparing path 4100 of 4755
Preparing path 4120 of 4755
Preparing path 4140 of 4755
Preparing path 4160 of 4755
Preparing path 4180 of 4755
Preparing path 4200 of 4755
Preparing path 4220 of 4755
Preparing path 4240 of 4755
Preparing path 4260 of 4755
Preparing path 4280 of 4755
Preparing path 4300 of 4755
Preparing path 4320 of 4755
Preparing path 4340 of 4755
Preparing path 4360 of 4755
Preparing path 4380 of 4755
Preparing path 4400 of 4755
Preparing path 4420 of 4755
Preparing path 4440 of 4755
Preparing path 4460 of 4755
Preparing path 4480 of 4755
Preparing path 4500 of 4755
Preparing path 4520 of 4755
Preparing path 4540 of 4755
Preparing path 4560 of 4755
Preparing path 4580 of 4755
Preparing path 4600 of 4755
Preparing path 4620 of 4755
Preparing path 4640 of 4755
Preparing path 4660 of 4755
Preparing path 4680 of 4755
Preparing path 4700 of 4755
Preparing path 4720 of 4755
Preparing path 4740 of 4755

Tracking regeneration codim 5 of 10: 5706 paths to track.
Tracking path 0 of 5706
Tracking path 20 of 5706
Tracking path 40 of 5706
Tracking path 60 of 5706
Tracking path 80 of 5706
Tracking path 100 of 5706
Tracking path 120 of 5706
Tracking path 140 of 5706
Tracking path 160 of 5706
Tracking path 180 of 5706
Tracking path 200 of 5706
Tracking path 220 of 5706
Tracking path 240 of 5706
Tracking path 260 of 5706
Tracking path 280 of 5706
Tracking path 300 of 5706
Tracking path 320 of 5706
Tracking path 340 of 5706
Tracking path 360 of 5706
Tracking path 380 of 5706
Tracking path 400 of 5706
Tracking path 420 of 5706
Tracking path 440 of 5706
Tracking path 460 of 5706
Tracking path 480 of 5706
Tracking path 500 of 5706
Tracking path 520 of 5706
Tracking path 540 of 5706
Tracking path 560 of 5706
Tracking path 580 of 5706
Tracking path 600 of 5706
Tracking path 620 of 5706
Tracking path 640 of 5706
Tracking path 660 of 5706
Tracking path 680 of 5706
Tracking path 700 of 5706
Tracking path 720 of 5706
Tracking path 740 of 5706
Tracking path 760 of 5706
Tracking path 780 of 5706
Tracking path 800 of 5706
Tracking path 820 of 5706
Tracking path 840 of 5706
Tracking path 860 of 5706
Tracking path 880 of 5706
Tracking path 900 of 5706
Tracking path 920 of 5706
Tracking path 940 of 5706
Tracking path 960 of 5706
Tracking path 980 of 5706
Tracking path 1000 of 5706
Tracking path 1020 of 5706
Tracking path 1040 of 5706
Tracking path 1060 of 5706
Tracking path 1080 of 5706
Tracking path 1100 of 5706
Tracking path 1120 of 5706
Tracking path 1140 of 5706
Tracking path 1160 of 5706
Tracking path 1180 of 5706
Tracking path 1200 of 5706
Tracking path 1220 of 5706
Tracking path 1240 of 5706
Tracking path 1260 of 5706
Tracking path 1280 of 5706
Tracking path 1300 of 5706
Tracking path 1320 of 5706
Tracking path 1340 of 5706
Tracking path 1360 of 5706
Tracking path 1380 of 5706
Tracking path 1400 of 5706
Tracking path 1420 of 5706
Tracking path 1440 of 5706
Tracking path 1460 of 5706
Tracking path 1480 of 5706
Tracking path 1500 of 5706
Tracking path 1520 of 5706
Tracking path 1540 of 5706
Tracking path 1560 of 5706
Tracking path 1580 of 5706
Tracking path 1600 of 5706
Tracking path 1620 of 5706
Tracking path 1640 of 5706
Tracking path 1660 of 5706
Tracking path 1680 of 5706
Tracking path 1700 of 5706
Tracking path 1720 of 5706
Tracking path 1740 of 5706
Tracking path 1760 of 5706
Tracking path 1780 of 5706
Tracking path 1800 of 5706
Tracking path 1820 of 5706
Tracking path 1840 of 5706
Tracking path 1860 of 5706
Tracking path 1880 of 5706
Tracking path 1900 of 5706
Tracking path 1920 of 5706
Tracking path 1940 of 5706
Tracking path 1960 of 5706
Tracking path 1980 of 5706
Tracking path 2000 of 5706
Tracking path 2020 of 5706
Tracking path 2040 of 5706
Tracking path 2060 of 5706
Tracking path 2080 of 5706
Tracking path 2100 of 5706
Tracking path 2120 of 5706
Tracking path 2140 of 5706
Tracking path 2160 of 5706
Tracking path 2180 of 5706
Tracking path 2200 of 5706
Tracking path 2220 of 5706
Tracking path 2240 of 5706
Tracking path 2260 of 5706
Tracking path 2280 of 5706
Tracking path 2300 of 5706
Tracking path 2320 of 5706
Tracking path 2340 of 5706
Tracking path 2360 of 5706
Tracking path 2380 of 5706
Tracking path 2400 of 5706
Tracking path 2420 of 5706
Tracking path 2440 of 5706
Tracking path 2460 of 5706
Tracking path 2480 of 5706
Tracking path 2500 of 5706
Tracking path 2520 of 5706
Tracking path 2540 of 5706
Tracking path 2560 of 5706
Tracking path 2580 of 5706
Tracking path 2600 of 5706
Tracking path 2620 of 5706
Tracking path 2640 of 5706
Tracking path 2660 of 5706
Tracking path 2680 of 5706
Tracking path 2700 of 5706
Tracking path 2720 of 5706
Tracking path 2740 of 5706
Tracking path 2760 of 5706
Tracking path 2780 of 5706
Tracking path 2800 of 5706
Tracking path 2820 of 5706
Tracking path 2840 of 5706
Tracking path 2860 of 5706
Tracking path 2880 of 5706
Tracking path 2900 of 5706
Tracking path 2920 of 5706
Tracking path 2940 of 5706
Tracking path 2960 of 5706
Tracking path 2980 of 5706
Tracking path 3000 of 5706
Tracking path 3020 of 5706
Tracking path 3040 of 5706
Tracking path 3060 of 5706
Tracking path 3080 of 5706
Tracking path 3100 of 5706
Tracking path 3120 of 5706
Tracking path 3140 of 5706
Tracking path 3160 of 5706
Tracking path 3180 of 5706
Tracking path 3200 of 5706
Tracking path 3220 of 5706
Tracking path 3240 of 5706
Tracking path 3260 of 5706
Tracking path 3280 of 5706
Tracking path 3300 of 5706
Tracking path 3320 of 5706
Tracking path 3340 of 5706
Tracking path 3360 of 5706
Tracking path 3380 of 5706
Tracking path 3400 of 5706
Tracking path 3420 of 5706
Tracking path 3440 of 5706
Tracking path 3460 of 5706
Tracking path 3480 of 5706
Tracking path 3500 of 5706
Tracking path 3520 of 5706
Tracking path 3540 of 5706
Tracking path 3560 of 5706
Tracking path 3580 of 5706
Tracking path 3600 of 5706
Tracking path 3620 of 5706
Tracking path 3640 of 5706
Tracking path 3660 of 5706
Tracking path 3680 of 5706
Tracking path 3700 of 5706
Tracking path 3720 of 5706
Tracking path 3740 of 5706
Tracking path 3760 of 5706
Tracking path 3780 of 5706
Tracking path 3800 of 5706
Tracking path 3820 of 5706
Tracking path 3840 of 5706
Tracking path 3860 of 5706
Tracking path 3880 of 5706
Tracking path 3900 of 5706
Tracking path 3920 of 5706
Tracking path 3940 of 5706
Tracking path 3960 of 5706
Tracking path 3980 of 5706
Tracking path 4000 of 5706
Tracking path 4020 of 5706
Tracking path 4040 of 5706
Tracking path 4060 of 5706
Tracking path 4080 of 5706
Tracking path 4100 of 5706
Tracking path 4120 of 5706
Tracking path 4140 of 5706
Tracking path 4160 of 5706
Tracking path 4180 of 5706
Tracking path 4200 of 5706
Tracking path 4220 of 5706
Tracking path 4240 of 5706
Tracking path 4260 of 5706
Tracking path 4280 of 5706
Tracking path 4300 of 5706
Tracking path 4320 of 5706
Tracking path 4340 of 5706
Tracking path 4360 of 5706
Tracking path 4380 of 5706
Tracking path 4400 of 5706
Tracking path 4420 of 5706
Tracking path 4440 of 5706
Tracking path 4460 of 5706
Tracking path 4480 of 5706
Tracking path 4500 of 5706
Tracking path 4520 of 5706
Tracking path 4540 of 5706
Tracking path 4560 of 5706
Tracking path 4580 of 5706
Tracking path 4600 of 5706
Tracking path 4620 of 5706
Tracking path 4640 of 5706
Tracking path 4660 of 5706
Tracking path 4680 of 5706
Tracking path 4700 of 5706
Tracking path 4720 of 5706
Tracking path 4740 of 5706
Tracking path 4760 of 5706
Tracking path 4780 of 5706
Tracking path 4800 of 5706
Tracking path 4820 of 5706
Tracking path 4840 of 5706
Tracking path 4860 of 5706
Tracking path 4880 of 5706
Tracking path 4900 of 5706
Tracking path 4920 of 5706
Tracking path 4940 of 5706
Tracking path 4960 of 5706
Tracking path 4980 of 5706
Tracking path 5000 of 5706
Tracking path 5020 of 5706
Tracking path 5040 of 5706
Tracking path 5060 of 5706
Tracking path 5080 of 5706
Tracking path 5100 of 5706
Tracking path 5120 of 5706
Tracking path 5140 of 5706
Tracking path 5160 of 5706
Tracking path 5180 of 5706
Tracking path 5200 of 5706
Tracking path 5220 of 5706
Tracking path 5240 of 5706
Tracking path 5260 of 5706
Tracking path 5280 of 5706
Tracking path 5300 of 5706
Tracking path 5320 of 5706
Tracking path 5340 of 5706
Tracking path 5360 of 5706
Tracking path 5380 of 5706
Tracking path 5400 of 5706
Tracking path 5420 of 5706
Tracking path 5440 of 5706
Tracking path 5460 of 5706
Tracking path 5480 of 5706
Tracking path 5500 of 5706
Tracking path 5520 of 5706
Tracking path 5540 of 5706
Tracking path 5560 of 5706
Tracking path 5580 of 5706
Tracking path 5600 of 5706
Tracking path 5620 of 5706
Tracking path 5640 of 5706
Tracking path 5660 of 5706
Tracking path 5680 of 5706
Tracking path 5700 of 5706

Sorting regeneration codim 5 of 10: 5706 paths to sort.
Sorting path 0 of 5706
Sorting path 20 of 5706
Sorting path 40 of 5706
Sorting path 60 of 5706
Sorting path 80 of 5706
Sorting path 100 of 5706
Sorting path 120 of 5706
Sorting path 140 of 5706
Sorting path 160 of 5706
Sorting path 180 of 5706
Sorting path 200 of 5706
Sorting path 220 of 5706
Sorting path 240 of 5706
Sorting path 260 of 5706
Sorting path 280 of 5706
Sorting path 300 of 5706
Sorting path 320 of 5706
Sorting path 340 of 5706
Sorting path 360 of 5706
Sorting path 380 of 5706
Sorting path 400 of 5706
Sorting path 420 of 5706
Sorting path 440 of 5706
Sorting path 460 of 5706
Sorting path 480 of 5706
Sorting path 500 of 5706
Sorting path 520 of 5706
Sorting path 540 of 5706
Sorting path 560 of 5706
Sorting path 580 of 5706
Sorting path 600 of 5706
Sorting path 620 of 5706
Sorting path 640 of 5706
Sorting path 660 of 5706
Sorting path 680 of 5706
Sorting path 700 of 5706
Sorting path 720 of 5706
Sorting path 740 of 5706
Sorting path 760 of 5706
Sorting path 780 of 5706
Sorting path 800 of 5706
Sorting path 820 of 5706
Sorting path 840 of 5706
Sorting path 860 of 5706
Sorting path 880 of 5706
Sorting path 900 of 5706
Sorting path 920 of 5706
Sorting path 940 of 5706
Sorting path 960 of 5706
Sorting path 980 of 5706
Sorting path 1000 of 5706
Sorting path 1020 of 5706
Sorting path 1040 of 5706
Sorting path 1060 of 5706
Sorting path 1080 of 5706
Sorting path 1100 of 5706
Sorting path 1120 of 5706
Sorting path 1140 of 5706
Sorting path 1160 of 5706
Sorting path 1180 of 5706
Sorting path 1200 of 5706
Sorting path 1220 of 5706
Sorting path 1240 of 5706
Sorting path 1260 of 5706
Sorting path 1280 of 5706
Sorting path 1300 of 5706
Sorting path 1320 of 5706
Sorting path 1340 of 5706
Sorting path 1360 of 5706
Sorting path 1380 of 5706
Sorting path 1400 of 5706
Sorting path 1420 of 5706
Sorting path 1440 of 5706
Sorting path 1460 of 5706
Sorting path 1480 of 5706
Sorting path 1500 of 5706
Sorting path 1520 of 5706
Sorting path 1540 of 5706
Sorting path 1560 of 5706
Sorting path 1580 of 5706
Sorting path 1600 of 5706
Sorting path 1620 of 5706
Sorting path 1640 of 5706
Sorting path 1660 of 5706
Sorting path 1680 of 5706
Sorting path 1700 of 5706
Sorting path 1720 of 5706
Sorting path 1740 of 5706
Sorting path 1760 of 5706
Sorting path 1780 of 5706
Sorting path 1800 of 5706
Sorting path 1820 of 5706
Sorting path 1840 of 5706
Sorting path 1860 of 5706
Sorting path 1880 of 5706
Sorting path 1900 of 5706
Sorting path 1920 of 5706
Sorting path 1940 of 5706
Sorting path 1960 of 5706
Sorting path 1980 of 5706
Sorting path 2000 of 5706
Sorting path 2020 of 5706
Sorting path 2040 of 5706
Sorting path 2060 of 5706
Sorting path 2080 of 5706
Sorting path 2100 of 5706
Sorting path 2120 of 5706
Sorting path 2140 of 5706
Sorting path 2160 of 5706
Sorting path 2180 of 5706
Sorting path 2200 of 5706
Sorting path 2220 of 5706
Sorting path 2240 of 5706
Sorting path 2260 of 5706
Sorting path 2280 of 5706
Sorting path 2300 of 5706
Sorting path 2320 of 5706
Sorting path 2340 of 5706
Sorting path 2360 of 5706
Sorting path 2380 of 5706
Sorting path 2400 of 5706
Sorting path 2420 of 5706
Sorting path 2440 of 5706
Sorting path 2460 of 5706
Sorting path 2480 of 5706
Sorting path 2500 of 5706
Sorting path 2520 of 5706
Sorting path 2540 of 5706
Sorting path 2560 of 5706
Sorting path 2580 of 5706
Sorting path 2600 of 5706
Sorting path 2620 of 5706
Sorting path 2640 of 5706
Sorting path 2660 of 5706
Sorting path 2680 of 5706
Sorting path 2700 of 5706
Sorting path 2720 of 5706
Sorting path 2740 of 5706
Sorting path 2760 of 5706
Sorting path 2780 of 5706
Sorting path 2800 of 5706
Sorting path 2820 of 5706
Sorting path 2840 of 5706
Sorting path 2860 of 5706
Sorting path 2880 of 5706
Sorting path 2900 of 5706
Sorting path 2920 of 5706
Sorting path 2940 of 5706
Sorting path 2960 of 5706
Sorting path 2980 of 5706
Sorting path 3000 of 5706
Sorting path 3020 of 5706
Sorting path 3040 of 5706
Sorting path 3060 of 5706
Sorting path 3080 of 5706
Sorting path 3100 of 5706
Sorting path 3120 of 5706
Sorting path 3140 of 5706
Sorting path 3160 of 5706
Sorting path 3180 of 5706
Sorting path 3200 of 5706
Sorting path 3220 of 5706
Sorting path 3240 of 5706
Sorting path 3260 of 5706
Sorting path 3280 of 5706
Sorting path 3300 of 5706
Sorting path 3320 of 5706
Sorting path 3340 of 5706
Sorting path 3360 of 5706
Sorting path 3380 of 5706
Sorting path 3400 of 5706
Sorting path 3420 of 5706
Sorting path 3440 of 5706
Sorting path 3460 of 5706
Sorting path 3480 of 5706
Sorting path 3500 of 5706
Sorting path 3520 of 5706
Sorting path 3540 of 5706
Sorting path 3560 of 5706
Sorting path 3580 of 5706
Sorting path 3600 of 5706
Sorting path 3620 of 5706
Sorting path 3640 of 5706
Sorting path 3660 of 5706
Sorting path 3680 of 5706
Sorting path 3700 of 5706
Sorting path 3720 of 5706
Sorting path 3740 of 5706
Sorting path 3760 of 5706
Sorting path 3780 of 5706
Sorting path 3800 of 5706
Sorting path 3820 of 5706
Sorting path 3840 of 5706
Sorting path 3860 of 5706
Sorting path 3880 of 5706
Sorting path 3900 of 5706
Sorting path 3920 of 5706
Sorting path 3940 of 5706
Sorting path 3960 of 5706
Sorting path 3980 of 5706
Sorting path 4000 of 5706
Sorting path 4020 of 5706
Sorting path 4040 of 5706
Sorting path 4060 of 5706
Sorting path 4080 of 5706
Sorting path 4100 of 5706
Sorting path 4120 of 5706
Sorting path 4140 of 5706
Sorting path 4160 of 5706
Sorting path 4180 of 5706
Sorting path 4200 of 5706
Sorting path 4220 of 5706
Sorting path 4240 of 5706
Sorting path 4260 of 5706
Sorting path 4280 of 5706
Sorting path 4300 of 5706
Sorting path 4320 of 5706
Sorting path 4340 of 5706
Sorting path 4360 of 5706
Sorting path 4380 of 5706
Sorting path 4400 of 5706
Sorting path 4420 of 5706
Sorting path 4440 of 5706
Sorting path 4460 of 5706
Sorting path 4480 of 5706
Sorting path 4500 of 5706
Sorting path 4520 of 5706
Sorting path 4540 of 5706
Sorting path 4560 of 5706
Sorting path 4580 of 5706
Sorting path 4600 of 5706
Sorting path 4620 of 5706
Sorting path 4640 of 5706
Sorting path 4660 of 5706
Sorting path 4680 of 5706
Sorting path 4700 of 5706
Sorting path 4720 of 5706
Sorting path 4740 of 5706
Sorting path 4760 of 5706
Sorting path 4780 of 5706
Sorting path 4800 of 5706
Sorting path 4820 of 5706
Sorting path 4840 of 5706
Sorting path 4860 of 5706
Sorting path 4880 of 5706
Sorting path 4900 of 5706
Sorting path 4920 of 5706
Sorting path 4940 of 5706
Sorting path 4960 of 5706
Sorting path 4980 of 5706
Sorting path 5000 of 5706
Sorting path 5020 of 5706
Sorting path 5040 of 5706
Sorting path 5060 of 5706
Sorting path 5080 of 5706
Sorting path 5100 of 5706
Sorting path 5120 of 5706
Sorting path 5140 of 5706
Sorting path 5160 of 5706
Sorting path 5180 of 5706
Sorting path 5200 of 5706
Sorting path 5220 of 5706
Sorting path 5240 of 5706
Sorting path 5260 of 5706
Sorting path 5280 of 5706
Sorting path 5300 of 5706
Sorting path 5320 of 5706
Sorting path 5340 of 5706
Sorting path 5360 of 5706
Sorting path 5380 of 5706
Sorting path 5400 of 5706
Sorting path 5420 of 5706
Sorting path 5440 of 5706
Sorting path 5460 of 5706
Sorting path 5480 of 5706
Sorting path 5500 of 5706
Sorting path 5520 of 5706
Sorting path 5540 of 5706
Sorting path 5560 of 5706
Sorting path 5580 of 5706
Sorting path 5600 of 5706
Sorting path 5620 of 5706
Sorting path 5640 of 5706
Sorting path 5660 of 5706
Sorting path 5680 of 5706
Sorting path 5700 of 5706

Preparing regeneration codim 6 of 10: 14310 paths to track.
Preparing path 0 of 14310
Preparing path 20 of 14310
Preparing path 40 of 14310
Preparing path 60 of 14310
Preparing path 80 of 14310
Preparing path 100 of 14310
Preparing path 120 of 14310
Preparing path 140 of 14310
Preparing path 160 of 14310
Preparing path 180 of 14310
Preparing path 200 of 14310
Preparing path 220 of 14310
Preparing path 240 of 14310
Preparing path 260 of 14310
Preparing path 280 of 14310
Preparing path 300 of 14310
Preparing path 320 of 14310
Preparing path 340 of 14310
Preparing path 360 of 14310
Preparing path 380 of 14310
Preparing path 400 of 14310
Preparing path 420 of 14310
Preparing path 440 of 14310
Preparing path 460 of 14310
Preparing path 480 of 14310
Preparing path 500 of 14310
Preparing path 520 of 14310
Preparing path 540 of 14310
Preparing path 560 of 14310
Preparing path 580 of 14310
Preparing path 600 of 14310
Preparing path 620 of 14310
Preparing path 640 of 14310
Preparing path 660 of 14310
Preparing path 680 of 14310
Preparing path 700 of 14310
Preparing path 720 of 14310
Preparing path 740 of 14310
Preparing path 760 of 14310
Preparing path 780 of 14310
Preparing path 800 of 14310
Preparing path 820 of 14310
Preparing path 840 of 14310
Preparing path 860 of 14310
Preparing path 880 of 14310
Preparing path 900 of 14310
Preparing path 920 of 14310
Preparing path 940 of 14310
Preparing path 960 of 14310
Preparing path 980 of 14310
Preparing path 1000 of 14310
Preparing path 1020 of 14310
Preparing path 1040 of 14310
Preparing path 1060 of 14310
Preparing path 1080 of 14310
Preparing path 1100 of 14310
Preparing path 1120 of 14310
Preparing path 1140 of 14310
Preparing path 1160 of 14310
Preparing path 1180 of 14310
Preparing path 1200 of 14310
Preparing path 1220 of 14310
Preparing path 1240 of 14310
Preparing path 1260 of 14310
Preparing path 1280 of 14310
Preparing path 1300 of 14310
Preparing path 1320 of 14310
Preparing path 1340 of 14310
Preparing path 1360 of 14310
Preparing path 1380 of 14310
Preparing path 1400 of 14310
Preparing path 1420 of 14310
Preparing path 1440 of 14310
Preparing path 1460 of 14310
Preparing path 1480 of 14310
Preparing path 1500 of 14310
Preparing path 1520 of 14310
Preparing path 1540 of 14310
Preparing path 1560 of 14310
Preparing path 1580 of 14310
Preparing path 1600 of 14310
Preparing path 1620 of 14310
Preparing path 1640 of 14310
Preparing path 1660 of 14310
Preparing path 1680 of 14310
Preparing path 1700 of 14310
Preparing path 1720 of 14310
Preparing path 1740 of 14310
Preparing path 1760 of 14310
Preparing path 1780 of 14310
Preparing path 1800 of 14310
Preparing path 1820 of 14310
Preparing path 1840 of 14310
Preparing path 1860 of 14310
Preparing path 1880 of 14310
Preparing path 1900 of 14310
Preparing path 1920 of 14310
Preparing path 1940 of 14310
Preparing path 1960 of 14310
Preparing path 1980 of 14310
Preparing path 2000 of 14310
Preparing path 2020 of 14310
Preparing path 2040 of 14310
Preparing path 2060 of 14310
Preparing path 2080 of 14310
Preparing path 2100 of 14310
Preparing path 2120 of 14310
Preparing path 2140 of 14310
Preparing path 2160 of 14310
Preparing path 2180 of 14310
Preparing path 2200 of 14310
Preparing path 2220 of 14310
Preparing path 2240 of 14310
Preparing path 2260 of 14310
Preparing path 2280 of 14310
Preparing path 2300 of 14310
Preparing path 2320 of 14310
Preparing path 2340 of 14310
Preparing path 2360 of 14310
Preparing path 2380 of 14310
Preparing path 2400 of 14310
Preparing path 2420 of 14310
Preparing path 2440 of 14310
Preparing path 2460 of 14310
Preparing path 2480 of 14310
Preparing path 2500 of 14310
Preparing path 2520 of 14310
Preparing path 2540 of 14310
Preparing path 2560 of 14310
Preparing path 2580 of 14310
Preparing path 2600 of 14310
Preparing path 2620 of 14310
Preparing path 2640 of 14310
Preparing path 2660 of 14310
Preparing path 2680 of 14310
Preparing path 2700 of 14310
Preparing path 2720 of 14310
Preparing path 2740 of 14310
Preparing path 2760 of 14310
Preparing path 2780 of 14310
Preparing path 2800 of 14310
Preparing path 2820 of 14310
Preparing path 2840 of 14310
Preparing path 2860 of 14310
Preparing path 2880 of 14310
Preparing path 2900 of 14310
Preparing path 2920 of 14310
Preparing path 2940 of 14310
Preparing path 2960 of 14310
Preparing path 2980 of 14310
Preparing path 3000 of 14310
Preparing path 3020 of 14310
Preparing path 3040 of 14310
Preparing path 3060 of 14310
Preparing path 3080 of 14310
Preparing path 3100 of 14310
Preparing path 3120 of 14310
Preparing path 3140 of 14310
Preparing path 3160 of 14310
Preparing path 3180 of 14310
Preparing path 3200 of 14310
Preparing path 3220 of 14310
Preparing path 3240 of 14310
Preparing path 3260 of 14310
Preparing path 3280 of 14310
Preparing path 3300 of 14310
Preparing path 3320 of 14310
Preparing path 3340 of 14310
Preparing path 3360 of 14310
Preparing path 3380 of 14310
Preparing path 3400 of 14310
Preparing path 3420 of 14310
Preparing path 3440 of 14310
Preparing path 3460 of 14310
Preparing path 3480 of 14310
Preparing path 3500 of 14310
Preparing path 3520 of 14310
Preparing path 3540 of 14310
Preparing path 3560 of 14310
Preparing path 3580 of 14310
Preparing path 3600 of 14310
Preparing path 3620 of 14310
Preparing path 3640 of 14310
Preparing path 3660 of 14310
Preparing path 3680 of 14310
Preparing path 3700 of 14310
Preparing path 3720 of 14310
Preparing path 3740 of 14310
Preparing path 3760 of 14310
Preparing path 3780 of 14310
Preparing path 3800 of 14310
Preparing path 3820 of 14310
Preparing path 3840 of 14310
Preparing path 3860 of 14310
Preparing path 3880 of 14310
Preparing path 3900 of 14310
Preparing path 3920 of 14310
Preparing path 3940 of 14310
Preparing path 3960 of 14310
Preparing path 3980 of 14310
Preparing path 4000 of 14310
Preparing path 4020 of 14310
Preparing path 4040 of 14310
Preparing path 4060 of 14310
Preparing path 4080 of 14310
Preparing path 4100 of 14310
Preparing path 4120 of 14310
Preparing path 4140 of 14310
Preparing path 4160 of 14310
Preparing path 4180 of 14310
Preparing path 4200 of 14310
Preparing path 4220 of 14310
Preparing path 4240 of 14310
Preparing path 4260 of 14310
Preparing path 4280 of 14310
Preparing path 4300 of 14310
Preparing path 4320 of 14310
Preparing path 4340 of 14310
Preparing path 4360 of 14310
Preparing path 4380 of 14310
Preparing path 4400 of 14310
Preparing path 4420 of 14310
Preparing path 4440 of 14310
Preparing path 4460 of 14310
Preparing path 4480 of 14310
Preparing path 4500 of 14310
Preparing path 4520 of 14310
Preparing path 4540 of 14310
Preparing path 4560 of 14310
Preparing path 4580 of 14310
Preparing path 4600 of 14310
Preparing path 4620 of 14310
Preparing path 4640 of 14310
Preparing path 4660 of 14310
Preparing path 4680 of 14310
Preparing path 4700 of 14310
Preparing path 4720 of 14310
Preparing path 4740 of 14310
Preparing path 4760 of 14310
Preparing path 4780 of 14310
Preparing path 4800 of 14310
Preparing path 4820 of 14310
Preparing path 4840 of 14310
Preparing path 4860 of 14310
Preparing path 4880 of 14310
Preparing path 4900 of 14310
Preparing path 4920 of 14310
Preparing path 4940 of 14310
Preparing path 4960 of 14310
Preparing path 4980 of 14310
Preparing path 5000 of 14310
Preparing path 5020 of 14310
Preparing path 5040 of 14310
Preparing path 5060 of 14310
Preparing path 5080 of 14310
Preparing path 5100 of 14310
Preparing path 5120 of 14310
Preparing path 5140 of 14310
Preparing path 5160 of 14310
Preparing path 5180 of 14310
Preparing path 5200 of 14310
Preparing path 5220 of 14310
Preparing path 5240 of 14310
Preparing path 5260 of 14310
Preparing path 5280 of 14310
Preparing path 5300 of 14310
Preparing path 5320 of 14310
Preparing path 5340 of 14310
Preparing path 5360 of 14310
Preparing path 5380 of 14310
Preparing path 5400 of 14310
Preparing path 5420 of 14310
Preparing path 5440 of 14310
Preparing path 5460 of 14310
Preparing path 5480 of 14310
Preparing path 5500 of 14310
Preparing path 5520 of 14310
Preparing path 5540 of 14310
Preparing path 5560 of 14310
Preparing path 5580 of 14310
Preparing path 5600 of 14310
Preparing path 5620 of 14310
Preparing path 5640 of 14310
Preparing path 5660 of 14310
Preparing path 5680 of 14310
Preparing path 5700 of 14310
Preparing path 5720 of 14310
Preparing path 5740 of 14310
Preparing path 5760 of 14310
Preparing path 5780 of 14310
Preparing path 5800 of 14310
Preparing path 5820 of 14310
Preparing path 5840 of 14310
Preparing path 5860 of 14310
Preparing path 5880 of 14310
Preparing path 5900 of 14310
Preparing path 5920 of 14310
Preparing path 5940 of 14310
Preparing path 5960 of 14310
Preparing path 5980 of 14310
Preparing path 6000 of 14310
Preparing path 6020 of 14310
Preparing path 6040 of 14310
Preparing path 6060 of 14310
Preparing path 6080 of 14310
Preparing path 6100 of 14310
Preparing path 6120 of 14310
Preparing path 6140 of 14310
Preparing path 6160 of 14310
Preparing path 6180 of 14310
Preparing path 6200 of 14310
Preparing path 6220 of 14310
Preparing path 6240 of 14310
Preparing path 6260 of 14310
Preparing path 6280 of 14310
Preparing path 6300 of 14310
Preparing path 6320 of 14310
Preparing path 6340 of 14310
Preparing path 6360 of 14310
Preparing path 6380 of 14310
Preparing path 6400 of 14310
Preparing path 6420 of 14310
Preparing path 6440 of 14310
Preparing path 6460 of 14310
Preparing path 6480 of 14310
Preparing path 6500 of 14310
Preparing path 6520 of 14310
Preparing path 6540 of 14310
Preparing path 6560 of 14310
Preparing path 6580 of 14310
Preparing path 6600 of 14310
Preparing path 6620 of 14310
Preparing path 6640 of 14310
Preparing path 6660 of 14310
Preparing path 6680 of 14310
Preparing path 6700 of 14310
Preparing path 6720 of 14310
Preparing path 6740 of 14310
Preparing path 6760 of 14310
Preparing path 6780 of 14310
Preparing path 6800 of 14310
Preparing path 6820 of 14310
Preparing path 6840 of 14310
Preparing path 6860 of 14310
Preparing path 6880 of 14310
Preparing path 6900 of 14310
Preparing path 6920 of 14310
Preparing path 6940 of 14310
Preparing path 6960 of 14310
Preparing path 6980 of 14310
Preparing path 7000 of 14310
Preparing path 7020 of 14310
Preparing path 7040 of 14310
Preparing path 7060 of 14310
Preparing path 7080 of 14310
Preparing path 7100 of 14310
Preparing path 7120 of 14310
Preparing path 7140 of 14310
Preparing path 7160 of 14310
Preparing path 7180 of 14310
Preparing path 7200 of 14310
Preparing path 7220 of 14310
Preparing path 7240 of 14310
Preparing path 7260 of 14310
Preparing path 7280 of 14310
Preparing path 7300 of 14310
Preparing path 7320 of 14310
Preparing path 7340 of 14310
Preparing path 7360 of 14310
Preparing path 7380 of 14310
Preparing path 7400 of 14310
Preparing path 7420 of 14310
Preparing path 7440 of 14310
Preparing path 7460 of 14310
Preparing path 7480 of 14310
Preparing path 7500 of 14310
Preparing path 7520 of 14310
Preparing path 7540 of 14310
Preparing path 7560 of 14310
Preparing path 7580 of 14310
Preparing path 7600 of 14310
Preparing path 7620 of 14310
Preparing path 7640 of 14310
Preparing path 7660 of 14310
Preparing path 7680 of 14310
Preparing path 7700 of 14310
Preparing path 7720 of 14310
Preparing path 7740 of 14310
Preparing path 7760 of 14310
Preparing path 7780 of 14310
Preparing path 7800 of 14310
Preparing path 7820 of 14310
Preparing path 7840 of 14310
Preparing path 7860 of 14310
Preparing path 7880 of 14310
Preparing path 7900 of 14310
Preparing path 7920 of 14310
Preparing path 7940 of 14310
Preparing path 7960 of 14310
Preparing path 7980 of 14310
Preparing path 8000 of 14310
Preparing path 8020 of 14310
Preparing path 8040 of 14310
Preparing path 8060 of 14310
Preparing path 8080 of 14310
Preparing path 8100 of 14310
Preparing path 8120 of 14310
Preparing path 8140 of 14310
Preparing path 8160 of 14310
Preparing path 8180 of 14310
Preparing path 8200 of 14310
Preparing path 8220 of 14310
Preparing path 8240 of 14310
Preparing path 8260 of 14310
Preparing path 8280 of 14310
Preparing path 8300 of 14310
Preparing path 8320 of 14310
Preparing path 8340 of 14310
Preparing path 8360 of 14310
Preparing path 8380 of 14310
Preparing path 8400 of 14310
Preparing path 8420 of 14310
Preparing path 8440 of 14310
Preparing path 8460 of 14310
Preparing path 8480 of 14310
Preparing path 8500 of 14310
Preparing path 8520 of 14310
Preparing path 8540 of 14310
Preparing path 8560 of 14310
Preparing path 8580 of 14310
Preparing path 8600 of 14310
Preparing path 8620 of 14310
Preparing path 8640 of 14310
Preparing path 8660 of 14310
Preparing path 8680 of 14310
Preparing path 8700 of 14310
Preparing path 8720 of 14310
Preparing path 8740 of 14310
Preparing path 8760 of 14310
Preparing path 8780 of 14310
Preparing path 8800 of 14310
Preparing path 8820 of 14310
Preparing path 8840 of 14310
Preparing path 8860 of 14310
Preparing path 8880 of 14310
Preparing path 8900 of 14310
Preparing path 8920 of 14310
Preparing path 8940 of 14310
Preparing path 8960 of 14310
Preparing path 8980 of 14310
Preparing path 9000 of 14310
Preparing path 9020 of 14310
Preparing path 9040 of 14310
Preparing path 9060 of 14310
Preparing path 9080 of 14310
Preparing path 9100 of 14310
Preparing path 9120 of 14310
Preparing path 9140 of 14310
Preparing path 9160 of 14310
Preparing path 9180 of 14310
Preparing path 9200 of 14310
Preparing path 9220 of 14310
Preparing path 9240 of 14310
Preparing path 9260 of 14310
Preparing path 9280 of 14310
Preparing path 9300 of 14310
Preparing path 9320 of 14310
Preparing path 9340 of 14310
Preparing path 9360 of 14310
Preparing path 9380 of 14310
Preparing path 9400 of 14310
Preparing path 9420 of 14310
Preparing path 9440 of 14310
Preparing path 9460 of 14310
Preparing path 9480 of 14310
Preparing path 9500 of 14310
Preparing path 9520 of 14310
Preparing path 9540 of 14310
Preparing path 9560 of 14310
Preparing path 9580 of 14310
Preparing path 9600 of 14310
Preparing path 9620 of 14310
Preparing path 9640 of 14310
Preparing path 9660 of 14310
Preparing path 9680 of 14310
Preparing path 9700 of 14310
Preparing path 9720 of 14310
Preparing path 9740 of 14310
Preparing path 9760 of 14310
Preparing path 9780 of 14310
Preparing path 9800 of 14310
Preparing path 9820 of 14310
Preparing path 9840 of 14310
Preparing path 9860 of 14310
Preparing path 9880 of 14310
Preparing path 9900 of 14310
Preparing path 9920 of 14310
Preparing path 9940 of 14310
Preparing path 9960 of 14310
Preparing path 9980 of 14310
Preparing path 10000 of 14310
Preparing path 10020 of 14310
Preparing path 10040 of 14310
Preparing path 10060 of 14310
Preparing path 10080 of 14310
Preparing path 10100 of 14310
Preparing path 10120 of 14310
Preparing path 10140 of 14310
Preparing path 10160 of 14310
Preparing path 10180 of 14310
Preparing path 10200 of 14310
Preparing path 10220 of 14310
Preparing path 10240 of 14310
Preparing path 10260 of 14310
Preparing path 10280 of 14310
Preparing path 10300 of 14310
Preparing path 10320 of 14310
Preparing path 10340 of 14310
Preparing path 10360 of 14310
Preparing path 10380 of 14310
Preparing path 10400 of 14310
Preparing path 10420 of 14310
Preparing path 10440 of 14310
Preparing path 10460 of 14310
Preparing path 10480 of 14310
Preparing path 10500 of 14310
Preparing path 10520 of 14310
Preparing path 10540 of 14310
Preparing path 10560 of 14310
Preparing path 10580 of 14310
Preparing path 10600 of 14310
Preparing path 10620 of 14310
Preparing path 10640 of 14310
Preparing path 10660 of 14310
Preparing path 10680 of 14310
Preparing path 10700 of 14310
Preparing path 10720 of 14310
Preparing path 10740 of 14310
Preparing path 10760 of 14310
Preparing path 10780 of 14310
Preparing path 10800 of 14310
Preparing path 10820 of 14310
Preparing path 10840 of 14310
Preparing path 10860 of 14310
Preparing path 10880 of 14310
Preparing path 10900 of 14310
Preparing path 10920 of 14310
Preparing path 10940 of 14310
Preparing path 10960 of 14310
Preparing path 10980 of 14310
Preparing path 11000 of 14310
Preparing path 11020 of 14310
Preparing path 11040 of 14310
Preparing path 11060 of 14310
Preparing path 11080 of 14310
Preparing path 11100 of 14310
Preparing path 11120 of 14310
Preparing path 11140 of 14310
Preparing path 11160 of 14310
Preparing path 11180 of 14310
Preparing path 11200 of 14310
Preparing path 11220 of 14310
Preparing path 11240 of 14310
Preparing path 11260 of 14310
Preparing path 11280 of 14310
Preparing path 11300 of 14310
Preparing path 11320 of 14310
Preparing path 11340 of 14310
Preparing path 11360 of 14310
Preparing path 11380 of 14310
Preparing path 11400 of 14310
Preparing path 11420 of 14310
Preparing path 11440 of 14310
Preparing path 11460 of 14310
Preparing path 11480 of 14310
Preparing path 11500 of 14310
Preparing path 11520 of 14310
Preparing path 11540 of 14310
Preparing path 11560 of 14310
Preparing path 11580 of 14310
Preparing path 11600 of 14310
Preparing path 11620 of 14310
Preparing path 11640 of 14310
Preparing path 11660 of 14310
Preparing path 11680 of 14310
Preparing path 11700 of 14310
Preparing path 11720 of 14310
Preparing path 11740 of 14310
Preparing path 11760 of 14310
Preparing path 11780 of 14310
Preparing path 11800 of 14310
Preparing path 11820 of 14310
Preparing path 11840 of 14310
Preparing path 11860 of 14310
Preparing path 11880 of 14310
Preparing path 11900 of 14310
Preparing path 11920 of 14310
Preparing path 11940 of 14310
Preparing path 11960 of 14310
Preparing path 11980 of 14310
Preparing path 12000 of 14310
Preparing path 12020 of 14310
Preparing path 12040 of 14310
Preparing path 12060 of 14310
Preparing path 12080 of 14310
Preparing path 12100 of 14310
Preparing path 12120 of 14310
Preparing path 12140 of 14310
Preparing path 12160 of 14310
Preparing path 12180 of 14310
Preparing path 12200 of 14310
Preparing path 12220 of 14310
Preparing path 12240 of 14310
Preparing path 12260 of 14310
Preparing path 12280 of 14310
Preparing path 12300 of 14310
Preparing path 12320 of 14310
Preparing path 12340 of 14310
Preparing path 12360 of 14310
Preparing path 12380 of 14310
Preparing path 12400 of 14310
Preparing path 12420 of 14310
Preparing path 12440 of 14310
Preparing path 12460 of 14310
Preparing path 12480 of 14310
Preparing path 12500 of 14310
Preparing path 12520 of 14310
Preparing path 12540 of 14310
Preparing path 12560 of 14310
Preparing path 12580 of 14310
Preparing path 12600 of 14310
Preparing path 12620 of 14310
Preparing path 12640 of 14310
Preparing path 12660 of 14310
Preparing path 12680 of 14310
Preparing path 12700 of 14310
Preparing path 12720 of 14310
Preparing path 12740 of 14310
Preparing path 12760 of 14310
Preparing path 12780 of 14310
Preparing path 12800 of 14310
Preparing path 12820 of 14310
Preparing path 12840 of 14310
Preparing path 12860 of 14310
Preparing path 12880 of 14310
Preparing path 12900 of 14310
Preparing path 12920 of 14310
Preparing path 12940 of 14310
Preparing path 12960 of 14310
Preparing path 12980 of 14310
Preparing path 13000 of 14310
Preparing path 13020 of 14310
Preparing path 13040 of 14310
Preparing path 13060 of 14310
Preparing path 13080 of 14310
Preparing path 13100 of 14310
Preparing path 13120 of 14310
Preparing path 13140 of 14310
Preparing path 13160 of 14310
Preparing path 13180 of 14310
Preparing path 13200 of 14310
Preparing path 13220 of 14310
Preparing path 13240 of 14310
Preparing path 13260 of 14310
Preparing path 13280 of 14310
Preparing path 13300 of 14310
Preparing path 13320 of 14310
Preparing path 13340 of 14310
Preparing path 13360 of 14310
Preparing path 13380 of 14310
Preparing path 13400 of 14310
Preparing path 13420 of 14310
Preparing path 13440 of 14310
Preparing path 13460 of 14310
Preparing path 13480 of 14310
Preparing path 13500 of 14310
Preparing path 13520 of 14310
Preparing path 13540 of 14310
Preparing path 13560 of 14310
Preparing path 13580 of 14310
Preparing path 13600 of 14310
Preparing path 13620 of 14310
Preparing path 13640 of 14310
Preparing path 13660 of 14310
Preparing path 13680 of 14310
Preparing path 13700 of 14310
Preparing path 13720 of 14310
Preparing path 13740 of 14310
Preparing path 13760 of 14310
Preparing path 13780 of 14310
Preparing path 13800 of 14310
Preparing path 13820 of 14310
Preparing path 13840 of 14310
Preparing path 13860 of 14310
Preparing path 13880 of 14310
Preparing path 13900 of 14310
Preparing path 13920 of 14310
Preparing path 13940 of 14310
Preparing path 13960 of 14310
Preparing path 13980 of 14310
Preparing path 14000 of 14310
Preparing path 14020 of 14310
Preparing path 14040 of 14310
Preparing path 14060 of 14310
Preparing path 14080 of 14310
Preparing path 14100 of 14310
Preparing path 14120 of 14310
Preparing path 14140 of 14310
Preparing path 14160 of 14310
Preparing path 14180 of 14310
Preparing path 14200 of 14310
Preparing path 14220 of 14310
Preparing path 14240 of 14310
Preparing path 14260 of 14310
Preparing path 14280 of 14310
Preparing path 14300 of 14310

Tracking regeneration codim 6 of 10: 17172 paths to track.
Tracking path 0 of 17172
Tracking path 20 of 17172
Tracking path 40 of 17172
Tracking path 60 of 17172
Tracking path 80 of 17172
Tracking path 100 of 17172
Tracking path 120 of 17172
Tracking path 140 of 17172
Tracking path 160 of 17172
Tracking path 180 of 17172
Tracking path 200 of 17172
Tracking path 220 of 17172
Tracking path 240 of 17172
Tracking path 260 of 17172
Tracking path 280 of 17172
Tracking path 300 of 17172
Tracking path 320 of 17172
Tracking path 340 of 17172
Tracking path 360 of 17172
Tracking path 380 of 17172
Tracking path 400 of 17172
Tracking path 420 of 17172
Tracking path 440 of 17172
Tracking path 460 of 17172
Tracking path 480 of 17172
Tracking path 500 of 17172
Tracking path 520 of 17172
Tracking path 540 of 17172
Tracking path 560 of 17172
Tracking path 580 of 17172
Tracking path 600 of 17172
Tracking path 620 of 17172
Tracking path 640 of 17172
Tracking path 660 of 17172
Tracking path 680 of 17172
Tracking path 700 of 17172
Tracking path 720 of 17172
Tracking path 740 of 17172
Tracking path 760 of 17172
Tracking path 780 of 17172
Tracking path 800 of 17172
Tracking path 820 of 17172
Tracking path 840 of 17172
Tracking path 860 of 17172
Tracking path 880 of 17172
Tracking path 900 of 17172
Tracking path 920 of 17172
Tracking path 940 of 17172
Tracking path 960 of 17172
Tracking path 980 of 17172
Tracking path 1000 of 17172
Tracking path 1020 of 17172
Tracking path 1040 of 17172
Tracking path 1060 of 17172
Tracking path 1080 of 17172
Tracking path 1100 of 17172
Tracking path 1120 of 17172
Tracking path 1140 of 17172
Tracking path 1160 of 17172
Tracking path 1180 of 17172
Tracking path 1200 of 17172
Tracking path 1220 of 17172
Tracking path 1240 of 17172
Tracking path 1260 of 17172
Tracking path 1280 of 17172
Tracking path 1300 of 17172
Tracking path 1320 of 17172
Tracking path 1340 of 17172
Tracking path 1360 of 17172
Tracking path 1380 of 17172
Tracking path 1400 of 17172
Tracking path 1420 of 17172
Tracking path 1440 of 17172
Tracking path 1460 of 17172
Tracking path 1480 of 17172
Tracking path 1500 of 17172
Tracking path 1520 of 17172
Tracking path 1540 of 17172
Tracking path 1560 of 17172
Tracking path 1580 of 17172
Tracking path 1600 of 17172
Tracking path 1620 of 17172
Tracking path 1640 of 17172
Tracking path 1660 of 17172
Tracking path 1680 of 17172
Tracking path 1700 of 17172
Tracking path 1720 of 17172
Tracking path 1740 of 17172
Tracking path 1760 of 17172
Tracking path 1780 of 17172
Tracking path 1800 of 17172
Tracking path 1820 of 17172
Tracking path 1840 of 17172
Tracking path 1860 of 17172
Tracking path 1880 of 17172
Tracking path 1900 of 17172
Tracking path 1920 of 17172
Tracking path 1940 of 17172
Tracking path 1960 of 17172
Tracking path 1980 of 17172
Tracking path 2000 of 17172
Tracking path 2020 of 17172
Tracking path 2040 of 17172
Tracking path 2060 of 17172
Tracking path 2080 of 17172
Tracking path 2100 of 17172
Tracking path 2120 of 17172
Tracking path 2140 of 17172
Tracking path 2160 of 17172
Tracking path 2180 of 17172
Tracking path 2200 of 17172
Tracking path 2220 of 17172
Tracking path 2240 of 17172
Tracking path 2260 of 17172
Tracking path 2280 of 17172
Tracking path 2300 of 17172
Tracking path 2320 of 17172
Tracking path 2340 of 17172
Tracking path 2360 of 17172
Tracking path 2380 of 17172
Tracking path 2400 of 17172
Tracking path 2420 of 17172
Tracking path 2440 of 17172
Tracking path 2460 of 17172
Tracking path 2480 of 17172
Tracking path 2500 of 17172
Tracking path 2520 of 17172
Tracking path 2540 of 17172
Tracking path 2560 of 17172
Tracking path 2580 of 17172
Tracking path 2600 of 17172
Tracking path 2620 of 17172
Tracking path 2640 of 17172
Tracking path 2660 of 17172
Tracking path 2680 of 17172
Tracking path 2700 of 17172
Tracking path 2720 of 17172
Tracking path 2740 of 17172
Tracking path 2760 of 17172
Tracking path 2780 of 17172
Tracking path 2800 of 17172
Tracking path 2820 of 17172
Tracking path 2840 of 17172
Tracking path 2860 of 17172
Tracking path 2880 of 17172
Tracking path 2900 of 17172
Tracking path 2920 of 17172
Tracking path 2940 of 17172
Tracking path 2960 of 17172
Tracking path 2980 of 17172
Tracking path 3000 of 17172
Tracking path 3020 of 17172
Tracking path 3040 of 17172
Tracking path 3060 of 17172
Tracking path 3080 of 17172
Tracking path 3100 of 17172
Tracking path 3120 of 17172
Tracking path 3140 of 17172
Tracking path 3160 of 17172
Tracking path 3180 of 17172
Tracking path 3200 of 17172
Tracking path 3220 of 17172
Tracking path 3240 of 17172
Tracking path 3260 of 17172
Tracking path 3280 of 17172
Tracking path 3300 of 17172
Tracking path 3320 of 17172
Tracking path 3340 of 17172
Tracking path 3360 of 17172
Tracking path 3380 of 17172
Tracking path 3400 of 17172
Tracking path 3420 of 17172
Tracking path 3440 of 17172
Tracking path 3460 of 17172
Tracking path 3480 of 17172
Tracking path 3500 of 17172
Tracking path 3520 of 17172
Tracking path 3540 of 17172
Tracking path 3560 of 17172
Tracking path 3580 of 17172
Tracking path 3600 of 17172
Tracking path 3620 of 17172
Tracking path 3640 of 17172
Tracking path 3660 of 17172
Tracking path 3680 of 17172
Tracking path 3700 of 17172
Tracking path 3720 of 17172
Tracking path 3740 of 17172
Tracking path 3760 of 17172
Tracking path 3780 of 17172
Tracking path 3800 of 17172
Tracking path 3820 of 17172
Tracking path 3840 of 17172
Tracking path 3860 of 17172
Tracking path 3880 of 17172
Tracking path 3900 of 17172
Tracking path 3920 of 17172
Tracking path 3940 of 17172
Tracking path 3960 of 17172
Tracking path 3980 of 17172
Tracking path 4000 of 17172
Tracking path 4020 of 17172
Tracking path 4040 of 17172
Tracking path 4060 of 17172
Tracking path 4080 of 17172
Tracking path 4100 of 17172
Tracking path 4120 of 17172
Tracking path 4140 of 17172
Tracking path 4160 of 17172
Tracking path 4180 of 17172
Tracking path 4200 of 17172
Tracking path 4220 of 17172
Tracking path 4240 of 17172
Tracking path 4260 of 17172
Tracking path 4280 of 17172
Tracking path 4300 of 17172
Tracking path 4320 of 17172
Tracking path 4340 of 17172
Tracking path 4360 of 17172
Tracking path 4380 of 17172
Tracking path 4400 of 17172
Tracking path 4420 of 17172
Tracking path 4440 of 17172
Tracking path 4460 of 17172
Tracking path 4480 of 17172
Tracking path 4500 of 17172
Tracking path 4520 of 17172
Tracking path 4540 of 17172
Tracking path 4560 of 17172
Tracking path 4580 of 17172
Tracking path 4600 of 17172
Tracking path 4620 of 17172
Tracking path 4640 of 17172
Tracking path 4660 of 17172
Tracking path 4680 of 17172
Tracking path 4700 of 17172
Tracking path 4720 of 17172
Tracking path 4740 of 17172
Tracking path 4760 of 17172
Tracking path 4780 of 17172
Tracking path 4800 of 17172
Tracking path 4820 of 17172
Tracking path 4840 of 17172
Tracking path 4860 of 17172
Tracking path 4880 of 17172
Tracking path 4900 of 17172
Tracking path 4920 of 17172
Tracking path 4940 of 17172
Tracking path 4960 of 17172
Tracking path 4980 of 17172
Tracking path 5000 of 17172
Tracking path 5020 of 17172
Tracking path 5040 of 17172
Tracking path 5060 of 17172
Tracking path 5080 of 17172
Tracking path 5100 of 17172
Tracking path 5120 of 17172
Tracking path 5140 of 17172
Tracking path 5160 of 17172
Tracking path 5180 of 17172
Tracking path 5200 of 17172
Tracking path 5220 of 17172
Tracking path 5240 of 17172
Tracking path 5260 of 17172
Tracking path 5280 of 17172
Tracking path 5300 of 17172
Tracking path 5320 of 17172
Tracking path 5340 of 17172
Tracking path 5360 of 17172
Tracking path 5380 of 17172
Tracking path 5400 of 17172
Tracking path 5420 of 17172
Tracking path 5440 of 17172
Tracking path 5460 of 17172
Tracking path 5480 of 17172
Tracking path 5500 of 17172
Tracking path 5520 of 17172
Tracking path 5540 of 17172
Tracking path 5560 of 17172
Tracking path 5580 of 17172
Tracking path 5600 of 17172
Tracking path 5620 of 17172
Tracking path 5640 of 17172
Tracking path 5660 of 17172
Tracking path 5680 of 17172
Tracking path 5700 of 17172
Tracking path 5720 of 17172
Tracking path 5740 of 17172
Tracking path 5760 of 17172
Tracking path 5780 of 17172
Tracking path 5800 of 17172
Tracking path 5820 of 17172
Tracking path 5840 of 17172
Tracking path 5860 of 17172
Tracking path 5880 of 17172
Tracking path 5900 of 17172
Tracking path 5920 of 17172
Tracking path 5940 of 17172
Tracking path 5960 of 17172
Tracking path 5980 of 17172
Tracking path 6000 of 17172
Tracking path 6020 of 17172
Tracking path 6040 of 17172
Tracking path 6060 of 17172
Tracking path 6080 of 17172
Tracking path 6100 of 17172
Tracking path 6120 of 17172
Tracking path 6140 of 17172
Tracking path 6160 of 17172
Tracking path 6180 of 17172
Tracking path 6200 of 17172
Tracking path 6220 of 17172
Tracking path 6240 of 17172
Tracking path 6260 of 17172
Tracking path 6280 of 17172
Tracking path 6300 of 17172
Tracking path 6320 of 17172
Tracking path 6340 of 17172
Tracking path 6360 of 17172
Tracking path 6380 of 17172
Tracking path 6400 of 17172
Tracking path 6420 of 17172
Tracking path 6440 of 17172
Tracking path 6460 of 17172
Tracking path 6480 of 17172
Tracking path 6500 of 17172
Tracking path 6520 of 17172
Tracking path 6540 of 17172
Tracking path 6560 of 17172
Tracking path 6580 of 17172
Tracking path 6600 of 17172
Tracking path 6620 of 17172
Tracking path 6640 of 17172
Tracking path 6660 of 17172
Tracking path 6680 of 17172
Tracking path 6700 of 17172
Tracking path 6720 of 17172
Tracking path 6740 of 17172
Tracking path 6760 of 17172
Tracking path 6780 of 17172
Tracking path 6800 of 17172
Tracking path 6820 of 17172
Tracking path 6840 of 17172
Tracking path 6860 of 17172
Tracking path 6880 of 17172
Tracking path 6900 of 17172
Tracking path 6920 of 17172
Tracking path 6940 of 17172
Tracking path 6960 of 17172
Tracking path 6980 of 17172
Tracking path 7000 of 17172
Tracking path 7020 of 17172
Tracking path 7040 of 17172
Tracking path 7060 of 17172
Tracking path 7080 of 17172
Tracking path 7100 of 17172
Tracking path 7120 of 17172
Tracking path 7140 of 17172
Tracking path 7160 of 17172
Tracking path 7180 of 17172
Tracking path 7200 of 17172
Tracking path 7220 of 17172
Tracking path 7240 of 17172
Tracking path 7260 of 17172
Tracking path 7280 of 17172
Tracking path 7300 of 17172
Tracking path 7320 of 17172
Tracking path 7340 of 17172
Tracking path 7360 of 17172
Tracking path 7380 of 17172
Tracking path 7400 of 17172
Tracking path 7420 of 17172
Tracking path 7440 of 17172
Tracking path 7460 of 17172
Tracking path 7480 of 17172
Tracking path 7500 of 17172
Tracking path 7520 of 17172
Tracking path 7540 of 17172
Tracking path 7560 of 17172
Tracking path 7580 of 17172
Tracking path 7600 of 17172
Tracking path 7620 of 17172
Tracking path 7640 of 17172
Tracking path 7660 of 17172
Tracking path 7680 of 17172
Tracking path 7700 of 17172
Tracking path 7720 of 17172
Tracking path 7740 of 17172
Tracking path 7760 of 17172
Tracking path 7780 of 17172
Tracking path 7800 of 17172
Tracking path 7820 of 17172
Tracking path 7840 of 17172
Tracking path 7860 of 17172
Tracking path 7880 of 17172
Tracking path 7900 of 17172
Tracking path 7920 of 17172
Tracking path 7940 of 17172
Tracking path 7960 of 17172
Tracking path 7980 of 17172
Tracking path 8000 of 17172
Tracking path 8020 of 17172
Tracking path 8040 of 17172
Tracking path 8060 of 17172
Tracking path 8080 of 17172
Tracking path 8100 of 17172
Tracking path 8120 of 17172
Tracking path 8140 of 17172
Tracking path 8160 of 17172
Tracking path 8180 of 17172
Tracking path 8200 of 17172
Tracking path 8220 of 17172
Tracking path 8240 of 17172
Tracking path 8260 of 17172
Tracking path 8280 of 17172
Tracking path 8300 of 17172
Tracking path 8320 of 17172
Tracking path 8340 of 17172
Tracking path 8360 of 17172
Tracking path 8380 of 17172
Tracking path 8400 of 17172
Tracking path 8420 of 17172
Tracking path 8440 of 17172
Tracking path 8460 of 17172
Tracking path 8480 of 17172
Tracking path 8500 of 17172
Tracking path 8520 of 17172
Tracking path 8540 of 17172
Tracking path 8560 of 17172
Tracking path 8580 of 17172
Tracking path 8600 of 17172
Tracking path 8620 of 17172
Tracking path 8640 of 17172
Tracking path 8660 of 17172
Tracking path 8680 of 17172
Tracking path 8700 of 17172
Tracking path 8720 of 17172
Tracking path 8740 of 17172
Tracking path 8760 of 17172
Tracking path 8780 of 17172
Tracking path 8800 of 17172
Tracking path 8820 of 17172
Tracking path 8840 of 17172
Tracking path 8860 of 17172
Tracking path 8880 of 17172
Tracking path 8900 of 17172
Tracking path 8920 of 17172
Tracking path 8940 of 17172
Tracking path 8960 of 17172
Tracking path 8980 of 17172
Tracking path 9000 of 17172
Tracking path 9020 of 17172
Tracking path 9040 of 17172
Tracking path 9060 of 17172
Tracking path 9080 of 17172
Tracking path 9100 of 17172
Tracking path 9120 of 17172
Tracking path 9140 of 17172
Tracking path 9160 of 17172
Tracking path 9180 of 17172
Tracking path 9200 of 17172
Tracking path 9220 of 17172
Tracking path 9240 of 17172
Tracking path 9260 of 17172
Tracking path 9280 of 17172
Tracking path 9300 of 17172
Tracking path 9320 of 17172
Tracking path 9340 of 17172
Tracking path 9360 of 17172
Tracking path 9380 of 17172
Tracking path 9400 of 17172
Tracking path 9420 of 17172
Tracking path 9440 of 17172
Tracking path 9460 of 17172
Tracking path 9480 of 17172
Tracking path 9500 of 17172
Tracking path 9520 of 17172
Tracking path 9540 of 17172
Tracking path 9560 of 17172
Tracking path 9580 of 17172
Tracking path 9600 of 17172
Tracking path 9620 of 17172
Tracking path 9640 of 17172
Tracking path 9660 of 17172
Tracking path 9680 of 17172
Tracking path 9700 of 17172
Tracking path 9720 of 17172
Tracking path 9740 of 17172
Tracking path 9760 of 17172
Tracking path 9780 of 17172
Tracking path 9800 of 17172
Tracking path 9820 of 17172
Tracking path 9840 of 17172
Tracking path 9860 of 17172
Tracking path 9880 of 17172
Tracking path 9900 of 17172
Tracking path 9920 of 17172
Tracking path 9940 of 17172
Tracking path 9960 of 17172
Tracking path 9980 of 17172
Tracking path 10000 of 17172
Tracking path 10020 of 17172
Tracking path 10040 of 17172
Tracking path 10060 of 17172
Tracking path 10080 of 17172
Tracking path 10100 of 17172
Tracking path 10120 of 17172
Tracking path 10140 of 17172
Tracking path 10160 of 17172
Tracking path 10180 of 17172
Tracking path 10200 of 17172
Tracking path 10220 of 17172
Tracking path 10240 of 17172
Tracking path 10260 of 17172
Tracking path 10280 of 17172
Tracking path 10300 of 17172
Tracking path 10320 of 17172
Tracking path 10340 of 17172
Tracking path 10360 of 17172
Tracking path 10380 of 17172
Tracking path 10400 of 17172
Tracking path 10420 of 17172
Tracking path 10440 of 17172
Tracking path 10460 of 17172
Tracking path 10480 of 17172
Tracking path 10500 of 17172
Tracking path 10520 of 17172
Tracking path 10540 of 17172
Tracking path 10560 of 17172
Tracking path 10580 of 17172
Tracking path 10600 of 17172
Tracking path 10620 of 17172
Tracking path 10640 of 17172
Tracking path 10660 of 17172
Tracking path 10680 of 17172
Tracking path 10700 of 17172
Tracking path 10720 of 17172
Tracking path 10740 of 17172
Tracking path 10760 of 17172
Tracking path 10780 of 17172
Tracking path 10800 of 17172
Tracking path 10820 of 17172
Tracking path 10840 of 17172
Tracking path 10860 of 17172
Tracking path 10880 of 17172
Tracking path 10900 of 17172
Tracking path 10920 of 17172
Tracking path 10940 of 17172
Tracking path 10960 of 17172
Tracking path 10980 of 17172
Tracking path 11000 of 17172
Tracking path 11020 of 17172
Tracking path 11040 of 17172
Tracking path 11060 of 17172
Tracking path 11080 of 17172
Tracking path 11100 of 17172
Tracking path 11120 of 17172
Tracking path 11140 of 17172
Tracking path 11160 of 17172
Tracking path 11180 of 17172
Tracking path 11200 of 17172
Tracking path 11220 of 17172
Tracking path 11240 of 17172
Tracking path 11260 of 17172
Tracking path 11280 of 17172
Tracking path 11300 of 17172
Tracking path 11320 of 17172
Tracking path 11340 of 17172
Tracking path 11360 of 17172
Tracking path 11380 of 17172
Tracking path 11400 of 17172
Tracking path 11420 of 17172
Tracking path 11440 of 17172
Tracking path 11460 of 17172
Tracking path 11480 of 17172
Tracking path 11500 of 17172
Tracking path 11520 of 17172
Tracking path 11540 of 17172
Tracking path 11560 of 17172
Tracking path 11580 of 17172
Tracking path 11600 of 17172
Tracking path 11620 of 17172
Tracking path 11640 of 17172
Tracking path 11660 of 17172
Tracking path 11680 of 17172
Tracking path 11700 of 17172
Tracking path 11720 of 17172
Tracking path 11740 of 17172
Tracking path 11760 of 17172
Tracking path 11780 of 17172
Tracking path 11800 of 17172
Tracking path 11820 of 17172
Tracking path 11840 of 17172
Tracking path 11860 of 17172
Tracking path 11880 of 17172
Tracking path 11900 of 17172
Tracking path 11920 of 17172
Tracking path 11940 of 17172
Tracking path 11960 of 17172
Tracking path 11980 of 17172
Tracking path 12000 of 17172
Tracking path 12020 of 17172
Tracking path 12040 of 17172
Tracking path 12060 of 17172
Tracking path 12080 of 17172
Tracking path 12100 of 17172
Tracking path 12120 of 17172
Tracking path 12140 of 17172
Tracking path 12160 of 17172
Tracking path 12180 of 17172
Tracking path 12200 of 17172
Tracking path 12220 of 17172
Tracking path 12240 of 17172
Tracking path 12260 of 17172
Tracking path 12280 of 17172
Tracking path 12300 of 17172
Tracking path 12320 of 17172
Tracking path 12340 of 17172
Tracking path 12360 of 17172
Tracking path 12380 of 17172
Tracking path 12400 of 17172
Tracking path 12420 of 17172
Tracking path 12440 of 17172
Tracking path 12460 of 17172
Tracking path 12480 of 17172
Tracking path 12500 of 17172
Tracking path 12520 of 17172
Tracking path 12540 of 17172
Tracking path 12560 of 17172
Tracking path 12580 of 17172
Tracking path 12600 of 17172
Tracking path 12620 of 17172
Tracking path 12640 of 17172
Tracking path 12660 of 17172
Tracking path 12680 of 17172
Tracking path 12700 of 17172
Tracking path 12720 of 17172
Tracking path 12740 of 17172
Tracking path 12760 of 17172
Tracking path 12780 of 17172
Tracking path 12800 of 17172
Tracking path 12820 of 17172
Tracking path 12840 of 17172
Tracking path 12860 of 17172
Tracking path 12880 of 17172
Tracking path 12900 of 17172
Tracking path 12920 of 17172
Tracking path 12940 of 17172
Tracking path 12960 of 17172
Tracking path 12980 of 17172
Tracking path 13000 of 17172
Tracking path 13020 of 17172
Tracking path 13040 of 17172
Tracking path 13060 of 17172
Tracking path 13080 of 17172
Tracking path 13100 of 17172
Tracking path 13120 of 17172
Tracking path 13140 of 17172
Tracking path 13160 of 17172
Tracking path 13180 of 17172
Tracking path 13200 of 17172
Tracking path 13220 of 17172
Tracking path 13240 of 17172
Tracking path 13260 of 17172
Tracking path 13280 of 17172
Tracking path 13300 of 17172
Tracking path 13320 of 17172
Tracking path 13340 of 17172
Tracking path 13360 of 17172
Tracking path 13380 of 17172
Tracking path 13400 of 17172
Tracking path 13420 of 17172
Tracking path 13440 of 17172
Tracking path 13460 of 17172
Tracking path 13480 of 17172
Tracking path 13500 of 17172
Tracking path 13520 of 17172
Tracking path 13540 of 17172
Tracking path 13560 of 17172
Tracking path 13580 of 17172
Tracking path 13600 of 17172
Tracking path 13620 of 17172
Tracking path 13640 of 17172
Tracking path 13660 of 17172
Tracking path 13680 of 17172
Tracking path 13700 of 17172
Tracking path 13720 of 17172
Tracking path 13740 of 17172
Tracking path 13760 of 17172
Tracking path 13780 of 17172
Tracking path 13800 of 17172
Tracking path 13820 of 17172
Tracking path 13840 of 17172
Tracking path 13860 of 17172
Tracking path 13880 of 17172
Tracking path 13900 of 17172
Tracking path 13920 of 17172
Tracking path 13940 of 17172
Tracking path 13960 of 17172
Tracking path 13980 of 17172
Tracking path 14000 of 17172
Tracking path 14020 of 17172
Tracking path 14040 of 17172
Tracking path 14060 of 17172
Tracking path 14080 of 17172
Tracking path 14100 of 17172
Tracking path 14120 of 17172
Tracking path 14140 of 17172
Tracking path 14160 of 17172
Tracking path 14180 of 17172
Tracking path 14200 of 17172
Tracking path 14220 of 17172
Tracking path 14240 of 17172
Tracking path 14260 of 17172
Tracking path 14280 of 17172
Tracking path 14300 of 17172
Tracking path 14320 of 17172
Tracking path 14340 of 17172
Tracking path 14360 of 17172
Tracking path 14380 of 17172
Tracking path 14400 of 17172
Tracking path 14420 of 17172
Tracking path 14440 of 17172
Tracking path 14460 of 17172
Tracking path 14480 of 17172
Tracking path 14500 of 17172
Tracking path 14520 of 17172
Tracking path 14540 of 17172
Tracking path 14560 of 17172
Tracking path 14580 of 17172
Tracking path 14600 of 17172
Tracking path 14620 of 17172
Tracking path 14640 of 17172
Tracking path 14660 of 17172
Tracking path 14680 of 17172
Tracking path 14700 of 17172
Tracking path 14720 of 17172
Tracking path 14740 of 17172
Tracking path 14760 of 17172
Tracking path 14780 of 17172
Tracking path 14800 of 17172
Tracking path 14820 of 17172
Tracking path 14840 of 17172
Tracking path 14860 of 17172
Tracking path 14880 of 17172
Tracking path 14900 of 17172
Tracking path 14920 of 17172
Tracking path 14940 of 17172
Tracking path 14960 of 17172
Tracking path 14980 of 17172
Tracking path 15000 of 17172
Tracking path 15020 of 17172
Tracking path 15040 of 17172
Tracking path 15060 of 17172
Tracking path 15080 of 17172
Tracking path 15100 of 17172
Tracking path 15120 of 17172
Tracking path 15140 of 17172
Tracking path 15160 of 17172
Tracking path 15180 of 17172
Tracking path 15200 of 17172
Tracking path 15220 of 17172
Tracking path 15240 of 17172
Tracking path 15260 of 17172
Tracking path 15280 of 17172
Tracking path 15300 of 17172
Tracking path 15320 of 17172
Tracking path 15340 of 17172
Tracking path 15360 of 17172
Tracking path 15380 of 17172
Tracking path 15400 of 17172
Tracking path 15420 of 17172
Tracking path 15440 of 17172
Tracking path 15460 of 17172
Tracking path 15480 of 17172
Tracking path 15500 of 17172
Tracking path 15520 of 17172
Tracking path 15540 of 17172
Tracking path 15560 of 17172
Tracking path 15580 of 17172
Tracking path 15600 of 17172
Tracking path 15620 of 17172
Tracking path 15640 of 17172
Tracking path 15660 of 17172
Tracking path 15680 of 17172
Tracking path 15700 of 17172
Tracking path 15720 of 17172
Tracking path 15740 of 17172
Tracking path 15760 of 17172
Tracking path 15780 of 17172
Tracking path 15800 of 17172
Tracking path 15820 of 17172
Tracking path 15840 of 17172
Tracking path 15860 of 17172
Tracking path 15880 of 17172
Tracking path 15900 of 17172
Tracking path 15920 of 17172
Tracking path 15940 of 17172
Tracking path 15960 of 17172
Tracking path 15980 of 17172
Tracking path 16000 of 17172
Tracking path 16020 of 17172
Tracking path 16040 of 17172
Tracking path 16060 of 17172
Tracking path 16080 of 17172
Tracking path 16100 of 17172
Tracking path 16120 of 17172
Tracking path 16140 of 17172
Tracking path 16160 of 17172
Tracking path 16180 of 17172
Tracking path 16200 of 17172
Tracking path 16220 of 17172
Tracking path 16240 of 17172
Tracking path 16260 of 17172
Tracking path 16280 of 17172
Tracking path 16300 of 17172
Tracking path 16320 of 17172
Tracking path 16340 of 17172
Tracking path 16360 of 17172
Tracking path 16380 of 17172
Tracking path 16400 of 17172
Tracking path 16420 of 17172
Tracking path 16440 of 17172
Tracking path 16460 of 17172
Tracking path 16480 of 17172
Tracking path 16500 of 17172
Tracking path 16520 of 17172
Tracking path 16540 of 17172
Tracking path 16560 of 17172
Tracking path 16580 of 17172
Tracking path 16600 of 17172
Tracking path 16620 of 17172
Tracking path 16640 of 17172
Tracking path 16660 of 17172
Tracking path 16680 of 17172
Tracking path 16700 of 17172
Tracking path 16720 of 17172
Tracking path 16740 of 17172
Tracking path 16760 of 17172
Tracking path 16780 of 17172
Tracking path 16800 of 17172
Tracking path 16820 of 17172
Tracking path 16840 of 17172
Tracking path 16860 of 17172
Tracking path 16880 of 17172
Tracking path 16900 of 17172
Tracking path 16920 of 17172
Tracking path 16940 of 17172
Tracking path 16960 of 17172
Tracking path 16980 of 17172
Tracking path 17000 of 17172
Tracking path 17020 of 17172
Tracking path 17040 of 17172
Tracking path 17060 of 17172
Tracking path 17080 of 17172
Tracking path 17100 of 17172
Tracking path 17120 of 17172
Tracking path 17140 of 17172
Tracking path 17160 of 17172

Sorting regeneration codim 6 of 10: 17172 paths to sort.
Sorting path 0 of 17172
Sorting path 20 of 17172
Sorting path 40 of 17172
Sorting path 60 of 17172
Sorting path 80 of 17172
Sorting path 100 of 17172
Sorting path 120 of 17172
Sorting path 140 of 17172
Sorting path 160 of 17172
Sorting path 180 of 17172
Sorting path 200 of 17172
Sorting path 220 of 17172
Sorting path 240 of 17172
Sorting path 260 of 17172
Sorting path 280 of 17172
Sorting path 300 of 17172
Sorting path 320 of 17172
Sorting path 340 of 17172
Sorting path 360 of 17172
Sorting path 380 of 17172
Sorting path 400 of 17172
Sorting path 420 of 17172
Sorting path 440 of 17172
Sorting path 460 of 17172
Sorting path 480 of 17172
Sorting path 500 of 17172
Sorting path 520 of 17172
Sorting path 540 of 17172
Sorting path 560 of 17172
Sorting path 580 of 17172
Sorting path 600 of 17172
Sorting path 620 of 17172
Sorting path 640 of 17172
Sorting path 660 of 17172
Sorting path 680 of 17172
Sorting path 700 of 17172
Sorting path 720 of 17172
Sorting path 740 of 17172
Sorting path 760 of 17172
Sorting path 780 of 17172
Sorting path 800 of 17172
Sorting path 820 of 17172
Sorting path 840 of 17172
Sorting path 860 of 17172
Sorting path 880 of 17172
Sorting path 900 of 17172
Sorting path 920 of 17172
Sorting path 940 of 17172
Sorting path 960 of 17172
Sorting path 980 of 17172
Sorting path 1000 of 17172
Sorting path 1020 of 17172
Sorting path 1040 of 17172
Sorting path 1060 of 17172
Sorting path 1080 of 17172
Sorting path 1100 of 17172
Sorting path 1120 of 17172
Sorting path 1140 of 17172
Sorting path 1160 of 17172
Sorting path 1180 of 17172
Sorting path 1200 of 17172
Sorting path 1220 of 17172
Sorting path 1240 of 17172
Sorting path 1260 of 17172
Sorting path 1280 of 17172
Sorting path 1300 of 17172
Sorting path 1320 of 17172
Sorting path 1340 of 17172
Sorting path 1360 of 17172
Sorting path 1380 of 17172
Sorting path 1400 of 17172
Sorting path 1420 of 17172
Sorting path 1440 of 17172
Sorting path 1460 of 17172
Sorting path 1480 of 17172
Sorting path 1500 of 17172
Sorting path 1520 of 17172
Sorting path 1540 of 17172
Sorting path 1560 of 17172
Sorting path 1580 of 17172
Sorting path 1600 of 17172
Sorting path 1620 of 17172
Sorting path 1640 of 17172
Sorting path 1660 of 17172
Sorting path 1680 of 17172
Sorting path 1700 of 17172
Sorting path 1720 of 17172
Sorting path 1740 of 17172
Sorting path 1760 of 17172
Sorting path 1780 of 17172
Sorting path 1800 of 17172
Sorting path 1820 of 17172
Sorting path 1840 of 17172
Sorting path 1860 of 17172
Sorting path 1880 of 17172
Sorting path 1900 of 17172
Sorting path 1920 of 17172
Sorting path 1940 of 17172
Sorting path 1960 of 17172
Sorting path 1980 of 17172
Sorting path 2000 of 17172
Sorting path 2020 of 17172
Sorting path 2040 of 17172
Sorting path 2060 of 17172
Sorting path 2080 of 17172
Sorting path 2100 of 17172
Sorting path 2120 of 17172
Sorting path 2140 of 17172
Sorting path 2160 of 17172
Sorting path 2180 of 17172
Sorting path 2200 of 17172
Sorting path 2220 of 17172
Sorting path 2240 of 17172
Sorting path 2260 of 17172
Sorting path 2280 of 17172
Sorting path 2300 of 17172
Sorting path 2320 of 17172
Sorting path 2340 of 17172
Sorting path 2360 of 17172
Sorting path 2380 of 17172
Sorting path 2400 of 17172
Sorting path 2420 of 17172
Sorting path 2440 of 17172
Sorting path 2460 of 17172
Sorting path 2480 of 17172
Sorting path 2500 of 17172
Sorting path 2520 of 17172
Sorting path 2540 of 17172
Sorting path 2560 of 17172
Sorting path 2580 of 17172
Sorting path 2600 of 17172
Sorting path 2620 of 17172
Sorting path 2640 of 17172
Sorting path 2660 of 17172
Sorting path 2680 of 17172
Sorting path 2700 of 17172
Sorting path 2720 of 17172
Sorting path 2740 of 17172
Sorting path 2760 of 17172
Sorting path 2780 of 17172
Sorting path 2800 of 17172
Sorting path 2820 of 17172
Sorting path 2840 of 17172
Sorting path 2860 of 17172
Sorting path 2880 of 17172
Sorting path 2900 of 17172
Sorting path 2920 of 17172
Sorting path 2940 of 17172
Sorting path 2960 of 17172
Sorting path 2980 of 17172
Sorting path 3000 of 17172
Sorting path 3020 of 17172
Sorting path 3040 of 17172
Sorting path 3060 of 17172
Sorting path 3080 of 17172
Sorting path 3100 of 17172
Sorting path 3120 of 17172
Sorting path 3140 of 17172
Sorting path 3160 of 17172
Sorting path 3180 of 17172
Sorting path 3200 of 17172
Sorting path 3220 of 17172
Sorting path 3240 of 17172
Sorting path 3260 of 17172
Sorting path 3280 of 17172
Sorting path 3300 of 17172
Sorting path 3320 of 17172
Sorting path 3340 of 17172
Sorting path 3360 of 17172
Sorting path 3380 of 17172
Sorting path 3400 of 17172
Sorting path 3420 of 17172
Sorting path 3440 of 17172
Sorting path 3460 of 17172
Sorting path 3480 of 17172
Sorting path 3500 of 17172
Sorting path 3520 of 17172
Sorting path 3540 of 17172
Sorting path 3560 of 17172
Sorting path 3580 of 17172
Sorting path 3600 of 17172
Sorting path 3620 of 17172
Sorting path 3640 of 17172
Sorting path 3660 of 17172
Sorting path 3680 of 17172
Sorting path 3700 of 17172
Sorting path 3720 of 17172
Sorting path 3740 of 17172
Sorting path 3760 of 17172
Sorting path 3780 of 17172
Sorting path 3800 of 17172
Sorting path 3820 of 17172
Sorting path 3840 of 17172
Sorting path 3860 of 17172
Sorting path 3880 of 17172
Sorting path 3900 of 17172
Sorting path 3920 of 17172
Sorting path 3940 of 17172
Sorting path 3960 of 17172
Sorting path 3980 of 17172
Sorting path 4000 of 17172
Sorting path 4020 of 17172
Sorting path 4040 of 17172
Sorting path 4060 of 17172
Sorting path 4080 of 17172
Sorting path 4100 of 17172
Sorting path 4120 of 17172
Sorting path 4140 of 17172
Sorting path 4160 of 17172
Sorting path 4180 of 17172
Sorting path 4200 of 17172
Sorting path 4220 of 17172
Sorting path 4240 of 17172
Sorting path 4260 of 17172
Sorting path 4280 of 17172
Sorting path 4300 of 17172
Sorting path 4320 of 17172
Sorting path 4340 of 17172
Sorting path 4360 of 17172
Sorting path 4380 of 17172
Sorting path 4400 of 17172
Sorting path 4420 of 17172
Sorting path 4440 of 17172
Sorting path 4460 of 17172
Sorting path 4480 of 17172
Sorting path 4500 of 17172
Sorting path 4520 of 17172
Sorting path 4540 of 17172
Sorting path 4560 of 17172
Sorting path 4580 of 17172
Sorting path 4600 of 17172
Sorting path 4620 of 17172
Sorting path 4640 of 17172
Sorting path 4660 of 17172
Sorting path 4680 of 17172
Sorting path 4700 of 17172
Sorting path 4720 of 17172
Sorting path 4740 of 17172
Sorting path 4760 of 17172
Sorting path 4780 of 17172
Sorting path 4800 of 17172
Sorting path 4820 of 17172
Sorting path 4840 of 17172
Sorting path 4860 of 17172
Sorting path 4880 of 17172
Sorting path 4900 of 17172
Sorting path 4920 of 17172
Sorting path 4940 of 17172
Sorting path 4960 of 17172
Sorting path 4980 of 17172
Sorting path 5000 of 17172
Sorting path 5020 of 17172
Sorting path 5040 of 17172
Sorting path 5060 of 17172
Sorting path 5080 of 17172
Sorting path 5100 of 17172
Sorting path 5120 of 17172
Sorting path 5140 of 17172
Sorting path 5160 of 17172
Sorting path 5180 of 17172
Sorting path 5200 of 17172
Sorting path 5220 of 17172
Sorting path 5240 of 17172
Sorting path 5260 of 17172
Sorting path 5280 of 17172
Sorting path 5300 of 17172
Sorting path 5320 of 17172
Sorting path 5340 of 17172
Sorting path 5360 of 17172
Sorting path 5380 of 17172
Sorting path 5400 of 17172
Sorting path 5420 of 17172
Sorting path 5440 of 17172
Sorting path 5460 of 17172
Sorting path 5480 of 17172
Sorting path 5500 of 17172
Sorting path 5520 of 17172
Sorting path 5540 of 17172
Sorting path 5560 of 17172
Sorting path 5580 of 17172
Sorting path 5600 of 17172
Sorting path 5620 of 17172
Sorting path 5640 of 17172
Sorting path 5660 of 17172
Sorting path 5680 of 17172
Sorting path 5700 of 17172
Sorting path 5720 of 17172
Sorting path 5740 of 17172
Sorting path 5760 of 17172
Sorting path 5780 of 17172
Sorting path 5800 of 17172
Sorting path 5820 of 17172
Sorting path 5840 of 17172
Sorting path 5860 of 17172
Sorting path 5880 of 17172
Sorting path 5900 of 17172
Sorting path 5920 of 17172
Sorting path 5940 of 17172
Sorting path 5960 of 17172
Sorting path 5980 of 17172
Sorting path 6000 of 17172
Sorting path 6020 of 17172
Sorting path 6040 of 17172
Sorting path 6060 of 17172
Sorting path 6080 of 17172
Sorting path 6100 of 17172
Sorting path 6120 of 17172
Sorting path 6140 of 17172
Sorting path 6160 of 17172
Sorting path 6180 of 17172
Sorting path 6200 of 17172
Sorting path 6220 of 17172
Sorting path 6240 of 17172
Sorting path 6260 of 17172
Sorting path 6280 of 17172
Sorting path 6300 of 17172
Sorting path 6320 of 17172
Sorting path 6340 of 17172
Sorting path 6360 of 17172
Sorting path 6380 of 17172
Sorting path 6400 of 17172
Sorting path 6420 of 17172
Sorting path 6440 of 17172
Sorting path 6460 of 17172
Sorting path 6480 of 17172
Sorting path 6500 of 17172
Sorting path 6520 of 17172
Sorting path 6540 of 17172
Sorting path 6560 of 17172
Sorting path 6580 of 17172
Sorting path 6600 of 17172
Sorting path 6620 of 17172
Sorting path 6640 of 17172
Sorting path 6660 of 17172
Sorting path 6680 of 17172
Sorting path 6700 of 17172
Sorting path 6720 of 17172
Sorting path 6740 of 17172
Sorting path 6760 of 17172
Sorting path 6780 of 17172
Sorting path 6800 of 17172
Sorting path 6820 of 17172
Sorting path 6840 of 17172
Sorting path 6860 of 17172
Sorting path 6880 of 17172
Sorting path 6900 of 17172
Sorting path 6920 of 17172
Sorting path 6940 of 17172
Sorting path 6960 of 17172
Sorting path 6980 of 17172
Sorting path 7000 of 17172
Sorting path 7020 of 17172
Sorting path 7040 of 17172
Sorting path 7060 of 17172
Sorting path 7080 of 17172
Sorting path 7100 of 17172
Sorting path 7120 of 17172
Sorting path 7140 of 17172
Sorting path 7160 of 17172
Sorting path 7180 of 17172
Sorting path 7200 of 17172
Sorting path 7220 of 17172
Sorting path 7240 of 17172
Sorting path 7260 of 17172
Sorting path 7280 of 17172
Sorting path 7300 of 17172
Sorting path 7320 of 17172
Sorting path 7340 of 17172
Sorting path 7360 of 17172
Sorting path 7380 of 17172
Sorting path 7400 of 17172
Sorting path 7420 of 17172
Sorting path 7440 of 17172
Sorting path 7460 of 17172
Sorting path 7480 of 17172
Sorting path 7500 of 17172
Sorting path 7520 of 17172
Sorting path 7540 of 17172
Sorting path 7560 of 17172
Sorting path 7580 of 17172
Sorting path 7600 of 17172
Sorting path 7620 of 17172
Sorting path 7640 of 17172
Sorting path 7660 of 17172
Sorting path 7680 of 17172
Sorting path 7700 of 17172
Sorting path 7720 of 17172
Sorting path 7740 of 17172
Sorting path 7760 of 17172
Sorting path 7780 of 17172
Sorting path 7800 of 17172
Sorting path 7820 of 17172
Sorting path 7840 of 17172
Sorting path 7860 of 17172
Sorting path 7880 of 17172
Sorting path 7900 of 17172
Sorting path 7920 of 17172
Sorting path 7940 of 17172
Sorting path 7960 of 17172
Sorting path 7980 of 17172
Sorting path 8000 of 17172
Sorting path 8020 of 17172
Sorting path 8040 of 17172
Sorting path 8060 of 17172
Sorting path 8080 of 17172
Sorting path 8100 of 17172
Sorting path 8120 of 17172
Sorting path 8140 of 17172
Sorting path 8160 of 17172
Sorting path 8180 of 17172
Sorting path 8200 of 17172
Sorting path 8220 of 17172
Sorting path 8240 of 17172
Sorting path 8260 of 17172
Sorting path 8280 of 17172
Sorting path 8300 of 17172
Sorting path 8320 of 17172
Sorting path 8340 of 17172
Sorting path 8360 of 17172
Sorting path 8380 of 17172
Sorting path 8400 of 17172
Sorting path 8420 of 17172
Sorting path 8440 of 17172
Sorting path 8460 of 17172
Sorting path 8480 of 17172
Sorting path 8500 of 17172
Sorting path 8520 of 17172
Sorting path 8540 of 17172
Sorting path 8560 of 17172
Sorting path 8580 of 17172
Sorting path 8600 of 17172
Sorting path 8620 of 17172
Sorting path 8640 of 17172
Sorting path 8660 of 17172
Sorting path 8680 of 17172
Sorting path 8700 of 17172
Sorting path 8720 of 17172
Sorting path 8740 of 17172
Sorting path 8760 of 17172
Sorting path 8780 of 17172
Sorting path 8800 of 17172
Sorting path 8820 of 17172
Sorting path 8840 of 17172
Sorting path 8860 of 17172
Sorting path 8880 of 17172
Sorting path 8900 of 17172
Sorting path 8920 of 17172
Sorting path 8940 of 17172
Sorting path 8960 of 17172
Sorting path 8980 of 17172
Sorting path 9000 of 17172
Sorting path 9020 of 17172
Sorting path 9040 of 17172
Sorting path 9060 of 17172
Sorting path 9080 of 17172
Sorting path 9100 of 17172
Sorting path 9120 of 17172
Sorting path 9140 of 17172
Sorting path 9160 of 17172
Sorting path 9180 of 17172
Sorting path 9200 of 17172
Sorting path 9220 of 17172
Sorting path 9240 of 17172
Sorting path 9260 of 17172
Sorting path 9280 of 17172
Sorting path 9300 of 17172
Sorting path 9320 of 17172
Sorting path 9340 of 17172
Sorting path 9360 of 17172
Sorting path 9380 of 17172
Sorting path 9400 of 17172
Sorting path 9420 of 17172
Sorting path 9440 of 17172
Sorting path 9460 of 17172
Sorting path 9480 of 17172
Sorting path 9500 of 17172
Sorting path 9520 of 17172
Sorting path 9540 of 17172
Sorting path 9560 of 17172
Sorting path 9580 of 17172
Sorting path 9600 of 17172
Sorting path 9620 of 17172
Sorting path 9640 of 17172
Sorting path 9660 of 17172
Sorting path 9680 of 17172
Sorting path 9700 of 17172
Sorting path 9720 of 17172
Sorting path 9740 of 17172
Sorting path 9760 of 17172
Sorting path 9780 of 17172
Sorting path 9800 of 17172
Sorting path 9820 of 17172
Sorting path 9840 of 17172
Sorting path 9860 of 17172
Sorting path 9880 of 17172
Sorting path 9900 of 17172
Sorting path 9920 of 17172
Sorting path 9940 of 17172
Sorting path 9960 of 17172
Sorting path 9980 of 17172
Sorting path 10000 of 17172
Sorting path 10020 of 17172
Sorting path 10040 of 17172
Sorting path 10060 of 17172
Sorting path 10080 of 17172
Sorting path 10100 of 17172
Sorting path 10120 of 17172
Sorting path 10140 of 17172
Sorting path 10160 of 17172
Sorting path 10180 of 17172
Sorting path 10200 of 17172
Sorting path 10220 of 17172
Sorting path 10240 of 17172
Sorting path 10260 of 17172
Sorting path 10280 of 17172
Sorting path 10300 of 17172
Sorting path 10320 of 17172
Sorting path 10340 of 17172
Sorting path 10360 of 17172
Sorting path 10380 of 17172
Sorting path 10400 of 17172
Sorting path 10420 of 17172
Sorting path 10440 of 17172
Sorting path 10460 of 17172
Sorting path 10480 of 17172
Sorting path 10500 of 17172
Sorting path 10520 of 17172
Sorting path 10540 of 17172
Sorting path 10560 of 17172
Sorting path 10580 of 17172
Sorting path 10600 of 17172
Sorting path 10620 of 17172
Sorting path 10640 of 17172
Sorting path 10660 of 17172
Sorting path 10680 of 17172
Sorting path 10700 of 17172
Sorting path 10720 of 17172
Sorting path 10740 of 17172
Sorting path 10760 of 17172
Sorting path 10780 of 17172
Sorting path 10800 of 17172
Sorting path 10820 of 17172
Sorting path 10840 of 17172
Sorting path 10860 of 17172
Sorting path 10880 of 17172
Sorting path 10900 of 17172
Sorting path 10920 of 17172
Sorting path 10940 of 17172
Sorting path 10960 of 17172
Sorting path 10980 of 17172
Sorting path 11000 of 17172
Sorting path 11020 of 17172
Sorting path 11040 of 17172
Sorting path 11060 of 17172
Sorting path 11080 of 17172
Sorting path 11100 of 17172
Sorting path 11120 of 17172
Sorting path 11140 of 17172
Sorting path 11160 of 17172
Sorting path 11180 of 17172
Sorting path 11200 of 17172
Sorting path 11220 of 17172
Sorting path 11240 of 17172
Sorting path 11260 of 17172
Sorting path 11280 of 17172
Sorting path 11300 of 17172
Sorting path 11320 of 17172
Sorting path 11340 of 17172
Sorting path 11360 of 17172
Sorting path 11380 of 17172
Sorting path 11400 of 17172
Sorting path 11420 of 17172
Sorting path 11440 of 17172
Sorting path 11460 of 17172
Sorting path 11480 of 17172
Sorting path 11500 of 17172
Sorting path 11520 of 17172
Sorting path 11540 of 17172
Sorting path 11560 of 17172
Sorting path 11580 of 17172
Sorting path 11600 of 17172
Sorting path 11620 of 17172
Sorting path 11640 of 17172
Sorting path 11660 of 17172
Sorting path 11680 of 17172
Sorting path 11700 of 17172
Sorting path 11720 of 17172
Sorting path 11740 of 17172
Sorting path 11760 of 17172
Sorting path 11780 of 17172
Sorting path 11800 of 17172
Sorting path 11820 of 17172
Sorting path 11840 of 17172
Sorting path 11860 of 17172
Sorting path 11880 of 17172
Sorting path 11900 of 17172
Sorting path 11920 of 17172
Sorting path 11940 of 17172
Sorting path 11960 of 17172
Sorting path 11980 of 17172
Sorting path 12000 of 17172
Sorting path 12020 of 17172
Sorting path 12040 of 17172
Sorting path 12060 of 17172
Sorting path 12080 of 17172
Sorting path 12100 of 17172
Sorting path 12120 of 17172
Sorting path 12140 of 17172
Sorting path 12160 of 17172
Sorting path 12180 of 17172
Sorting path 12200 of 17172
Sorting path 12220 of 17172
Sorting path 12240 of 17172
Sorting path 12260 of 17172
Sorting path 12280 of 17172
Sorting path 12300 of 17172
Sorting path 12320 of 17172
Sorting path 12340 of 17172
Sorting path 12360 of 17172
Sorting path 12380 of 17172
Sorting path 12400 of 17172
Sorting path 12420 of 17172
Sorting path 12440 of 17172
Sorting path 12460 of 17172
Sorting path 12480 of 17172
Sorting path 12500 of 17172
Sorting path 12520 of 17172
Sorting path 12540 of 17172
Sorting path 12560 of 17172
Sorting path 12580 of 17172
Sorting path 12600 of 17172
Sorting path 12620 of 17172
Sorting path 12640 of 17172
Sorting path 12660 of 17172
Sorting path 12680 of 17172
Sorting path 12700 of 17172
Sorting path 12720 of 17172
Sorting path 12740 of 17172
Sorting path 12760 of 17172
Sorting path 12780 of 17172
Sorting path 12800 of 17172
Sorting path 12820 of 17172
Sorting path 12840 of 17172
Sorting path 12860 of 17172
Sorting path 12880 of 17172
Sorting path 12900 of 17172
Sorting path 12920 of 17172
Sorting path 12940 of 17172
Sorting path 12960 of 17172
Sorting path 12980 of 17172
Sorting path 13000 of 17172
Sorting path 13020 of 17172
Sorting path 13040 of 17172
Sorting path 13060 of 17172
Sorting path 13080 of 17172
Sorting path 13100 of 17172
Sorting path 13120 of 17172
Sorting path 13140 of 17172
Sorting path 13160 of 17172
Sorting path 13180 of 17172
Sorting path 13200 of 17172
Sorting path 13220 of 17172
Sorting path 13240 of 17172
Sorting path 13260 of 17172
Sorting path 13280 of 17172
Sorting path 13300 of 17172
Sorting path 13320 of 17172
Sorting path 13340 of 17172
Sorting path 13360 of 17172
Sorting path 13380 of 17172
Sorting path 13400 of 17172
Sorting path 13420 of 17172
Sorting path 13440 of 17172
Sorting path 13460 of 17172
Sorting path 13480 of 17172
Sorting path 13500 of 17172
Sorting path 13520 of 17172
Sorting path 13540 of 17172
Sorting path 13560 of 17172
Sorting path 13580 of 17172
Sorting path 13600 of 17172
Sorting path 13620 of 17172
Sorting path 13640 of 17172
Sorting path 13660 of 17172
Sorting path 13680 of 17172
Sorting path 13700 of 17172
Sorting path 13720 of 17172
Sorting path 13740 of 17172
Sorting path 13760 of 17172
Sorting path 13780 of 17172
Sorting path 13800 of 17172
Sorting path 13820 of 17172
Sorting path 13840 of 17172
Sorting path 13860 of 17172
Sorting path 13880 of 17172
Sorting path 13900 of 17172
Sorting path 13920 of 17172
Sorting path 13940 of 17172
Sorting path 13960 of 17172
Sorting path 13980 of 17172
Sorting path 14000 of 17172
Sorting path 14020 of 17172
Sorting path 14040 of 17172
Sorting path 14060 of 17172
Sorting path 14080 of 17172
Sorting path 14100 of 17172
Sorting path 14120 of 17172
Sorting path 14140 of 17172
Sorting path 14160 of 17172
Sorting path 14180 of 17172
Sorting path 14200 of 17172
Sorting path 14220 of 17172
Sorting path 14240 of 17172
Sorting path 14260 of 17172
Sorting path 14280 of 17172
Sorting path 14300 of 17172
Sorting path 14320 of 17172
Sorting path 14340 of 17172
Sorting path 14360 of 17172
Sorting path 14380 of 17172
Sorting path 14400 of 17172
Sorting path 14420 of 17172
Sorting path 14440 of 17172
Sorting path 14460 of 17172
Sorting path 14480 of 17172
Sorting path 14500 of 17172
Sorting path 14520 of 17172
Sorting path 14540 of 17172
Sorting path 14560 of 17172
Sorting path 14580 of 17172
Sorting path 14600 of 17172
Sorting path 14620 of 17172
Sorting path 14640 of 17172
Sorting path 14660 of 17172
Sorting path 14680 of 17172
Sorting path 14700 of 17172
Sorting path 14720 of 17172
Sorting path 14740 of 17172
Sorting path 14760 of 17172
Sorting path 14780 of 17172
Sorting path 14800 of 17172
Sorting path 14820 of 17172
Sorting path 14840 of 17172
Sorting path 14860 of 17172
Sorting path 14880 of 17172
Sorting path 14900 of 17172
Sorting path 14920 of 17172
Sorting path 14940 of 17172
Sorting path 14960 of 17172
Sorting path 14980 of 17172
Sorting path 15000 of 17172
Sorting path 15020 of 17172
Sorting path 15040 of 17172
Sorting path 15060 of 17172
Sorting path 15080 of 17172
Sorting path 15100 of 17172
Sorting path 15120 of 17172
Sorting path 15140 of 17172
Sorting path 15160 of 17172
Sorting path 15180 of 17172
Sorting path 15200 of 17172
Sorting path 15220 of 17172
Sorting path 15240 of 17172
Sorting path 15260 of 17172
Sorting path 15280 of 17172
Sorting path 15300 of 17172
Sorting path 15320 of 17172
Sorting path 15340 of 17172
Sorting path 15360 of 17172
Sorting path 15380 of 17172
Sorting path 15400 of 17172
Sorting path 15420 of 17172
Sorting path 15440 of 17172
Sorting path 15460 of 17172
Sorting path 15480 of 17172
Sorting path 15500 of 17172
Sorting path 15520 of 17172
Sorting path 15540 of 17172
Sorting path 15560 of 17172
Sorting path 15580 of 17172
Sorting path 15600 of 17172
Sorting path 15620 of 17172
Sorting path 15640 of 17172
Sorting path 15660 of 17172
Sorting path 15680 of 17172
Sorting path 15700 of 17172
Sorting path 15720 of 17172
Sorting path 15740 of 17172
Sorting path 15760 of 17172
Sorting path 15780 of 17172
Sorting path 15800 of 17172
Sorting path 15820 of 17172
Sorting path 15840 of 17172
Sorting path 15860 of 17172
Sorting path 15880 of 17172
Sorting path 15900 of 17172
Sorting path 15920 of 17172
Sorting path 15940 of 17172
Sorting path 15960 of 17172
Sorting path 15980 of 17172
Sorting path 16000 of 17172
Sorting path 16020 of 17172
Sorting path 16040 of 17172
Sorting path 16060 of 17172
Sorting path 16080 of 17172
Sorting path 16100 of 17172
Sorting path 16120 of 17172
Sorting path 16140 of 17172
Sorting path 16160 of 17172
Sorting path 16180 of 17172
Sorting path 16200 of 17172
Sorting path 16220 of 17172
Sorting path 16240 of 17172
Sorting path 16260 of 17172
Sorting path 16280 of 17172
Sorting path 16300 of 17172
Sorting path 16320 of 17172
Sorting path 16340 of 17172
Sorting path 16360 of 17172
Sorting path 16380 of 17172
Sorting path 16400 of 17172
Sorting path 16420 of 17172
Sorting path 16440 of 17172
Sorting path 16460 of 17172
Sorting path 16480 of 17172
Sorting path 16500 of 17172
Sorting path 16520 of 17172
Sorting path 16540 of 17172
Sorting path 16560 of 17172
Sorting path 16580 of 17172
Sorting path 16600 of 17172
Sorting path 16620 of 17172
Sorting path 16640 of 17172
Sorting path 16660 of 17172
Sorting path 16680 of 17172
Sorting path 16700 of 17172
Sorting path 16720 of 17172
Sorting path 16740 of 17172
Sorting path 16760 of 17172
Sorting path 16780 of 17172
Sorting path 16800 of 17172
Sorting path 16820 of 17172
Sorting path 16840 of 17172
Sorting path 16860 of 17172
Sorting path 16880 of 17172
Sorting path 16900 of 17172
Sorting path 16920 of 17172
Sorting path 16940 of 17172
Sorting path 16960 of 17172
Sorting path 16980 of 17172
Sorting path 17000 of 17172
Sorting path 17020 of 17172
Sorting path 17040 of 17172
Sorting path 17060 of 17172
Sorting path 17080 of 17172
Sorting path 17100 of 17172
Sorting path 17120 of 17172
Sorting path 17140 of 17172
Sorting path 17160 of 17172

Preparing regeneration codim 7 of 10: 26490 paths to track.
Preparing path 0 of 26490
Preparing path 20 of 26490
Preparing path 40 of 26490
Preparing path 60 of 26490
Preparing path 80 of 26490
Preparing path 100 of 26490
Preparing path 120 of 26490
Preparing path 140 of 26490
Preparing path 160 of 26490
Preparing path 180 of 26490
Preparing path 200 of 26490
Preparing path 220 of 26490
Preparing path 240 of 26490
Preparing path 260 of 26490
Preparing path 280 of 26490
Preparing path 300 of 26490
Preparing path 320 of 26490
Preparing path 340 of 26490
Preparing path 360 of 26490
Preparing path 380 of 26490
Preparing path 400 of 26490
Preparing path 420 of 26490
Preparing path 440 of 26490
Preparing path 460 of 26490
Preparing path 480 of 26490
Preparing path 500 of 26490
Preparing path 520 of 26490
Preparing path 540 of 26490
Preparing path 560 of 26490
Preparing path 580 of 26490
Preparing path 600 of 26490
Preparing path 620 of 26490
Preparing path 640 of 26490
Preparing path 660 of 26490
Preparing path 680 of 26490
Preparing path 700 of 26490
Preparing path 720 of 26490
Preparing path 740 of 26490
Preparing path 760 of 26490
Preparing path 780 of 26490
Preparing path 800 of 26490
Preparing path 820 of 26490
Preparing path 840 of 26490
Preparing path 860 of 26490
Preparing path 880 of 26490
Preparing path 900 of 26490
Preparing path 920 of 26490
Preparing path 940 of 26490
Preparing path 960 of 26490
Preparing path 980 of 26490
Preparing path 1000 of 26490
Preparing path 1020 of 26490
Preparing path 1040 of 26490
Preparing path 1060 of 26490
Preparing path 1080 of 26490
Preparing path 1100 of 26490
Preparing path 1120 of 26490
Preparing path 1140 of 26490
Preparing path 1160 of 26490
Preparing path 1180 of 26490
Preparing path 1200 of 26490
Preparing path 1220 of 26490
Preparing path 1240 of 26490
Preparing path 1260 of 26490
Preparing path 1280 of 26490
Preparing path 1300 of 26490
Preparing path 1320 of 26490
Preparing path 1340 of 26490
Preparing path 1360 of 26490
Preparing path 1380 of 26490
Preparing path 1400 of 26490
Preparing path 1420 of 26490
Preparing path 1440 of 26490
Preparing path 1460 of 26490
Preparing path 1480 of 26490
Preparing path 1500 of 26490
Preparing path 1520 of 26490
Preparing path 1540 of 26490
Preparing path 1560 of 26490
Preparing path 1580 of 26490
Preparing path 1600 of 26490
Preparing path 1620 of 26490
Preparing path 1640 of 26490
Preparing path 1660 of 26490
Preparing path 1680 of 26490
Preparing path 1700 of 26490
Preparing path 1720 of 26490
Preparing path 1740 of 26490
Preparing path 1760 of 26490
Preparing path 1780 of 26490
Preparing path 1800 of 26490
Preparing path 1820 of 26490
Preparing path 1840 of 26490
Preparing path 1860 of 26490
Preparing path 1880 of 26490
Preparing path 1900 of 26490
Preparing path 1920 of 26490
Preparing path 1940 of 26490
Preparing path 1960 of 26490
Preparing path 1980 of 26490
Preparing path 2000 of 26490
Preparing path 2020 of 26490
Preparing path 2040 of 26490
Preparing path 2060 of 26490
Preparing path 2080 of 26490
Preparing path 2100 of 26490
Preparing path 2120 of 26490
Preparing path 2140 of 26490
Preparing path 2160 of 26490
Preparing path 2180 of 26490
Preparing path 2200 of 26490
Preparing path 2220 of 26490
Preparing path 2240 of 26490
Preparing path 2260 of 26490
Preparing path 2280 of 26490
Preparing path 2300 of 26490
Preparing path 2320 of 26490
Preparing path 2340 of 26490
Preparing path 2360 of 26490
Preparing path 2380 of 26490
Preparing path 2400 of 26490
Preparing path 2420 of 26490
Preparing path 2440 of 26490
Preparing path 2460 of 26490
Preparing path 2480 of 26490
Preparing path 2500 of 26490
Preparing path 2520 of 26490
Preparing path 2540 of 26490
Preparing path 2560 of 26490
Preparing path 2580 of 26490
Preparing path 2600 of 26490
Preparing path 2620 of 26490
Preparing path 2640 of 26490
Preparing path 2660 of 26490
Preparing path 2680 of 26490
Preparing path 2700 of 26490
Preparing path 2720 of 26490
Preparing path 2740 of 26490
Preparing path 2760 of 26490
Preparing path 2780 of 26490
Preparing path 2800 of 26490
Preparing path 2820 of 26490
Preparing path 2840 of 26490
Preparing path 2860 of 26490
Preparing path 2880 of 26490
Preparing path 2900 of 26490
Preparing path 2920 of 26490
Preparing path 2940 of 26490
Preparing path 2960 of 26490
Preparing path 2980 of 26490
Preparing path 3000 of 26490
Preparing path 3020 of 26490
Preparing path 3040 of 26490
Preparing path 3060 of 26490
Preparing path 3080 of 26490
Preparing path 3100 of 26490
Preparing path 3120 of 26490
Preparing path 3140 of 26490
Preparing path 3160 of 26490
Preparing path 3180 of 26490
Preparing path 3200 of 26490
Preparing path 3220 of 26490
Preparing path 3240 of 26490
Preparing path 3260 of 26490
Preparing path 3280 of 26490
Preparing path 3300 of 26490
Preparing path 3320 of 26490
Preparing path 3340 of 26490
Preparing path 3360 of 26490
Preparing path 3380 of 26490
Preparing path 3400 of 26490
Preparing path 3420 of 26490
Preparing path 3440 of 26490
Preparing path 3460 of 26490
Preparing path 3480 of 26490
Preparing path 3500 of 26490
Preparing path 3520 of 26490
Preparing path 3540 of 26490
Preparing path 3560 of 26490
Preparing path 3580 of 26490
Preparing path 3600 of 26490
Preparing path 3620 of 26490
Preparing path 3640 of 26490
Preparing path 3660 of 26490
Preparing path 3680 of 26490
Preparing path 3700 of 26490
Preparing path 3720 of 26490
Preparing path 3740 of 26490
Preparing path 3760 of 26490
Preparing path 3780 of 26490
Preparing path 3800 of 26490
Preparing path 3820 of 26490
Preparing path 3840 of 26490
Preparing path 3860 of 26490
Preparing path 3880 of 26490
Preparing path 3900 of 26490
Preparing path 3920 of 26490
Preparing path 3940 of 26490
Preparing path 3960 of 26490
Preparing path 3980 of 26490
Preparing path 4000 of 26490
Preparing path 4020 of 26490
Preparing path 4040 of 26490
Preparing path 4060 of 26490
Preparing path 4080 of 26490
Preparing path 4100 of 26490
Preparing path 4120 of 26490
Preparing path 4140 of 26490
Preparing path 4160 of 26490
Preparing path 4180 of 26490
Preparing path 4200 of 26490
Preparing path 4220 of 26490
Preparing path 4240 of 26490
Preparing path 4260 of 26490
Preparing path 4280 of 26490
Preparing path 4300 of 26490
Preparing path 4320 of 26490
Preparing path 4340 of 26490
Preparing path 4360 of 26490
Preparing path 4380 of 26490
Preparing path 4400 of 26490
Preparing path 4420 of 26490
Preparing path 4440 of 26490
Preparing path 4460 of 26490
Preparing path 4480 of 26490
Preparing path 4500 of 26490
Preparing path 4520 of 26490
Preparing path 4540 of 26490
Preparing path 4560 of 26490
Preparing path 4580 of 26490
Preparing path 4600 of 26490
Preparing path 4620 of 26490
Preparing path 4640 of 26490
Preparing path 4660 of 26490
Preparing path 4680 of 26490
Preparing path 4700 of 26490
Preparing path 4720 of 26490
Preparing path 4740 of 26490
Preparing path 4760 of 26490
Preparing path 4780 of 26490
Preparing path 4800 of 26490
Preparing path 4820 of 26490
Preparing path 4840 of 26490
Preparing path 4860 of 26490
Preparing path 4880 of 26490
Preparing path 4900 of 26490
Preparing path 4920 of 26490
Preparing path 4940 of 26490
Preparing path 4960 of 26490
Preparing path 4980 of 26490
Preparing path 5000 of 26490
Preparing path 5020 of 26490
Preparing path 5040 of 26490
Preparing path 5060 of 26490
Preparing path 5080 of 26490
Preparing path 5100 of 26490
Preparing path 5120 of 26490
Preparing path 5140 of 26490
Preparing path 5160 of 26490
Preparing path 5180 of 26490
Preparing path 5200 of 26490
Preparing path 5220 of 26490
Preparing path 5240 of 26490
Preparing path 5260 of 26490
Preparing path 5280 of 26490
Preparing path 5300 of 26490
Preparing path 5320 of 26490
Preparing path 5340 of 26490
Preparing path 5360 of 26490
Preparing path 5380 of 26490
Preparing path 5400 of 26490
Preparing path 5420 of 26490
Preparing path 5440 of 26490
Preparing path 5460 of 26490
Preparing path 5480 of 26490
Preparing path 5500 of 26490
Preparing path 5520 of 26490
Preparing path 5540 of 26490
Preparing path 5560 of 26490
Preparing path 5580 of 26490
Preparing path 5600 of 26490
Preparing path 5620 of 26490
Preparing path 5640 of 26490
Preparing path 5660 of 26490
Preparing path 5680 of 26490
Preparing path 5700 of 26490
Preparing path 5720 of 26490
Preparing path 5740 of 26490
Preparing path 5760 of 26490
Preparing path 5780 of 26490
Preparing path 5800 of 26490
Preparing path 5820 of 26490
Preparing path 5840 of 26490
Preparing path 5860 of 26490
Preparing path 5880 of 26490
Preparing path 5900 of 26490
Preparing path 5920 of 26490
Preparing path 5940 of 26490
Preparing path 5960 of 26490
Preparing path 5980 of 26490
Preparing path 6000 of 26490
Preparing path 6020 of 26490
Preparing path 6040 of 26490
Preparing path 6060 of 26490
Preparing path 6080 of 26490
Preparing path 6100 of 26490
Preparing path 6120 of 26490
Preparing path 6140 of 26490
Preparing path 6160 of 26490
Preparing path 6180 of 26490
Preparing path 6200 of 26490
Preparing path 6220 of 26490
Preparing path 6240 of 26490
Preparing path 6260 of 26490
Preparing path 6280 of 26490
Preparing path 6300 of 26490
Preparing path 6320 of 26490
Preparing path 6340 of 26490
Preparing path 6360 of 26490
Preparing path 6380 of 26490
Preparing path 6400 of 26490
Preparing path 6420 of 26490
Preparing path 6440 of 26490
Preparing path 6460 of 26490
Preparing path 6480 of 26490
Preparing path 6500 of 26490
Preparing path 6520 of 26490
Preparing path 6540 of 26490
Preparing path 6560 of 26490
Preparing path 6580 of 26490
Preparing path 6600 of 26490
Preparing path 6620 of 26490
Preparing path 6640 of 26490
Preparing path 6660 of 26490
Preparing path 6680 of 26490
Preparing path 6700 of 26490
Preparing path 6720 of 26490
Preparing path 6740 of 26490
Preparing path 6760 of 26490
Preparing path 6780 of 26490
Preparing path 6800 of 26490
Preparing path 6820 of 26490
Preparing path 6840 of 26490
Preparing path 6860 of 26490
Preparing path 6880 of 26490
Preparing path 6900 of 26490
Preparing path 6920 of 26490
Preparing path 6940 of 26490
Preparing path 6960 of 26490
Preparing path 6980 of 26490
Preparing path 7000 of 26490
Preparing path 7020 of 26490
Preparing path 7040 of 26490
Preparing path 7060 of 26490
Preparing path 7080 of 26490
Preparing path 7100 of 26490
Preparing path 7120 of 26490
Preparing path 7140 of 26490
Preparing path 7160 of 26490
Preparing path 7180 of 26490
Preparing path 7200 of 26490
Preparing path 7220 of 26490
Preparing path 7240 of 26490
Preparing path 7260 of 26490
Preparing path 7280 of 26490
Preparing path 7300 of 26490
Preparing path 7320 of 26490
Preparing path 7340 of 26490
Preparing path 7360 of 26490
Preparing path 7380 of 26490
Preparing path 7400 of 26490
Preparing path 7420 of 26490
Preparing path 7440 of 26490
Preparing path 7460 of 26490
Preparing path 7480 of 26490
Preparing path 7500 of 26490
Preparing path 7520 of 26490
Preparing path 7540 of 26490
Preparing path 7560 of 26490
Preparing path 7580 of 26490
Preparing path 7600 of 26490
Preparing path 7620 of 26490
Preparing path 7640 of 26490
Preparing path 7660 of 26490
Preparing path 7680 of 26490
Preparing path 7700 of 26490
Preparing path 7720 of 26490
Preparing path 7740 of 26490
Preparing path 7760 of 26490
Preparing path 7780 of 26490
Preparing path 7800 of 26490
Preparing path 7820 of 26490
Preparing path 7840 of 26490
Preparing path 7860 of 26490
Preparing path 7880 of 26490
Preparing path 7900 of 26490
Preparing path 7920 of 26490
Preparing path 7940 of 26490
Preparing path 7960 of 26490
Preparing path 7980 of 26490
Preparing path 8000 of 26490
Preparing path 8020 of 26490
Preparing path 8040 of 26490
Preparing path 8060 of 26490
Preparing path 8080 of 26490
Preparing path 8100 of 26490
Preparing path 8120 of 26490
Preparing path 8140 of 26490
Preparing path 8160 of 26490
Preparing path 8180 of 26490
Preparing path 8200 of 26490
Preparing path 8220 of 26490
Preparing path 8240 of 26490
Preparing path 8260 of 26490
Preparing path 8280 of 26490
Preparing path 8300 of 26490
Preparing path 8320 of 26490
Preparing path 8340 of 26490
Preparing path 8360 of 26490
Preparing path 8380 of 26490
Preparing path 8400 of 26490
Preparing path 8420 of 26490
Preparing path 8440 of 26490
Preparing path 8460 of 26490
Preparing path 8480 of 26490
Preparing path 8500 of 26490
Preparing path 8520 of 26490
Preparing path 8540 of 26490
Preparing path 8560 of 26490
Preparing path 8580 of 26490
Preparing path 8600 of 26490
Preparing path 8620 of 26490
Preparing path 8640 of 26490
Preparing path 8660 of 26490
Preparing path 8680 of 26490
Preparing path 8700 of 26490
Preparing path 8720 of 26490
Preparing path 8740 of 26490
Preparing path 8760 of 26490
Preparing path 8780 of 26490
Preparing path 8800 of 26490
Preparing path 8820 of 26490
Preparing path 8840 of 26490
Preparing path 8860 of 26490
Preparing path 8880 of 26490
Preparing path 8900 of 26490
Preparing path 8920 of 26490
Preparing path 8940 of 26490
Preparing path 8960 of 26490
Preparing path 8980 of 26490
Preparing path 9000 of 26490
Preparing path 9020 of 26490
Preparing path 9040 of 26490
Preparing path 9060 of 26490
Preparing path 9080 of 26490
Preparing path 9100 of 26490
Preparing path 9120 of 26490
Preparing path 9140 of 26490
Preparing path 9160 of 26490
Preparing path 9180 of 26490
Preparing path 9200 of 26490
Preparing path 9220 of 26490
Preparing path 9240 of 26490
Preparing path 9260 of 26490
Preparing path 9280 of 26490
Preparing path 9300 of 26490
Preparing path 9320 of 26490
Preparing path 9340 of 26490
Preparing path 9360 of 26490
Preparing path 9380 of 26490
Preparing path 9400 of 26490
Preparing path 9420 of 26490
Preparing path 9440 of 26490
Preparing path 9460 of 26490
Preparing path 9480 of 26490
Preparing path 9500 of 26490
Preparing path 9520 of 26490
Preparing path 9540 of 26490
Preparing path 9560 of 26490
Preparing path 9580 of 26490
Preparing path 9600 of 26490
Preparing path 9620 of 26490
Preparing path 9640 of 26490
Preparing path 9660 of 26490
Preparing path 9680 of 26490
Preparing path 9700 of 26490
Preparing path 9720 of 26490
Preparing path 9740 of 26490
Preparing path 9760 of 26490
Preparing path 9780 of 26490
Preparing path 9800 of 26490
Preparing path 9820 of 26490
Preparing path 9840 of 26490
Preparing path 9860 of 26490
Preparing path 9880 of 26490
Preparing path 9900 of 26490
Preparing path 9920 of 26490
Preparing path 9940 of 26490
Preparing path 9960 of 26490
Preparing path 9980 of 26490
Preparing path 10000 of 26490
Preparing path 10020 of 26490
Preparing path 10040 of 26490
Preparing path 10060 of 26490
Preparing path 10080 of 26490
Preparing path 10100 of 26490
Preparing path 10120 of 26490
Preparing path 10140 of 26490
Preparing path 10160 of 26490
Preparing path 10180 of 26490
Preparing path 10200 of 26490
Preparing path 10220 of 26490
Preparing path 10240 of 26490
Preparing path 10260 of 26490
Preparing path 10280 of 26490
Preparing path 10300 of 26490
Preparing path 10320 of 26490
Preparing path 10340 of 26490
Preparing path 10360 of 26490
Preparing path 10380 of 26490
Preparing path 10400 of 26490
Preparing path 10420 of 26490
Preparing path 10440 of 26490
Preparing path 10460 of 26490
Preparing path 10480 of 26490
Preparing path 10500 of 26490
Preparing path 10520 of 26490
Preparing path 10540 of 26490
Preparing path 10560 of 26490
Preparing path 10580 of 26490
Preparing path 10600 of 26490
Preparing path 10620 of 26490
Preparing path 10640 of 26490
Preparing path 10660 of 26490
Preparing path 10680 of 26490
Preparing path 10700 of 26490
Preparing path 10720 of 26490
Preparing path 10740 of 26490
Preparing path 10760 of 26490
Preparing path 10780 of 26490
Preparing path 10800 of 26490
Preparing path 10820 of 26490
Preparing path 10840 of 26490
Preparing path 10860 of 26490
Preparing path 10880 of 26490
Preparing path 10900 of 26490
Preparing path 10920 of 26490
Preparing path 10940 of 26490
Preparing path 10960 of 26490
Preparing path 10980 of 26490
Preparing path 11000 of 26490
Preparing path 11020 of 26490
Preparing path 11040 of 26490
Preparing path 11060 of 26490
Preparing path 11080 of 26490
Preparing path 11100 of 26490
Preparing path 11120 of 26490
Preparing path 11140 of 26490
Preparing path 11160 of 26490
Preparing path 11180 of 26490
Preparing path 11200 of 26490
Preparing path 11220 of 26490
Preparing path 11240 of 26490
Preparing path 11260 of 26490
Preparing path 11280 of 26490
Preparing path 11300 of 26490
Preparing path 11320 of 26490
Preparing path 11340 of 26490
Preparing path 11360 of 26490
Preparing path 11380 of 26490
Preparing path 11400 of 26490
Preparing path 11420 of 26490
Preparing path 11440 of 26490
Preparing path 11460 of 26490
Preparing path 11480 of 26490
Preparing path 11500 of 26490
Preparing path 11520 of 26490
Preparing path 11540 of 26490
Preparing path 11560 of 26490
Preparing path 11580 of 26490
Preparing path 11600 of 26490
Preparing path 11620 of 26490
Preparing path 11640 of 26490
Preparing path 11660 of 26490
Preparing path 11680 of 26490
Preparing path 11700 of 26490
Preparing path 11720 of 26490
Preparing path 11740 of 26490
Preparing path 11760 of 26490
Preparing path 11780 of 26490
Preparing path 11800 of 26490
Preparing path 11820 of 26490
Preparing path 11840 of 26490
Preparing path 11860 of 26490
Preparing path 11880 of 26490
Preparing path 11900 of 26490
Preparing path 11920 of 26490
Preparing path 11940 of 26490
Preparing path 11960 of 26490
Preparing path 11980 of 26490
Preparing path 12000 of 26490
Preparing path 12020 of 26490
Preparing path 12040 of 26490
Preparing path 12060 of 26490
Preparing path 12080 of 26490
Preparing path 12100 of 26490
Preparing path 12120 of 26490
Preparing path 12140 of 26490
Preparing path 12160 of 26490
Preparing path 12180 of 26490
Preparing path 12200 of 26490
Preparing path 12220 of 26490
Preparing path 12240 of 26490
Preparing path 12260 of 26490
Preparing path 12280 of 26490
Preparing path 12300 of 26490
Preparing path 12320 of 26490
Preparing path 12340 of 26490
Preparing path 12360 of 26490
Preparing path 12380 of 26490
Preparing path 12400 of 26490
Preparing path 12420 of 26490
Preparing path 12440 of 26490
Preparing path 12460 of 26490
Preparing path 12480 of 26490
Preparing path 12500 of 26490
Preparing path 12520 of 26490
Preparing path 12540 of 26490
Preparing path 12560 of 26490
Preparing path 12580 of 26490
Preparing path 12600 of 26490
Preparing path 12620 of 26490
Preparing path 12640 of 26490
Preparing path 12660 of 26490
Preparing path 12680 of 26490
Preparing path 12700 of 26490
Preparing path 12720 of 26490
Preparing path 12740 of 26490
Preparing path 12760 of 26490
Preparing path 12780 of 26490
Preparing path 12800 of 26490
Preparing path 12820 of 26490
Preparing path 12840 of 26490
Preparing path 12860 of 26490
Preparing path 12880 of 26490
Preparing path 12900 of 26490
Preparing path 12920 of 26490
Preparing path 12940 of 26490
Preparing path 12960 of 26490
Preparing path 12980 of 26490
Preparing path 13000 of 26490
Preparing path 13020 of 26490
Preparing path 13040 of 26490
Preparing path 13060 of 26490
Preparing path 13080 of 26490
Preparing path 13100 of 26490
Preparing path 13120 of 26490
Preparing path 13140 of 26490
Preparing path 13160 of 26490
Preparing path 13180 of 26490
Preparing path 13200 of 26490
Preparing path 13220 of 26490
Preparing path 13240 of 26490
Preparing path 13260 of 26490
Preparing path 13280 of 26490
Preparing path 13300 of 26490
Preparing path 13320 of 26490
Preparing path 13340 of 26490
Preparing path 13360 of 26490
Preparing path 13380 of 26490
Preparing path 13400 of 26490
Preparing path 13420 of 26490
Preparing path 13440 of 26490
Preparing path 13460 of 26490
Preparing path 13480 of 26490
Preparing path 13500 of 26490
Preparing path 13520 of 26490
Preparing path 13540 of 26490
Preparing path 13560 of 26490
Preparing path 13580 of 26490
Preparing path 13600 of 26490
Preparing path 13620 of 26490
Preparing path 13640 of 26490
Preparing path 13660 of 26490
Preparing path 13680 of 26490
Preparing path 13700 of 26490
Preparing path 13720 of 26490
Preparing path 13740 of 26490
Preparing path 13760 of 26490
Preparing path 13780 of 26490
Preparing path 13800 of 26490
Preparing path 13820 of 26490
Preparing path 13840 of 26490
Preparing path 13860 of 26490
Preparing path 13880 of 26490
Preparing path 13900 of 26490
Preparing path 13920 of 26490
Preparing path 13940 of 26490
Preparing path 13960 of 26490
Preparing path 13980 of 26490
Preparing path 14000 of 26490
Preparing path 14020 of 26490
Preparing path 14040 of 26490
Preparing path 14060 of 26490
Preparing path 14080 of 26490
Preparing path 14100 of 26490
Preparing path 14120 of 26490
Preparing path 14140 of 26490
Preparing path 14160 of 26490
Preparing path 14180 of 26490
Preparing path 14200 of 26490
Preparing path 14220 of 26490
Preparing path 14240 of 26490
Preparing path 14260 of 26490
Preparing path 14280 of 26490
Preparing path 14300 of 26490
Preparing path 14320 of 26490
Preparing path 14340 of 26490
Preparing path 14360 of 26490
Preparing path 14380 of 26490
Preparing path 14400 of 26490
Preparing path 14420 of 26490
Preparing path 14440 of 26490
Preparing path 14460 of 26490
Preparing path 14480 of 26490
Preparing path 14500 of 26490
Preparing path 14520 of 26490
Preparing path 14540 of 26490
Preparing path 14560 of 26490
Preparing path 14580 of 26490
Preparing path 14600 of 26490
Preparing path 14620 of 26490
Preparing path 14640 of 26490
Preparing path 14660 of 26490
Preparing path 14680 of 26490
Preparing path 14700 of 26490
Preparing path 14720 of 26490
Preparing path 14740 of 26490
Preparing path 14760 of 26490
Preparing path 14780 of 26490
Preparing path 14800 of 26490
Preparing path 14820 of 26490
Preparing path 14840 of 26490
Preparing path 14860 of 26490
Preparing path 14880 of 26490
Preparing path 14900 of 26490
Preparing path 14920 of 26490
Preparing path 14940 of 26490
Preparing path 14960 of 26490
Preparing path 14980 of 26490
Preparing path 15000 of 26490
Preparing path 15020 of 26490
Preparing path 15040 of 26490
Preparing path 15060 of 26490
Preparing path 15080 of 26490
Preparing path 15100 of 26490
Preparing path 15120 of 26490
Preparing path 15140 of 26490
Preparing path 15160 of 26490
Preparing path 15180 of 26490
Preparing path 15200 of 26490
Preparing path 15220 of 26490
Preparing path 15240 of 26490
Preparing path 15260 of 26490
Preparing path 15280 of 26490
Preparing path 15300 of 26490
Preparing path 15320 of 26490
Preparing path 15340 of 26490
Preparing path 15360 of 26490
Preparing path 15380 of 26490
Preparing path 15400 of 26490
Preparing path 15420 of 26490
Preparing path 15440 of 26490
Preparing path 15460 of 26490
Preparing path 15480 of 26490
Preparing path 15500 of 26490
Preparing path 15520 of 26490
Preparing path 15540 of 26490
Preparing path 15560 of 26490
Preparing path 15580 of 26490
Preparing path 15600 of 26490
Preparing path 15620 of 26490
Preparing path 15640 of 26490
Preparing path 15660 of 26490
Preparing path 15680 of 26490
Preparing path 15700 of 26490
Preparing path 15720 of 26490
Preparing path 15740 of 26490
Preparing path 15760 of 26490
Preparing path 15780 of 26490
Preparing path 15800 of 26490
Preparing path 15820 of 26490
Preparing path 15840 of 26490
Preparing path 15860 of 26490
Preparing path 15880 of 26490
Preparing path 15900 of 26490
Preparing path 15920 of 26490
Preparing path 15940 of 26490
Preparing path 15960 of 26490
Preparing path 15980 of 26490
Preparing path 16000 of 26490
Preparing path 16020 of 26490
Preparing path 16040 of 26490
Preparing path 16060 of 26490
Preparing path 16080 of 26490
Preparing path 16100 of 26490
Preparing path 16120 of 26490
Preparing path 16140 of 26490
Preparing path 16160 of 26490
Preparing path 16180 of 26490
Preparing path 16200 of 26490
Preparing path 16220 of 26490
Preparing path 16240 of 26490
Preparing path 16260 of 26490
Preparing path 16280 of 26490
Preparing path 16300 of 26490
Preparing path 16320 of 26490
Preparing path 16340 of 26490
Preparing path 16360 of 26490
Preparing path 16380 of 26490
Preparing path 16400 of 26490
Preparing path 16420 of 26490
Preparing path 16440 of 26490
Preparing path 16460 of 26490
Preparing path 16480 of 26490
Preparing path 16500 of 26490
Preparing path 16520 of 26490
Preparing path 16540 of 26490
Preparing path 16560 of 26490
Preparing path 16580 of 26490
Preparing path 16600 of 26490
Preparing path 16620 of 26490
Preparing path 16640 of 26490
Preparing path 16660 of 26490
Preparing path 16680 of 26490
Preparing path 16700 of 26490
Preparing path 16720 of 26490
Preparing path 16740 of 26490
Preparing path 16760 of 26490
Preparing path 16780 of 26490
Preparing path 16800 of 26490
Preparing path 16820 of 26490
Preparing path 16840 of 26490
Preparing path 16860 of 26490
Preparing path 16880 of 26490
Preparing path 16900 of 26490
Preparing path 16920 of 26490
Preparing path 16940 of 26490
Preparing path 16960 of 26490
Preparing path 16980 of 26490
Preparing path 17000 of 26490
Preparing path 17020 of 26490
Preparing path 17040 of 26490
Preparing path 17060 of 26490
Preparing path 17080 of 26490
Preparing path 17100 of 26490
Preparing path 17120 of 26490
Preparing path 17140 of 26490
Preparing path 17160 of 26490
Preparing path 17180 of 26490
Preparing path 17200 of 26490
Preparing path 17220 of 26490
Preparing path 17240 of 26490
Preparing path 17260 of 26490
Preparing path 17280 of 26490
Preparing path 17300 of 26490
Preparing path 17320 of 26490
Preparing path 17340 of 26490
Preparing path 17360 of 26490
Preparing path 17380 of 26490
Preparing path 17400 of 26490
Preparing path 17420 of 26490
Preparing path 17440 of 26490
Preparing path 17460 of 26490
Preparing path 17480 of 26490
Preparing path 17500 of 26490
Preparing path 17520 of 26490
Preparing path 17540 of 26490
Preparing path 17560 of 26490
Preparing path 17580 of 26490
Preparing path 17600 of 26490
Preparing path 17620 of 26490
Preparing path 17640 of 26490
Preparing path 17660 of 26490
Preparing path 17680 of 26490
Preparing path 17700 of 26490
Preparing path 17720 of 26490
Preparing path 17740 of 26490
Preparing path 17760 of 26490
Preparing path 17780 of 26490
Preparing path 17800 of 26490
Preparing path 17820 of 26490
Preparing path 17840 of 26490
Preparing path 17860 of 26490
Preparing path 17880 of 26490
Preparing path 17900 of 26490
Preparing path 17920 of 26490
Preparing path 17940 of 26490
Preparing path 17960 of 26490
Preparing path 17980 of 26490
Preparing path 18000 of 26490
Preparing path 18020 of 26490
Preparing path 18040 of 26490
Preparing path 18060 of 26490
Preparing path 18080 of 26490
Preparing path 18100 of 26490
Preparing path 18120 of 26490
Preparing path 18140 of 26490
Preparing path 18160 of 26490
Preparing path 18180 of 26490
Preparing path 18200 of 26490
Preparing path 18220 of 26490
Preparing path 18240 of 26490
Preparing path 18260 of 26490
Preparing path 18280 of 26490
Preparing path 18300 of 26490
Preparing path 18320 of 26490
Preparing path 18340 of 26490
Preparing path 18360 of 26490
Preparing path 18380 of 26490
Preparing path 18400 of 26490
Preparing path 18420 of 26490
Preparing path 18440 of 26490
Preparing path 18460 of 26490
Preparing path 18480 of 26490
Preparing path 18500 of 26490
Preparing path 18520 of 26490
Preparing path 18540 of 26490
Preparing path 18560 of 26490
Preparing path 18580 of 26490
Preparing path 18600 of 26490
Preparing path 18620 of 26490
Preparing path 18640 of 26490
Preparing path 18660 of 26490
Preparing path 18680 of 26490
Preparing path 18700 of 26490
Preparing path 18720 of 26490
Preparing path 18740 of 26490
Preparing path 18760 of 26490
Preparing path 18780 of 26490
Preparing path 18800 of 26490
Preparing path 18820 of 26490
Preparing path 18840 of 26490
Preparing path 18860 of 26490
Preparing path 18880 of 26490
Preparing path 18900 of 26490
Preparing path 18920 of 26490
Preparing path 18940 of 26490
Preparing path 18960 of 26490
Preparing path 18980 of 26490
Preparing path 19000 of 26490
Preparing path 19020 of 26490
Preparing path 19040 of 26490
Preparing path 19060 of 26490
Preparing path 19080 of 26490
Preparing path 19100 of 26490
Preparing path 19120 of 26490
Preparing path 19140 of 26490
Preparing path 19160 of 26490
Preparing path 19180 of 26490
Preparing path 19200 of 26490
Preparing path 19220 of 26490
Preparing path 19240 of 26490
Preparing path 19260 of 26490
Preparing path 19280 of 26490
Preparing path 19300 of 26490
Preparing path 19320 of 26490
Preparing path 19340 of 26490
Preparing path 19360 of 26490
Preparing path 19380 of 26490
Preparing path 19400 of 26490
Preparing path 19420 of 26490
Preparing path 19440 of 26490
Preparing path 19460 of 26490
Preparing path 19480 of 26490
Preparing path 19500 of 26490
Preparing path 19520 of 26490
Preparing path 19540 of 26490
Preparing path 19560 of 26490
Preparing path 19580 of 26490
Preparing path 19600 of 26490
Preparing path 19620 of 26490
Preparing path 19640 of 26490
Preparing path 19660 of 26490
Preparing path 19680 of 26490
Preparing path 19700 of 26490
Preparing path 19720 of 26490
Preparing path 19740 of 26490
Preparing path 19760 of 26490
Preparing path 19780 of 26490
Preparing path 19800 of 26490
Preparing path 19820 of 26490
Preparing path 19840 of 26490
Preparing path 19860 of 26490
Preparing path 19880 of 26490
Preparing path 19900 of 26490
Preparing path 19920 of 26490
Preparing path 19940 of 26490
Preparing path 19960 of 26490
Preparing path 19980 of 26490
Preparing path 20000 of 26490
Preparing path 20020 of 26490
Preparing path 20040 of 26490
Preparing path 20060 of 26490
Preparing path 20080 of 26490
Preparing path 20100 of 26490
Preparing path 20120 of 26490
Preparing path 20140 of 26490
Preparing path 20160 of 26490
Preparing path 20180 of 26490
Preparing path 20200 of 26490
Preparing path 20220 of 26490
Preparing path 20240 of 26490
Preparing path 20260 of 26490
Preparing path 20280 of 26490
Preparing path 20300 of 26490
Preparing path 20320 of 26490
Preparing path 20340 of 26490
Preparing path 20360 of 26490
Preparing path 20380 of 26490
Preparing path 20400 of 26490
Preparing path 20420 of 26490
Preparing path 20440 of 26490
Preparing path 20460 of 26490
Preparing path 20480 of 26490
Preparing path 20500 of 26490
Preparing path 20520 of 26490
Preparing path 20540 of 26490
Preparing path 20560 of 26490
Preparing path 20580 of 26490
Preparing path 20600 of 26490
Preparing path 20620 of 26490
Preparing path 20640 of 26490
Preparing path 20660 of 26490
Preparing path 20680 of 26490
Preparing path 20700 of 26490
Preparing path 20720 of 26490
Preparing path 20740 of 26490
Preparing path 20760 of 26490
Preparing path 20780 of 26490
Preparing path 20800 of 26490
Preparing path 20820 of 26490
Preparing path 20840 of 26490
Preparing path 20860 of 26490
Preparing path 20880 of 26490
Preparing path 20900 of 26490
Preparing path 20920 of 26490
Preparing path 20940 of 26490
Preparing path 20960 of 26490
Preparing path 20980 of 26490
Preparing path 21000 of 26490
Preparing path 21020 of 26490
Preparing path 21040 of 26490
Preparing path 21060 of 26490
Preparing path 21080 of 26490
Preparing path 21100 of 26490
Preparing path 21120 of 26490
Preparing path 21140 of 26490
Preparing path 21160 of 26490
Preparing path 21180 of 26490
Preparing path 21200 of 26490
Preparing path 21220 of 26490
Preparing path 21240 of 26490
Preparing path 21260 of 26490
Preparing path 21280 of 26490
Preparing path 21300 of 26490
Preparing path 21320 of 26490
Preparing path 21340 of 26490
Preparing path 21360 of 26490
Preparing path 21380 of 26490
Preparing path 21400 of 26490
Preparing path 21420 of 26490
Preparing path 21440 of 26490
Preparing path 21460 of 26490
Preparing path 21480 of 26490
Preparing path 21500 of 26490
Preparing path 21520 of 26490
Preparing path 21540 of 26490
Preparing path 21560 of 26490
Preparing path 21580 of 26490
Preparing path 21600 of 26490
Preparing path 21620 of 26490
Preparing path 21640 of 26490
Preparing path 21660 of 26490
Preparing path 21680 of 26490
Preparing path 21700 of 26490
Preparing path 21720 of 26490
Preparing path 21740 of 26490
Preparing path 21760 of 26490
Preparing path 21780 of 26490
Preparing path 21800 of 26490
Preparing path 21820 of 26490
Preparing path 21840 of 26490
Preparing path 21860 of 26490
Preparing path 21880 of 26490
Preparing path 21900 of 26490
Preparing path 21920 of 26490
Preparing path 21940 of 26490
Preparing path 21960 of 26490
Preparing path 21980 of 26490
Preparing path 22000 of 26490
Preparing path 22020 of 26490
Preparing path 22040 of 26490
Preparing path 22060 of 26490
Preparing path 22080 of 26490
Preparing path 22100 of 26490
Preparing path 22120 of 26490
Preparing path 22140 of 26490
Preparing path 22160 of 26490
Preparing path 22180 of 26490
Preparing path 22200 of 26490
Preparing path 22220 of 26490
Preparing path 22240 of 26490
Preparing path 22260 of 26490
Preparing path 22280 of 26490
Preparing path 22300 of 26490
Preparing path 22320 of 26490
Preparing path 22340 of 26490
Preparing path 22360 of 26490
Preparing path 22380 of 26490
Preparing path 22400 of 26490
Preparing path 22420 of 26490
Preparing path 22440 of 26490
Preparing path 22460 of 26490
Preparing path 22480 of 26490
Preparing path 22500 of 26490
Preparing path 22520 of 26490
Preparing path 22540 of 26490
Preparing path 22560 of 26490
Preparing path 22580 of 26490
Preparing path 22600 of 26490
Preparing path 22620 of 26490
Preparing path 22640 of 26490
Preparing path 22660 of 26490
Preparing path 22680 of 26490
Preparing path 22700 of 26490
Preparing path 22720 of 26490
Preparing path 22740 of 26490
Preparing path 22760 of 26490
Preparing path 22780 of 26490
Preparing path 22800 of 26490
Preparing path 22820 of 26490
Preparing path 22840 of 26490
Preparing path 22860 of 26490
Preparing path 22880 of 26490
Preparing path 22900 of 26490
Preparing path 22920 of 26490
Preparing path 22940 of 26490
Preparing path 22960 of 26490
Preparing path 22980 of 26490
Preparing path 23000 of 26490
Preparing path 23020 of 26490
Preparing path 23040 of 26490
Preparing path 23060 of 26490
Preparing path 23080 of 26490
Preparing path 23100 of 26490
Preparing path 23120 of 26490
Preparing path 23140 of 26490
Preparing path 23160 of 26490
Preparing path 23180 of 26490
Preparing path 23200 of 26490
Preparing path 23220 of 26490
Preparing path 23240 of 26490
Preparing path 23260 of 26490
Preparing path 23280 of 26490
Preparing path 23300 of 26490
Preparing path 23320 of 26490
Preparing path 23340 of 26490
Preparing path 23360 of 26490
Preparing path 23380 of 26490
Preparing path 23400 of 26490
Preparing path 23420 of 26490
Preparing path 23440 of 26490
Preparing path 23460 of 26490
Preparing path 23480 of 26490
Preparing path 23500 of 26490
Preparing path 23520 of 26490
Preparing path 23540 of 26490
Preparing path 23560 of 26490
Preparing path 23580 of 26490
Preparing path 23600 of 26490
Preparing path 23620 of 26490
Preparing path 23640 of 26490
Preparing path 23660 of 26490
Preparing path 23680 of 26490
Preparing path 23700 of 26490
Preparing path 23720 of 26490
Preparing path 23740 of 26490
Preparing path 23760 of 26490
Preparing path 23780 of 26490
Preparing path 23800 of 26490
Preparing path 23820 of 26490
Preparing path 23840 of 26490
Preparing path 23860 of 26490
Preparing path 23880 of 26490
Preparing path 23900 of 26490
Preparing path 23920 of 26490
Preparing path 23940 of 26490
Preparing path 23960 of 26490
Preparing path 23980 of 26490
Preparing path 24000 of 26490
Preparing path 24020 of 26490
Preparing path 24040 of 26490
Preparing path 24060 of 26490
Preparing path 24080 of 26490
Preparing path 24100 of 26490
Preparing path 24120 of 26490
Preparing path 24140 of 26490
Preparing path 24160 of 26490
Preparing path 24180 of 26490
Preparing path 24200 of 26490
Preparing path 24220 of 26490
Preparing path 24240 of 26490
Preparing path 24260 of 26490
Preparing path 24280 of 26490
Preparing path 24300 of 26490
Preparing path 24320 of 26490
Preparing path 24340 of 26490
Preparing path 24360 of 26490
Preparing path 24380 of 26490
Preparing path 24400 of 26490
Preparing path 24420 of 26490
Preparing path 24440 of 26490
Preparing path 24460 of 26490
Preparing path 24480 of 26490
Preparing path 24500 of 26490
Preparing path 24520 of 26490
Preparing path 24540 of 26490
Preparing path 24560 of 26490
Preparing path 24580 of 26490
Preparing path 24600 of 26490
Preparing path 24620 of 26490
Preparing path 24640 of 26490
Preparing path 24660 of 26490
Preparing path 24680 of 26490
Preparing path 24700 of 26490
Preparing path 24720 of 26490
Preparing path 24740 of 26490
Preparing path 24760 of 26490
Preparing path 24780 of 26490
Preparing path 24800 of 26490
Preparing path 24820 of 26490
Preparing path 24840 of 26490
Preparing path 24860 of 26490
Preparing path 24880 of 26490
Preparing path 24900 of 26490
Preparing path 24920 of 26490
Preparing path 24940 of 26490
Preparing path 24960 of 26490
Preparing path 24980 of 26490
Preparing path 25000 of 26490
Preparing path 25020 of 26490
Preparing path 25040 of 26490
Preparing path 25060 of 26490
Preparing path 25080 of 26490
Preparing path 25100 of 26490
Preparing path 25120 of 26490
Preparing path 25140 of 26490
Preparing path 25160 of 26490
Preparing path 25180 of 26490
Preparing path 25200 of 26490
Preparing path 25220 of 26490
Preparing path 25240 of 26490
Preparing path 25260 of 26490
Preparing path 25280 of 26490
Preparing path 25300 of 26490
Preparing path 25320 of 26490
Preparing path 25340 of 26490
Preparing path 25360 of 26490
Preparing path 25380 of 26490
Preparing path 25400 of 26490
Preparing path 25420 of 26490
Preparing path 25440 of 26490
Preparing path 25460 of 26490
Preparing path 25480 of 26490
Preparing path 25500 of 26490
Preparing path 25520 of 26490
Preparing path 25540 of 26490
Preparing path 25560 of 26490
Preparing path 25580 of 26490
Preparing path 25600 of 26490
Preparing path 25620 of 26490
Preparing path 25640 of 26490
Preparing path 25660 of 26490
Preparing path 25680 of 26490
Preparing path 25700 of 26490
Preparing path 25720 of 26490
Preparing path 25740 of 26490
Preparing path 25760 of 26490
Preparing path 25780 of 26490
Preparing path 25800 of 26490
Preparing path 25820 of 26490
Preparing path 25840 of 26490
Preparing path 25860 of 26490
Preparing path 25880 of 26490
Preparing path 25900 of 26490
Preparing path 25920 of 26490
Preparing path 25940 of 26490
Preparing path 25960 of 26490
Preparing path 25980 of 26490
Preparing path 26000 of 26490
Preparing path 26020 of 26490
Preparing path 26040 of 26490
Preparing path 26060 of 26490
Preparing path 26080 of 26490
Preparing path 26100 of 26490
Preparing path 26120 of 26490
Preparing path 26140 of 26490
Preparing path 26160 of 26490
Preparing path 26180 of 26490
Preparing path 26200 of 26490
Preparing path 26220 of 26490
Preparing path 26240 of 26490
Preparing path 26260 of 26490
Preparing path 26280 of 26490
Preparing path 26300 of 26490
Preparing path 26320 of 26490
Preparing path 26340 of 26490
Preparing path 26360 of 26490
Preparing path 26380 of 26490
Preparing path 26400 of 26490
Preparing path 26420 of 26490
Preparing path 26440 of 26490
Preparing path 26460 of 26490
Preparing path 26480 of 26490

Tracking regeneration codim 7 of 10: 31788 paths to track.
Tracking path 0 of 31788
Tracking path 20 of 31788
Tracking path 40 of 31788
Tracking path 60 of 31788
Tracking path 80 of 31788
Tracking path 100 of 31788
Tracking path 120 of 31788
Tracking path 140 of 31788
Tracking path 160 of 31788
Tracking path 180 of 31788
Tracking path 200 of 31788
Tracking path 220 of 31788
Tracking path 240 of 31788
Tracking path 260 of 31788
Tracking path 280 of 31788
Tracking path 300 of 31788
Tracking path 320 of 31788
Tracking path 340 of 31788
Tracking path 360 of 31788
Tracking path 380 of 31788
Tracking path 400 of 31788
Tracking path 420 of 31788
Tracking path 440 of 31788
Tracking path 460 of 31788
Tracking path 480 of 31788
Tracking path 500 of 31788
Tracking path 520 of 31788
Tracking path 540 of 31788
Tracking path 560 of 31788
Tracking path 580 of 31788
Tracking path 600 of 31788
Tracking path 620 of 31788
Tracking path 640 of 31788
Tracking path 660 of 31788
Tracking path 680 of 31788
Tracking path 700 of 31788
Tracking path 720 of 31788
Tracking path 740 of 31788
Tracking path 760 of 31788
Tracking path 780 of 31788
Tracking path 800 of 31788
Tracking path 820 of 31788
Tracking path 840 of 31788
Tracking path 860 of 31788
Tracking path 880 of 31788
Tracking path 900 of 31788
Tracking path 920 of 31788
Tracking path 940 of 31788
Tracking path 960 of 31788
Tracking path 980 of 31788
Tracking path 1000 of 31788
Tracking path 1020 of 31788
Tracking path 1040 of 31788
Tracking path 1060 of 31788
Tracking path 1080 of 31788
Tracking path 1100 of 31788
Tracking path 1120 of 31788
Tracking path 1140 of 31788
Tracking path 1160 of 31788
Tracking path 1180 of 31788
Tracking path 1200 of 31788
Tracking path 1220 of 31788
Tracking path 1240 of 31788
Tracking path 1260 of 31788
Tracking path 1280 of 31788
Tracking path 1300 of 31788
Tracking path 1320 of 31788
Tracking path 1340 of 31788
Tracking path 1360 of 31788
Tracking path 1380 of 31788
Tracking path 1400 of 31788
Tracking path 1420 of 31788
Tracking path 1440 of 31788
Tracking path 1460 of 31788
Tracking path 1480 of 31788
Tracking path 1500 of 31788
Tracking path 1520 of 31788
Tracking path 1540 of 31788
Tracking path 1560 of 31788
Tracking path 1580 of 31788
Tracking path 1600 of 31788
Tracking path 1620 of 31788
Tracking path 1640 of 31788
Tracking path 1660 of 31788
Tracking path 1680 of 31788
Tracking path 1700 of 31788
Tracking path 1720 of 31788
Tracking path 1740 of 31788
Tracking path 1760 of 31788
Tracking path 1780 of 31788
Tracking path 1800 of 31788
Tracking path 1820 of 31788
Tracking path 1840 of 31788
Tracking path 1860 of 31788
Tracking path 1880 of 31788
Tracking path 1900 of 31788
Tracking path 1920 of 31788
Tracking path 1940 of 31788
Tracking path 1960 of 31788
Tracking path 1980 of 31788
Tracking path 2000 of 31788
Tracking path 2020 of 31788
Tracking path 2040 of 31788
Tracking path 2060 of 31788
Tracking path 2080 of 31788
Tracking path 2100 of 31788
Tracking path 2120 of 31788
Tracking path 2140 of 31788
Tracking path 2160 of 31788
Tracking path 2180 of 31788
Tracking path 2200 of 31788
Tracking path 2220 of 31788
Tracking path 2240 of 31788
Tracking path 2260 of 31788
Tracking path 2280 of 31788
Tracking path 2300 of 31788
Tracking path 2320 of 31788
Tracking path 2340 of 31788
Tracking path 2360 of 31788
Tracking path 2380 of 31788
Tracking path 2400 of 31788
Tracking path 2420 of 31788
Tracking path 2440 of 31788
Tracking path 2460 of 31788
Tracking path 2480 of 31788
Tracking path 2500 of 31788
Tracking path 2520 of 31788
Tracking path 2540 of 31788
Tracking path 2560 of 31788
Tracking path 2580 of 31788
Tracking path 2600 of 31788
Tracking path 2620 of 31788
Tracking path 2640 of 31788
Tracking path 2660 of 31788
Tracking path 2680 of 31788
Tracking path 2700 of 31788
Tracking path 2720 of 31788
Tracking path 2740 of 31788
Tracking path 2760 of 31788
Tracking path 2780 of 31788
Tracking path 2800 of 31788
Tracking path 2820 of 31788
Tracking path 2840 of 31788
Tracking path 2860 of 31788
Tracking path 2880 of 31788
Tracking path 2900 of 31788
Tracking path 2920 of 31788
Tracking path 2940 of 31788
Tracking path 2960 of 31788
Tracking path 2980 of 31788
Tracking path 3000 of 31788
Tracking path 3020 of 31788
Tracking path 3040 of 31788
Tracking path 3060 of 31788
Tracking path 3080 of 31788
Tracking path 3100 of 31788
Tracking path 3120 of 31788
Tracking path 3140 of 31788
Tracking path 3160 of 31788
Tracking path 3180 of 31788
Tracking path 3200 of 31788
Tracking path 3220 of 31788
Tracking path 3240 of 31788
Tracking path 3260 of 31788
Tracking path 3280 of 31788
Tracking path 3300 of 31788
Tracking path 3320 of 31788
Tracking path 3340 of 31788
Tracking path 3360 of 31788
Tracking path 3380 of 31788
Tracking path 3400 of 31788
Tracking path 3420 of 31788
Tracking path 3440 of 31788
Tracking path 3460 of 31788
Tracking path 3480 of 31788
Tracking path 3500 of 31788
Tracking path 3520 of 31788
Tracking path 3540 of 31788
Tracking path 3560 of 31788
Tracking path 3580 of 31788
Tracking path 3600 of 31788
Tracking path 3620 of 31788
Tracking path 3640 of 31788
Tracking path 3660 of 31788
Tracking path 3680 of 31788
Tracking path 3700 of 31788
Tracking path 3720 of 31788
Tracking path 3740 of 31788
Tracking path 3760 of 31788
Tracking path 3780 of 31788
Tracking path 3800 of 31788
Tracking path 3820 of 31788
Tracking path 3840 of 31788
Tracking path 3860 of 31788
Tracking path 3880 of 31788
Tracking path 3900 of 31788
Tracking path 3920 of 31788
Tracking path 3940 of 31788
Tracking path 3960 of 31788
Tracking path 3980 of 31788
Tracking path 4000 of 31788
Tracking path 4020 of 31788
Tracking path 4040 of 31788
Tracking path 4060 of 31788
Tracking path 4080 of 31788
Tracking path 4100 of 31788
Tracking path 4120 of 31788
Tracking path 4140 of 31788
Tracking path 4160 of 31788
Tracking path 4180 of 31788
Tracking path 4200 of 31788
Tracking path 4220 of 31788
Tracking path 4240 of 31788
Tracking path 4260 of 31788
Tracking path 4280 of 31788
Tracking path 4300 of 31788
Tracking path 4320 of 31788
Tracking path 4340 of 31788
Tracking path 4360 of 31788
Tracking path 4380 of 31788
Tracking path 4400 of 31788
Tracking path 4420 of 31788
Tracking path 4440 of 31788
Tracking path 4460 of 31788
Tracking path 4480 of 31788
Tracking path 4500 of 31788
Tracking path 4520 of 31788
Tracking path 4540 of 31788
Tracking path 4560 of 31788
Tracking path 4580 of 31788
Tracking path 4600 of 31788
Tracking path 4620 of 31788
Tracking path 4640 of 31788
Tracking path 4660 of 31788
Tracking path 4680 of 31788
Tracking path 4700 of 31788
Tracking path 4720 of 31788
Tracking path 4740 of 31788
Tracking path 4760 of 31788
Tracking path 4780 of 31788
Tracking path 4800 of 31788
Tracking path 4820 of 31788
Tracking path 4840 of 31788
Tracking path 4860 of 31788
Tracking path 4880 of 31788
Tracking path 4900 of 31788
Tracking path 4920 of 31788
Tracking path 4940 of 31788
Tracking path 4960 of 31788
Tracking path 4980 of 31788
Tracking path 5000 of 31788
Tracking path 5020 of 31788
Tracking path 5040 of 31788
Tracking path 5060 of 31788
Tracking path 5080 of 31788
Tracking path 5100 of 31788
Tracking path 5120 of 31788
Tracking path 5140 of 31788
Tracking path 5160 of 31788
Tracking path 5180 of 31788
Tracking path 5200 of 31788
Tracking path 5220 of 31788
Tracking path 5240 of 31788
Tracking path 5260 of 31788
Tracking path 5280 of 31788
Tracking path 5300 of 31788
Tracking path 5320 of 31788
Tracking path 5340 of 31788
Tracking path 5360 of 31788
Tracking path 5380 of 31788
Tracking path 5400 of 31788
Tracking path 5420 of 31788
Tracking path 5440 of 31788
Tracking path 5460 of 31788
Tracking path 5480 of 31788
Tracking path 5500 of 31788
Tracking path 5520 of 31788
Tracking path 5540 of 31788
Tracking path 5560 of 31788
Tracking path 5580 of 31788
Tracking path 5600 of 31788
Tracking path 5620 of 31788
Tracking path 5640 of 31788
Tracking path 5660 of 31788
Tracking path 5680 of 31788
Tracking path 5700 of 31788
Tracking path 5720 of 31788
Tracking path 5740 of 31788
Tracking path 5760 of 31788
Tracking path 5780 of 31788
Tracking path 5800 of 31788
Tracking path 5820 of 31788
Tracking path 5840 of 31788
Tracking path 5860 of 31788
Tracking path 5880 of 31788
Tracking path 5900 of 31788
Tracking path 5920 of 31788
Tracking path 5940 of 31788
Tracking path 5960 of 31788
Tracking path 5980 of 31788
Tracking path 6000 of 31788
Tracking path 6020 of 31788
Tracking path 6040 of 31788
Tracking path 6060 of 31788
Tracking path 6080 of 31788
Tracking path 6100 of 31788
Tracking path 6120 of 31788
Tracking path 6140 of 31788
Tracking path 6160 of 31788
Tracking path 6180 of 31788
Tracking path 6200 of 31788
Tracking path 6220 of 31788
Tracking path 6240 of 31788
Tracking path 6260 of 31788
Tracking path 6280 of 31788
Tracking path 6300 of 31788
Tracking path 6320 of 31788
Tracking path 6340 of 31788
Tracking path 6360 of 31788
Tracking path 6380 of 31788
Tracking path 6400 of 31788
Tracking path 6420 of 31788
Tracking path 6440 of 31788
Tracking path 6460 of 31788
Tracking path 6480 of 31788
Tracking path 6500 of 31788
Tracking path 6520 of 31788
Tracking path 6540 of 31788
Tracking path 6560 of 31788
Tracking path 6580 of 31788
Tracking path 6600 of 31788
Tracking path 6620 of 31788
Tracking path 6640 of 31788
Tracking path 6660 of 31788
Tracking path 6680 of 31788
Tracking path 6700 of 31788
Tracking path 6720 of 31788
Tracking path 6740 of 31788
Tracking path 6760 of 31788
Tracking path 6780 of 31788
Tracking path 6800 of 31788
Tracking path 6820 of 31788
Tracking path 6840 of 31788
Tracking path 6860 of 31788
Tracking path 6880 of 31788
Tracking path 6900 of 31788
Tracking path 6920 of 31788
Tracking path 6940 of 31788
Tracking path 6960 of 31788
Tracking path 6980 of 31788
Tracking path 7000 of 31788
Tracking path 7020 of 31788
Tracking path 7040 of 31788
Tracking path 7060 of 31788
Tracking path 7080 of 31788
Tracking path 7100 of 31788
Tracking path 7120 of 31788
Tracking path 7140 of 31788
Tracking path 7160 of 31788
Tracking path 7180 of 31788
Tracking path 7200 of 31788
Tracking path 7220 of 31788
Tracking path 7240 of 31788
Tracking path 7260 of 31788
Tracking path 7280 of 31788
Tracking path 7300 of 31788
Tracking path 7320 of 31788
Tracking path 7340 of 31788
Tracking path 7360 of 31788
Tracking path 7380 of 31788
Tracking path 7400 of 31788
Tracking path 7420 of 31788
Tracking path 7440 of 31788
Tracking path 7460 of 31788
Tracking path 7480 of 31788
Tracking path 7500 of 31788
Tracking path 7520 of 31788
Tracking path 7540 of 31788
Tracking path 7560 of 31788
Tracking path 7580 of 31788
Tracking path 7600 of 31788
Tracking path 7620 of 31788
Tracking path 7640 of 31788
Tracking path 7660 of 31788
Tracking path 7680 of 31788
Tracking path 7700 of 31788
Tracking path 7720 of 31788
Tracking path 7740 of 31788
Tracking path 7760 of 31788
Tracking path 7780 of 31788
Tracking path 7800 of 31788
Tracking path 7820 of 31788
Tracking path 7840 of 31788
Tracking path 7860 of 31788
Tracking path 7880 of 31788
Tracking path 7900 of 31788
Tracking path 7920 of 31788
Tracking path 7940 of 31788
Tracking path 7960 of 31788
Tracking path 7980 of 31788
Tracking path 8000 of 31788
Tracking path 8020 of 31788
Tracking path 8040 of 31788
Tracking path 8060 of 31788
Tracking path 8080 of 31788
Tracking path 8100 of 31788
Tracking path 8120 of 31788
Tracking path 8140 of 31788
Tracking path 8160 of 31788
Tracking path 8180 of 31788
Tracking path 8200 of 31788
Tracking path 8220 of 31788
Tracking path 8240 of 31788
Tracking path 8260 of 31788
Tracking path 8280 of 31788
Tracking path 8300 of 31788
Tracking path 8320 of 31788
Tracking path 8340 of 31788
Tracking path 8360 of 31788
Tracking path 8380 of 31788
Tracking path 8400 of 31788
Tracking path 8420 of 31788
Tracking path 8440 of 31788
Tracking path 8460 of 31788
Tracking path 8480 of 31788
Tracking path 8500 of 31788
Tracking path 8520 of 31788
Tracking path 8540 of 31788
Tracking path 8560 of 31788
Tracking path 8580 of 31788
Tracking path 8600 of 31788
Tracking path 8620 of 31788
Tracking path 8640 of 31788
Tracking path 8660 of 31788
Tracking path 8680 of 31788
Tracking path 8700 of 31788
Tracking path 8720 of 31788
Tracking path 8740 of 31788
Tracking path 8760 of 31788
Tracking path 8780 of 31788
Tracking path 8800 of 31788
Tracking path 8820 of 31788
Tracking path 8840 of 31788
Tracking path 8860 of 31788
Tracking path 8880 of 31788
Tracking path 8900 of 31788
Tracking path 8920 of 31788
Tracking path 8940 of 31788
Tracking path 8960 of 31788
Tracking path 8980 of 31788
Tracking path 9000 of 31788
Tracking path 9020 of 31788
Tracking path 9040 of 31788
Tracking path 9060 of 31788
Tracking path 9080 of 31788
Tracking path 9100 of 31788
Tracking path 9120 of 31788
Tracking path 9140 of 31788
Tracking path 9160 of 31788
Tracking path 9180 of 31788
Tracking path 9200 of 31788
Tracking path 9220 of 31788
Tracking path 9240 of 31788
Tracking path 9260 of 31788
Tracking path 9280 of 31788
Tracking path 9300 of 31788
Tracking path 9320 of 31788
Tracking path 9340 of 31788
Tracking path 9360 of 31788
Tracking path 9380 of 31788
Tracking path 9400 of 31788
Tracking path 9420 of 31788
Tracking path 9440 of 31788
Tracking path 9460 of 31788
Tracking path 9480 of 31788
Tracking path 9500 of 31788
Tracking path 9520 of 31788
Tracking path 9540 of 31788
Tracking path 9560 of 31788
Tracking path 9580 of 31788
Tracking path 9600 of 31788
Tracking path 9620 of 31788
Tracking path 9640 of 31788
Tracking path 9660 of 31788
Tracking path 9680 of 31788
Tracking path 9700 of 31788
Tracking path 9720 of 31788
Tracking path 9740 of 31788
Tracking path 9760 of 31788
Tracking path 9780 of 31788
Tracking path 9800 of 31788
Tracking path 9820 of 31788
Tracking path 9840 of 31788
Tracking path 9860 of 31788
Tracking path 9880 of 31788
Tracking path 9900 of 31788
Tracking path 9920 of 31788
Tracking path 9940 of 31788
Tracking path 9960 of 31788
Tracking path 9980 of 31788
Tracking path 10000 of 31788
Tracking path 10020 of 31788
Tracking path 10040 of 31788
Tracking path 10060 of 31788
Tracking path 10080 of 31788
Tracking path 10100 of 31788
Tracking path 10120 of 31788
Tracking path 10140 of 31788
Tracking path 10160 of 31788
Tracking path 10180 of 31788
Tracking path 10200 of 31788
Tracking path 10220 of 31788
Tracking path 10240 of 31788
Tracking path 10260 of 31788
Tracking path 10280 of 31788
Tracking path 10300 of 31788
Tracking path 10320 of 31788
Tracking path 10340 of 31788
Tracking path 10360 of 31788
Tracking path 10380 of 31788
Tracking path 10400 of 31788
Tracking path 10420 of 31788
Tracking path 10440 of 31788
Tracking path 10460 of 31788
Tracking path 10480 of 31788
Tracking path 10500 of 31788
Tracking path 10520 of 31788
Tracking path 10540 of 31788
Tracking path 10560 of 31788
Tracking path 10580 of 31788
Tracking path 10600 of 31788
Tracking path 10620 of 31788
Tracking path 10640 of 31788
Tracking path 10660 of 31788
Tracking path 10680 of 31788
Tracking path 10700 of 31788
Tracking path 10720 of 31788
Tracking path 10740 of 31788
Tracking path 10760 of 31788
Tracking path 10780 of 31788
Tracking path 10800 of 31788
Tracking path 10820 of 31788
Tracking path 10840 of 31788
Tracking path 10860 of 31788
Tracking path 10880 of 31788
Tracking path 10900 of 31788
Tracking path 10920 of 31788
Tracking path 10940 of 31788
Tracking path 10960 of 31788
Tracking path 10980 of 31788
Tracking path 11000 of 31788
Tracking path 11020 of 31788
Tracking path 11040 of 31788
Tracking path 11060 of 31788
Tracking path 11080 of 31788
Tracking path 11100 of 31788
Tracking path 11120 of 31788
Tracking path 11140 of 31788
Tracking path 11160 of 31788
Tracking path 11180 of 31788
Tracking path 11200 of 31788
Tracking path 11220 of 31788
Tracking path 11240 of 31788
Tracking path 11260 of 31788
Tracking path 11280 of 31788
Tracking path 11300 of 31788
Tracking path 11320 of 31788
Tracking path 11340 of 31788
Tracking path 11360 of 31788
Tracking path 11380 of 31788
Tracking path 11400 of 31788
Tracking path 11420 of 31788
Tracking path 11440 of 31788
Tracking path 11460 of 31788
Tracking path 11480 of 31788
Tracking path 11500 of 31788
Tracking path 11520 of 31788
Tracking path 11540 of 31788
Tracking path 11560 of 31788
Tracking path 11580 of 31788
Tracking path 11600 of 31788
Tracking path 11620 of 31788
Tracking path 11640 of 31788
Tracking path 11660 of 31788
Tracking path 11680 of 31788
Tracking path 11700 of 31788
Tracking path 11720 of 31788
Tracking path 11740 of 31788
Tracking path 11760 of 31788
Tracking path 11780 of 31788
Tracking path 11800 of 31788
Tracking path 11820 of 31788
Tracking path 11840 of 31788
Tracking path 11860 of 31788
Tracking path 11880 of 31788
Tracking path 11900 of 31788
Tracking path 11920 of 31788
Tracking path 11940 of 31788
Tracking path 11960 of 31788
Tracking path 11980 of 31788
Tracking path 12000 of 31788
Tracking path 12020 of 31788
Tracking path 12040 of 31788
Tracking path 12060 of 31788
Tracking path 12080 of 31788
Tracking path 12100 of 31788
Tracking path 12120 of 31788
Tracking path 12140 of 31788
Tracking path 12160 of 31788
Tracking path 12180 of 31788
Tracking path 12200 of 31788
Tracking path 12220 of 31788
Tracking path 12240 of 31788
Tracking path 12260 of 31788
Tracking path 12280 of 31788
Tracking path 12300 of 31788
Tracking path 12320 of 31788
Tracking path 12340 of 31788
Tracking path 12360 of 31788
Tracking path 12380 of 31788
Tracking path 12400 of 31788
Tracking path 12420 of 31788
Tracking path 12440 of 31788
Tracking path 12460 of 31788
Tracking path 12480 of 31788
Tracking path 12500 of 31788
Tracking path 12520 of 31788
Tracking path 12540 of 31788
Tracking path 12560 of 31788
Tracking path 12580 of 31788
Tracking path 12600 of 31788
Tracking path 12620 of 31788
Tracking path 12640 of 31788
Tracking path 12660 of 31788
Tracking path 12680 of 31788
Tracking path 12700 of 31788
Tracking path 12720 of 31788
Tracking path 12740 of 31788
Tracking path 12760 of 31788
Tracking path 12780 of 31788
Tracking path 12800 of 31788
Tracking path 12820 of 31788
Tracking path 12840 of 31788
Tracking path 12860 of 31788
Tracking path 12880 of 31788
Tracking path 12900 of 31788
Tracking path 12920 of 31788
Tracking path 12940 of 31788
Tracking path 12960 of 31788
Tracking path 12980 of 31788
Tracking path 13000 of 31788
Tracking path 13020 of 31788
Tracking path 13040 of 31788
Tracking path 13060 of 31788
Tracking path 13080 of 31788
Tracking path 13100 of 31788
Tracking path 13120 of 31788
Tracking path 13140 of 31788
Tracking path 13160 of 31788
Tracking path 13180 of 31788
Tracking path 13200 of 31788
Tracking path 13220 of 31788
Tracking path 13240 of 31788
Tracking path 13260 of 31788
Tracking path 13280 of 31788
Tracking path 13300 of 31788
Tracking path 13320 of 31788
Tracking path 13340 of 31788
Tracking path 13360 of 31788
Tracking path 13380 of 31788
Tracking path 13400 of 31788
Tracking path 13420 of 31788
Tracking path 13440 of 31788
Tracking path 13460 of 31788
Tracking path 13480 of 31788
Tracking path 13500 of 31788
Tracking path 13520 of 31788
Tracking path 13540 of 31788
Tracking path 13560 of 31788
Tracking path 13580 of 31788
Tracking path 13600 of 31788
Tracking path 13620 of 31788
Tracking path 13640 of 31788
Tracking path 13660 of 31788
Tracking path 13680 of 31788
Tracking path 13700 of 31788
Tracking path 13720 of 31788
Tracking path 13740 of 31788
Tracking path 13760 of 31788
Tracking path 13780 of 31788
Tracking path 13800 of 31788
Tracking path 13820 of 31788
Tracking path 13840 of 31788
Tracking path 13860 of 31788
Tracking path 13880 of 31788
Tracking path 13900 of 31788
Tracking path 13920 of 31788
Tracking path 13940 of 31788
Tracking path 13960 of 31788
Tracking path 13980 of 31788
Tracking path 14000 of 31788
Tracking path 14020 of 31788
Tracking path 14040 of 31788
Tracking path 14060 of 31788
Tracking path 14080 of 31788
Tracking path 14100 of 31788
Tracking path 14120 of 31788
Tracking path 14140 of 31788
Tracking path 14160 of 31788
Tracking path 14180 of 31788
Tracking path 14200 of 31788
Tracking path 14220 of 31788
Tracking path 14240 of 31788
Tracking path 14260 of 31788
Tracking path 14280 of 31788
Tracking path 14300 of 31788
Tracking path 14320 of 31788
Tracking path 14340 of 31788
Tracking path 14360 of 31788
Tracking path 14380 of 31788
Tracking path 14400 of 31788
Tracking path 14420 of 31788
Tracking path 14440 of 31788
Tracking path 14460 of 31788
Tracking path 14480 of 31788
Tracking path 14500 of 31788
Tracking path 14520 of 31788
Tracking path 14540 of 31788
Tracking path 14560 of 31788
Tracking path 14580 of 31788
Tracking path 14600 of 31788
Tracking path 14620 of 31788
Tracking path 14640 of 31788
Tracking path 14660 of 31788
Tracking path 14680 of 31788
Tracking path 14700 of 31788
Tracking path 14720 of 31788
Tracking path 14740 of 31788
Tracking path 14760 of 31788
Tracking path 14780 of 31788
Tracking path 14800 of 31788
Tracking path 14820 of 31788
Tracking path 14840 of 31788
Tracking path 14860 of 31788
Tracking path 14880 of 31788
Tracking path 14900 of 31788
Tracking path 14920 of 31788
Tracking path 14940 of 31788
Tracking path 14960 of 31788
Tracking path 14980 of 31788
Tracking path 15000 of 31788
Tracking path 15020 of 31788
Tracking path 15040 of 31788
Tracking path 15060 of 31788
Tracking path 15080 of 31788
Tracking path 15100 of 31788
Tracking path 15120 of 31788
Tracking path 15140 of 31788
Tracking path 15160 of 31788
Tracking path 15180 of 31788
Tracking path 15200 of 31788
Tracking path 15220 of 31788
Tracking path 15240 of 31788
Tracking path 15260 of 31788
Tracking path 15280 of 31788
Tracking path 15300 of 31788
Tracking path 15320 of 31788
Tracking path 15340 of 31788
Tracking path 15360 of 31788
Tracking path 15380 of 31788
Tracking path 15400 of 31788
Tracking path 15420 of 31788
Tracking path 15440 of 31788
Tracking path 15460 of 31788
Tracking path 15480 of 31788
Tracking path 15500 of 31788
Tracking path 15520 of 31788
Tracking path 15540 of 31788
Tracking path 15560 of 31788
Tracking path 15580 of 31788
Tracking path 15600 of 31788
Tracking path 15620 of 31788
Tracking path 15640 of 31788
Tracking path 15660 of 31788
Tracking path 15680 of 31788
Tracking path 15700 of 31788
Tracking path 15720 of 31788
Tracking path 15740 of 31788
Tracking path 15760 of 31788
Tracking path 15780 of 31788
Tracking path 15800 of 31788
Tracking path 15820 of 31788
Tracking path 15840 of 31788
Tracking path 15860 of 31788
Tracking path 15880 of 31788
Tracking path 15900 of 31788
Tracking path 15920 of 31788
Tracking path 15940 of 31788
Tracking path 15960 of 31788
Tracking path 15980 of 31788
Tracking path 16000 of 31788
Tracking path 16020 of 31788
Tracking path 16040 of 31788
Tracking path 16060 of 31788
Tracking path 16080 of 31788
Tracking path 16100 of 31788
Tracking path 16120 of 31788
Tracking path 16140 of 31788
Tracking path 16160 of 31788
Tracking path 16180 of 31788
Tracking path 16200 of 31788
Tracking path 16220 of 31788
Tracking path 16240 of 31788
Tracking path 16260 of 31788
Tracking path 16280 of 31788
Tracking path 16300 of 31788
Tracking path 16320 of 31788
Tracking path 16340 of 31788
Tracking path 16360 of 31788
Tracking path 16380 of 31788
Tracking path 16400 of 31788
Tracking path 16420 of 31788
Tracking path 16440 of 31788
Tracking path 16460 of 31788
Tracking path 16480 of 31788
Tracking path 16500 of 31788
Tracking path 16520 of 31788
Tracking path 16540 of 31788
Tracking path 16560 of 31788
Tracking path 16580 of 31788
Tracking path 16600 of 31788
Tracking path 16620 of 31788
Tracking path 16640 of 31788
Tracking path 16660 of 31788
Tracking path 16680 of 31788
Tracking path 16700 of 31788
Tracking path 16720 of 31788
Tracking path 16740 of 31788
Tracking path 16760 of 31788
Tracking path 16780 of 31788
Tracking path 16800 of 31788
Tracking path 16820 of 31788
Tracking path 16840 of 31788
Tracking path 16860 of 31788
Tracking path 16880 of 31788
Tracking path 16900 of 31788
Tracking path 16920 of 31788
Tracking path 16940 of 31788
Tracking path 16960 of 31788
Tracking path 16980 of 31788
Tracking path 17000 of 31788
Tracking path 17020 of 31788
Tracking path 17040 of 31788
Tracking path 17060 of 31788
Tracking path 17080 of 31788
Tracking path 17100 of 31788
Tracking path 17120 of 31788
Tracking path 17140 of 31788
Tracking path 17160 of 31788
Tracking path 17180 of 31788
Tracking path 17200 of 31788
Tracking path 17220 of 31788
Tracking path 17240 of 31788
Tracking path 17260 of 31788
Tracking path 17280 of 31788
Tracking path 17300 of 31788
Tracking path 17320 of 31788
Tracking path 17340 of 31788
Tracking path 17360 of 31788
Tracking path 17380 of 31788
Tracking path 17400 of 31788
Tracking path 17420 of 31788
Tracking path 17440 of 31788
Tracking path 17460 of 31788
Tracking path 17480 of 31788
Tracking path 17500 of 31788
Tracking path 17520 of 31788
Tracking path 17540 of 31788
Tracking path 17560 of 31788
Tracking path 17580 of 31788
Tracking path 17600 of 31788
Tracking path 17620 of 31788
Tracking path 17640 of 31788
Tracking path 17660 of 31788
Tracking path 17680 of 31788
Tracking path 17700 of 31788
Tracking path 17720 of 31788
Tracking path 17740 of 31788
Tracking path 17760 of 31788
Tracking path 17780 of 31788
Tracking path 17800 of 31788
Tracking path 17820 of 31788
Tracking path 17840 of 31788
Tracking path 17860 of 31788
Tracking path 17880 of 31788
Tracking path 17900 of 31788
Tracking path 17920 of 31788
Tracking path 17940 of 31788
Tracking path 17960 of 31788
Tracking path 17980 of 31788
Tracking path 18000 of 31788
Tracking path 18020 of 31788
Tracking path 18040 of 31788
Tracking path 18060 of 31788
Tracking path 18080 of 31788
Tracking path 18100 of 31788
Tracking path 18120 of 31788
Tracking path 18140 of 31788
Tracking path 18160 of 31788
Tracking path 18180 of 31788
Tracking path 18200 of 31788
Tracking path 18220 of 31788
Tracking path 18240 of 31788
Tracking path 18260 of 31788
Tracking path 18280 of 31788
Tracking path 18300 of 31788
Tracking path 18320 of 31788
Tracking path 18340 of 31788
Tracking path 18360 of 31788
Tracking path 18380 of 31788
Tracking path 18400 of 31788
Tracking path 18420 of 31788
Tracking path 18440 of 31788
Tracking path 18460 of 31788
Tracking path 18480 of 31788
Tracking path 18500 of 31788
Tracking path 18520 of 31788
Tracking path 18540 of 31788
Tracking path 18560 of 31788
Tracking path 18580 of 31788
Tracking path 18600 of 31788
Tracking path 18620 of 31788
Tracking path 18640 of 31788
Tracking path 18660 of 31788
Tracking path 18680 of 31788
Tracking path 18700 of 31788
Tracking path 18720 of 31788
Tracking path 18740 of 31788
Tracking path 18760 of 31788
Tracking path 18780 of 31788
Tracking path 18800 of 31788
Tracking path 18820 of 31788
Tracking path 18840 of 31788
Tracking path 18860 of 31788
Tracking path 18880 of 31788
Tracking path 18900 of 31788
Tracking path 18920 of 31788
Tracking path 18940 of 31788
Tracking path 18960 of 31788
Tracking path 18980 of 31788
Tracking path 19000 of 31788
Tracking path 19020 of 31788
Tracking path 19040 of 31788
Tracking path 19060 of 31788
Tracking path 19080 of 31788
Tracking path 19100 of 31788
Tracking path 19120 of 31788
Tracking path 19140 of 31788
Tracking path 19160 of 31788
Tracking path 19180 of 31788
Tracking path 19200 of 31788
Tracking path 19220 of 31788
Tracking path 19240 of 31788
Tracking path 19260 of 31788
Tracking path 19280 of 31788
Tracking path 19300 of 31788
Tracking path 19320 of 31788
Tracking path 19340 of 31788
Tracking path 19360 of 31788
Tracking path 19380 of 31788
Tracking path 19400 of 31788
Tracking path 19420 of 31788
Tracking path 19440 of 31788
Tracking path 19460 of 31788
Tracking path 19480 of 31788
Tracking path 19500 of 31788
Tracking path 19520 of 31788
Tracking path 19540 of 31788
Tracking path 19560 of 31788
Tracking path 19580 of 31788
Tracking path 19600 of 31788
Tracking path 19620 of 31788
Tracking path 19640 of 31788
Tracking path 19660 of 31788
Tracking path 19680 of 31788
Tracking path 19700 of 31788
Tracking path 19720 of 31788
Tracking path 19740 of 31788
Tracking path 19760 of 31788
Tracking path 19780 of 31788
Tracking path 19800 of 31788
Tracking path 19820 of 31788
Tracking path 19840 of 31788
Tracking path 19860 of 31788
Tracking path 19880 of 31788
Tracking path 19900 of 31788
Tracking path 19920 of 31788
Tracking path 19940 of 31788
Tracking path 19960 of 31788
Tracking path 19980 of 31788
Tracking path 20000 of 31788
Tracking path 20020 of 31788
Tracking path 20040 of 31788
Tracking path 20060 of 31788
Tracking path 20080 of 31788
Tracking path 20100 of 31788
Tracking path 20120 of 31788
Tracking path 20140 of 31788
Tracking path 20160 of 31788
Tracking path 20180 of 31788
Tracking path 20200 of 31788
Tracking path 20220 of 31788
Tracking path 20240 of 31788
Tracking path 20260 of 31788
Tracking path 20280 of 31788
Tracking path 20300 of 31788
Tracking path 20320 of 31788
Tracking path 20340 of 31788
Tracking path 20360 of 31788
Tracking path 20380 of 31788
Tracking path 20400 of 31788
Tracking path 20420 of 31788
Tracking path 20440 of 31788
Tracking path 20460 of 31788
Tracking path 20480 of 31788
Tracking path 20500 of 31788
Tracking path 20520 of 31788
Tracking path 20540 of 31788
Tracking path 20560 of 31788
Tracking path 20580 of 31788
Tracking path 20600 of 31788
Tracking path 20620 of 31788
Tracking path 20640 of 31788
Tracking path 20660 of 31788
Tracking path 20680 of 31788
Tracking path 20700 of 31788
Tracking path 20720 of 31788
Tracking path 20740 of 31788
Tracking path 20760 of 31788
Tracking path 20780 of 31788
Tracking path 20800 of 31788
Tracking path 20820 of 31788
Tracking path 20840 of 31788
Tracking path 20860 of 31788
Tracking path 20880 of 31788
Tracking path 20900 of 31788
Tracking path 20920 of 31788
Tracking path 20940 of 31788
Tracking path 20960 of 31788
Tracking path 20980 of 31788
Tracking path 21000 of 31788
Tracking path 21020 of 31788
Tracking path 21040 of 31788
Tracking path 21060 of 31788
Tracking path 21080 of 31788
Tracking path 21100 of 31788
Tracking path 21120 of 31788
Tracking path 21140 of 31788
Tracking path 21160 of 31788
Tracking path 21180 of 31788
Tracking path 21200 of 31788
Tracking path 21220 of 31788
Tracking path 21240 of 31788
Tracking path 21260 of 31788
Tracking path 21280 of 31788
Tracking path 21300 of 31788
Tracking path 21320 of 31788
Tracking path 21340 of 31788
Tracking path 21360 of 31788
Tracking path 21380 of 31788
Tracking path 21400 of 31788
Tracking path 21420 of 31788
Tracking path 21440 of 31788
Tracking path 21460 of 31788
Tracking path 21480 of 31788
Tracking path 21500 of 31788
Tracking path 21520 of 31788
Tracking path 21540 of 31788
Tracking path 21560 of 31788
Tracking path 21580 of 31788
Tracking path 21600 of 31788
Tracking path 21620 of 31788
Tracking path 21640 of 31788
Tracking path 21660 of 31788
Tracking path 21680 of 31788
Tracking path 21700 of 31788
Tracking path 21720 of 31788
Tracking path 21740 of 31788
Tracking path 21760 of 31788
Tracking path 21780 of 31788
Tracking path 21800 of 31788
Tracking path 21820 of 31788
Tracking path 21840 of 31788
Tracking path 21860 of 31788
Tracking path 21880 of 31788
Tracking path 21900 of 31788
Tracking path 21920 of 31788
Tracking path 21940 of 31788
Tracking path 21960 of 31788
Tracking path 21980 of 31788
Tracking path 22000 of 31788
Tracking path 22020 of 31788
Tracking path 22040 of 31788
Tracking path 22060 of 31788
Tracking path 22080 of 31788
Tracking path 22100 of 31788
Tracking path 22120 of 31788
Tracking path 22140 of 31788
Tracking path 22160 of 31788
Tracking path 22180 of 31788
Tracking path 22200 of 31788
Tracking path 22220 of 31788
Tracking path 22240 of 31788
Tracking path 22260 of 31788
Tracking path 22280 of 31788
Tracking path 22300 of 31788
Tracking path 22320 of 31788
Tracking path 22340 of 31788
Tracking path 22360 of 31788
Tracking path 22380 of 31788
Tracking path 22400 of 31788
Tracking path 22420 of 31788
Tracking path 22440 of 31788
Tracking path 22460 of 31788
Tracking path 22480 of 31788
Tracking path 22500 of 31788
Tracking path 22520 of 31788
Tracking path 22540 of 31788
Tracking path 22560 of 31788
Tracking path 22580 of 31788
Tracking path 22600 of 31788
Tracking path 22620 of 31788
Tracking path 22640 of 31788
Tracking path 22660 of 31788
Tracking path 22680 of 31788
Tracking path 22700 of 31788
Tracking path 22720 of 31788
Tracking path 22740 of 31788
Tracking path 22760 of 31788
Tracking path 22780 of 31788
Tracking path 22800 of 31788
Tracking path 22820 of 31788
Tracking path 22840 of 31788
Tracking path 22860 of 31788
Tracking path 22880 of 31788
Tracking path 22900 of 31788
Tracking path 22920 of 31788
Tracking path 22940 of 31788
Tracking path 22960 of 31788
Tracking path 22980 of 31788
Tracking path 23000 of 31788
Tracking path 23020 of 31788
Tracking path 23040 of 31788
Tracking path 23060 of 31788
Tracking path 23080 of 31788
Tracking path 23100 of 31788
Tracking path 23120 of 31788
Tracking path 23140 of 31788
Tracking path 23160 of 31788
Tracking path 23180 of 31788
Tracking path 23200 of 31788
Tracking path 23220 of 31788
Tracking path 23240 of 31788
Tracking path 23260 of 31788
Tracking path 23280 of 31788
Tracking path 23300 of 31788
Tracking path 23320 of 31788
Tracking path 23340 of 31788
Tracking path 23360 of 31788
Tracking path 23380 of 31788
Tracking path 23400 of 31788
Tracking path 23420 of 31788
Tracking path 23440 of 31788
Tracking path 23460 of 31788
Tracking path 23480 of 31788
Tracking path 23500 of 31788
Tracking path 23520 of 31788
Tracking path 23540 of 31788
Tracking path 23560 of 31788
Tracking path 23580 of 31788
Tracking path 23600 of 31788
Tracking path 23620 of 31788
Tracking path 23640 of 31788
Tracking path 23660 of 31788
Tracking path 23680 of 31788
Tracking path 23700 of 31788
Tracking path 23720 of 31788
Tracking path 23740 of 31788
Tracking path 23760 of 31788
Tracking path 23780 of 31788
Tracking path 23800 of 31788
Tracking path 23820 of 31788
Tracking path 23840 of 31788
Tracking path 23860 of 31788
Tracking path 23880 of 31788
Tracking path 23900 of 31788
Tracking path 23920 of 31788
Tracking path 23940 of 31788
Tracking path 23960 of 31788
Tracking path 23980 of 31788
Tracking path 24000 of 31788
Tracking path 24020 of 31788
Tracking path 24040 of 31788
Tracking path 24060 of 31788
Tracking path 24080 of 31788
Tracking path 24100 of 31788
Tracking path 24120 of 31788
Tracking path 24140 of 31788
Tracking path 24160 of 31788
Tracking path 24180 of 31788
Tracking path 24200 of 31788
Tracking path 24220 of 31788
Tracking path 24240 of 31788
Tracking path 24260 of 31788
Tracking path 24280 of 31788
Tracking path 24300 of 31788
Tracking path 24320 of 31788
Tracking path 24340 of 31788
Tracking path 24360 of 31788
Tracking path 24380 of 31788
Tracking path 24400 of 31788
Tracking path 24420 of 31788
Tracking path 24440 of 31788
Tracking path 24460 of 31788
Tracking path 24480 of 31788
Tracking path 24500 of 31788
Tracking path 24520 of 31788
Tracking path 24540 of 31788
Tracking path 24560 of 31788
Tracking path 24580 of 31788
Tracking path 24600 of 31788
Tracking path 24620 of 31788
Tracking path 24640 of 31788
Tracking path 24660 of 31788
Tracking path 24680 of 31788
Tracking path 24700 of 31788
Tracking path 24720 of 31788
Tracking path 24740 of 31788
Tracking path 24760 of 31788
Tracking path 24780 of 31788
Tracking path 24800 of 31788
Tracking path 24820 of 31788
Tracking path 24840 of 31788
Tracking path 24860 of 31788
Tracking path 24880 of 31788
Tracking path 24900 of 31788
Tracking path 24920 of 31788
Tracking path 24940 of 31788
Tracking path 24960 of 31788
Tracking path 24980 of 31788
Tracking path 25000 of 31788
Tracking path 25020 of 31788
Tracking path 25040 of 31788
Tracking path 25060 of 31788
Tracking path 25080 of 31788
Tracking path 25100 of 31788
Tracking path 25120 of 31788
Tracking path 25140 of 31788
Tracking path 25160 of 31788
Tracking path 25180 of 31788
Tracking path 25200 of 31788
Tracking path 25220 of 31788
Tracking path 25240 of 31788
Tracking path 25260 of 31788
Tracking path 25280 of 31788
Tracking path 25300 of 31788
Tracking path 25320 of 31788
Tracking path 25340 of 31788
Tracking path 25360 of 31788
Tracking path 25380 of 31788
Tracking path 25400 of 31788
Tracking path 25420 of 31788
Tracking path 25440 of 31788
Tracking path 25460 of 31788
Tracking path 25480 of 31788
Tracking path 25500 of 31788
Tracking path 25520 of 31788
Tracking path 25540 of 31788
Tracking path 25560 of 31788
Tracking path 25580 of 31788
Tracking path 25600 of 31788
Tracking path 25620 of 31788
Tracking path 25640 of 31788
Tracking path 25660 of 31788
Tracking path 25680 of 31788
Tracking path 25700 of 31788
Tracking path 25720 of 31788
Tracking path 25740 of 31788
Tracking path 25760 of 31788
Tracking path 25780 of 31788
Tracking path 25800 of 31788
Tracking path 25820 of 31788
Tracking path 25840 of 31788
Tracking path 25860 of 31788
Tracking path 25880 of 31788
Tracking path 25900 of 31788
Tracking path 25920 of 31788
Tracking path 25940 of 31788
Tracking path 25960 of 31788
Tracking path 25980 of 31788
Tracking path 26000 of 31788
Tracking path 26020 of 31788
Tracking path 26040 of 31788
Tracking path 26060 of 31788
Tracking path 26080 of 31788
Tracking path 26100 of 31788
Tracking path 26120 of 31788
Tracking path 26140 of 31788
Tracking path 26160 of 31788
Tracking path 26180 of 31788
Tracking path 26200 of 31788
Tracking path 26220 of 31788
Tracking path 26240 of 31788
Tracking path 26260 of 31788
Tracking path 26280 of 31788
Tracking path 26300 of 31788
Tracking path 26320 of 31788
Tracking path 26340 of 31788
Tracking path 26360 of 31788
Tracking path 26380 of 31788
Tracking path 26400 of 31788
Tracking path 26420 of 31788
Tracking path 26440 of 31788
Tracking path 26460 of 31788
Tracking path 26480 of 31788
Tracking path 26500 of 31788
Tracking path 26520 of 31788
Tracking path 26540 of 31788
Tracking path 26560 of 31788
Tracking path 26580 of 31788
Tracking path 26600 of 31788
Tracking path 26620 of 31788
Tracking path 26640 of 31788
Tracking path 26660 of 31788
Tracking path 26680 of 31788
Tracking path 26700 of 31788
Tracking path 26720 of 31788
Tracking path 26740 of 31788
Tracking path 26760 of 31788
Tracking path 26780 of 31788
Tracking path 26800 of 31788
Tracking path 26820 of 31788
Tracking path 26840 of 31788
Tracking path 26860 of 31788
Tracking path 26880 of 31788
Tracking path 26900 of 31788
Tracking path 26920 of 31788
Tracking path 26940 of 31788
Tracking path 26960 of 31788
Tracking path 26980 of 31788
Tracking path 27000 of 31788
Tracking path 27020 of 31788
Tracking path 27040 of 31788
Tracking path 27060 of 31788
Tracking path 27080 of 31788
Tracking path 27100 of 31788
Tracking path 27120 of 31788
Tracking path 27140 of 31788
Tracking path 27160 of 31788
Tracking path 27180 of 31788
Tracking path 27200 of 31788
Tracking path 27220 of 31788
Tracking path 27240 of 31788
Tracking path 27260 of 31788
Tracking path 27280 of 31788
Tracking path 27300 of 31788
Tracking path 27320 of 31788
Tracking path 27340 of 31788
Tracking path 27360 of 31788
Tracking path 27380 of 31788
Tracking path 27400 of 31788
Tracking path 27420 of 31788
Tracking path 27440 of 31788
Tracking path 27460 of 31788
Tracking path 27480 of 31788
Tracking path 27500 of 31788
Tracking path 27520 of 31788
Tracking path 27540 of 31788
Tracking path 27560 of 31788
Tracking path 27580 of 31788
Tracking path 27600 of 31788
Tracking path 27620 of 31788
Tracking path 27640 of 31788
Tracking path 27660 of 31788
Tracking path 27680 of 31788
Tracking path 27700 of 31788
Tracking path 27720 of 31788
Tracking path 27740 of 31788
Tracking path 27760 of 31788
Tracking path 27780 of 31788
Tracking path 27800 of 31788
Tracking path 27820 of 31788
Tracking path 27840 of 31788
Tracking path 27860 of 31788
Tracking path 27880 of 31788
Tracking path 27900 of 31788
Tracking path 27920 of 31788
Tracking path 27940 of 31788
Tracking path 27960 of 31788
Tracking path 27980 of 31788
Tracking path 28000 of 31788
Tracking path 28020 of 31788
Tracking path 28040 of 31788
Tracking path 28060 of 31788
Tracking path 28080 of 31788
Tracking path 28100 of 31788
Tracking path 28120 of 31788
Tracking path 28140 of 31788
Tracking path 28160 of 31788
Tracking path 28180 of 31788
Tracking path 28200 of 31788
Tracking path 28220 of 31788
Tracking path 28240 of 31788
Tracking path 28260 of 31788
Tracking path 28280 of 31788
Tracking path 28300 of 31788
Tracking path 28320 of 31788
Tracking path 28340 of 31788
Tracking path 28360 of 31788
Tracking path 28380 of 31788
Tracking path 28400 of 31788
Tracking path 28420 of 31788
Tracking path 28440 of 31788
Tracking path 28460 of 31788
Tracking path 28480 of 31788
Tracking path 28500 of 31788
Tracking path 28520 of 31788
Tracking path 28540 of 31788
Tracking path 28560 of 31788
Tracking path 28580 of 31788
Tracking path 28600 of 31788
Tracking path 28620 of 31788
Tracking path 28640 of 31788
Tracking path 28660 of 31788
Tracking path 28680 of 31788
Tracking path 28700 of 31788
Tracking path 28720 of 31788
Tracking path 28740 of 31788
Tracking path 28760 of 31788
Tracking path 28780 of 31788
Tracking path 28800 of 31788
Tracking path 28820 of 31788
Tracking path 28840 of 31788
Tracking path 28860 of 31788
Tracking path 28880 of 31788
Tracking path 28900 of 31788
Tracking path 28920 of 31788
Tracking path 28940 of 31788
Tracking path 28960 of 31788
Tracking path 28980 of 31788
Tracking path 29000 of 31788
Tracking path 29020 of 31788
Tracking path 29040 of 31788
Tracking path 29060 of 31788
Tracking path 29080 of 31788
Tracking path 29100 of 31788
Tracking path 29120 of 31788
Tracking path 29140 of 31788
Tracking path 29160 of 31788
Tracking path 29180 of 31788
Tracking path 29200 of 31788
Tracking path 29220 of 31788
Tracking path 29240 of 31788
Tracking path 29260 of 31788
Tracking path 29280 of 31788
Tracking path 29300 of 31788
Tracking path 29320 of 31788
Tracking path 29340 of 31788
Tracking path 29360 of 31788
Tracking path 29380 of 31788
Tracking path 29400 of 31788
Tracking path 29420 of 31788
Tracking path 29440 of 31788
Tracking path 29460 of 31788
Tracking path 29480 of 31788
Tracking path 29500 of 31788
Tracking path 29520 of 31788
Tracking path 29540 of 31788
Tracking path 29560 of 31788
Tracking path 29580 of 31788
Tracking path 29600 of 31788
Tracking path 29620 of 31788
Tracking path 29640 of 31788
Tracking path 29660 of 31788
Tracking path 29680 of 31788
Tracking path 29700 of 31788
Tracking path 29720 of 31788
Tracking path 29740 of 31788
Tracking path 29760 of 31788
Tracking path 29780 of 31788
Tracking path 29800 of 31788
Tracking path 29820 of 31788
Tracking path 29840 of 31788
Tracking path 29860 of 31788
Tracking path 29880 of 31788
Tracking path 29900 of 31788
Tracking path 29920 of 31788
Tracking path 29940 of 31788
Tracking path 29960 of 31788
Tracking path 29980 of 31788
Tracking path 30000 of 31788
Tracking path 30020 of 31788
Tracking path 30040 of 31788
Tracking path 30060 of 31788
Tracking path 30080 of 31788
Tracking path 30100 of 31788
Tracking path 30120 of 31788
Tracking path 30140 of 31788
Tracking path 30160 of 31788
Tracking path 30180 of 31788
Tracking path 30200 of 31788
Tracking path 30220 of 31788
Tracking path 30240 of 31788
Tracking path 30260 of 31788
Tracking path 30280 of 31788
Tracking path 30300 of 31788
Tracking path 30320 of 31788
Tracking path 30340 of 31788
Tracking path 30360 of 31788
Tracking path 30380 of 31788
Tracking path 30400 of 31788
Tracking path 30420 of 31788
Tracking path 30440 of 31788
Tracking path 30460 of 31788
Tracking path 30480 of 31788
Tracking path 30500 of 31788
Tracking path 30520 of 31788
Tracking path 30540 of 31788
Tracking path 30560 of 31788
Tracking path 30580 of 31788
Tracking path 30600 of 31788
Tracking path 30620 of 31788
Tracking path 30640 of 31788
Tracking path 30660 of 31788
Tracking path 30680 of 31788
Tracking path 30700 of 31788
Tracking path 30720 of 31788
Tracking path 30740 of 31788
Tracking path 30760 of 31788
Tracking path 30780 of 31788
Tracking path 30800 of 31788
Tracking path 30820 of 31788
Tracking path 30840 of 31788
Tracking path 30860 of 31788
Tracking path 30880 of 31788
Tracking path 30900 of 31788
Tracking path 30920 of 31788
Tracking path 30940 of 31788
Tracking path 30960 of 31788
Tracking path 30980 of 31788
Tracking path 31000 of 31788
Tracking path 31020 of 31788
Tracking path 31040 of 31788
Tracking path 31060 of 31788
Tracking path 31080 of 31788
Tracking path 31100 of 31788
Tracking path 31120 of 31788
Tracking path 31140 of 31788
Tracking path 31160 of 31788
Tracking path 31180 of 31788
Tracking path 31200 of 31788
Tracking path 31220 of 31788
Tracking path 31240 of 31788
Tracking path 31260 of 31788
Tracking path 31280 of 31788
Tracking path 31300 of 31788
Tracking path 31320 of 31788
Tracking path 31340 of 31788
Tracking path 31360 of 31788
Tracking path 31380 of 31788
Tracking path 31400 of 31788
Tracking path 31420 of 31788
Tracking path 31440 of 31788
Tracking path 31460 of 31788
Tracking path 31480 of 31788
Tracking path 31500 of 31788
Tracking path 31520 of 31788
Tracking path 31540 of 31788
Tracking path 31560 of 31788
Tracking path 31580 of 31788
Tracking path 31600 of 31788
Tracking path 31620 of 31788
Tracking path 31640 of 31788
Tracking path 31660 of 31788
Tracking path 31680 of 31788
Tracking path 31700 of 31788
Tracking path 31720 of 31788
Tracking path 31740 of 31788
Tracking path 31760 of 31788
Tracking path 31780 of 31788

Sorting regeneration codim 7 of 10: 31788 paths to sort.
Sorting path 0 of 31788
Sorting path 20 of 31788
Sorting path 40 of 31788
Sorting path 60 of 31788
Sorting path 80 of 31788
Sorting path 100 of 31788
Sorting path 120 of 31788
Sorting path 140 of 31788
Sorting path 160 of 31788
Sorting path 180 of 31788
Sorting path 200 of 31788
Sorting path 220 of 31788
Sorting path 240 of 31788
Sorting path 260 of 31788
Sorting path 280 of 31788
Sorting path 300 of 31788
Sorting path 320 of 31788
Sorting path 340 of 31788
Sorting path 360 of 31788
Sorting path 380 of 31788
Sorting path 400 of 31788
Sorting path 420 of 31788
Sorting path 440 of 31788
Sorting path 460 of 31788
Sorting path 480 of 31788
Sorting path 500 of 31788
Sorting path 520 of 31788
Sorting path 540 of 31788
Sorting path 560 of 31788
Sorting path 580 of 31788
Sorting path 600 of 31788
Sorting path 620 of 31788
Sorting path 640 of 31788
Sorting path 660 of 31788
Sorting path 680 of 31788
Sorting path 700 of 31788
Sorting path 720 of 31788
Sorting path 740 of 31788
Sorting path 760 of 31788
Sorting path 780 of 31788
Sorting path 800 of 31788
Sorting path 820 of 31788
Sorting path 840 of 31788
Sorting path 860 of 31788
Sorting path 880 of 31788
Sorting path 900 of 31788
Sorting path 920 of 31788
Sorting path 940 of 31788
Sorting path 960 of 31788
Sorting path 980 of 31788
Sorting path 1000 of 31788
Sorting path 1020 of 31788
Sorting path 1040 of 31788
Sorting path 1060 of 31788
Sorting path 1080 of 31788
Sorting path 1100 of 31788
Sorting path 1120 of 31788
Sorting path 1140 of 31788
Sorting path 1160 of 31788
Sorting path 1180 of 31788
Sorting path 1200 of 31788
Sorting path 1220 of 31788
Sorting path 1240 of 31788
Sorting path 1260 of 31788
Sorting path 1280 of 31788
Sorting path 1300 of 31788
Sorting path 1320 of 31788
Sorting path 1340 of 31788
Sorting path 1360 of 31788
Sorting path 1380 of 31788
Sorting path 1400 of 31788
Sorting path 1420 of 31788
Sorting path 1440 of 31788
Sorting path 1460 of 31788
Sorting path 1480 of 31788
Sorting path 1500 of 31788
Sorting path 1520 of 31788
Sorting path 1540 of 31788
Sorting path 1560 of 31788
Sorting path 1580 of 31788
Sorting path 1600 of 31788
Sorting path 1620 of 31788
Sorting path 1640 of 31788
Sorting path 1660 of 31788
Sorting path 1680 of 31788
Sorting path 1700 of 31788
Sorting path 1720 of 31788
Sorting path 1740 of 31788
Sorting path 1760 of 31788
Sorting path 1780 of 31788
Sorting path 1800 of 31788
Sorting path 1820 of 31788
Sorting path 1840 of 31788
Sorting path 1860 of 31788
Sorting path 1880 of 31788
Sorting path 1900 of 31788
Sorting path 1920 of 31788
Sorting path 1940 of 31788
Sorting path 1960 of 31788
Sorting path 1980 of 31788
Sorting path 2000 of 31788
Sorting path 2020 of 31788
Sorting path 2040 of 31788
Sorting path 2060 of 31788
Sorting path 2080 of 31788
Sorting path 2100 of 31788
Sorting path 2120 of 31788
Sorting path 2140 of 31788
Sorting path 2160 of 31788
Sorting path 2180 of 31788
Sorting path 2200 of 31788
Sorting path 2220 of 31788
Sorting path 2240 of 31788
Sorting path 2260 of 31788
Sorting path 2280 of 31788
Sorting path 2300 of 31788
Sorting path 2320 of 31788
Sorting path 2340 of 31788
Sorting path 2360 of 31788
Sorting path 2380 of 31788
Sorting path 2400 of 31788
Sorting path 2420 of 31788
Sorting path 2440 of 31788
Sorting path 2460 of 31788
Sorting path 2480 of 31788
Sorting path 2500 of 31788
Sorting path 2520 of 31788
Sorting path 2540 of 31788
Sorting path 2560 of 31788
Sorting path 2580 of 31788
Sorting path 2600 of 31788
Sorting path 2620 of 31788
Sorting path 2640 of 31788
Sorting path 2660 of 31788
Sorting path 2680 of 31788
Sorting path 2700 of 31788
Sorting path 2720 of 31788
Sorting path 2740 of 31788
Sorting path 2760 of 31788
Sorting path 2780 of 31788
Sorting path 2800 of 31788
Sorting path 2820 of 31788
Sorting path 2840 of 31788
Sorting path 2860 of 31788
Sorting path 2880 of 31788
Sorting path 2900 of 31788
Sorting path 2920 of 31788
Sorting path 2940 of 31788
Sorting path 2960 of 31788
Sorting path 2980 of 31788
Sorting path 3000 of 31788
Sorting path 3020 of 31788
Sorting path 3040 of 31788
Sorting path 3060 of 31788
Sorting path 3080 of 31788
Sorting path 3100 of 31788
Sorting path 3120 of 31788
Sorting path 3140 of 31788
Sorting path 3160 of 31788
Sorting path 3180 of 31788
Sorting path 3200 of 31788
Sorting path 3220 of 31788
Sorting path 3240 of 31788
Sorting path 3260 of 31788
Sorting path 3280 of 31788
Sorting path 3300 of 31788
Sorting path 3320 of 31788
Sorting path 3340 of 31788
Sorting path 3360 of 31788
Sorting path 3380 of 31788
Sorting path 3400 of 31788
Sorting path 3420 of 31788
Sorting path 3440 of 31788
Sorting path 3460 of 31788
Sorting path 3480 of 31788
Sorting path 3500 of 31788
Sorting path 3520 of 31788
Sorting path 3540 of 31788
Sorting path 3560 of 31788
Sorting path 3580 of 31788
Sorting path 3600 of 31788
Sorting path 3620 of 31788
Sorting path 3640 of 31788
Sorting path 3660 of 31788
Sorting path 3680 of 31788
Sorting path 3700 of 31788
Sorting path 3720 of 31788
Sorting path 3740 of 31788
Sorting path 3760 of 31788
Sorting path 3780 of 31788
Sorting path 3800 of 31788
Sorting path 3820 of 31788
Sorting path 3840 of 31788
Sorting path 3860 of 31788
Sorting path 3880 of 31788
Sorting path 3900 of 31788
Sorting path 3920 of 31788
Sorting path 3940 of 31788
Sorting path 3960 of 31788
Sorting path 3980 of 31788
Sorting path 4000 of 31788
Sorting path 4020 of 31788
Sorting path 4040 of 31788
Sorting path 4060 of 31788
Sorting path 4080 of 31788
Sorting path 4100 of 31788
Sorting path 4120 of 31788
Sorting path 4140 of 31788
Sorting path 4160 of 31788
Sorting path 4180 of 31788
Sorting path 4200 of 31788
Sorting path 4220 of 31788
Sorting path 4240 of 31788
Sorting path 4260 of 31788
Sorting path 4280 of 31788
Sorting path 4300 of 31788
Sorting path 4320 of 31788
Sorting path 4340 of 31788
Sorting path 4360 of 31788
Sorting path 4380 of 31788
Sorting path 4400 of 31788
Sorting path 4420 of 31788
Sorting path 4440 of 31788
Sorting path 4460 of 31788
Sorting path 4480 of 31788
Sorting path 4500 of 31788
Sorting path 4520 of 31788
Sorting path 4540 of 31788
Sorting path 4560 of 31788
Sorting path 4580 of 31788
Sorting path 4600 of 31788
Sorting path 4620 of 31788
Sorting path 4640 of 31788
Sorting path 4660 of 31788
Sorting path 4680 of 31788
Sorting path 4700 of 31788
Sorting path 4720 of 31788
Sorting path 4740 of 31788
Sorting path 4760 of 31788
Sorting path 4780 of 31788
Sorting path 4800 of 31788
Sorting path 4820 of 31788
Sorting path 4840 of 31788
Sorting path 4860 of 31788
Sorting path 4880 of 31788
Sorting path 4900 of 31788
Sorting path 4920 of 31788
Sorting path 4940 of 31788
Sorting path 4960 of 31788
Sorting path 4980 of 31788
Sorting path 5000 of 31788
Sorting path 5020 of 31788
Sorting path 5040 of 31788
Sorting path 5060 of 31788
Sorting path 5080 of 31788
Sorting path 5100 of 31788
Sorting path 5120 of 31788
Sorting path 5140 of 31788
Sorting path 5160 of 31788
Sorting path 5180 of 31788
Sorting path 5200 of 31788
Sorting path 5220 of 31788
Sorting path 5240 of 31788
Sorting path 5260 of 31788
Sorting path 5280 of 31788
Sorting path 5300 of 31788
Sorting path 5320 of 31788
Sorting path 5340 of 31788
Sorting path 5360 of 31788
Sorting path 5380 of 31788
Sorting path 5400 of 31788
Sorting path 5420 of 31788
Sorting path 5440 of 31788
Sorting path 5460 of 31788
Sorting path 5480 of 31788
Sorting path 5500 of 31788
Sorting path 5520 of 31788
Sorting path 5540 of 31788
Sorting path 5560 of 31788
Sorting path 5580 of 31788
Sorting path 5600 of 31788
Sorting path 5620 of 31788
Sorting path 5640 of 31788
Sorting path 5660 of 31788
Sorting path 5680 of 31788
Sorting path 5700 of 31788
Sorting path 5720 of 31788
Sorting path 5740 of 31788
Sorting path 5760 of 31788
Sorting path 5780 of 31788
Sorting path 5800 of 31788
Sorting path 5820 of 31788
Sorting path 5840 of 31788
Sorting path 5860 of 31788
Sorting path 5880 of 31788
Sorting path 5900 of 31788
Sorting path 5920 of 31788
Sorting path 5940 of 31788
Sorting path 5960 of 31788
Sorting path 5980 of 31788
Sorting path 6000 of 31788
Sorting path 6020 of 31788
Sorting path 6040 of 31788
Sorting path 6060 of 31788
Sorting path 6080 of 31788
Sorting path 6100 of 31788
Sorting path 6120 of 31788
Sorting path 6140 of 31788
Sorting path 6160 of 31788
Sorting path 6180 of 31788
Sorting path 6200 of 31788
Sorting path 6220 of 31788
Sorting path 6240 of 31788
Sorting path 6260 of 31788
Sorting path 6280 of 31788
Sorting path 6300 of 31788
Sorting path 6320 of 31788
Sorting path 6340 of 31788
Sorting path 6360 of 31788
Sorting path 6380 of 31788
Sorting path 6400 of 31788
Sorting path 6420 of 31788
Sorting path 6440 of 31788
Sorting path 6460 of 31788
Sorting path 6480 of 31788
Sorting path 6500 of 31788
Sorting path 6520 of 31788
Sorting path 6540 of 31788
Sorting path 6560 of 31788
Sorting path 6580 of 31788
Sorting path 6600 of 31788
Sorting path 6620 of 31788
Sorting path 6640 of 31788
Sorting path 6660 of 31788
Sorting path 6680 of 31788
Sorting path 6700 of 31788
Sorting path 6720 of 31788
Sorting path 6740 of 31788
Sorting path 6760 of 31788
Sorting path 6780 of 31788
Sorting path 6800 of 31788
Sorting path 6820 of 31788
Sorting path 6840 of 31788
Sorting path 6860 of 31788
Sorting path 6880 of 31788
Sorting path 6900 of 31788
Sorting path 6920 of 31788
Sorting path 6940 of 31788
Sorting path 6960 of 31788
Sorting path 6980 of 31788
Sorting path 7000 of 31788
Sorting path 7020 of 31788
Sorting path 7040 of 31788
Sorting path 7060 of 31788
Sorting path 7080 of 31788
Sorting path 7100 of 31788
Sorting path 7120 of 31788
Sorting path 7140 of 31788
Sorting path 7160 of 31788
Sorting path 7180 of 31788
Sorting path 7200 of 31788
Sorting path 7220 of 31788
Sorting path 7240 of 31788
Sorting path 7260 of 31788
Sorting path 7280 of 31788
Sorting path 7300 of 31788
Sorting path 7320 of 31788
Sorting path 7340 of 31788
Sorting path 7360 of 31788
Sorting path 7380 of 31788
Sorting path 7400 of 31788
Sorting path 7420 of 31788
Sorting path 7440 of 31788
Sorting path 7460 of 31788
Sorting path 7480 of 31788
Sorting path 7500 of 31788
Sorting path 7520 of 31788
Sorting path 7540 of 31788
Sorting path 7560 of 31788
Sorting path 7580 of 31788
Sorting path 7600 of 31788
Sorting path 7620 of 31788
Sorting path 7640 of 31788
Sorting path 7660 of 31788
Sorting path 7680 of 31788
Sorting path 7700 of 31788
Sorting path 7720 of 31788
Sorting path 7740 of 31788
Sorting path 7760 of 31788
Sorting path 7780 of 31788
Sorting path 7800 of 31788
Sorting path 7820 of 31788
Sorting path 7840 of 31788
Sorting path 7860 of 31788
Sorting path 7880 of 31788
Sorting path 7900 of 31788
Sorting path 7920 of 31788
Sorting path 7940 of 31788
Sorting path 7960 of 31788
Sorting path 7980 of 31788
Sorting path 8000 of 31788
Sorting path 8020 of 31788
Sorting path 8040 of 31788
Sorting path 8060 of 31788
Sorting path 8080 of 31788
Sorting path 8100 of 31788
Sorting path 8120 of 31788
Sorting path 8140 of 31788
Sorting path 8160 of 31788
Sorting path 8180 of 31788
Sorting path 8200 of 31788
Sorting path 8220 of 31788
Sorting path 8240 of 31788
Sorting path 8260 of 31788
Sorting path 8280 of 31788
Sorting path 8300 of 31788
Sorting path 8320 of 31788
Sorting path 8340 of 31788
Sorting path 8360 of 31788
Sorting path 8380 of 31788
Sorting path 8400 of 31788
Sorting path 8420 of 31788
Sorting path 8440 of 31788
Sorting path 8460 of 31788
Sorting path 8480 of 31788
Sorting path 8500 of 31788
Sorting path 8520 of 31788
Sorting path 8540 of 31788
Sorting path 8560 of 31788
Sorting path 8580 of 31788
Sorting path 8600 of 31788
Sorting path 8620 of 31788
Sorting path 8640 of 31788
Sorting path 8660 of 31788
Sorting path 8680 of 31788
Sorting path 8700 of 31788
Sorting path 8720 of 31788
Sorting path 8740 of 31788
Sorting path 8760 of 31788
Sorting path 8780 of 31788
Sorting path 8800 of 31788
Sorting path 8820 of 31788
Sorting path 8840 of 31788
Sorting path 8860 of 31788
Sorting path 8880 of 31788
Sorting path 8900 of 31788
Sorting path 8920 of 31788
Sorting path 8940 of 31788
Sorting path 8960 of 31788
Sorting path 8980 of 31788
Sorting path 9000 of 31788
Sorting path 9020 of 31788
Sorting path 9040 of 31788
Sorting path 9060 of 31788
Sorting path 9080 of 31788
Sorting path 9100 of 31788
Sorting path 9120 of 31788
Sorting path 9140 of 31788
Sorting path 9160 of 31788
Sorting path 9180 of 31788
Sorting path 9200 of 31788
Sorting path 9220 of 31788
Sorting path 9240 of 31788
Sorting path 9260 of 31788
Sorting path 9280 of 31788
Sorting path 9300 of 31788
Sorting path 9320 of 31788
Sorting path 9340 of 31788
Sorting path 9360 of 31788
Sorting path 9380 of 31788
Sorting path 9400 of 31788
Sorting path 9420 of 31788
Sorting path 9440 of 31788
Sorting path 9460 of 31788
Sorting path 9480 of 31788
Sorting path 9500 of 31788
Sorting path 9520 of 31788
Sorting path 9540 of 31788
Sorting path 9560 of 31788
Sorting path 9580 of 31788
Sorting path 9600 of 31788
Sorting path 9620 of 31788
Sorting path 9640 of 31788
Sorting path 9660 of 31788
Sorting path 9680 of 31788
Sorting path 9700 of 31788
Sorting path 9720 of 31788
Sorting path 9740 of 31788
Sorting path 9760 of 31788
Sorting path 9780 of 31788
Sorting path 9800 of 31788
Sorting path 9820 of 31788
Sorting path 9840 of 31788
Sorting path 9860 of 31788
Sorting path 9880 of 31788
Sorting path 9900 of 31788
Sorting path 9920 of 31788
Sorting path 9940 of 31788
Sorting path 9960 of 31788
Sorting path 9980 of 31788
Sorting path 10000 of 31788
Sorting path 10020 of 31788
Sorting path 10040 of 31788
Sorting path 10060 of 31788
Sorting path 10080 of 31788
Sorting path 10100 of 31788
Sorting path 10120 of 31788
Sorting path 10140 of 31788
Sorting path 10160 of 31788
Sorting path 10180 of 31788
Sorting path 10200 of 31788
Sorting path 10220 of 31788
Sorting path 10240 of 31788
Sorting path 10260 of 31788
Sorting path 10280 of 31788
Sorting path 10300 of 31788
Sorting path 10320 of 31788
Sorting path 10340 of 31788
Sorting path 10360 of 31788
Sorting path 10380 of 31788
Sorting path 10400 of 31788
Sorting path 10420 of 31788
Sorting path 10440 of 31788
Sorting path 10460 of 31788
Sorting path 10480 of 31788
Sorting path 10500 of 31788
Sorting path 10520 of 31788
Sorting path 10540 of 31788
Sorting path 10560 of 31788
Sorting path 10580 of 31788
Sorting path 10600 of 31788
Sorting path 10620 of 31788
Sorting path 10640 of 31788
Sorting path 10660 of 31788
Sorting path 10680 of 31788
Sorting path 10700 of 31788
Sorting path 10720 of 31788
Sorting path 10740 of 31788
Sorting path 10760 of 31788
Sorting path 10780 of 31788
Sorting path 10800 of 31788
Sorting path 10820 of 31788
Sorting path 10840 of 31788
Sorting path 10860 of 31788
Sorting path 10880 of 31788
Sorting path 10900 of 31788
Sorting path 10920 of 31788
Sorting path 10940 of 31788
Sorting path 10960 of 31788
Sorting path 10980 of 31788
Sorting path 11000 of 31788
Sorting path 11020 of 31788
Sorting path 11040 of 31788
Sorting path 11060 of 31788
Sorting path 11080 of 31788
Sorting path 11100 of 31788
Sorting path 11120 of 31788
Sorting path 11140 of 31788
Sorting path 11160 of 31788
Sorting path 11180 of 31788
Sorting path 11200 of 31788
Sorting path 11220 of 31788
Sorting path 11240 of 31788
Sorting path 11260 of 31788
Sorting path 11280 of 31788
Sorting path 11300 of 31788
Sorting path 11320 of 31788
Sorting path 11340 of 31788
Sorting path 11360 of 31788
Sorting path 11380 of 31788
Sorting path 11400 of 31788
Sorting path 11420 of 31788
Sorting path 11440 of 31788
Sorting path 11460 of 31788
Sorting path 11480 of 31788
Sorting path 11500 of 31788
Sorting path 11520 of 31788
Sorting path 11540 of 31788
Sorting path 11560 of 31788
Sorting path 11580 of 31788
Sorting path 11600 of 31788
Sorting path 11620 of 31788
Sorting path 11640 of 31788
Sorting path 11660 of 31788
Sorting path 11680 of 31788
Sorting path 11700 of 31788
Sorting path 11720 of 31788
Sorting path 11740 of 31788
Sorting path 11760 of 31788
Sorting path 11780 of 31788
Sorting path 11800 of 31788
Sorting path 11820 of 31788
Sorting path 11840 of 31788
Sorting path 11860 of 31788
Sorting path 11880 of 31788
Sorting path 11900 of 31788
Sorting path 11920 of 31788
Sorting path 11940 of 31788
Sorting path 11960 of 31788
Sorting path 11980 of 31788
Sorting path 12000 of 31788
Sorting path 12020 of 31788
Sorting path 12040 of 31788
Sorting path 12060 of 31788
Sorting path 12080 of 31788
Sorting path 12100 of 31788
Sorting path 12120 of 31788
Sorting path 12140 of 31788
Sorting path 12160 of 31788
Sorting path 12180 of 31788
Sorting path 12200 of 31788
Sorting path 12220 of 31788
Sorting path 12240 of 31788
Sorting path 12260 of 31788
Sorting path 12280 of 31788
Sorting path 12300 of 31788
Sorting path 12320 of 31788
Sorting path 12340 of 31788
Sorting path 12360 of 31788
Sorting path 12380 of 31788
Sorting path 12400 of 31788
Sorting path 12420 of 31788
Sorting path 12440 of 31788
Sorting path 12460 of 31788
Sorting path 12480 of 31788
Sorting path 12500 of 31788
Sorting path 12520 of 31788
Sorting path 12540 of 31788
Sorting path 12560 of 31788
Sorting path 12580 of 31788
Sorting path 12600 of 31788
Sorting path 12620 of 31788
Sorting path 12640 of 31788
Sorting path 12660 of 31788
Sorting path 12680 of 31788
Sorting path 12700 of 31788
Sorting path 12720 of 31788
Sorting path 12740 of 31788
Sorting path 12760 of 31788
Sorting path 12780 of 31788
Sorting path 12800 of 31788
Sorting path 12820 of 31788
Sorting path 12840 of 31788
Sorting path 12860 of 31788
Sorting path 12880 of 31788
Sorting path 12900 of 31788
Sorting path 12920 of 31788
Sorting path 12940 of 31788
Sorting path 12960 of 31788
Sorting path 12980 of 31788
Sorting path 13000 of 31788
Sorting path 13020 of 31788
Sorting path 13040 of 31788
Sorting path 13060 of 31788
Sorting path 13080 of 31788
Sorting path 13100 of 31788
Sorting path 13120 of 31788
Sorting path 13140 of 31788
Sorting path 13160 of 31788
Sorting path 13180 of 31788
Sorting path 13200 of 31788
Sorting path 13220 of 31788
Sorting path 13240 of 31788
Sorting path 13260 of 31788
Sorting path 13280 of 31788
Sorting path 13300 of 31788
Sorting path 13320 of 31788
Sorting path 13340 of 31788
Sorting path 13360 of 31788
Sorting path 13380 of 31788
Sorting path 13400 of 31788
Sorting path 13420 of 31788
Sorting path 13440 of 31788
Sorting path 13460 of 31788
Sorting path 13480 of 31788
Sorting path 13500 of 31788
Sorting path 13520 of 31788
Sorting path 13540 of 31788
Sorting path 13560 of 31788
Sorting path 13580 of 31788
Sorting path 13600 of 31788
Sorting path 13620 of 31788
Sorting path 13640 of 31788
Sorting path 13660 of 31788
Sorting path 13680 of 31788
Sorting path 13700 of 31788
Sorting path 13720 of 31788
Sorting path 13740 of 31788
Sorting path 13760 of 31788
Sorting path 13780 of 31788
Sorting path 13800 of 31788
Sorting path 13820 of 31788
Sorting path 13840 of 31788
Sorting path 13860 of 31788
Sorting path 13880 of 31788
Sorting path 13900 of 31788
Sorting path 13920 of 31788
Sorting path 13940 of 31788
Sorting path 13960 of 31788
Sorting path 13980 of 31788
Sorting path 14000 of 31788
Sorting path 14020 of 31788
Sorting path 14040 of 31788
Sorting path 14060 of 31788
Sorting path 14080 of 31788
Sorting path 14100 of 31788
Sorting path 14120 of 31788
Sorting path 14140 of 31788
Sorting path 14160 of 31788
Sorting path 14180 of 31788
Sorting path 14200 of 31788
Sorting path 14220 of 31788
Sorting path 14240 of 31788
Sorting path 14260 of 31788
Sorting path 14280 of 31788
Sorting path 14300 of 31788
Sorting path 14320 of 31788
Sorting path 14340 of 31788
Sorting path 14360 of 31788
Sorting path 14380 of 31788
Sorting path 14400 of 31788
Sorting path 14420 of 31788
Sorting path 14440 of 31788
Sorting path 14460 of 31788
Sorting path 14480 of 31788
Sorting path 14500 of 31788
Sorting path 14520 of 31788
Sorting path 14540 of 31788
Sorting path 14560 of 31788
Sorting path 14580 of 31788
Sorting path 14600 of 31788
Sorting path 14620 of 31788
Sorting path 14640 of 31788
Sorting path 14660 of 31788
Sorting path 14680 of 31788
Sorting path 14700 of 31788
Sorting path 14720 of 31788
Sorting path 14740 of 31788
Sorting path 14760 of 31788
Sorting path 14780 of 31788
Sorting path 14800 of 31788
Sorting path 14820 of 31788
Sorting path 14840 of 31788
Sorting path 14860 of 31788
Sorting path 14880 of 31788
Sorting path 14900 of 31788
Sorting path 14920 of 31788
Sorting path 14940 of 31788
Sorting path 14960 of 31788
Sorting path 14980 of 31788
Sorting path 15000 of 31788
Sorting path 15020 of 31788
Sorting path 15040 of 31788
Sorting path 15060 of 31788
Sorting path 15080 of 31788
Sorting path 15100 of 31788
Sorting path 15120 of 31788
Sorting path 15140 of 31788
Sorting path 15160 of 31788
Sorting path 15180 of 31788
Sorting path 15200 of 31788
Sorting path 15220 of 31788
Sorting path 15240 of 31788
Sorting path 15260 of 31788
Sorting path 15280 of 31788
Sorting path 15300 of 31788
Sorting path 15320 of 31788
Sorting path 15340 of 31788
Sorting path 15360 of 31788
Sorting path 15380 of 31788
Sorting path 15400 of 31788
Sorting path 15420 of 31788
Sorting path 15440 of 31788
Sorting path 15460 of 31788
Sorting path 15480 of 31788
Sorting path 15500 of 31788
Sorting path 15520 of 31788
Sorting path 15540 of 31788
Sorting path 15560 of 31788
Sorting path 15580 of 31788
Sorting path 15600 of 31788
Sorting path 15620 of 31788
Sorting path 15640 of 31788
Sorting path 15660 of 31788
Sorting path 15680 of 31788
Sorting path 15700 of 31788
Sorting path 15720 of 31788
Sorting path 15740 of 31788
Sorting path 15760 of 31788
Sorting path 15780 of 31788
Sorting path 15800 of 31788
Sorting path 15820 of 31788
Sorting path 15840 of 31788
Sorting path 15860 of 31788
Sorting path 15880 of 31788
Sorting path 15900 of 31788
Sorting path 15920 of 31788
Sorting path 15940 of 31788
Sorting path 15960 of 31788
Sorting path 15980 of 31788
Sorting path 16000 of 31788
Sorting path 16020 of 31788
Sorting path 16040 of 31788
Sorting path 16060 of 31788
Sorting path 16080 of 31788
Sorting path 16100 of 31788
Sorting path 16120 of 31788
Sorting path 16140 of 31788
Sorting path 16160 of 31788
Sorting path 16180 of 31788
Sorting path 16200 of 31788
Sorting path 16220 of 31788
Sorting path 16240 of 31788
Sorting path 16260 of 31788
Sorting path 16280 of 31788
Sorting path 16300 of 31788
Sorting path 16320 of 31788
Sorting path 16340 of 31788
Sorting path 16360 of 31788
Sorting path 16380 of 31788
Sorting path 16400 of 31788
Sorting path 16420 of 31788
Sorting path 16440 of 31788
Sorting path 16460 of 31788
Sorting path 16480 of 31788
Sorting path 16500 of 31788
Sorting path 16520 of 31788
Sorting path 16540 of 31788
Sorting path 16560 of 31788
Sorting path 16580 of 31788
Sorting path 16600 of 31788
Sorting path 16620 of 31788
Sorting path 16640 of 31788
Sorting path 16660 of 31788
Sorting path 16680 of 31788
Sorting path 16700 of 31788
Sorting path 16720 of 31788
Sorting path 16740 of 31788
Sorting path 16760 of 31788
Sorting path 16780 of 31788
Sorting path 16800 of 31788
Sorting path 16820 of 31788
Sorting path 16840 of 31788
Sorting path 16860 of 31788
Sorting path 16880 of 31788
Sorting path 16900 of 31788
Sorting path 16920 of 31788
Sorting path 16940 of 31788
Sorting path 16960 of 31788
Sorting path 16980 of 31788
Sorting path 17000 of 31788
Sorting path 17020 of 31788
Sorting path 17040 of 31788
Sorting path 17060 of 31788
Sorting path 17080 of 31788
Sorting path 17100 of 31788
Sorting path 17120 of 31788
Sorting path 17140 of 31788
Sorting path 17160 of 31788
Sorting path 17180 of 31788
Sorting path 17200 of 31788
Sorting path 17220 of 31788
Sorting path 17240 of 31788
Sorting path 17260 of 31788
Sorting path 17280 of 31788
Sorting path 17300 of 31788
Sorting path 17320 of 31788
Sorting path 17340 of 31788
Sorting path 17360 of 31788
Sorting path 17380 of 31788
Sorting path 17400 of 31788
Sorting path 17420 of 31788
Sorting path 17440 of 31788
Sorting path 17460 of 31788
Sorting path 17480 of 31788
Sorting path 17500 of 31788
Sorting path 17520 of 31788
Sorting path 17540 of 31788
Sorting path 17560 of 31788
Sorting path 17580 of 31788
Sorting path 17600 of 31788
Sorting path 17620 of 31788
Sorting path 17640 of 31788
Sorting path 17660 of 31788
Sorting path 17680 of 31788
Sorting path 17700 of 31788
Sorting path 17720 of 31788
Sorting path 17740 of 31788
Sorting path 17760 of 31788
Sorting path 17780 of 31788
Sorting path 17800 of 31788
Sorting path 17820 of 31788
Sorting path 17840 of 31788
Sorting path 17860 of 31788
Sorting path 17880 of 31788
Sorting path 17900 of 31788
Sorting path 17920 of 31788
Sorting path 17940 of 31788
Sorting path 17960 of 31788
Sorting path 17980 of 31788
Sorting path 18000 of 31788
Sorting path 18020 of 31788
Sorting path 18040 of 31788
Sorting path 18060 of 31788
Sorting path 18080 of 31788
Sorting path 18100 of 31788
Sorting path 18120 of 31788
Sorting path 18140 of 31788
Sorting path 18160 of 31788
Sorting path 18180 of 31788
Sorting path 18200 of 31788
Sorting path 18220 of 31788
Sorting path 18240 of 31788
Sorting path 18260 of 31788
Sorting path 18280 of 31788
Sorting path 18300 of 31788
Sorting path 18320 of 31788
Sorting path 18340 of 31788
Sorting path 18360 of 31788
Sorting path 18380 of 31788
Sorting path 18400 of 31788
Sorting path 18420 of 31788
Sorting path 18440 of 31788
Sorting path 18460 of 31788
Sorting path 18480 of 31788
Sorting path 18500 of 31788
Sorting path 18520 of 31788
Sorting path 18540 of 31788
Sorting path 18560 of 31788
Sorting path 18580 of 31788
Sorting path 18600 of 31788
Sorting path 18620 of 31788
Sorting path 18640 of 31788
Sorting path 18660 of 31788
Sorting path 18680 of 31788
Sorting path 18700 of 31788
Sorting path 18720 of 31788
Sorting path 18740 of 31788
Sorting path 18760 of 31788
Sorting path 18780 of 31788
Sorting path 18800 of 31788
Sorting path 18820 of 31788
Sorting path 18840 of 31788
Sorting path 18860 of 31788
Sorting path 18880 of 31788
Sorting path 18900 of 31788
Sorting path 18920 of 31788
Sorting path 18940 of 31788
Sorting path 18960 of 31788
Sorting path 18980 of 31788
Sorting path 19000 of 31788
Sorting path 19020 of 31788
Sorting path 19040 of 31788
Sorting path 19060 of 31788
Sorting path 19080 of 31788
Sorting path 19100 of 31788
Sorting path 19120 of 31788
Sorting path 19140 of 31788
Sorting path 19160 of 31788
Sorting path 19180 of 31788
Sorting path 19200 of 31788
Sorting path 19220 of 31788
Sorting path 19240 of 31788
Sorting path 19260 of 31788
Sorting path 19280 of 31788
Sorting path 19300 of 31788
Sorting path 19320 of 31788
Sorting path 19340 of 31788
Sorting path 19360 of 31788
Sorting path 19380 of 31788
Sorting path 19400 of 31788
Sorting path 19420 of 31788
Sorting path 19440 of 31788
Sorting path 19460 of 31788
Sorting path 19480 of 31788
Sorting path 19500 of 31788
Sorting path 19520 of 31788
Sorting path 19540 of 31788
Sorting path 19560 of 31788
Sorting path 19580 of 31788
Sorting path 19600 of 31788
Sorting path 19620 of 31788
Sorting path 19640 of 31788
Sorting path 19660 of 31788
Sorting path 19680 of 31788
Sorting path 19700 of 31788
Sorting path 19720 of 31788
Sorting path 19740 of 31788
Sorting path 19760 of 31788
Sorting path 19780 of 31788
Sorting path 19800 of 31788
Sorting path 19820 of 31788
Sorting path 19840 of 31788
Sorting path 19860 of 31788
Sorting path 19880 of 31788
Sorting path 19900 of 31788
Sorting path 19920 of 31788
Sorting path 19940 of 31788
Sorting path 19960 of 31788
Sorting path 19980 of 31788
Sorting path 20000 of 31788
Sorting path 20020 of 31788
Sorting path 20040 of 31788
Sorting path 20060 of 31788
Sorting path 20080 of 31788
Sorting path 20100 of 31788
Sorting path 20120 of 31788
Sorting path 20140 of 31788
Sorting path 20160 of 31788
Sorting path 20180 of 31788
Sorting path 20200 of 31788
Sorting path 20220 of 31788
Sorting path 20240 of 31788
Sorting path 20260 of 31788
Sorting path 20280 of 31788
Sorting path 20300 of 31788
Sorting path 20320 of 31788
Sorting path 20340 of 31788
Sorting path 20360 of 31788
Sorting path 20380 of 31788
Sorting path 20400 of 31788
Sorting path 20420 of 31788
Sorting path 20440 of 31788
Sorting path 20460 of 31788
Sorting path 20480 of 31788
Sorting path 20500 of 31788
Sorting path 20520 of 31788
Sorting path 20540 of 31788
Sorting path 20560 of 31788
Sorting path 20580 of 31788
Sorting path 20600 of 31788
Sorting path 20620 of 31788
Sorting path 20640 of 31788
Sorting path 20660 of 31788
Sorting path 20680 of 31788
Sorting path 20700 of 31788
Sorting path 20720 of 31788
Sorting path 20740 of 31788
Sorting path 20760 of 31788
Sorting path 20780 of 31788
Sorting path 20800 of 31788
Sorting path 20820 of 31788
Sorting path 20840 of 31788
Sorting path 20860 of 31788
Sorting path 20880 of 31788
Sorting path 20900 of 31788
Sorting path 20920 of 31788
Sorting path 20940 of 31788
Sorting path 20960 of 31788
Sorting path 20980 of 31788
Sorting path 21000 of 31788
Sorting path 21020 of 31788
Sorting path 21040 of 31788
Sorting path 21060 of 31788
Sorting path 21080 of 31788
Sorting path 21100 of 31788
Sorting path 21120 of 31788
Sorting path 21140 of 31788
Sorting path 21160 of 31788
Sorting path 21180 of 31788
Sorting path 21200 of 31788
Sorting path 21220 of 31788
Sorting path 21240 of 31788
Sorting path 21260 of 31788
Sorting path 21280 of 31788
Sorting path 21300 of 31788
Sorting path 21320 of 31788
Sorting path 21340 of 31788
Sorting path 21360 of 31788
Sorting path 21380 of 31788
Sorting path 21400 of 31788
Sorting path 21420 of 31788
Sorting path 21440 of 31788
Sorting path 21460 of 31788
Sorting path 21480 of 31788
Sorting path 21500 of 31788
Sorting path 21520 of 31788
Sorting path 21540 of 31788
Sorting path 21560 of 31788
Sorting path 21580 of 31788
Sorting path 21600 of 31788
Sorting path 21620 of 31788
Sorting path 21640 of 31788
Sorting path 21660 of 31788
Sorting path 21680 of 31788
Sorting path 21700 of 31788
Sorting path 21720 of 31788
Sorting path 21740 of 31788
Sorting path 21760 of 31788
Sorting path 21780 of 31788
Sorting path 21800 of 31788
Sorting path 21820 of 31788
Sorting path 21840 of 31788
Sorting path 21860 of 31788
Sorting path 21880 of 31788
Sorting path 21900 of 31788
Sorting path 21920 of 31788
Sorting path 21940 of 31788
Sorting path 21960 of 31788
Sorting path 21980 of 31788
Sorting path 22000 of 31788
Sorting path 22020 of 31788
Sorting path 22040 of 31788
Sorting path 22060 of 31788
Sorting path 22080 of 31788
Sorting path 22100 of 31788
Sorting path 22120 of 31788
Sorting path 22140 of 31788
Sorting path 22160 of 31788
Sorting path 22180 of 31788
Sorting path 22200 of 31788
Sorting path 22220 of 31788
Sorting path 22240 of 31788
Sorting path 22260 of 31788
Sorting path 22280 of 31788
Sorting path 22300 of 31788
Sorting path 22320 of 31788
Sorting path 22340 of 31788
Sorting path 22360 of 31788
Sorting path 22380 of 31788
Sorting path 22400 of 31788
Sorting path 22420 of 31788
Sorting path 22440 of 31788
Sorting path 22460 of 31788
Sorting path 22480 of 31788
Sorting path 22500 of 31788
Sorting path 22520 of 31788
Sorting path 22540 of 31788
Sorting path 22560 of 31788
Sorting path 22580 of 31788
Sorting path 22600 of 31788
Sorting path 22620 of 31788
Sorting path 22640 of 31788
Sorting path 22660 of 31788
Sorting path 22680 of 31788
Sorting path 22700 of 31788
Sorting path 22720 of 31788
Sorting path 22740 of 31788
Sorting path 22760 of 31788
Sorting path 22780 of 31788
Sorting path 22800 of 31788
Sorting path 22820 of 31788
Sorting path 22840 of 31788
Sorting path 22860 of 31788
Sorting path 22880 of 31788
Sorting path 22900 of 31788
Sorting path 22920 of 31788
Sorting path 22940 of 31788
Sorting path 22960 of 31788
Sorting path 22980 of 31788
Sorting path 23000 of 31788
Sorting path 23020 of 31788
Sorting path 23040 of 31788
Sorting path 23060 of 31788
Sorting path 23080 of 31788
Sorting path 23100 of 31788
Sorting path 23120 of 31788
Sorting path 23140 of 31788
Sorting path 23160 of 31788
Sorting path 23180 of 31788
Sorting path 23200 of 31788
Sorting path 23220 of 31788
Sorting path 23240 of 31788
Sorting path 23260 of 31788
Sorting path 23280 of 31788
Sorting path 23300 of 31788
Sorting path 23320 of 31788
Sorting path 23340 of 31788
Sorting path 23360 of 31788
Sorting path 23380 of 31788
Sorting path 23400 of 31788
Sorting path 23420 of 31788
Sorting path 23440 of 31788
Sorting path 23460 of 31788
Sorting path 23480 of 31788
Sorting path 23500 of 31788
Sorting path 23520 of 31788
Sorting path 23540 of 31788
Sorting path 23560 of 31788
Sorting path 23580 of 31788
Sorting path 23600 of 31788
Sorting path 23620 of 31788
Sorting path 23640 of 31788
Sorting path 23660 of 31788
Sorting path 23680 of 31788
Sorting path 23700 of 31788
Sorting path 23720 of 31788
Sorting path 23740 of 31788
Sorting path 23760 of 31788
Sorting path 23780 of 31788
Sorting path 23800 of 31788
Sorting path 23820 of 31788
Sorting path 23840 of 31788
Sorting path 23860 of 31788
Sorting path 23880 of 31788
Sorting path 23900 of 31788
Sorting path 23920 of 31788
Sorting path 23940 of 31788
Sorting path 23960 of 31788
Sorting path 23980 of 31788
Sorting path 24000 of 31788
Sorting path 24020 of 31788
Sorting path 24040 of 31788
Sorting path 24060 of 31788
Sorting path 24080 of 31788
Sorting path 24100 of 31788
Sorting path 24120 of 31788
Sorting path 24140 of 31788
Sorting path 24160 of 31788
Sorting path 24180 of 31788
Sorting path 24200 of 31788
Sorting path 24220 of 31788
Sorting path 24240 of 31788
Sorting path 24260 of 31788
Sorting path 24280 of 31788
Sorting path 24300 of 31788
Sorting path 24320 of 31788
Sorting path 24340 of 31788
Sorting path 24360 of 31788
Sorting path 24380 of 31788
Sorting path 24400 of 31788
Sorting path 24420 of 31788
Sorting path 24440 of 31788
Sorting path 24460 of 31788
Sorting path 24480 of 31788
Sorting path 24500 of 31788
Sorting path 24520 of 31788
Sorting path 24540 of 31788
Sorting path 24560 of 31788
Sorting path 24580 of 31788
Sorting path 24600 of 31788
Sorting path 24620 of 31788
Sorting path 24640 of 31788
Sorting path 24660 of 31788
Sorting path 24680 of 31788
Sorting path 24700 of 31788
Sorting path 24720 of 31788
Sorting path 24740 of 31788
Sorting path 24760 of 31788
Sorting path 24780 of 31788
Sorting path 24800 of 31788
Sorting path 24820 of 31788
Sorting path 24840 of 31788
Sorting path 24860 of 31788
Sorting path 24880 of 31788
Sorting path 24900 of 31788
Sorting path 24920 of 31788
Sorting path 24940 of 31788
Sorting path 24960 of 31788
Sorting path 24980 of 31788
Sorting path 25000 of 31788
Sorting path 25020 of 31788
Sorting path 25040 of 31788
Sorting path 25060 of 31788
Sorting path 25080 of 31788
Sorting path 25100 of 31788
Sorting path 25120 of 31788
Sorting path 25140 of 31788
Sorting path 25160 of 31788
Sorting path 25180 of 31788
Sorting path 25200 of 31788
Sorting path 25220 of 31788
Sorting path 25240 of 31788
Sorting path 25260 of 31788
Sorting path 25280 of 31788
Sorting path 25300 of 31788
Sorting path 25320 of 31788
Sorting path 25340 of 31788
Sorting path 25360 of 31788
Sorting path 25380 of 31788
Sorting path 25400 of 31788
Sorting path 25420 of 31788
Sorting path 25440 of 31788
Sorting path 25460 of 31788
Sorting path 25480 of 31788
Sorting path 25500 of 31788
Sorting path 25520 of 31788
Sorting path 25540 of 31788
Sorting path 25560 of 31788
Sorting path 25580 of 31788
Sorting path 25600 of 31788
Sorting path 25620 of 31788
Sorting path 25640 of 31788
Sorting path 25660 of 31788
Sorting path 25680 of 31788
Sorting path 25700 of 31788
Sorting path 25720 of 31788
Sorting path 25740 of 31788
Sorting path 25760 of 31788
Sorting path 25780 of 31788
Sorting path 25800 of 31788
Sorting path 25820 of 31788
Sorting path 25840 of 31788
Sorting path 25860 of 31788
Sorting path 25880 of 31788
Sorting path 25900 of 31788
Sorting path 25920 of 31788
Sorting path 25940 of 31788
Sorting path 25960 of 31788
Sorting path 25980 of 31788
Sorting path 26000 of 31788
Sorting path 26020 of 31788
Sorting path 26040 of 31788
Sorting path 26060 of 31788
Sorting path 26080 of 31788
Sorting path 26100 of 31788
Sorting path 26120 of 31788
Sorting path 26140 of 31788
Sorting path 26160 of 31788
Sorting path 26180 of 31788
Sorting path 26200 of 31788
Sorting path 26220 of 31788
Sorting path 26240 of 31788
Sorting path 26260 of 31788
Sorting path 26280 of 31788
Sorting path 26300 of 31788
Sorting path 26320 of 31788
Sorting path 26340 of 31788
Sorting path 26360 of 31788
Sorting path 26380 of 31788
Sorting path 26400 of 31788
Sorting path 26420 of 31788
Sorting path 26440 of 31788
Sorting path 26460 of 31788
Sorting path 26480 of 31788
Sorting path 26500 of 31788
Sorting path 26520 of 31788
Sorting path 26540 of 31788
Sorting path 26560 of 31788
Sorting path 26580 of 31788
Sorting path 26600 of 31788
Sorting path 26620 of 31788
Sorting path 26640 of 31788
Sorting path 26660 of 31788
Sorting path 26680 of 31788
Sorting path 26700 of 31788
Sorting path 26720 of 31788
Sorting path 26740 of 31788
Sorting path 26760 of 31788
Sorting path 26780 of 31788
Sorting path 26800 of 31788
Sorting path 26820 of 31788
Sorting path 26840 of 31788
Sorting path 26860 of 31788
Sorting path 26880 of 31788
Sorting path 26900 of 31788
Sorting path 26920 of 31788
Sorting path 26940 of 31788
Sorting path 26960 of 31788
Sorting path 26980 of 31788
Sorting path 27000 of 31788
Sorting path 27020 of 31788
Sorting path 27040 of 31788
Sorting path 27060 of 31788
Sorting path 27080 of 31788
Sorting path 27100 of 31788
Sorting path 27120 of 31788
Sorting path 27140 of 31788
Sorting path 27160 of 31788
Sorting path 27180 of 31788
Sorting path 27200 of 31788
Sorting path 27220 of 31788
Sorting path 27240 of 31788
Sorting path 27260 of 31788
Sorting path 27280 of 31788
Sorting path 27300 of 31788
Sorting path 27320 of 31788
Sorting path 27340 of 31788
Sorting path 27360 of 31788
Sorting path 27380 of 31788
Sorting path 27400 of 31788
Sorting path 27420 of 31788
Sorting path 27440 of 31788
Sorting path 27460 of 31788
Sorting path 27480 of 31788
Sorting path 27500 of 31788
Sorting path 27520 of 31788
Sorting path 27540 of 31788
Sorting path 27560 of 31788
Sorting path 27580 of 31788
Sorting path 27600 of 31788
Sorting path 27620 of 31788
Sorting path 27640 of 31788
Sorting path 27660 of 31788
Sorting path 27680 of 31788
Sorting path 27700 of 31788
Sorting path 27720 of 31788
Sorting path 27740 of 31788
Sorting path 27760 of 31788
Sorting path 27780 of 31788
Sorting path 27800 of 31788
Sorting path 27820 of 31788
Sorting path 27840 of 31788
Sorting path 27860 of 31788
Sorting path 27880 of 31788
Sorting path 27900 of 31788
Sorting path 27920 of 31788
Sorting path 27940 of 31788
Sorting path 27960 of 31788
Sorting path 27980 of 31788
Sorting path 28000 of 31788
Sorting path 28020 of 31788
Sorting path 28040 of 31788
Sorting path 28060 of 31788
Sorting path 28080 of 31788
Sorting path 28100 of 31788
Sorting path 28120 of 31788
Sorting path 28140 of 31788
Sorting path 28160 of 31788
Sorting path 28180 of 31788
Sorting path 28200 of 31788
Sorting path 28220 of 31788
Sorting path 28240 of 31788
Sorting path 28260 of 31788
Sorting path 28280 of 31788
Sorting path 28300 of 31788
Sorting path 28320 of 31788
Sorting path 28340 of 31788
Sorting path 28360 of 31788
Sorting path 28380 of 31788
Sorting path 28400 of 31788
Sorting path 28420 of 31788
Sorting path 28440 of 31788
Sorting path 28460 of 31788
Sorting path 28480 of 31788
Sorting path 28500 of 31788
Sorting path 28520 of 31788
Sorting path 28540 of 31788
Sorting path 28560 of 31788
Sorting path 28580 of 31788
Sorting path 28600 of 31788
Sorting path 28620 of 31788
Sorting path 28640 of 31788
Sorting path 28660 of 31788
Sorting path 28680 of 31788
Sorting path 28700 of 31788
Sorting path 28720 of 31788
Sorting path 28740 of 31788
Sorting path 28760 of 31788
Sorting path 28780 of 31788
Sorting path 28800 of 31788
Sorting path 28820 of 31788
Sorting path 28840 of 31788
Sorting path 28860 of 31788
Sorting path 28880 of 31788
Sorting path 28900 of 31788
Sorting path 28920 of 31788
Sorting path 28940 of 31788
Sorting path 28960 of 31788
Sorting path 28980 of 31788
Sorting path 29000 of 31788
Sorting path 29020 of 31788
Sorting path 29040 of 31788
Sorting path 29060 of 31788
Sorting path 29080 of 31788
Sorting path 29100 of 31788
Sorting path 29120 of 31788
Sorting path 29140 of 31788
Sorting path 29160 of 31788
Sorting path 29180 of 31788
Sorting path 29200 of 31788
Sorting path 29220 of 31788
Sorting path 29240 of 31788
Sorting path 29260 of 31788
Sorting path 29280 of 31788
Sorting path 29300 of 31788
Sorting path 29320 of 31788
Sorting path 29340 of 31788
Sorting path 29360 of 31788
Sorting path 29380 of 31788
Sorting path 29400 of 31788
Sorting path 29420 of 31788
Sorting path 29440 of 31788
Sorting path 29460 of 31788
Sorting path 29480 of 31788
Sorting path 29500 of 31788
Sorting path 29520 of 31788
Sorting path 29540 of 31788
Sorting path 29560 of 31788
Sorting path 29580 of 31788
Sorting path 29600 of 31788
Sorting path 29620 of 31788
Sorting path 29640 of 31788
Sorting path 29660 of 31788
Sorting path 29680 of 31788
Sorting path 29700 of 31788
Sorting path 29720 of 31788
Sorting path 29740 of 31788
Sorting path 29760 of 31788
Sorting path 29780 of 31788
Sorting path 29800 of 31788
Sorting path 29820 of 31788
Sorting path 29840 of 31788
Sorting path 29860 of 31788
Sorting path 29880 of 31788
Sorting path 29900 of 31788
Sorting path 29920 of 31788
Sorting path 29940 of 31788
Sorting path 29960 of 31788
Sorting path 29980 of 31788
Sorting path 30000 of 31788
Sorting path 30020 of 31788
Sorting path 30040 of 31788
Sorting path 30060 of 31788
Sorting path 30080 of 31788
Sorting path 30100 of 31788
Sorting path 30120 of 31788
Sorting path 30140 of 31788
Sorting path 30160 of 31788
Sorting path 30180 of 31788
Sorting path 30200 of 31788
Sorting path 30220 of 31788
Sorting path 30240 of 31788
Sorting path 30260 of 31788
Sorting path 30280 of 31788
Sorting path 30300 of 31788
Sorting path 30320 of 31788
Sorting path 30340 of 31788
Sorting path 30360 of 31788
Sorting path 30380 of 31788
Sorting path 30400 of 31788
Sorting path 30420 of 31788
Sorting path 30440 of 31788
Sorting path 30460 of 31788
Sorting path 30480 of 31788
Sorting path 30500 of 31788
Sorting path 30520 of 31788
Sorting path 30540 of 31788
Sorting path 30560 of 31788
Sorting path 30580 of 31788
Sorting path 30600 of 31788
Sorting path 30620 of 31788
Sorting path 30640 of 31788
Sorting path 30660 of 31788
Sorting path 30680 of 31788
Sorting path 30700 of 31788
Sorting path 30720 of 31788
Sorting path 30740 of 31788
Sorting path 30760 of 31788
Sorting path 30780 of 31788
Sorting path 30800 of 31788
Sorting path 30820 of 31788
Sorting path 30840 of 31788
Sorting path 30860 of 31788
Sorting path 30880 of 31788
Sorting path 30900 of 31788
Sorting path 30920 of 31788
Sorting path 30940 of 31788
Sorting path 30960 of 31788
Sorting path 30980 of 31788
Sorting path 31000 of 31788
Sorting path 31020 of 31788
Sorting path 31040 of 31788
Sorting path 31060 of 31788
Sorting path 31080 of 31788
Sorting path 31100 of 31788
Sorting path 31120 of 31788
Sorting path 31140 of 31788
Sorting path 31160 of 31788
Sorting path 31180 of 31788
Sorting path 31200 of 31788
Sorting path 31220 of 31788
Sorting path 31240 of 31788
Sorting path 31260 of 31788
Sorting path 31280 of 31788
Sorting path 31300 of 31788
Sorting path 31320 of 31788
Sorting path 31340 of 31788
Sorting path 31360 of 31788
Sorting path 31380 of 31788
Sorting path 31400 of 31788
Sorting path 31420 of 31788
Sorting path 31440 of 31788
Sorting path 31460 of 31788
Sorting path 31480 of 31788
Sorting path 31500 of 31788
Sorting path 31520 of 31788
Sorting path 31540 of 31788
Sorting path 31560 of 31788
Sorting path 31580 of 31788
Sorting path 31600 of 31788
Sorting path 31620 of 31788
Sorting path 31640 of 31788
Sorting path 31660 of 31788
Sorting path 31680 of 31788
Sorting path 31700 of 31788
Sorting path 31720 of 31788
Sorting path 31740 of 31788
Sorting path 31760 of 31788
Sorting path 31780 of 31788

Preparing regeneration codim 8 of 10: 26640 paths to track.
Preparing path 0 of 26640
Preparing path 20 of 26640
Preparing path 40 of 26640
Preparing path 60 of 26640
Preparing path 80 of 26640
Preparing path 100 of 26640
Preparing path 120 of 26640
Preparing path 140 of 26640
Preparing path 160 of 26640
Preparing path 180 of 26640
Preparing path 200 of 26640
Preparing path 220 of 26640
Preparing path 240 of 26640
Preparing path 260 of 26640
Preparing path 280 of 26640
Preparing path 300 of 26640
Preparing path 320 of 26640
Preparing path 340 of 26640
Preparing path 360 of 26640
Preparing path 380 of 26640
Preparing path 400 of 26640
Preparing path 420 of 26640
Preparing path 440 of 26640
Preparing path 460 of 26640
Preparing path 480 of 26640
Preparing path 500 of 26640
Preparing path 520 of 26640
Preparing path 540 of 26640
Preparing path 560 of 26640
Preparing path 580 of 26640
Preparing path 600 of 26640
Preparing path 620 of 26640
Preparing path 640 of 26640
Preparing path 660 of 26640
Preparing path 680 of 26640
Preparing path 700 of 26640
Preparing path 720 of 26640
Preparing path 740 of 26640
Preparing path 760 of 26640
Preparing path 780 of 26640
Preparing path 800 of 26640
Preparing path 820 of 26640
Preparing path 840 of 26640
Preparing path 860 of 26640
Preparing path 880 of 26640
Preparing path 900 of 26640
Preparing path 920 of 26640
Preparing path 940 of 26640
Preparing path 960 of 26640
Preparing path 980 of 26640
Preparing path 1000 of 26640
Preparing path 1020 of 26640
Preparing path 1040 of 26640
Preparing path 1060 of 26640
Preparing path 1080 of 26640
Preparing path 1100 of 26640
Preparing path 1120 of 26640
Preparing path 1140 of 26640
Preparing path 1160 of 26640
Preparing path 1180 of 26640
Preparing path 1200 of 26640
Preparing path 1220 of 26640
Preparing path 1240 of 26640
Preparing path 1260 of 26640
Preparing path 1280 of 26640
Preparing path 1300 of 26640
Preparing path 1320 of 26640
Preparing path 1340 of 26640
Preparing path 1360 of 26640
Preparing path 1380 of 26640
Preparing path 1400 of 26640
Preparing path 1420 of 26640
Preparing path 1440 of 26640
Preparing path 1460 of 26640
Preparing path 1480 of 26640
Preparing path 1500 of 26640
Preparing path 1520 of 26640
Preparing path 1540 of 26640
Preparing path 1560 of 26640
Preparing path 1580 of 26640
Preparing path 1600 of 26640
Preparing path 1620 of 26640
Preparing path 1640 of 26640
Preparing path 1660 of 26640
Preparing path 1680 of 26640
Preparing path 1700 of 26640
Preparing path 1720 of 26640
Preparing path 1740 of 26640
Preparing path 1760 of 26640
Preparing path 1780 of 26640
Preparing path 1800 of 26640
Preparing path 1820 of 26640
Preparing path 1840 of 26640
Preparing path 1860 of 26640
Preparing path 1880 of 26640
Preparing path 1900 of 26640
Preparing path 1920 of 26640
Preparing path 1940 of 26640
Preparing path 1960 of 26640
Preparing path 1980 of 26640
Preparing path 2000 of 26640
Preparing path 2020 of 26640
Preparing path 2040 of 26640
Preparing path 2060 of 26640
Preparing path 2080 of 26640
Preparing path 2100 of 26640
Preparing path 2120 of 26640
Preparing path 2140 of 26640
Preparing path 2160 of 26640
Preparing path 2180 of 26640
Preparing path 2200 of 26640
Preparing path 2220 of 26640
Preparing path 2240 of 26640
Preparing path 2260 of 26640
Preparing path 2280 of 26640
Preparing path 2300 of 26640
Preparing path 2320 of 26640
Preparing path 2340 of 26640
Preparing path 2360 of 26640
Preparing path 2380 of 26640
Preparing path 2400 of 26640
Preparing path 2420 of 26640
Preparing path 2440 of 26640
Preparing path 2460 of 26640
Preparing path 2480 of 26640
Preparing path 2500 of 26640
Preparing path 2520 of 26640
Preparing path 2540 of 26640
Preparing path 2560 of 26640
Preparing path 2580 of 26640
Preparing path 2600 of 26640
Preparing path 2620 of 26640
Preparing path 2640 of 26640
Preparing path 2660 of 26640
Preparing path 2680 of 26640
Preparing path 2700 of 26640
Preparing path 2720 of 26640
Preparing path 2740 of 26640
Preparing path 2760 of 26640
Preparing path 2780 of 26640
Preparing path 2800 of 26640
Preparing path 2820 of 26640
Preparing path 2840 of 26640
Preparing path 2860 of 26640
Preparing path 2880 of 26640
Preparing path 2900 of 26640
Preparing path 2920 of 26640
Preparing path 2940 of 26640
Preparing path 2960 of 26640
Preparing path 2980 of 26640
Preparing path 3000 of 26640
Preparing path 3020 of 26640
Preparing path 3040 of 26640
Preparing path 3060 of 26640
Preparing path 3080 of 26640
Preparing path 3100 of 26640
Preparing path 3120 of 26640
Preparing path 3140 of 26640
Preparing path 3160 of 26640
Preparing path 3180 of 26640
Preparing path 3200 of 26640
Preparing path 3220 of 26640
Preparing path 3240 of 26640
Preparing path 3260 of 26640
Preparing path 3280 of 26640
Preparing path 3300 of 26640
Preparing path 3320 of 26640
Preparing path 3340 of 26640
Preparing path 3360 of 26640
Preparing path 3380 of 26640
Preparing path 3400 of 26640
Preparing path 3420 of 26640
Preparing path 3440 of 26640
Preparing path 3460 of 26640
Preparing path 3480 of 26640
Preparing path 3500 of 26640
Preparing path 3520 of 26640
Preparing path 3540 of 26640
Preparing path 3560 of 26640
Preparing path 3580 of 26640
Preparing path 3600 of 26640
Preparing path 3620 of 26640
Preparing path 3640 of 26640
Preparing path 3660 of 26640
Preparing path 3680 of 26640
Preparing path 3700 of 26640
Preparing path 3720 of 26640
Preparing path 3740 of 26640
Preparing path 3760 of 26640
Preparing path 3780 of 26640
Preparing path 3800 of 26640
Preparing path 3820 of 26640
Preparing path 3840 of 26640
Preparing path 3860 of 26640
Preparing path 3880 of 26640
Preparing path 3900 of 26640
Preparing path 3920 of 26640
Preparing path 3940 of 26640
Preparing path 3960 of 26640
Preparing path 3980 of 26640
Preparing path 4000 of 26640
Preparing path 4020 of 26640
Preparing path 4040 of 26640
Preparing path 4060 of 26640
Preparing path 4080 of 26640
Preparing path 4100 of 26640
Preparing path 4120 of 26640
Preparing path 4140 of 26640
Preparing path 4160 of 26640
Preparing path 4180 of 26640
Preparing path 4200 of 26640
Preparing path 4220 of 26640
Preparing path 4240 of 26640
Preparing path 4260 of 26640
Preparing path 4280 of 26640
Preparing path 4300 of 26640
Preparing path 4320 of 26640
Preparing path 4340 of 26640
Preparing path 4360 of 26640
Preparing path 4380 of 26640
Preparing path 4400 of 26640
Preparing path 4420 of 26640
Preparing path 4440 of 26640
Preparing path 4460 of 26640
Preparing path 4480 of 26640
Preparing path 4500 of 26640
Preparing path 4520 of 26640
Preparing path 4540 of 26640
Preparing path 4560 of 26640
Preparing path 4580 of 26640
Preparing path 4600 of 26640
Preparing path 4620 of 26640
Preparing path 4640 of 26640
Preparing path 4660 of 26640
Preparing path 4680 of 26640
Preparing path 4700 of 26640
Preparing path 4720 of 26640
Preparing path 4740 of 26640
Preparing path 4760 of 26640
Preparing path 4780 of 26640
Preparing path 4800 of 26640
Preparing path 4820 of 26640
Preparing path 4840 of 26640
Preparing path 4860 of 26640
Preparing path 4880 of 26640
Preparing path 4900 of 26640
Preparing path 4920 of 26640
Preparing path 4940 of 26640
Preparing path 4960 of 26640
Preparing path 4980 of 26640
Preparing path 5000 of 26640
Preparing path 5020 of 26640
Preparing path 5040 of 26640
Preparing path 5060 of 26640
Preparing path 5080 of 26640
Preparing path 5100 of 26640
Preparing path 5120 of 26640
Preparing path 5140 of 26640
Preparing path 5160 of 26640
Preparing path 5180 of 26640
Preparing path 5200 of 26640
Preparing path 5220 of 26640
Preparing path 5240 of 26640
Preparing path 5260 of 26640
Preparing path 5280 of 26640
Preparing path 5300 of 26640
Preparing path 5320 of 26640
Preparing path 5340 of 26640
Preparing path 5360 of 26640
Preparing path 5380 of 26640
Preparing path 5400 of 26640
Preparing path 5420 of 26640
Preparing path 5440 of 26640
Preparing path 5460 of 26640
Preparing path 5480 of 26640
Preparing path 5500 of 26640
Preparing path 5520 of 26640
Preparing path 5540 of 26640
Preparing path 5560 of 26640
Preparing path 5580 of 26640
Preparing path 5600 of 26640
Preparing path 5620 of 26640
Preparing path 5640 of 26640
Preparing path 5660 of 26640
Preparing path 5680 of 26640
Preparing path 5700 of 26640
Preparing path 5720 of 26640
Preparing path 5740 of 26640
Preparing path 5760 of 26640
Preparing path 5780 of 26640
Preparing path 5800 of 26640
Preparing path 5820 of 26640
Preparing path 5840 of 26640
Preparing path 5860 of 26640
Preparing path 5880 of 26640
Preparing path 5900 of 26640
Preparing path 5920 of 26640
Preparing path 5940 of 26640
Preparing path 5960 of 26640
Preparing path 5980 of 26640
Preparing path 6000 of 26640
Preparing path 6020 of 26640
Preparing path 6040 of 26640
Preparing path 6060 of 26640
Preparing path 6080 of 26640
Preparing path 6100 of 26640
Preparing path 6120 of 26640
Preparing path 6140 of 26640
Preparing path 6160 of 26640
Preparing path 6180 of 26640
Preparing path 6200 of 26640
Preparing path 6220 of 26640
Preparing path 6240 of 26640
Preparing path 6260 of 26640
Preparing path 6280 of 26640
Preparing path 6300 of 26640
Preparing path 6320 of 26640
Preparing path 6340 of 26640
Preparing path 6360 of 26640
Preparing path 6380 of 26640
Preparing path 6400 of 26640
Preparing path 6420 of 26640
Preparing path 6440 of 26640
Preparing path 6460 of 26640
Preparing path 6480 of 26640
Preparing path 6500 of 26640
Preparing path 6520 of 26640
Preparing path 6540 of 26640
Preparing path 6560 of 26640
Preparing path 6580 of 26640
Preparing path 6600 of 26640
Preparing path 6620 of 26640
Preparing path 6640 of 26640
Preparing path 6660 of 26640
Preparing path 6680 of 26640
Preparing path 6700 of 26640
Preparing path 6720 of 26640
Preparing path 6740 of 26640
Preparing path 6760 of 26640
Preparing path 6780 of 26640
Preparing path 6800 of 26640
Preparing path 6820 of 26640
Preparing path 6840 of 26640
Preparing path 6860 of 26640
Preparing path 6880 of 26640
Preparing path 6900 of 26640
Preparing path 6920 of 26640
Preparing path 6940 of 26640
Preparing path 6960 of 26640
Preparing path 6980 of 26640
Preparing path 7000 of 26640
Preparing path 7020 of 26640
Preparing path 7040 of 26640
Preparing path 7060 of 26640
Preparing path 7080 of 26640
Preparing path 7100 of 26640
Preparing path 7120 of 26640
Preparing path 7140 of 26640
Preparing path 7160 of 26640
Preparing path 7180 of 26640
Preparing path 7200 of 26640
Preparing path 7220 of 26640
Preparing path 7240 of 26640
Preparing path 7260 of 26640
Preparing path 7280 of 26640
Preparing path 7300 of 26640
Preparing path 7320 of 26640
Preparing path 7340 of 26640
Preparing path 7360 of 26640
Preparing path 7380 of 26640
Preparing path 7400 of 26640
Preparing path 7420 of 26640
Preparing path 7440 of 26640
Preparing path 7460 of 26640
Preparing path 7480 of 26640
Preparing path 7500 of 26640
Preparing path 7520 of 26640
Preparing path 7540 of 26640
Preparing path 7560 of 26640
Preparing path 7580 of 26640
Preparing path 7600 of 26640
Preparing path 7620 of 26640
Preparing path 7640 of 26640
Preparing path 7660 of 26640
Preparing path 7680 of 26640
Preparing path 7700 of 26640
Preparing path 7720 of 26640
Preparing path 7740 of 26640
Preparing path 7760 of 26640
Preparing path 7780 of 26640
Preparing path 7800 of 26640
Preparing path 7820 of 26640
Preparing path 7840 of 26640
Preparing path 7860 of 26640
Preparing path 7880 of 26640
Preparing path 7900 of 26640
Preparing path 7920 of 26640
Preparing path 7940 of 26640
Preparing path 7960 of 26640
Preparing path 7980 of 26640
Preparing path 8000 of 26640
Preparing path 8020 of 26640
Preparing path 8040 of 26640
Preparing path 8060 of 26640
Preparing path 8080 of 26640
Preparing path 8100 of 26640
Preparing path 8120 of 26640
Preparing path 8140 of 26640
Preparing path 8160 of 26640
Preparing path 8180 of 26640
Preparing path 8200 of 26640
Preparing path 8220 of 26640
Preparing path 8240 of 26640
Preparing path 8260 of 26640
Preparing path 8280 of 26640
Preparing path 8300 of 26640
Preparing path 8320 of 26640
Preparing path 8340 of 26640
Preparing path 8360 of 26640
Preparing path 8380 of 26640
Preparing path 8400 of 26640
Preparing path 8420 of 26640
Preparing path 8440 of 26640
Preparing path 8460 of 26640
Preparing path 8480 of 26640
Preparing path 8500 of 26640
Preparing path 8520 of 26640
Preparing path 8540 of 26640
Preparing path 8560 of 26640
Preparing path 8580 of 26640
Preparing path 8600 of 26640
Preparing path 8620 of 26640
Preparing path 8640 of 26640
Preparing path 8660 of 26640
Preparing path 8680 of 26640
Preparing path 8700 of 26640
Preparing path 8720 of 26640
Preparing path 8740 of 26640
Preparing path 8760 of 26640
Preparing path 8780 of 26640
Preparing path 8800 of 26640
Preparing path 8820 of 26640
Preparing path 8840 of 26640
Preparing path 8860 of 26640
Preparing path 8880 of 26640
Preparing path 8900 of 26640
Preparing path 8920 of 26640
Preparing path 8940 of 26640
Preparing path 8960 of 26640
Preparing path 8980 of 26640
Preparing path 9000 of 26640
Preparing path 9020 of 26640
Preparing path 9040 of 26640
Preparing path 9060 of 26640
Preparing path 9080 of 26640
Preparing path 9100 of 26640
Preparing path 9120 of 26640
Preparing path 9140 of 26640
Preparing path 9160 of 26640
Preparing path 9180 of 26640
Preparing path 9200 of 26640
Preparing path 9220 of 26640
Preparing path 9240 of 26640
Preparing path 9260 of 26640
Preparing path 9280 of 26640
Preparing path 9300 of 26640
Preparing path 9320 of 26640
Preparing path 9340 of 26640
Preparing path 9360 of 26640
Preparing path 9380 of 26640
Preparing path 9400 of 26640
Preparing path 9420 of 26640
Preparing path 9440 of 26640
Preparing path 9460 of 26640
Preparing path 9480 of 26640
Preparing path 9500 of 26640
Preparing path 9520 of 26640
Preparing path 9540 of 26640
Preparing path 9560 of 26640
Preparing path 9580 of 26640
Preparing path 9600 of 26640
Preparing path 9620 of 26640
Preparing path 9640 of 26640
Preparing path 9660 of 26640
Preparing path 9680 of 26640
Preparing path 9700 of 26640
Preparing path 9720 of 26640
Preparing path 9740 of 26640
Preparing path 9760 of 26640
Preparing path 9780 of 26640
Preparing path 9800 of 26640
Preparing path 9820 of 26640
Preparing path 9840 of 26640
Preparing path 9860 of 26640
Preparing path 9880 of 26640
Preparing path 9900 of 26640
Preparing path 9920 of 26640
Preparing path 9940 of 26640
Preparing path 9960 of 26640
Preparing path 9980 of 26640
Preparing path 10000 of 26640
Preparing path 10020 of 26640
Preparing path 10040 of 26640
Preparing path 10060 of 26640
Preparing path 10080 of 26640
Preparing path 10100 of 26640
Preparing path 10120 of 26640
Preparing path 10140 of 26640
Preparing path 10160 of 26640
Preparing path 10180 of 26640
Preparing path 10200 of 26640
Preparing path 10220 of 26640
Preparing path 10240 of 26640
Preparing path 10260 of 26640
Preparing path 10280 of 26640
Preparing path 10300 of 26640
Preparing path 10320 of 26640
Preparing path 10340 of 26640
Preparing path 10360 of 26640
Preparing path 10380 of 26640
Preparing path 10400 of 26640
Preparing path 10420 of 26640
Preparing path 10440 of 26640
Preparing path 10460 of 26640
Preparing path 10480 of 26640
Preparing path 10500 of 26640
Preparing path 10520 of 26640
Preparing path 10540 of 26640
Preparing path 10560 of 26640
Preparing path 10580 of 26640
Preparing path 10600 of 26640
Preparing path 10620 of 26640
Preparing path 10640 of 26640
Preparing path 10660 of 26640
Preparing path 10680 of 26640
Preparing path 10700 of 26640
Preparing path 10720 of 26640
Preparing path 10740 of 26640
Preparing path 10760 of 26640
Preparing path 10780 of 26640
Preparing path 10800 of 26640
Preparing path 10820 of 26640
Preparing path 10840 of 26640
Preparing path 10860 of 26640
Preparing path 10880 of 26640
Preparing path 10900 of 26640
Preparing path 10920 of 26640
Preparing path 10940 of 26640
Preparing path 10960 of 26640
Preparing path 10980 of 26640
Preparing path 11000 of 26640
Preparing path 11020 of 26640
Preparing path 11040 of 26640
Preparing path 11060 of 26640
Preparing path 11080 of 26640
Preparing path 11100 of 26640
Preparing path 11120 of 26640
Preparing path 11140 of 26640
Preparing path 11160 of 26640
Preparing path 11180 of 26640
Preparing path 11200 of 26640
Preparing path 11220 of 26640
Preparing path 11240 of 26640
Preparing path 11260 of 26640
Preparing path 11280 of 26640
Preparing path 11300 of 26640
Preparing path 11320 of 26640
Preparing path 11340 of 26640
Preparing path 11360 of 26640
Preparing path 11380 of 26640
Preparing path 11400 of 26640
Preparing path 11420 of 26640
Preparing path 11440 of 26640
Preparing path 11460 of 26640
Preparing path 11480 of 26640
Preparing path 11500 of 26640
Preparing path 11520 of 26640
Preparing path 11540 of 26640
Preparing path 11560 of 26640
Preparing path 11580 of 26640
Preparing path 11600 of 26640
Preparing path 11620 of 26640
Preparing path 11640 of 26640
Preparing path 11660 of 26640
Preparing path 11680 of 26640
Preparing path 11700 of 26640
Preparing path 11720 of 26640
Preparing path 11740 of 26640
Preparing path 11760 of 26640
Preparing path 11780 of 26640
Preparing path 11800 of 26640
Preparing path 11820 of 26640
Preparing path 11840 of 26640
Preparing path 11860 of 26640
Preparing path 11880 of 26640
Preparing path 11900 of 26640
Preparing path 11920 of 26640
Preparing path 11940 of 26640
Preparing path 11960 of 26640
Preparing path 11980 of 26640
Preparing path 12000 of 26640
Preparing path 12020 of 26640
Preparing path 12040 of 26640
Preparing path 12060 of 26640
Preparing path 12080 of 26640
Preparing path 12100 of 26640
Preparing path 12120 of 26640
Preparing path 12140 of 26640
Preparing path 12160 of 26640
Preparing path 12180 of 26640
Preparing path 12200 of 26640
Preparing path 12220 of 26640
Preparing path 12240 of 26640
Preparing path 12260 of 26640
Preparing path 12280 of 26640
Preparing path 12300 of 26640
Preparing path 12320 of 26640
Preparing path 12340 of 26640
Preparing path 12360 of 26640
Preparing path 12380 of 26640
Preparing path 12400 of 26640
Preparing path 12420 of 26640
Preparing path 12440 of 26640
Preparing path 12460 of 26640
Preparing path 12480 of 26640
Preparing path 12500 of 26640
Preparing path 12520 of 26640
Preparing path 12540 of 26640
Preparing path 12560 of 26640
Preparing path 12580 of 26640
Preparing path 12600 of 26640
Preparing path 12620 of 26640
Preparing path 12640 of 26640
Preparing path 12660 of 26640
Preparing path 12680 of 26640
Preparing path 12700 of 26640
Preparing path 12720 of 26640
Preparing path 12740 of 26640
Preparing path 12760 of 26640
Preparing path 12780 of 26640
Preparing path 12800 of 26640
Preparing path 12820 of 26640
Preparing path 12840 of 26640
Preparing path 12860 of 26640
Preparing path 12880 of 26640
Preparing path 12900 of 26640
Preparing path 12920 of 26640
Preparing path 12940 of 26640
Preparing path 12960 of 26640
Preparing path 12980 of 26640
Preparing path 13000 of 26640
Preparing path 13020 of 26640
Preparing path 13040 of 26640
Preparing path 13060 of 26640
Preparing path 13080 of 26640
Preparing path 13100 of 26640
Preparing path 13120 of 26640
Preparing path 13140 of 26640
Preparing path 13160 of 26640
Preparing path 13180 of 26640
Preparing path 13200 of 26640
Preparing path 13220 of 26640
Preparing path 13240 of 26640
Preparing path 13260 of 26640
Preparing path 13280 of 26640
Preparing path 13300 of 26640
Preparing path 13320 of 26640
Preparing path 13340 of 26640
Preparing path 13360 of 26640
Preparing path 13380 of 26640
Preparing path 13400 of 26640
Preparing path 13420 of 26640
Preparing path 13440 of 26640
Preparing path 13460 of 26640
Preparing path 13480 of 26640
Preparing path 13500 of 26640
Preparing path 13520 of 26640
Preparing path 13540 of 26640
Preparing path 13560 of 26640
Preparing path 13580 of 26640
Preparing path 13600 of 26640
Preparing path 13620 of 26640
Preparing path 13640 of 26640
Preparing path 13660 of 26640
Preparing path 13680 of 26640
Preparing path 13700 of 26640
Preparing path 13720 of 26640
Preparing path 13740 of 26640
Preparing path 13760 of 26640
Preparing path 13780 of 26640
Preparing path 13800 of 26640
Preparing path 13820 of 26640
Preparing path 13840 of 26640
Preparing path 13860 of 26640
Preparing path 13880 of 26640
Preparing path 13900 of 26640
Preparing path 13920 of 26640
Preparing path 13940 of 26640
Preparing path 13960 of 26640
Preparing path 13980 of 26640
Preparing path 14000 of 26640
Preparing path 14020 of 26640
Preparing path 14040 of 26640
Preparing path 14060 of 26640
Preparing path 14080 of 26640
Preparing path 14100 of 26640
Preparing path 14120 of 26640
Preparing path 14140 of 26640
Preparing path 14160 of 26640
Preparing path 14180 of 26640
Preparing path 14200 of 26640
Preparing path 14220 of 26640
Preparing path 14240 of 26640
Preparing path 14260 of 26640
Preparing path 14280 of 26640
Preparing path 14300 of 26640
Preparing path 14320 of 26640
Preparing path 14340 of 26640
Preparing path 14360 of 26640
Preparing path 14380 of 26640
Preparing path 14400 of 26640
Preparing path 14420 of 26640
Preparing path 14440 of 26640
Preparing path 14460 of 26640
Preparing path 14480 of 26640
Preparing path 14500 of 26640
Preparing path 14520 of 26640
Preparing path 14540 of 26640
Preparing path 14560 of 26640
Preparing path 14580 of 26640
Preparing path 14600 of 26640
Preparing path 14620 of 26640
Preparing path 14640 of 26640
Preparing path 14660 of 26640
Preparing path 14680 of 26640
Preparing path 14700 of 26640
Preparing path 14720 of 26640
Preparing path 14740 of 26640
Preparing path 14760 of 26640
Preparing path 14780 of 26640
Preparing path 14800 of 26640
Preparing path 14820 of 26640
Preparing path 14840 of 26640
Preparing path 14860 of 26640
Preparing path 14880 of 26640
Preparing path 14900 of 26640
Preparing path 14920 of 26640
Preparing path 14940 of 26640
Preparing path 14960 of 26640
Preparing path 14980 of 26640
Preparing path 15000 of 26640
Preparing path 15020 of 26640
Preparing path 15040 of 26640
Preparing path 15060 of 26640
Preparing path 15080 of 26640
Preparing path 15100 of 26640
Preparing path 15120 of 26640
Preparing path 15140 of 26640
Preparing path 15160 of 26640
Preparing path 15180 of 26640
Preparing path 15200 of 26640
Preparing path 15220 of 26640
Preparing path 15240 of 26640
Preparing path 15260 of 26640
Preparing path 15280 of 26640
Preparing path 15300 of 26640
Preparing path 15320 of 26640
Preparing path 15340 of 26640
Preparing path 15360 of 26640
Preparing path 15380 of 26640
Preparing path 15400 of 26640
Preparing path 15420 of 26640
Preparing path 15440 of 26640
Preparing path 15460 of 26640
Preparing path 15480 of 26640
Preparing path 15500 of 26640
Preparing path 15520 of 26640
Preparing path 15540 of 26640
Preparing path 15560 of 26640
Preparing path 15580 of 26640
Preparing path 15600 of 26640
Preparing path 15620 of 26640
Preparing path 15640 of 26640
Preparing path 15660 of 26640
Preparing path 15680 of 26640
Preparing path 15700 of 26640
Preparing path 15720 of 26640
Preparing path 15740 of 26640
Preparing path 15760 of 26640
Preparing path 15780 of 26640
Preparing path 15800 of 26640
Preparing path 15820 of 26640
Preparing path 15840 of 26640
Preparing path 15860 of 26640
Preparing path 15880 of 26640
Preparing path 15900 of 26640
Preparing path 15920 of 26640
Preparing path 15940 of 26640
Preparing path 15960 of 26640
Preparing path 15980 of 26640
Preparing path 16000 of 26640
Preparing path 16020 of 26640
Preparing path 16040 of 26640
Preparing path 16060 of 26640
Preparing path 16080 of 26640
Preparing path 16100 of 26640
Preparing path 16120 of 26640
Preparing path 16140 of 26640
Preparing path 16160 of 26640
Preparing path 16180 of 26640
Preparing path 16200 of 26640
Preparing path 16220 of 26640
Preparing path 16240 of 26640
Preparing path 16260 of 26640
Preparing path 16280 of 26640
Preparing path 16300 of 26640
Preparing path 16320 of 26640
Preparing path 16340 of 26640
Preparing path 16360 of 26640
Preparing path 16380 of 26640
Preparing path 16400 of 26640
Preparing path 16420 of 26640
Preparing path 16440 of 26640
Preparing path 16460 of 26640
Preparing path 16480 of 26640
Preparing path 16500 of 26640
Preparing path 16520 of 26640
Preparing path 16540 of 26640
Preparing path 16560 of 26640
Preparing path 16580 of 26640
Preparing path 16600 of 26640
Preparing path 16620 of 26640
Preparing path 16640 of 26640
Preparing path 16660 of 26640
Preparing path 16680 of 26640
Preparing path 16700 of 26640
Preparing path 16720 of 26640
Preparing path 16740 of 26640
Preparing path 16760 of 26640
Preparing path 16780 of 26640
Preparing path 16800 of 26640
Preparing path 16820 of 26640
Preparing path 16840 of 26640
Preparing path 16860 of 26640
Preparing path 16880 of 26640
Preparing path 16900 of 26640
Preparing path 16920 of 26640
Preparing path 16940 of 26640
Preparing path 16960 of 26640
Preparing path 16980 of 26640
Preparing path 17000 of 26640
Preparing path 17020 of 26640
Preparing path 17040 of 26640
Preparing path 17060 of 26640
Preparing path 17080 of 26640
Preparing path 17100 of 26640
Preparing path 17120 of 26640
Preparing path 17140 of 26640
Preparing path 17160 of 26640
Preparing path 17180 of 26640
Preparing path 17200 of 26640
Preparing path 17220 of 26640
Preparing path 17240 of 26640
Preparing path 17260 of 26640
Preparing path 17280 of 26640
Preparing path 17300 of 26640
Preparing path 17320 of 26640
Preparing path 17340 of 26640
Preparing path 17360 of 26640
Preparing path 17380 of 26640
Preparing path 17400 of 26640
Preparing path 17420 of 26640
Preparing path 17440 of 26640
Preparing path 17460 of 26640
Preparing path 17480 of 26640
Preparing path 17500 of 26640
Preparing path 17520 of 26640
Preparing path 17540 of 26640
Preparing path 17560 of 26640
Preparing path 17580 of 26640
Preparing path 17600 of 26640
Preparing path 17620 of 26640
Preparing path 17640 of 26640
Preparing path 17660 of 26640
Preparing path 17680 of 26640
Preparing path 17700 of 26640
Preparing path 17720 of 26640
Preparing path 17740 of 26640
Preparing path 17760 of 26640
Preparing path 17780 of 26640
Preparing path 17800 of 26640
Preparing path 17820 of 26640
Preparing path 17840 of 26640
Preparing path 17860 of 26640
Preparing path 17880 of 26640
Preparing path 17900 of 26640
Preparing path 17920 of 26640
Preparing path 17940 of 26640
Preparing path 17960 of 26640
Preparing path 17980 of 26640
Preparing path 18000 of 26640
Preparing path 18020 of 26640
Preparing path 18040 of 26640
Preparing path 18060 of 26640
Preparing path 18080 of 26640
Preparing path 18100 of 26640
Preparing path 18120 of 26640
Preparing path 18140 of 26640
Preparing path 18160 of 26640
Preparing path 18180 of 26640
Preparing path 18200 of 26640
Preparing path 18220 of 26640
Preparing path 18240 of 26640
Preparing path 18260 of 26640
Preparing path 18280 of 26640
Preparing path 18300 of 26640
Preparing path 18320 of 26640
Preparing path 18340 of 26640
Preparing path 18360 of 26640
Preparing path 18380 of 26640
Preparing path 18400 of 26640
Preparing path 18420 of 26640
Preparing path 18440 of 26640
Preparing path 18460 of 26640
Preparing path 18480 of 26640
Preparing path 18500 of 26640
Preparing path 18520 of 26640
Preparing path 18540 of 26640
Preparing path 18560 of 26640
Preparing path 18580 of 26640
Preparing path 18600 of 26640
Preparing path 18620 of 26640
Preparing path 18640 of 26640
Preparing path 18660 of 26640
Preparing path 18680 of 26640
Preparing path 18700 of 26640
Preparing path 18720 of 26640
Preparing path 18740 of 26640
Preparing path 18760 of 26640
Preparing path 18780 of 26640
Preparing path 18800 of 26640
Preparing path 18820 of 26640
Preparing path 18840 of 26640
Preparing path 18860 of 26640
Preparing path 18880 of 26640
Preparing path 18900 of 26640
Preparing path 18920 of 26640
Preparing path 18940 of 26640
Preparing path 18960 of 26640
Preparing path 18980 of 26640
Preparing path 19000 of 26640
Preparing path 19020 of 26640
Preparing path 19040 of 26640
Preparing path 19060 of 26640
Preparing path 19080 of 26640
Preparing path 19100 of 26640
Preparing path 19120 of 26640
Preparing path 19140 of 26640
Preparing path 19160 of 26640
Preparing path 19180 of 26640
Preparing path 19200 of 26640
Preparing path 19220 of 26640
Preparing path 19240 of 26640
Preparing path 19260 of 26640
Preparing path 19280 of 26640
Preparing path 19300 of 26640
Preparing path 19320 of 26640
Preparing path 19340 of 26640
Preparing path 19360 of 26640
Preparing path 19380 of 26640
Preparing path 19400 of 26640
Preparing path 19420 of 26640
Preparing path 19440 of 26640
Preparing path 19460 of 26640
Preparing path 19480 of 26640
Preparing path 19500 of 26640
Preparing path 19520 of 26640
Preparing path 19540 of 26640
Preparing path 19560 of 26640
Preparing path 19580 of 26640
Preparing path 19600 of 26640
Preparing path 19620 of 26640
Preparing path 19640 of 26640
Preparing path 19660 of 26640
Preparing path 19680 of 26640
Preparing path 19700 of 26640
Preparing path 19720 of 26640
Preparing path 19740 of 26640
Preparing path 19760 of 26640
Preparing path 19780 of 26640
Preparing path 19800 of 26640
Preparing path 19820 of 26640
Preparing path 19840 of 26640
Preparing path 19860 of 26640
Preparing path 19880 of 26640
Preparing path 19900 of 26640
Preparing path 19920 of 26640
Preparing path 19940 of 26640
Preparing path 19960 of 26640
Preparing path 19980 of 26640
Preparing path 20000 of 26640
Preparing path 20020 of 26640
Preparing path 20040 of 26640
Preparing path 20060 of 26640
Preparing path 20080 of 26640
Preparing path 20100 of 26640
Preparing path 20120 of 26640
Preparing path 20140 of 26640
Preparing path 20160 of 26640
Preparing path 20180 of 26640
Preparing path 20200 of 26640
Preparing path 20220 of 26640
Preparing path 20240 of 26640
Preparing path 20260 of 26640
Preparing path 20280 of 26640
Preparing path 20300 of 26640
Preparing path 20320 of 26640
Preparing path 20340 of 26640
Preparing path 20360 of 26640
Preparing path 20380 of 26640
Preparing path 20400 of 26640
Preparing path 20420 of 26640
Preparing path 20440 of 26640
Preparing path 20460 of 26640
Preparing path 20480 of 26640
Preparing path 20500 of 26640
Preparing path 20520 of 26640
Preparing path 20540 of 26640
Preparing path 20560 of 26640
Preparing path 20580 of 26640
Preparing path 20600 of 26640
Preparing path 20620 of 26640
Preparing path 20640 of 26640
Preparing path 20660 of 26640
Preparing path 20680 of 26640
Preparing path 20700 of 26640
Preparing path 20720 of 26640
Preparing path 20740 of 26640
Preparing path 20760 of 26640
Preparing path 20780 of 26640
Preparing path 20800 of 26640
Preparing path 20820 of 26640
Preparing path 20840 of 26640
Preparing path 20860 of 26640
Preparing path 20880 of 26640
Preparing path 20900 of 26640
Preparing path 20920 of 26640
Preparing path 20940 of 26640
Preparing path 20960 of 26640
Preparing path 20980 of 26640
Preparing path 21000 of 26640
Preparing path 21020 of 26640
Preparing path 21040 of 26640
Preparing path 21060 of 26640
Preparing path 21080 of 26640
Preparing path 21100 of 26640
Preparing path 21120 of 26640
Preparing path 21140 of 26640
Preparing path 21160 of 26640
Preparing path 21180 of 26640
Preparing path 21200 of 26640
Preparing path 21220 of 26640
Preparing path 21240 of 26640
Preparing path 21260 of 26640
Preparing path 21280 of 26640
Preparing path 21300 of 26640
Preparing path 21320 of 26640
Preparing path 21340 of 26640
Preparing path 21360 of 26640
Preparing path 21380 of 26640
Preparing path 21400 of 26640
Preparing path 21420 of 26640
Preparing path 21440 of 26640
Preparing path 21460 of 26640
Preparing path 21480 of 26640
Preparing path 21500 of 26640
Preparing path 21520 of 26640
Preparing path 21540 of 26640
Preparing path 21560 of 26640
Preparing path 21580 of 26640
Preparing path 21600 of 26640
Preparing path 21620 of 26640
Preparing path 21640 of 26640
Preparing path 21660 of 26640
Preparing path 21680 of 26640
Preparing path 21700 of 26640
Preparing path 21720 of 26640
Preparing path 21740 of 26640
Preparing path 21760 of 26640
Preparing path 21780 of 26640
Preparing path 21800 of 26640
Preparing path 21820 of 26640
Preparing path 21840 of 26640
Preparing path 21860 of 26640
Preparing path 21880 of 26640
Preparing path 21900 of 26640
Preparing path 21920 of 26640
Preparing path 21940 of 26640
Preparing path 21960 of 26640
Preparing path 21980 of 26640
Preparing path 22000 of 26640
Preparing path 22020 of 26640
Preparing path 22040 of 26640
Preparing path 22060 of 26640
Preparing path 22080 of 26640
Preparing path 22100 of 26640
Preparing path 22120 of 26640
Preparing path 22140 of 26640
Preparing path 22160 of 26640
Preparing path 22180 of 26640
Preparing path 22200 of 26640
Preparing path 22220 of 26640
Preparing path 22240 of 26640
Preparing path 22260 of 26640
Preparing path 22280 of 26640
Preparing path 22300 of 26640
Preparing path 22320 of 26640
Preparing path 22340 of 26640
Preparing path 22360 of 26640
Preparing path 22380 of 26640
Preparing path 22400 of 26640
Preparing path 22420 of 26640
Preparing path 22440 of 26640
Preparing path 22460 of 26640
Preparing path 22480 of 26640
Preparing path 22500 of 26640
Preparing path 22520 of 26640
Preparing path 22540 of 26640
Preparing path 22560 of 26640
Preparing path 22580 of 26640
Preparing path 22600 of 26640
Preparing path 22620 of 26640
Preparing path 22640 of 26640
Preparing path 22660 of 26640
Preparing path 22680 of 26640
Preparing path 22700 of 26640
Preparing path 22720 of 26640
Preparing path 22740 of 26640
Preparing path 22760 of 26640
Preparing path 22780 of 26640
Preparing path 22800 of 26640
Preparing path 22820 of 26640
Preparing path 22840 of 26640
Preparing path 22860 of 26640
Preparing path 22880 of 26640
Preparing path 22900 of 26640
Preparing path 22920 of 26640
Preparing path 22940 of 26640
Preparing path 22960 of 26640
Preparing path 22980 of 26640
Preparing path 23000 of 26640
Preparing path 23020 of 26640
Preparing path 23040 of 26640
Preparing path 23060 of 26640
Preparing path 23080 of 26640
Preparing path 23100 of 26640
Preparing path 23120 of 26640
Preparing path 23140 of 26640
Preparing path 23160 of 26640
Preparing path 23180 of 26640
Preparing path 23200 of 26640
Preparing path 23220 of 26640
Preparing path 23240 of 26640
Preparing path 23260 of 26640
Preparing path 23280 of 26640
Preparing path 23300 of 26640
Preparing path 23320 of 26640
Preparing path 23340 of 26640
Preparing path 23360 of 26640
Preparing path 23380 of 26640
Preparing path 23400 of 26640
Preparing path 23420 of 26640
Preparing path 23440 of 26640
Preparing path 23460 of 26640
Preparing path 23480 of 26640
Preparing path 23500 of 26640
Preparing path 23520 of 26640
Preparing path 23540 of 26640
Preparing path 23560 of 26640
Preparing path 23580 of 26640
Preparing path 23600 of 26640
Preparing path 23620 of 26640
Preparing path 23640 of 26640
Preparing path 23660 of 26640
Preparing path 23680 of 26640
Preparing path 23700 of 26640
Preparing path 23720 of 26640
Preparing path 23740 of 26640
Preparing path 23760 of 26640
Preparing path 23780 of 26640
Preparing path 23800 of 26640
Preparing path 23820 of 26640
Preparing path 23840 of 26640
Preparing path 23860 of 26640
Preparing path 23880 of 26640
Preparing path 23900 of 26640
Preparing path 23920 of 26640
Preparing path 23940 of 26640
Preparing path 23960 of 26640
Preparing path 23980 of 26640
Preparing path 24000 of 26640
Preparing path 24020 of 26640
Preparing path 24040 of 26640
Preparing path 24060 of 26640
Preparing path 24080 of 26640
Preparing path 24100 of 26640
Preparing path 24120 of 26640
Preparing path 24140 of 26640
Preparing path 24160 of 26640
Preparing path 24180 of 26640
Preparing path 24200 of 26640
Preparing path 24220 of 26640
Preparing path 24240 of 26640
Preparing path 24260 of 26640
Preparing path 24280 of 26640
Preparing path 24300 of 26640
Preparing path 24320 of 26640
Preparing path 24340 of 26640
Preparing path 24360 of 26640
Preparing path 24380 of 26640
Preparing path 24400 of 26640
Preparing path 24420 of 26640
Preparing path 24440 of 26640
Preparing path 24460 of 26640
Preparing path 24480 of 26640
Preparing path 24500 of 26640
Preparing path 24520 of 26640
Preparing path 24540 of 26640
Preparing path 24560 of 26640
Preparing path 24580 of 26640
Preparing path 24600 of 26640
Preparing path 24620 of 26640
Preparing path 24640 of 26640
Preparing path 24660 of 26640
Preparing path 24680 of 26640
Preparing path 24700 of 26640
Preparing path 24720 of 26640
Preparing path 24740 of 26640
Preparing path 24760 of 26640
Preparing path 24780 of 26640
Preparing path 24800 of 26640
Preparing path 24820 of 26640
Preparing path 24840 of 26640
Preparing path 24860 of 26640
Preparing path 24880 of 26640
Preparing path 24900 of 26640
Preparing path 24920 of 26640
Preparing path 24940 of 26640
Preparing path 24960 of 26640
Preparing path 24980 of 26640
Preparing path 25000 of 26640
Preparing path 25020 of 26640
Preparing path 25040 of 26640
Preparing path 25060 of 26640
Preparing path 25080 of 26640
Preparing path 25100 of 26640
Preparing path 25120 of 26640
Preparing path 25140 of 26640
Preparing path 25160 of 26640
Preparing path 25180 of 26640
Preparing path 25200 of 26640
Preparing path 25220 of 26640
Preparing path 25240 of 26640
Preparing path 25260 of 26640
Preparing path 25280 of 26640
Preparing path 25300 of 26640
Preparing path 25320 of 26640
Preparing path 25340 of 26640
Preparing path 25360 of 26640
Preparing path 25380 of 26640
Preparing path 25400 of 26640
Preparing path 25420 of 26640
Preparing path 25440 of 26640
Preparing path 25460 of 26640
Preparing path 25480 of 26640
Preparing path 25500 of 26640
Preparing path 25520 of 26640
Preparing path 25540 of 26640
Preparing path 25560 of 26640
Preparing path 25580 of 26640
Preparing path 25600 of 26640
Preparing path 25620 of 26640
Preparing path 25640 of 26640
Preparing path 25660 of 26640
Preparing path 25680 of 26640
Preparing path 25700 of 26640
Preparing path 25720 of 26640
Preparing path 25740 of 26640
Preparing path 25760 of 26640
Preparing path 25780 of 26640
Preparing path 25800 of 26640
Preparing path 25820 of 26640
Preparing path 25840 of 26640
Preparing path 25860 of 26640
Preparing path 25880 of 26640
Preparing path 25900 of 26640
Preparing path 25920 of 26640
Preparing path 25940 of 26640
Preparing path 25960 of 26640
Preparing path 25980 of 26640
Preparing path 26000 of 26640
Preparing path 26020 of 26640
Preparing path 26040 of 26640
Preparing path 26060 of 26640
Preparing path 26080 of 26640
Preparing path 26100 of 26640
Preparing path 26120 of 26640
Preparing path 26140 of 26640
Preparing path 26160 of 26640
Preparing path 26180 of 26640
Preparing path 26200 of 26640
Preparing path 26220 of 26640
Preparing path 26240 of 26640
Preparing path 26260 of 26640
Preparing path 26280 of 26640
Preparing path 26300 of 26640
Preparing path 26320 of 26640
Preparing path 26340 of 26640
Preparing path 26360 of 26640
Preparing path 26380 of 26640
Preparing path 26400 of 26640
Preparing path 26420 of 26640
Preparing path 26440 of 26640
Preparing path 26460 of 26640
Preparing path 26480 of 26640
Preparing path 26500 of 26640
Preparing path 26520 of 26640
Preparing path 26540 of 26640
Preparing path 26560 of 26640
Preparing path 26580 of 26640
Preparing path 26600 of 26640
Preparing path 26620 of 26640

Tracking regeneration codim 8 of 10: 31968 paths to track.
Tracking path 0 of 31968
Tracking path 20 of 31968
Tracking path 40 of 31968
Tracking path 60 of 31968
Tracking path 80 of 31968
Tracking path 100 of 31968
Tracking path 120 of 31968
Tracking path 140 of 31968
Tracking path 160 of 31968
Tracking path 180 of 31968
Tracking path 200 of 31968
Tracking path 220 of 31968
Tracking path 240 of 31968
Tracking path 260 of 31968
Tracking path 280 of 31968
Tracking path 300 of 31968
Tracking path 320 of 31968
Tracking path 340 of 31968
Tracking path 360 of 31968
Tracking path 380 of 31968
Tracking path 400 of 31968
Tracking path 420 of 31968
Tracking path 440 of 31968
Tracking path 460 of 31968
Tracking path 480 of 31968
Tracking path 500 of 31968
Tracking path 520 of 31968
Tracking path 540 of 31968
Tracking path 560 of 31968
Tracking path 580 of 31968
Tracking path 600 of 31968
Tracking path 620 of 31968
Tracking path 640 of 31968
Tracking path 660 of 31968
Tracking path 680 of 31968
Tracking path 700 of 31968
Tracking path 720 of 31968
Tracking path 740 of 31968
Tracking path 760 of 31968
Tracking path 780 of 31968
Tracking path 800 of 31968
Tracking path 820 of 31968
Tracking path 840 of 31968
Tracking path 860 of 31968
Tracking path 880 of 31968
Tracking path 900 of 31968
Tracking path 920 of 31968
Tracking path 940 of 31968
Tracking path 960 of 31968
Tracking path 980 of 31968
Tracking path 1000 of 31968
Tracking path 1020 of 31968
Tracking path 1040 of 31968
Tracking path 1060 of 31968
Tracking path 1080 of 31968
Tracking path 1100 of 31968
Tracking path 1120 of 31968
Tracking path 1140 of 31968
Tracking path 1160 of 31968
Tracking path 1180 of 31968
Tracking path 1200 of 31968
Tracking path 1220 of 31968
Tracking path 1240 of 31968
Tracking path 1260 of 31968
Tracking path 1280 of 31968
Tracking path 1300 of 31968
Tracking path 1320 of 31968
Tracking path 1340 of 31968
Tracking path 1360 of 31968
Tracking path 1380 of 31968
Tracking path 1400 of 31968
Tracking path 1420 of 31968
Tracking path 1440 of 31968
Tracking path 1460 of 31968
Tracking path 1480 of 31968
Tracking path 1500 of 31968
Tracking path 1520 of 31968
Tracking path 1540 of 31968
Tracking path 1560 of 31968
Tracking path 1580 of 31968
Tracking path 1600 of 31968
Tracking path 1620 of 31968
Tracking path 1640 of 31968
Tracking path 1660 of 31968
Tracking path 1680 of 31968
Tracking path 1700 of 31968
Tracking path 1720 of 31968
Tracking path 1740 of 31968
Tracking path 1760 of 31968
Tracking path 1780 of 31968
Tracking path 1800 of 31968
Tracking path 1820 of 31968
Tracking path 1840 of 31968
Tracking path 1860 of 31968
Tracking path 1880 of 31968
Tracking path 1900 of 31968
Tracking path 1920 of 31968
Tracking path 1940 of 31968
Tracking path 1960 of 31968
Tracking path 1980 of 31968
Tracking path 2000 of 31968
Tracking path 2020 of 31968
Tracking path 2040 of 31968
Tracking path 2060 of 31968
Tracking path 2080 of 31968
Tracking path 2100 of 31968
Tracking path 2120 of 31968
Tracking path 2140 of 31968
Tracking path 2160 of 31968
Tracking path 2180 of 31968
Tracking path 2200 of 31968
Tracking path 2220 of 31968
Tracking path 2240 of 31968
Tracking path 2260 of 31968
Tracking path 2280 of 31968
Tracking path 2300 of 31968
Tracking path 2320 of 31968
Tracking path 2340 of 31968
Tracking path 2360 of 31968
Tracking path 2380 of 31968
Tracking path 2400 of 31968
Tracking path 2420 of 31968
Tracking path 2440 of 31968
Tracking path 2460 of 31968
Tracking path 2480 of 31968
Tracking path 2500 of 31968
Tracking path 2520 of 31968
Tracking path 2540 of 31968
Tracking path 2560 of 31968
Tracking path 2580 of 31968
Tracking path 2600 of 31968
Tracking path 2620 of 31968
Tracking path 2640 of 31968
Tracking path 2660 of 31968
Tracking path 2680 of 31968
Tracking path 2700 of 31968
Tracking path 2720 of 31968
Tracking path 2740 of 31968
Tracking path 2760 of 31968
Tracking path 2780 of 31968
Tracking path 2800 of 31968
Tracking path 2820 of 31968
Tracking path 2840 of 31968
Tracking path 2860 of 31968
Tracking path 2880 of 31968
Tracking path 2900 of 31968
Tracking path 2920 of 31968
Tracking path 2940 of 31968
Tracking path 2960 of 31968
Tracking path 2980 of 31968
Tracking path 3000 of 31968
Tracking path 3020 of 31968
Tracking path 3040 of 31968
Tracking path 3060 of 31968
Tracking path 3080 of 31968
Tracking path 3100 of 31968
Tracking path 3120 of 31968
Tracking path 3140 of 31968
Tracking path 3160 of 31968
Tracking path 3180 of 31968
Tracking path 3200 of 31968
Tracking path 3220 of 31968
Tracking path 3240 of 31968
Tracking path 3260 of 31968
Tracking path 3280 of 31968
Tracking path 3300 of 31968
Tracking path 3320 of 31968
Tracking path 3340 of 31968
Tracking path 3360 of 31968
Tracking path 3380 of 31968
Tracking path 3400 of 31968
Tracking path 3420 of 31968
Tracking path 3440 of 31968
Tracking path 3460 of 31968
Tracking path 3480 of 31968
Tracking path 3500 of 31968
Tracking path 3520 of 31968
Tracking path 3540 of 31968
Tracking path 3560 of 31968
Tracking path 3580 of 31968
Tracking path 3600 of 31968
Tracking path 3620 of 31968
Tracking path 3640 of 31968
Tracking path 3660 of 31968
Tracking path 3680 of 31968
Tracking path 3700 of 31968
Tracking path 3720 of 31968
Tracking path 3740 of 31968
Tracking path 3760 of 31968
Tracking path 3780 of 31968
Tracking path 3800 of 31968
Tracking path 3820 of 31968
Tracking path 3840 of 31968
Tracking path 3860 of 31968
Tracking path 3880 of 31968
Tracking path 3900 of 31968
Tracking path 3920 of 31968
Tracking path 3940 of 31968
Tracking path 3960 of 31968
Tracking path 3980 of 31968
Tracking path 4000 of 31968
Tracking path 4020 of 31968
Tracking path 4040 of 31968
Tracking path 4060 of 31968
Tracking path 4080 of 31968
Tracking path 4100 of 31968
Tracking path 4120 of 31968
Tracking path 4140 of 31968
Tracking path 4160 of 31968
Tracking path 4180 of 31968
Tracking path 4200 of 31968
Tracking path 4220 of 31968
Tracking path 4240 of 31968
Tracking path 4260 of 31968
Tracking path 4280 of 31968
Tracking path 4300 of 31968
Tracking path 4320 of 31968
Tracking path 4340 of 31968
Tracking path 4360 of 31968
Tracking path 4380 of 31968
Tracking path 4400 of 31968
Tracking path 4420 of 31968
Tracking path 4440 of 31968
Tracking path 4460 of 31968
Tracking path 4480 of 31968
Tracking path 4500 of 31968
Tracking path 4520 of 31968
Tracking path 4540 of 31968
Tracking path 4560 of 31968
Tracking path 4580 of 31968
Tracking path 4600 of 31968
Tracking path 4620 of 31968
Tracking path 4640 of 31968
Tracking path 4660 of 31968
Tracking path 4680 of 31968
Tracking path 4700 of 31968
Tracking path 4720 of 31968
Tracking path 4740 of 31968
Tracking path 4760 of 31968
Tracking path 4780 of 31968
Tracking path 4800 of 31968
Tracking path 4820 of 31968
Tracking path 4840 of 31968
Tracking path 4860 of 31968
Tracking path 4880 of 31968
Tracking path 4900 of 31968
Tracking path 4920 of 31968
Tracking path 4940 of 31968
Tracking path 4960 of 31968
Tracking path 4980 of 31968
Tracking path 5000 of 31968
Tracking path 5020 of 31968
Tracking path 5040 of 31968
Tracking path 5060 of 31968
Tracking path 5080 of 31968
Tracking path 5100 of 31968
Tracking path 5120 of 31968
Tracking path 5140 of 31968
Tracking path 5160 of 31968
Tracking path 5180 of 31968
Tracking path 5200 of 31968
Tracking path 5220 of 31968
Tracking path 5240 of 31968
Tracking path 5260 of 31968
Tracking path 5280 of 31968
Tracking path 5300 of 31968
Tracking path 5320 of 31968
Tracking path 5340 of 31968
Tracking path 5360 of 31968
Tracking path 5380 of 31968
Tracking path 5400 of 31968
Tracking path 5420 of 31968
Tracking path 5440 of 31968
Tracking path 5460 of 31968
Tracking path 5480 of 31968
Tracking path 5500 of 31968
Tracking path 5520 of 31968
Tracking path 5540 of 31968
Tracking path 5560 of 31968
Tracking path 5580 of 31968
Tracking path 5600 of 31968
Tracking path 5620 of 31968
Tracking path 5640 of 31968
Tracking path 5660 of 31968
Tracking path 5680 of 31968
Tracking path 5700 of 31968
Tracking path 5720 of 31968
Tracking path 5740 of 31968
Tracking path 5760 of 31968
Tracking path 5780 of 31968
Tracking path 5800 of 31968
Tracking path 5820 of 31968
Tracking path 5840 of 31968
Tracking path 5860 of 31968
Tracking path 5880 of 31968
Tracking path 5900 of 31968
Tracking path 5920 of 31968
Tracking path 5940 of 31968
Tracking path 5960 of 31968
Tracking path 5980 of 31968
Tracking path 6000 of 31968
Tracking path 6020 of 31968
Tracking path 6040 of 31968
Tracking path 6060 of 31968
Tracking path 6080 of 31968
Tracking path 6100 of 31968
Tracking path 6120 of 31968
Tracking path 6140 of 31968
Tracking path 6160 of 31968
Tracking path 6180 of 31968
Tracking path 6200 of 31968
Tracking path 6220 of 31968
Tracking path 6240 of 31968
Tracking path 6260 of 31968
Tracking path 6280 of 31968
Tracking path 6300 of 31968
Tracking path 6320 of 31968
Tracking path 6340 of 31968
Tracking path 6360 of 31968
Tracking path 6380 of 31968
Tracking path 6400 of 31968
Tracking path 6420 of 31968
Tracking path 6440 of 31968
Tracking path 6460 of 31968
Tracking path 6480 of 31968
Tracking path 6500 of 31968
Tracking path 6520 of 31968
Tracking path 6540 of 31968
Tracking path 6560 of 31968
Tracking path 6580 of 31968
Tracking path 6600 of 31968
Tracking path 6620 of 31968
Tracking path 6640 of 31968
Tracking path 6660 of 31968
Tracking path 6680 of 31968
Tracking path 6700 of 31968
Tracking path 6720 of 31968
Tracking path 6740 of 31968
Tracking path 6760 of 31968
Tracking path 6780 of 31968
Tracking path 6800 of 31968
Tracking path 6820 of 31968
Tracking path 6840 of 31968
Tracking path 6860 of 31968
Tracking path 6880 of 31968
Tracking path 6900 of 31968
Tracking path 6920 of 31968
Tracking path 6940 of 31968
Tracking path 6960 of 31968
Tracking path 6980 of 31968
Tracking path 7000 of 31968
Tracking path 7020 of 31968
Tracking path 7040 of 31968
Tracking path 7060 of 31968
Tracking path 7080 of 31968
Tracking path 7100 of 31968
Tracking path 7120 of 31968
Tracking path 7140 of 31968
Tracking path 7160 of 31968
Tracking path 7180 of 31968
Tracking path 7200 of 31968
Tracking path 7220 of 31968
Tracking path 7240 of 31968
Tracking path 7260 of 31968
Tracking path 7280 of 31968
Tracking path 7300 of 31968
Tracking path 7320 of 31968
Tracking path 7340 of 31968
Tracking path 7360 of 31968
Tracking path 7380 of 31968
Tracking path 7400 of 31968
Tracking path 7420 of 31968
Tracking path 7440 of 31968
Tracking path 7460 of 31968
Tracking path 7480 of 31968
Tracking path 7500 of 31968
Tracking path 7520 of 31968
Tracking path 7540 of 31968
Tracking path 7560 of 31968
Tracking path 7580 of 31968
Tracking path 7600 of 31968
Tracking path 7620 of 31968
Tracking path 7640 of 31968
Tracking path 7660 of 31968
Tracking path 7680 of 31968
Tracking path 7700 of 31968
Tracking path 7720 of 31968
Tracking path 7740 of 31968
Tracking path 7760 of 31968
Tracking path 7780 of 31968
Tracking path 7800 of 31968
Tracking path 7820 of 31968
Tracking path 7840 of 31968
Tracking path 7860 of 31968
Tracking path 7880 of 31968
Tracking path 7900 of 31968
Tracking path 7920 of 31968
Tracking path 7940 of 31968
Tracking path 7960 of 31968
Tracking path 7980 of 31968
Tracking path 8000 of 31968
Tracking path 8020 of 31968
Tracking path 8040 of 31968
Tracking path 8060 of 31968
Tracking path 8080 of 31968
Tracking path 8100 of 31968
Tracking path 8120 of 31968
Tracking path 8140 of 31968
Tracking path 8160 of 31968
Tracking path 8180 of 31968
Tracking path 8200 of 31968
Tracking path 8220 of 31968
Tracking path 8240 of 31968
Tracking path 8260 of 31968
Tracking path 8280 of 31968
Tracking path 8300 of 31968
Tracking path 8320 of 31968
Tracking path 8340 of 31968
Tracking path 8360 of 31968
Tracking path 8380 of 31968
Tracking path 8400 of 31968
Tracking path 8420 of 31968
Tracking path 8440 of 31968
Tracking path 8460 of 31968
Tracking path 8480 of 31968
Tracking path 8500 of 31968
Tracking path 8520 of 31968
Tracking path 8540 of 31968
Tracking path 8560 of 31968
Tracking path 8580 of 31968
Tracking path 8600 of 31968
Tracking path 8620 of 31968
Tracking path 8640 of 31968
Tracking path 8660 of 31968
Tracking path 8680 of 31968
Tracking path 8700 of 31968
Tracking path 8720 of 31968
Tracking path 8740 of 31968
Tracking path 8760 of 31968
Tracking path 8780 of 31968
Tracking path 8800 of 31968
Tracking path 8820 of 31968
Tracking path 8840 of 31968
Tracking path 8860 of 31968
Tracking path 8880 of 31968
Tracking path 8900 of 31968
Tracking path 8920 of 31968
Tracking path 8940 of 31968
Tracking path 8960 of 31968
Tracking path 8980 of 31968
Tracking path 9000 of 31968
Tracking path 9020 of 31968
Tracking path 9040 of 31968
Tracking path 9060 of 31968
Tracking path 9080 of 31968
Tracking path 9100 of 31968
Tracking path 9120 of 31968
Tracking path 9140 of 31968
Tracking path 9160 of 31968
Tracking path 9180 of 31968
Tracking path 9200 of 31968
Tracking path 9220 of 31968
Tracking path 9240 of 31968
Tracking path 9260 of 31968
Tracking path 9280 of 31968
Tracking path 9300 of 31968
Tracking path 9320 of 31968
Tracking path 9340 of 31968
Tracking path 9360 of 31968
Tracking path 9380 of 31968
Tracking path 9400 of 31968
Tracking path 9420 of 31968
Tracking path 9440 of 31968
Tracking path 9460 of 31968
Tracking path 9480 of 31968
Tracking path 9500 of 31968
Tracking path 9520 of 31968
Tracking path 9540 of 31968
Tracking path 9560 of 31968
Tracking path 9580 of 31968
Tracking path 9600 of 31968
Tracking path 9620 of 31968
Tracking path 9640 of 31968
Tracking path 9660 of 31968
Tracking path 9680 of 31968
Tracking path 9700 of 31968
Tracking path 9720 of 31968
Tracking path 9740 of 31968
Tracking path 9760 of 31968
Tracking path 9780 of 31968
Tracking path 9800 of 31968
Tracking path 9820 of 31968
Tracking path 9840 of 31968
Tracking path 9860 of 31968
Tracking path 9880 of 31968
Tracking path 9900 of 31968
Tracking path 9920 of 31968
Tracking path 9940 of 31968
Tracking path 9960 of 31968
Tracking path 9980 of 31968
Tracking path 10000 of 31968
Tracking path 10020 of 31968
Tracking path 10040 of 31968
Tracking path 10060 of 31968
Tracking path 10080 of 31968
Tracking path 10100 of 31968
Tracking path 10120 of 31968
Tracking path 10140 of 31968
Tracking path 10160 of 31968
Tracking path 10180 of 31968
Tracking path 10200 of 31968
Tracking path 10220 of 31968
Tracking path 10240 of 31968
Tracking path 10260 of 31968
Tracking path 10280 of 31968
Tracking path 10300 of 31968
Tracking path 10320 of 31968
Tracking path 10340 of 31968
Tracking path 10360 of 31968
Tracking path 10380 of 31968
Tracking path 10400 of 31968
Tracking path 10420 of 31968
Tracking path 10440 of 31968
Tracking path 10460 of 31968
Tracking path 10480 of 31968
Tracking path 10500 of 31968
Tracking path 10520 of 31968
Tracking path 10540 of 31968
Tracking path 10560 of 31968
Tracking path 10580 of 31968
Tracking path 10600 of 31968
Tracking path 10620 of 31968
Tracking path 10640 of 31968
Tracking path 10660 of 31968
Tracking path 10680 of 31968
Tracking path 10700 of 31968
Tracking path 10720 of 31968
Tracking path 10740 of 31968
Tracking path 10760 of 31968
Tracking path 10780 of 31968
Tracking path 10800 of 31968
Tracking path 10820 of 31968
Tracking path 10840 of 31968
Tracking path 10860 of 31968
Tracking path 10880 of 31968
Tracking path 10900 of 31968
Tracking path 10920 of 31968
Tracking path 10940 of 31968
Tracking path 10960 of 31968
Tracking path 10980 of 31968
Tracking path 11000 of 31968
Tracking path 11020 of 31968
Tracking path 11040 of 31968
Tracking path 11060 of 31968
Tracking path 11080 of 31968
Tracking path 11100 of 31968
Tracking path 11120 of 31968
Tracking path 11140 of 31968
Tracking path 11160 of 31968
Tracking path 11180 of 31968
Tracking path 11200 of 31968
Tracking path 11220 of 31968
Tracking path 11240 of 31968
Tracking path 11260 of 31968
Tracking path 11280 of 31968
Tracking path 11300 of 31968
Tracking path 11320 of 31968
Tracking path 11340 of 31968
Tracking path 11360 of 31968
Tracking path 11380 of 31968
Tracking path 11400 of 31968
Tracking path 11420 of 31968
Tracking path 11440 of 31968
Tracking path 11460 of 31968
Tracking path 11480 of 31968
Tracking path 11500 of 31968
Tracking path 11520 of 31968
Tracking path 11540 of 31968
Tracking path 11560 of 31968
Tracking path 11580 of 31968
Tracking path 11600 of 31968
Tracking path 11620 of 31968
Tracking path 11640 of 31968
Tracking path 11660 of 31968
Tracking path 11680 of 31968
Tracking path 11700 of 31968
Tracking path 11720 of 31968
Tracking path 11740 of 31968
Tracking path 11760 of 31968
Tracking path 11780 of 31968
Tracking path 11800 of 31968
Tracking path 11820 of 31968
Tracking path 11840 of 31968
Tracking path 11860 of 31968
Tracking path 11880 of 31968
Tracking path 11900 of 31968
Tracking path 11920 of 31968
Tracking path 11940 of 31968
Tracking path 11960 of 31968
Tracking path 11980 of 31968
Tracking path 12000 of 31968
Tracking path 12020 of 31968
Tracking path 12040 of 31968
Tracking path 12060 of 31968
Tracking path 12080 of 31968
Tracking path 12100 of 31968
Tracking path 12120 of 31968
Tracking path 12140 of 31968
Tracking path 12160 of 31968
Tracking path 12180 of 31968
Tracking path 12200 of 31968
Tracking path 12220 of 31968
Tracking path 12240 of 31968
Tracking path 12260 of 31968
Tracking path 12280 of 31968
Tracking path 12300 of 31968
Tracking path 12320 of 31968
Tracking path 12340 of 31968
Tracking path 12360 of 31968
Tracking path 12380 of 31968
Tracking path 12400 of 31968
Tracking path 12420 of 31968
Tracking path 12440 of 31968
Tracking path 12460 of 31968
Tracking path 12480 of 31968
Tracking path 12500 of 31968
Tracking path 12520 of 31968
Tracking path 12540 of 31968
Tracking path 12560 of 31968
Tracking path 12580 of 31968
Tracking path 12600 of 31968
Tracking path 12620 of 31968
Tracking path 12640 of 31968
Tracking path 12660 of 31968
Tracking path 12680 of 31968
Tracking path 12700 of 31968
Tracking path 12720 of 31968
Tracking path 12740 of 31968
Tracking path 12760 of 31968
Tracking path 12780 of 31968
Tracking path 12800 of 31968
Tracking path 12820 of 31968
Tracking path 12840 of 31968
Tracking path 12860 of 31968
Tracking path 12880 of 31968
Tracking path 12900 of 31968
Tracking path 12920 of 31968
Tracking path 12940 of 31968
Tracking path 12960 of 31968
Tracking path 12980 of 31968
Tracking path 13000 of 31968
Tracking path 13020 of 31968
Tracking path 13040 of 31968
Tracking path 13060 of 31968
Tracking path 13080 of 31968
Tracking path 13100 of 31968
Tracking path 13120 of 31968
Tracking path 13140 of 31968
Tracking path 13160 of 31968
Tracking path 13180 of 31968
Tracking path 13200 of 31968
Tracking path 13220 of 31968
Tracking path 13240 of 31968
Tracking path 13260 of 31968
Tracking path 13280 of 31968
Tracking path 13300 of 31968
Tracking path 13320 of 31968
Tracking path 13340 of 31968
Tracking path 13360 of 31968
Tracking path 13380 of 31968
Tracking path 13400 of 31968
Tracking path 13420 of 31968
Tracking path 13440 of 31968
Tracking path 13460 of 31968
Tracking path 13480 of 31968
Tracking path 13500 of 31968
Tracking path 13520 of 31968
Tracking path 13540 of 31968
Tracking path 13560 of 31968
Tracking path 13580 of 31968
Tracking path 13600 of 31968
Tracking path 13620 of 31968
Tracking path 13640 of 31968
Tracking path 13660 of 31968
Tracking path 13680 of 31968
Tracking path 13700 of 31968
Tracking path 13720 of 31968
Tracking path 13740 of 31968
Tracking path 13760 of 31968
Tracking path 13780 of 31968
Tracking path 13800 of 31968
Tracking path 13820 of 31968
Tracking path 13840 of 31968
Tracking path 13860 of 31968
Tracking path 13880 of 31968
Tracking path 13900 of 31968
Tracking path 13920 of 31968
Tracking path 13940 of 31968
Tracking path 13960 of 31968
Tracking path 13980 of 31968
Tracking path 14000 of 31968
Tracking path 14020 of 31968
Tracking path 14040 of 31968
Tracking path 14060 of 31968
Tracking path 14080 of 31968
Tracking path 14100 of 31968
Tracking path 14120 of 31968
Tracking path 14140 of 31968
Tracking path 14160 of 31968
Tracking path 14180 of 31968
Tracking path 14200 of 31968
Tracking path 14220 of 31968
Tracking path 14240 of 31968
Tracking path 14260 of 31968
Tracking path 14280 of 31968
Tracking path 14300 of 31968
Tracking path 14320 of 31968
Tracking path 14340 of 31968
Tracking path 14360 of 31968
Tracking path 14380 of 31968
Tracking path 14400 of 31968
Tracking path 14420 of 31968
Tracking path 14440 of 31968
Tracking path 14460 of 31968
Tracking path 14480 of 31968
Tracking path 14500 of 31968
Tracking path 14520 of 31968
Tracking path 14540 of 31968
Tracking path 14560 of 31968
Tracking path 14580 of 31968
Tracking path 14600 of 31968
Tracking path 14620 of 31968
Tracking path 14640 of 31968
Tracking path 14660 of 31968
Tracking path 14680 of 31968
Tracking path 14700 of 31968
Tracking path 14720 of 31968
Tracking path 14740 of 31968
Tracking path 14760 of 31968
Tracking path 14780 of 31968
Tracking path 14800 of 31968
Tracking path 14820 of 31968
Tracking path 14840 of 31968
Tracking path 14860 of 31968
Tracking path 14880 of 31968
Tracking path 14900 of 31968
Tracking path 14920 of 31968
Tracking path 14940 of 31968
Tracking path 14960 of 31968
Tracking path 14980 of 31968
Tracking path 15000 of 31968
Tracking path 15020 of 31968
Tracking path 15040 of 31968
Tracking path 15060 of 31968
Tracking path 15080 of 31968
Tracking path 15100 of 31968
Tracking path 15120 of 31968
Tracking path 15140 of 31968
Tracking path 15160 of 31968
Tracking path 15180 of 31968
Tracking path 15200 of 31968
Tracking path 15220 of 31968
Tracking path 15240 of 31968
Tracking path 15260 of 31968
Tracking path 15280 of 31968
Tracking path 15300 of 31968
Tracking path 15320 of 31968
Tracking path 15340 of 31968
Tracking path 15360 of 31968
Tracking path 15380 of 31968
Tracking path 15400 of 31968
Tracking path 15420 of 31968
Tracking path 15440 of 31968
Tracking path 15460 of 31968
Tracking path 15480 of 31968
Tracking path 15500 of 31968
Tracking path 15520 of 31968
Tracking path 15540 of 31968
Tracking path 15560 of 31968
Tracking path 15580 of 31968
Tracking path 15600 of 31968
Tracking path 15620 of 31968
Tracking path 15640 of 31968
Tracking path 15660 of 31968
Tracking path 15680 of 31968
Tracking path 15700 of 31968
Tracking path 15720 of 31968
Tracking path 15740 of 31968
Tracking path 15760 of 31968
Tracking path 15780 of 31968
Tracking path 15800 of 31968
Tracking path 15820 of 31968
Tracking path 15840 of 31968
Tracking path 15860 of 31968
Tracking path 15880 of 31968
Tracking path 15900 of 31968
Tracking path 15920 of 31968
Tracking path 15940 of 31968
Tracking path 15960 of 31968
Tracking path 15980 of 31968
Tracking path 16000 of 31968
Tracking path 16020 of 31968
Tracking path 16040 of 31968
Tracking path 16060 of 31968
Tracking path 16080 of 31968
Tracking path 16100 of 31968
Tracking path 16120 of 31968
Tracking path 16140 of 31968
Tracking path 16160 of 31968
Tracking path 16180 of 31968
Tracking path 16200 of 31968
Tracking path 16220 of 31968
Tracking path 16240 of 31968
Tracking path 16260 of 31968
Tracking path 16280 of 31968
Tracking path 16300 of 31968
Tracking path 16320 of 31968
Tracking path 16340 of 31968
Tracking path 16360 of 31968
Tracking path 16380 of 31968
Tracking path 16400 of 31968
Tracking path 16420 of 31968
Tracking path 16440 of 31968
Tracking path 16460 of 31968
Tracking path 16480 of 31968
Tracking path 16500 of 31968
Tracking path 16520 of 31968
Tracking path 16540 of 31968
Tracking path 16560 of 31968
Tracking path 16580 of 31968
Tracking path 16600 of 31968
Tracking path 16620 of 31968
Tracking path 16640 of 31968
Tracking path 16660 of 31968
Tracking path 16680 of 31968
Tracking path 16700 of 31968
Tracking path 16720 of 31968
Tracking path 16740 of 31968
Tracking path 16760 of 31968
Tracking path 16780 of 31968
Tracking path 16800 of 31968
Tracking path 16820 of 31968
Tracking path 16840 of 31968
Tracking path 16860 of 31968
Tracking path 16880 of 31968
Tracking path 16900 of 31968
Tracking path 16920 of 31968
Tracking path 16940 of 31968
Tracking path 16960 of 31968
Tracking path 16980 of 31968
Tracking path 17000 of 31968
Tracking path 17020 of 31968
Tracking path 17040 of 31968
Tracking path 17060 of 31968
Tracking path 17080 of 31968
Tracking path 17100 of 31968
Tracking path 17120 of 31968
Tracking path 17140 of 31968
Tracking path 17160 of 31968
Tracking path 17180 of 31968
Tracking path 17200 of 31968
Tracking path 17220 of 31968
Tracking path 17240 of 31968
Tracking path 17260 of 31968
Tracking path 17280 of 31968
Tracking path 17300 of 31968
Tracking path 17320 of 31968
Tracking path 17340 of 31968
Tracking path 17360 of 31968
Tracking path 17380 of 31968
Tracking path 17400 of 31968
Tracking path 17420 of 31968
Tracking path 17440 of 31968
Tracking path 17460 of 31968
Tracking path 17480 of 31968
Tracking path 17500 of 31968
Tracking path 17520 of 31968
Tracking path 17540 of 31968
Tracking path 17560 of 31968
Tracking path 17580 of 31968
Tracking path 17600 of 31968
Tracking path 17620 of 31968
Tracking path 17640 of 31968
Tracking path 17660 of 31968
Tracking path 17680 of 31968
Tracking path 17700 of 31968
Tracking path 17720 of 31968
Tracking path 17740 of 31968
Tracking path 17760 of 31968
Tracking path 17780 of 31968
Tracking path 17800 of 31968
Tracking path 17820 of 31968
Tracking path 17840 of 31968
Tracking path 17860 of 31968
Tracking path 17880 of 31968
Tracking path 17900 of 31968
Tracking path 17920 of 31968
Tracking path 17940 of 31968
Tracking path 17960 of 31968
Tracking path 17980 of 31968
Tracking path 18000 of 31968
Tracking path 18020 of 31968
Tracking path 18040 of 31968
Tracking path 18060 of 31968
Tracking path 18080 of 31968
Tracking path 18100 of 31968
Tracking path 18120 of 31968
Tracking path 18140 of 31968
Tracking path 18160 of 31968
Tracking path 18180 of 31968
Tracking path 18200 of 31968
Tracking path 18220 of 31968
Tracking path 18240 of 31968
Tracking path 18260 of 31968
Tracking path 18280 of 31968
Tracking path 18300 of 31968
Tracking path 18320 of 31968
Tracking path 18340 of 31968
Tracking path 18360 of 31968
Tracking path 18380 of 31968
Tracking path 18400 of 31968
Tracking path 18420 of 31968
Tracking path 18440 of 31968
Tracking path 18460 of 31968
Tracking path 18480 of 31968
Tracking path 18500 of 31968
Tracking path 18520 of 31968
Tracking path 18540 of 31968
Tracking path 18560 of 31968
Tracking path 18580 of 31968
Tracking path 18600 of 31968
Tracking path 18620 of 31968
Tracking path 18640 of 31968
Tracking path 18660 of 31968
Tracking path 18680 of 31968
Tracking path 18700 of 31968
Tracking path 18720 of 31968
Tracking path 18740 of 31968
Tracking path 18760 of 31968
Tracking path 18780 of 31968
Tracking path 18800 of 31968
Tracking path 18820 of 31968
Tracking path 18840 of 31968
Tracking path 18860 of 31968
Tracking path 18880 of 31968
Tracking path 18900 of 31968
Tracking path 18920 of 31968
Tracking path 18940 of 31968
Tracking path 18960 of 31968
Tracking path 18980 of 31968
Tracking path 19000 of 31968
Tracking path 19020 of 31968
Tracking path 19040 of 31968
Tracking path 19060 of 31968
Tracking path 19080 of 31968
Tracking path 19100 of 31968
Tracking path 19120 of 31968
Tracking path 19140 of 31968
Tracking path 19160 of 31968
Tracking path 19180 of 31968
Tracking path 19200 of 31968
Tracking path 19220 of 31968
Tracking path 19240 of 31968
Tracking path 19260 of 31968
Tracking path 19280 of 31968
Tracking path 19300 of 31968
Tracking path 19320 of 31968
Tracking path 19340 of 31968
Tracking path 19360 of 31968
Tracking path 19380 of 31968
Tracking path 19400 of 31968
Tracking path 19420 of 31968
Tracking path 19440 of 31968
Tracking path 19460 of 31968
Tracking path 19480 of 31968
Tracking path 19500 of 31968
Tracking path 19520 of 31968
Tracking path 19540 of 31968
Tracking path 19560 of 31968
Tracking path 19580 of 31968
Tracking path 19600 of 31968
Tracking path 19620 of 31968
Tracking path 19640 of 31968
Tracking path 19660 of 31968
Tracking path 19680 of 31968
Tracking path 19700 of 31968
Tracking path 19720 of 31968
Tracking path 19740 of 31968
Tracking path 19760 of 31968
Tracking path 19780 of 31968
Tracking path 19800 of 31968
Tracking path 19820 of 31968
Tracking path 19840 of 31968
Tracking path 19860 of 31968
Tracking path 19880 of 31968
Tracking path 19900 of 31968
Tracking path 19920 of 31968
Tracking path 19940 of 31968
Tracking path 19960 of 31968
Tracking path 19980 of 31968
Tracking path 20000 of 31968
Tracking path 20020 of 31968
Tracking path 20040 of 31968
Tracking path 20060 of 31968
Tracking path 20080 of 31968
Tracking path 20100 of 31968
Tracking path 20120 of 31968
Tracking path 20140 of 31968
Tracking path 20160 of 31968
Tracking path 20180 of 31968
Tracking path 20200 of 31968
Tracking path 20220 of 31968
Tracking path 20240 of 31968
Tracking path 20260 of 31968
Tracking path 20280 of 31968
Tracking path 20300 of 31968
Tracking path 20320 of 31968
Tracking path 20340 of 31968
Tracking path 20360 of 31968
Tracking path 20380 of 31968
Tracking path 20400 of 31968
Tracking path 20420 of 31968
Tracking path 20440 of 31968
Tracking path 20460 of 31968
Tracking path 20480 of 31968
Tracking path 20500 of 31968
Tracking path 20520 of 31968
Tracking path 20540 of 31968
Tracking path 20560 of 31968
Tracking path 20580 of 31968
Tracking path 20600 of 31968
Tracking path 20620 of 31968
Tracking path 20640 of 31968
Tracking path 20660 of 31968
Tracking path 20680 of 31968
Tracking path 20700 of 31968
Tracking path 20720 of 31968
Tracking path 20740 of 31968
Tracking path 20760 of 31968
Tracking path 20780 of 31968
Tracking path 20800 of 31968
Tracking path 20820 of 31968
Tracking path 20840 of 31968
Tracking path 20860 of 31968
Tracking path 20880 of 31968
Tracking path 20900 of 31968
Tracking path 20920 of 31968
Tracking path 20940 of 31968
Tracking path 20960 of 31968
Tracking path 20980 of 31968
Tracking path 21000 of 31968
Tracking path 21020 of 31968
Tracking path 21040 of 31968
Tracking path 21060 of 31968
Tracking path 21080 of 31968
Tracking path 21100 of 31968
Tracking path 21120 of 31968
Tracking path 21140 of 31968
Tracking path 21160 of 31968
Tracking path 21180 of 31968
Tracking path 21200 of 31968
Tracking path 21220 of 31968
Tracking path 21240 of 31968
Tracking path 21260 of 31968
Tracking path 21280 of 31968
Tracking path 21300 of 31968
Tracking path 21320 of 31968
Tracking path 21340 of 31968
Tracking path 21360 of 31968
Tracking path 21380 of 31968
Tracking path 21400 of 31968
Tracking path 21420 of 31968
Tracking path 21440 of 31968
Tracking path 21460 of 31968
Tracking path 21480 of 31968
Tracking path 21500 of 31968
Tracking path 21520 of 31968
Tracking path 21540 of 31968
Tracking path 21560 of 31968
Tracking path 21580 of 31968
Tracking path 21600 of 31968
Tracking path 21620 of 31968
Tracking path 21640 of 31968
Tracking path 21660 of 31968
Tracking path 21680 of 31968
Tracking path 21700 of 31968
Tracking path 21720 of 31968
Tracking path 21740 of 31968
Tracking path 21760 of 31968
Tracking path 21780 of 31968
Tracking path 21800 of 31968
Tracking path 21820 of 31968
Tracking path 21840 of 31968
Tracking path 21860 of 31968
Tracking path 21880 of 31968
Tracking path 21900 of 31968
Tracking path 21920 of 31968
Tracking path 21940 of 31968
Tracking path 21960 of 31968
Tracking path 21980 of 31968
Tracking path 22000 of 31968
Tracking path 22020 of 31968
Tracking path 22040 of 31968
Tracking path 22060 of 31968
Tracking path 22080 of 31968
Tracking path 22100 of 31968
Tracking path 22120 of 31968
Tracking path 22140 of 31968
Tracking path 22160 of 31968
Tracking path 22180 of 31968
Tracking path 22200 of 31968
Tracking path 22220 of 31968
Tracking path 22240 of 31968
Tracking path 22260 of 31968
Tracking path 22280 of 31968
Tracking path 22300 of 31968
Tracking path 22320 of 31968
Tracking path 22340 of 31968
Tracking path 22360 of 31968
Tracking path 22380 of 31968
Tracking path 22400 of 31968
Tracking path 22420 of 31968
Tracking path 22440 of 31968
Tracking path 22460 of 31968
Tracking path 22480 of 31968
Tracking path 22500 of 31968
Tracking path 22520 of 31968
Tracking path 22540 of 31968
Tracking path 22560 of 31968
Tracking path 22580 of 31968
Tracking path 22600 of 31968
Tracking path 22620 of 31968
Tracking path 22640 of 31968
Tracking path 22660 of 31968
Tracking path 22680 of 31968
Tracking path 22700 of 31968
Tracking path 22720 of 31968
Tracking path 22740 of 31968
Tracking path 22760 of 31968
Tracking path 22780 of 31968
Tracking path 22800 of 31968
Tracking path 22820 of 31968
Tracking path 22840 of 31968
Tracking path 22860 of 31968
Tracking path 22880 of 31968
Tracking path 22900 of 31968
Tracking path 22920 of 31968
Tracking path 22940 of 31968
Tracking path 22960 of 31968
Tracking path 22980 of 31968
Tracking path 23000 of 31968
Tracking path 23020 of 31968
Tracking path 23040 of 31968
Tracking path 23060 of 31968
Tracking path 23080 of 31968
Tracking path 23100 of 31968
Tracking path 23120 of 31968
Tracking path 23140 of 31968
Tracking path 23160 of 31968
Tracking path 23180 of 31968
Tracking path 23200 of 31968
Tracking path 23220 of 31968
Tracking path 23240 of 31968
Tracking path 23260 of 31968
Tracking path 23280 of 31968
Tracking path 23300 of 31968
Tracking path 23320 of 31968
Tracking path 23340 of 31968
Tracking path 23360 of 31968
Tracking path 23380 of 31968
Tracking path 23400 of 31968
Tracking path 23420 of 31968
Tracking path 23440 of 31968
Tracking path 23460 of 31968
Tracking path 23480 of 31968
Tracking path 23500 of 31968
Tracking path 23520 of 31968
Tracking path 23540 of 31968
Tracking path 23560 of 31968
Tracking path 23580 of 31968
Tracking path 23600 of 31968
Tracking path 23620 of 31968
Tracking path 23640 of 31968
Tracking path 23660 of 31968
Tracking path 23680 of 31968
Tracking path 23700 of 31968
Tracking path 23720 of 31968
Tracking path 23740 of 31968
Tracking path 23760 of 31968
Tracking path 23780 of 31968
Tracking path 23800 of 31968
Tracking path 23820 of 31968
Tracking path 23840 of 31968
Tracking path 23860 of 31968
Tracking path 23880 of 31968
Tracking path 23900 of 31968
Tracking path 23920 of 31968
Tracking path 23940 of 31968
Tracking path 23960 of 31968
Tracking path 23980 of 31968
Tracking path 24000 of 31968
Tracking path 24020 of 31968
Tracking path 24040 of 31968
Tracking path 24060 of 31968
Tracking path 24080 of 31968
Tracking path 24100 of 31968
Tracking path 24120 of 31968
Tracking path 24140 of 31968
Tracking path 24160 of 31968
Tracking path 24180 of 31968
Tracking path 24200 of 31968
Tracking path 24220 of 31968
Tracking path 24240 of 31968
Tracking path 24260 of 31968
Tracking path 24280 of 31968
Tracking path 24300 of 31968
Tracking path 24320 of 31968
Tracking path 24340 of 31968
Tracking path 24360 of 31968
Tracking path 24380 of 31968
Tracking path 24400 of 31968
Tracking path 24420 of 31968
Tracking path 24440 of 31968
Tracking path 24460 of 31968
Tracking path 24480 of 31968
Tracking path 24500 of 31968
Tracking path 24520 of 31968
Tracking path 24540 of 31968
Tracking path 24560 of 31968
Tracking path 24580 of 31968
Tracking path 24600 of 31968
Tracking path 24620 of 31968
Tracking path 24640 of 31968
Tracking path 24660 of 31968
Tracking path 24680 of 31968
Tracking path 24700 of 31968
Tracking path 24720 of 31968
Tracking path 24740 of 31968
Tracking path 24760 of 31968
Tracking path 24780 of 31968
Tracking path 24800 of 31968
Tracking path 24820 of 31968
Tracking path 24840 of 31968
Tracking path 24860 of 31968
Tracking path 24880 of 31968
Tracking path 24900 of 31968
Tracking path 24920 of 31968
Tracking path 24940 of 31968
Tracking path 24960 of 31968
Tracking path 24980 of 31968
Tracking path 25000 of 31968
Tracking path 25020 of 31968
Tracking path 25040 of 31968
Tracking path 25060 of 31968
Tracking path 25080 of 31968
Tracking path 25100 of 31968
Tracking path 25120 of 31968
Tracking path 25140 of 31968
Tracking path 25160 of 31968
Tracking path 25180 of 31968
Tracking path 25200 of 31968
Tracking path 25220 of 31968
Tracking path 25240 of 31968
Tracking path 25260 of 31968
Tracking path 25280 of 31968
Tracking path 25300 of 31968
Tracking path 25320 of 31968
Tracking path 25340 of 31968
Tracking path 25360 of 31968
Tracking path 25380 of 31968
Tracking path 25400 of 31968
Tracking path 25420 of 31968
Tracking path 25440 of 31968
Tracking path 25460 of 31968
Tracking path 25480 of 31968
Tracking path 25500 of 31968
Tracking path 25520 of 31968
Tracking path 25540 of 31968
Tracking path 25560 of 31968
Tracking path 25580 of 31968
Tracking path 25600 of 31968
Tracking path 25620 of 31968
Tracking path 25640 of 31968
Tracking path 25660 of 31968
Tracking path 25680 of 31968
Tracking path 25700 of 31968
Tracking path 25720 of 31968
Tracking path 25740 of 31968
Tracking path 25760 of 31968
Tracking path 25780 of 31968
Tracking path 25800 of 31968
Tracking path 25820 of 31968
Tracking path 25840 of 31968
Tracking path 25860 of 31968
Tracking path 25880 of 31968
Tracking path 25900 of 31968
Tracking path 25920 of 31968
Tracking path 25940 of 31968
Tracking path 25960 of 31968
Tracking path 25980 of 31968
Tracking path 26000 of 31968
Tracking path 26020 of 31968
Tracking path 26040 of 31968
Tracking path 26060 of 31968
Tracking path 26080 of 31968
Tracking path 26100 of 31968
Tracking path 26120 of 31968
Tracking path 26140 of 31968
Tracking path 26160 of 31968
Tracking path 26180 of 31968
Tracking path 26200 of 31968
Tracking path 26220 of 31968
Tracking path 26240 of 31968
Tracking path 26260 of 31968
Tracking path 26280 of 31968
Tracking path 26300 of 31968
Tracking path 26320 of 31968
Tracking path 26340 of 31968
Tracking path 26360 of 31968
Tracking path 26380 of 31968
Tracking path 26400 of 31968
Tracking path 26420 of 31968
Tracking path 26440 of 31968
Tracking path 26460 of 31968
Tracking path 26480 of 31968
Tracking path 26500 of 31968
Tracking path 26520 of 31968
Tracking path 26540 of 31968
Tracking path 26560 of 31968
Tracking path 26580 of 31968
Tracking path 26600 of 31968
Tracking path 26620 of 31968
Tracking path 26640 of 31968
Tracking path 26660 of 31968
Tracking path 26680 of 31968
Tracking path 26700 of 31968
Tracking path 26720 of 31968
Tracking path 26740 of 31968
Tracking path 26760 of 31968
Tracking path 26780 of 31968
Tracking path 26800 of 31968
Tracking path 26820 of 31968
Tracking path 26840 of 31968
Tracking path 26860 of 31968
Tracking path 26880 of 31968
Tracking path 26900 of 31968
Tracking path 26920 of 31968
Tracking path 26940 of 31968
Tracking path 26960 of 31968
Tracking path 26980 of 31968
Tracking path 27000 of 31968
Tracking path 27020 of 31968
Tracking path 27040 of 31968
Tracking path 27060 of 31968
Tracking path 27080 of 31968
Tracking path 27100 of 31968
Tracking path 27120 of 31968
Tracking path 27140 of 31968
Tracking path 27160 of 31968
Tracking path 27180 of 31968
Tracking path 27200 of 31968
Tracking path 27220 of 31968
Tracking path 27240 of 31968
Tracking path 27260 of 31968
Tracking path 27280 of 31968
Tracking path 27300 of 31968
Tracking path 27320 of 31968
Tracking path 27340 of 31968
Tracking path 27360 of 31968
Tracking path 27380 of 31968
Tracking path 27400 of 31968
Tracking path 27420 of 31968
Tracking path 27440 of 31968
Tracking path 27460 of 31968
Tracking path 27480 of 31968
Tracking path 27500 of 31968
Tracking path 27520 of 31968
Tracking path 27540 of 31968
Tracking path 27560 of 31968
Tracking path 27580 of 31968
Tracking path 27600 of 31968
Tracking path 27620 of 31968
Tracking path 27640 of 31968
Tracking path 27660 of 31968
Tracking path 27680 of 31968
Tracking path 27700 of 31968
Tracking path 27720 of 31968
Tracking path 27740 of 31968
Tracking path 27760 of 31968
Tracking path 27780 of 31968
Tracking path 27800 of 31968
Tracking path 27820 of 31968
Tracking path 27840 of 31968
Tracking path 27860 of 31968
Tracking path 27880 of 31968
Tracking path 27900 of 31968
Tracking path 27920 of 31968
Tracking path 27940 of 31968
Tracking path 27960 of 31968
Tracking path 27980 of 31968
Tracking path 28000 of 31968
Tracking path 28020 of 31968
Tracking path 28040 of 31968
Tracking path 28060 of 31968
Tracking path 28080 of 31968
Tracking path 28100 of 31968
Tracking path 28120 of 31968
Tracking path 28140 of 31968
Tracking path 28160 of 31968
Tracking path 28180 of 31968
Tracking path 28200 of 31968
Tracking path 28220 of 31968
Tracking path 28240 of 31968
Tracking path 28260 of 31968
Tracking path 28280 of 31968
Tracking path 28300 of 31968
Tracking path 28320 of 31968
Tracking path 28340 of 31968
Tracking path 28360 of 31968
Tracking path 28380 of 31968
Tracking path 28400 of 31968
Tracking path 28420 of 31968
Tracking path 28440 of 31968
Tracking path 28460 of 31968
Tracking path 28480 of 31968
Tracking path 28500 of 31968
Tracking path 28520 of 31968
Tracking path 28540 of 31968
Tracking path 28560 of 31968
Tracking path 28580 of 31968
Tracking path 28600 of 31968
Tracking path 28620 of 31968
Tracking path 28640 of 31968
Tracking path 28660 of 31968
Tracking path 28680 of 31968
Tracking path 28700 of 31968
Tracking path 28720 of 31968
Tracking path 28740 of 31968
Tracking path 28760 of 31968
Tracking path 28780 of 31968
Tracking path 28800 of 31968
Tracking path 28820 of 31968
Tracking path 28840 of 31968
Tracking path 28860 of 31968
Tracking path 28880 of 31968
Tracking path 28900 of 31968
Tracking path 28920 of 31968
Tracking path 28940 of 31968
Tracking path 28960 of 31968
Tracking path 28980 of 31968
Tracking path 29000 of 31968
Tracking path 29020 of 31968
Tracking path 29040 of 31968
Tracking path 29060 of 31968
Tracking path 29080 of 31968
Tracking path 29100 of 31968
Tracking path 29120 of 31968
Tracking path 29140 of 31968
Tracking path 29160 of 31968
Tracking path 29180 of 31968
Tracking path 29200 of 31968
Tracking path 29220 of 31968
Tracking path 29240 of 31968
Tracking path 29260 of 31968
Tracking path 29280 of 31968
Tracking path 29300 of 31968
Tracking path 29320 of 31968
Tracking path 29340 of 31968
Tracking path 29360 of 31968
Tracking path 29380 of 31968
Tracking path 29400 of 31968
Tracking path 29420 of 31968
Tracking path 29440 of 31968
Tracking path 29460 of 31968
Tracking path 29480 of 31968
Tracking path 29500 of 31968
Tracking path 29520 of 31968
Tracking path 29540 of 31968
Tracking path 29560 of 31968
Tracking path 29580 of 31968
Tracking path 29600 of 31968
Tracking path 29620 of 31968
Tracking path 29640 of 31968
Tracking path 29660 of 31968
Tracking path 29680 of 31968
Tracking path 29700 of 31968
Tracking path 29720 of 31968
Tracking path 29740 of 31968
Tracking path 29760 of 31968
Tracking path 29780 of 31968
Tracking path 29800 of 31968
Tracking path 29820 of 31968
Tracking path 29840 of 31968
Tracking path 29860 of 31968
Tracking path 29880 of 31968
Tracking path 29900 of 31968
Tracking path 29920 of 31968
Tracking path 29940 of 31968
Tracking path 29960 of 31968
Tracking path 29980 of 31968
Tracking path 30000 of 31968
Tracking path 30020 of 31968
Tracking path 30040 of 31968
Tracking path 30060 of 31968
Tracking path 30080 of 31968
Tracking path 30100 of 31968
Tracking path 30120 of 31968
Tracking path 30140 of 31968
Tracking path 30160 of 31968
Tracking path 30180 of 31968
Tracking path 30200 of 31968
Tracking path 30220 of 31968
Tracking path 30240 of 31968
Tracking path 30260 of 31968
Tracking path 30280 of 31968
Tracking path 30300 of 31968
Tracking path 30320 of 31968
Tracking path 30340 of 31968
Tracking path 30360 of 31968
Tracking path 30380 of 31968
Tracking path 30400 of 31968
Tracking path 30420 of 31968
Tracking path 30440 of 31968
Tracking path 30460 of 31968
Tracking path 30480 of 31968
Tracking path 30500 of 31968
Tracking path 30520 of 31968
Tracking path 30540 of 31968
Tracking path 30560 of 31968
Tracking path 30580 of 31968
Tracking path 30600 of 31968
Tracking path 30620 of 31968
Tracking path 30640 of 31968
Tracking path 30660 of 31968
Tracking path 30680 of 31968
Tracking path 30700 of 31968
Tracking path 30720 of 31968
Tracking path 30740 of 31968
Tracking path 30760 of 31968
Tracking path 30780 of 31968
Tracking path 30800 of 31968
Tracking path 30820 of 31968
Tracking path 30840 of 31968
Tracking path 30860 of 31968
Tracking path 30880 of 31968
Tracking path 30900 of 31968
Tracking path 30920 of 31968
Tracking path 30940 of 31968
Tracking path 30960 of 31968
Tracking path 30980 of 31968
Tracking path 31000 of 31968
Tracking path 31020 of 31968
Tracking path 31040 of 31968
Tracking path 31060 of 31968
Tracking path 31080 of 31968
Tracking path 31100 of 31968
Tracking path 31120 of 31968
Tracking path 31140 of 31968
Tracking path 31160 of 31968
Tracking path 31180 of 31968
Tracking path 31200 of 31968
Tracking path 31220 of 31968
Tracking path 31240 of 31968
Tracking path 31260 of 31968
Tracking path 31280 of 31968
Tracking path 31300 of 31968
Tracking path 31320 of 31968
Tracking path 31340 of 31968
Tracking path 31360 of 31968
Tracking path 31380 of 31968
Tracking path 31400 of 31968
Tracking path 31420 of 31968
Tracking path 31440 of 31968
Tracking path 31460 of 31968
Tracking path 31480 of 31968
Tracking path 31500 of 31968
Tracking path 31520 of 31968
Tracking path 31540 of 31968
Tracking path 31560 of 31968
Tracking path 31580 of 31968
Tracking path 31600 of 31968
Tracking path 31620 of 31968
Tracking path 31640 of 31968
Tracking path 31660 of 31968
Tracking path 31680 of 31968
Tracking path 31700 of 31968
Tracking path 31720 of 31968
Tracking path 31740 of 31968
Tracking path 31760 of 31968
Tracking path 31780 of 31968
Tracking path 31800 of 31968
Tracking path 31820 of 31968
Tracking path 31840 of 31968
Tracking path 31860 of 31968
Tracking path 31880 of 31968
Tracking path 31900 of 31968
Tracking path 31920 of 31968
Tracking path 31940 of 31968
Tracking path 31960 of 31968

Sorting regeneration codim 8 of 10: 31968 paths to sort.
Sorting path 0 of 31968
Sorting path 20 of 31968
Sorting path 40 of 31968
Sorting path 60 of 31968
Sorting path 80 of 31968
Sorting path 100 of 31968
Sorting path 120 of 31968
Sorting path 140 of 31968
Sorting path 160 of 31968
Sorting path 180 of 31968
Sorting path 200 of 31968
Sorting path 220 of 31968
Sorting path 240 of 31968
Sorting path 260 of 31968
Sorting path 280 of 31968
Sorting path 300 of 31968
Sorting path 320 of 31968
Sorting path 340 of 31968
Sorting path 360 of 31968
Sorting path 380 of 31968
Sorting path 400 of 31968
Sorting path 420 of 31968
Sorting path 440 of 31968
Sorting path 460 of 31968
Sorting path 480 of 31968
Sorting path 500 of 31968
Sorting path 520 of 31968
Sorting path 540 of 31968
Sorting path 560 of 31968
Sorting path 580 of 31968
Sorting path 600 of 31968
Sorting path 620 of 31968
Sorting path 640 of 31968
Sorting path 660 of 31968
Sorting path 680 of 31968
Sorting path 700 of 31968
Sorting path 720 of 31968
Sorting path 740 of 31968
Sorting path 760 of 31968
Sorting path 780 of 31968
Sorting path 800 of 31968
Sorting path 820 of 31968
Sorting path 840 of 31968
Sorting path 860 of 31968
Sorting path 880 of 31968
Sorting path 900 of 31968
Sorting path 920 of 31968
Sorting path 940 of 31968
Sorting path 960 of 31968
Sorting path 980 of 31968
Sorting path 1000 of 31968
Sorting path 1020 of 31968
Sorting path 1040 of 31968
Sorting path 1060 of 31968
Sorting path 1080 of 31968
Sorting path 1100 of 31968
Sorting path 1120 of 31968
Sorting path 1140 of 31968
Sorting path 1160 of 31968
Sorting path 1180 of 31968
Sorting path 1200 of 31968
Sorting path 1220 of 31968
Sorting path 1240 of 31968
Sorting path 1260 of 31968
Sorting path 1280 of 31968
Sorting path 1300 of 31968
Sorting path 1320 of 31968
Sorting path 1340 of 31968
Sorting path 1360 of 31968
Sorting path 1380 of 31968
Sorting path 1400 of 31968
Sorting path 1420 of 31968
Sorting path 1440 of 31968
Sorting path 1460 of 31968
Sorting path 1480 of 31968
Sorting path 1500 of 31968
Sorting path 1520 of 31968
Sorting path 1540 of 31968
Sorting path 1560 of 31968
Sorting path 1580 of 31968
Sorting path 1600 of 31968
Sorting path 1620 of 31968
Sorting path 1640 of 31968
Sorting path 1660 of 31968
Sorting path 1680 of 31968
Sorting path 1700 of 31968
Sorting path 1720 of 31968
Sorting path 1740 of 31968
Sorting path 1760 of 31968
Sorting path 1780 of 31968
Sorting path 1800 of 31968
Sorting path 1820 of 31968
Sorting path 1840 of 31968
Sorting path 1860 of 31968
Sorting path 1880 of 31968
Sorting path 1900 of 31968
Sorting path 1920 of 31968
Sorting path 1940 of 31968
Sorting path 1960 of 31968
Sorting path 1980 of 31968
Sorting path 2000 of 31968
Sorting path 2020 of 31968
Sorting path 2040 of 31968
Sorting path 2060 of 31968
Sorting path 2080 of 31968
Sorting path 2100 of 31968
Sorting path 2120 of 31968
Sorting path 2140 of 31968
Sorting path 2160 of 31968
Sorting path 2180 of 31968
Sorting path 2200 of 31968
Sorting path 2220 of 31968
Sorting path 2240 of 31968
Sorting path 2260 of 31968
Sorting path 2280 of 31968
Sorting path 2300 of 31968
Sorting path 2320 of 31968
Sorting path 2340 of 31968
Sorting path 2360 of 31968
Sorting path 2380 of 31968
Sorting path 2400 of 31968
Sorting path 2420 of 31968
Sorting path 2440 of 31968
Sorting path 2460 of 31968
Sorting path 2480 of 31968
Sorting path 2500 of 31968
Sorting path 2520 of 31968
Sorting path 2540 of 31968
Sorting path 2560 of 31968
Sorting path 2580 of 31968
Sorting path 2600 of 31968
Sorting path 2620 of 31968
Sorting path 2640 of 31968
Sorting path 2660 of 31968
Sorting path 2680 of 31968
Sorting path 2700 of 31968
Sorting path 2720 of 31968
Sorting path 2740 of 31968
Sorting path 2760 of 31968
Sorting path 2780 of 31968
Sorting path 2800 of 31968
Sorting path 2820 of 31968
Sorting path 2840 of 31968
Sorting path 2860 of 31968
Sorting path 2880 of 31968
Sorting path 2900 of 31968
Sorting path 2920 of 31968
Sorting path 2940 of 31968
Sorting path 2960 of 31968
Sorting path 2980 of 31968
Sorting path 3000 of 31968
Sorting path 3020 of 31968
Sorting path 3040 of 31968
Sorting path 3060 of 31968
Sorting path 3080 of 31968
Sorting path 3100 of 31968
Sorting path 3120 of 31968
Sorting path 3140 of 31968
Sorting path 3160 of 31968
Sorting path 3180 of 31968
Sorting path 3200 of 31968
Sorting path 3220 of 31968
Sorting path 3240 of 31968
Sorting path 3260 of 31968
Sorting path 3280 of 31968
Sorting path 3300 of 31968
Sorting path 3320 of 31968
Sorting path 3340 of 31968
Sorting path 3360 of 31968
Sorting path 3380 of 31968
Sorting path 3400 of 31968
Sorting path 3420 of 31968
Sorting path 3440 of 31968
Sorting path 3460 of 31968
Sorting path 3480 of 31968
Sorting path 3500 of 31968
Sorting path 3520 of 31968
Sorting path 3540 of 31968
Sorting path 3560 of 31968
Sorting path 3580 of 31968
Sorting path 3600 of 31968
Sorting path 3620 of 31968
Sorting path 3640 of 31968
Sorting path 3660 of 31968
Sorting path 3680 of 31968
Sorting path 3700 of 31968
Sorting path 3720 of 31968
Sorting path 3740 of 31968
Sorting path 3760 of 31968
Sorting path 3780 of 31968
Sorting path 3800 of 31968
Sorting path 3820 of 31968
Sorting path 3840 of 31968
Sorting path 3860 of 31968
Sorting path 3880 of 31968
Sorting path 3900 of 31968
Sorting path 3920 of 31968
Sorting path 3940 of 31968
Sorting path 3960 of 31968
Sorting path 3980 of 31968
Sorting path 4000 of 31968
Sorting path 4020 of 31968
Sorting path 4040 of 31968
Sorting path 4060 of 31968
Sorting path 4080 of 31968
Sorting path 4100 of 31968
Sorting path 4120 of 31968
Sorting path 4140 of 31968
Sorting path 4160 of 31968
Sorting path 4180 of 31968
Sorting path 4200 of 31968
Sorting path 4220 of 31968
Sorting path 4240 of 31968
Sorting path 4260 of 31968
Sorting path 4280 of 31968
Sorting path 4300 of 31968
Sorting path 4320 of 31968
Sorting path 4340 of 31968
Sorting path 4360 of 31968
Sorting path 4380 of 31968
Sorting path 4400 of 31968
Sorting path 4420 of 31968
Sorting path 4440 of 31968
Sorting path 4460 of 31968
Sorting path 4480 of 31968
Sorting path 4500 of 31968
Sorting path 4520 of 31968
Sorting path 4540 of 31968
Sorting path 4560 of 31968
Sorting path 4580 of 31968
Sorting path 4600 of 31968
Sorting path 4620 of 31968
Sorting path 4640 of 31968
Sorting path 4660 of 31968
Sorting path 4680 of 31968
Sorting path 4700 of 31968
Sorting path 4720 of 31968
Sorting path 4740 of 31968
Sorting path 4760 of 31968
Sorting path 4780 of 31968
Sorting path 4800 of 31968
Sorting path 4820 of 31968
Sorting path 4840 of 31968
Sorting path 4860 of 31968
Sorting path 4880 of 31968
Sorting path 4900 of 31968
Sorting path 4920 of 31968
Sorting path 4940 of 31968
Sorting path 4960 of 31968
Sorting path 4980 of 31968
Sorting path 5000 of 31968
Sorting path 5020 of 31968
Sorting path 5040 of 31968
Sorting path 5060 of 31968
Sorting path 5080 of 31968
Sorting path 5100 of 31968
Sorting path 5120 of 31968
Sorting path 5140 of 31968
Sorting path 5160 of 31968
Sorting path 5180 of 31968
Sorting path 5200 of 31968
Sorting path 5220 of 31968
Sorting path 5240 of 31968
Sorting path 5260 of 31968
Sorting path 5280 of 31968
Sorting path 5300 of 31968
Sorting path 5320 of 31968
Sorting path 5340 of 31968
Sorting path 5360 of 31968
Sorting path 5380 of 31968
Sorting path 5400 of 31968
Sorting path 5420 of 31968
Sorting path 5440 of 31968
Sorting path 5460 of 31968
Sorting path 5480 of 31968
Sorting path 5500 of 31968
Sorting path 5520 of 31968
Sorting path 5540 of 31968
Sorting path 5560 of 31968
Sorting path 5580 of 31968
Sorting path 5600 of 31968
Sorting path 5620 of 31968
Sorting path 5640 of 31968
Sorting path 5660 of 31968
Sorting path 5680 of 31968
Sorting path 5700 of 31968
Sorting path 5720 of 31968
Sorting path 5740 of 31968
Sorting path 5760 of 31968
Sorting path 5780 of 31968
Sorting path 5800 of 31968
Sorting path 5820 of 31968
Sorting path 5840 of 31968
Sorting path 5860 of 31968
Sorting path 5880 of 31968
Sorting path 5900 of 31968
Sorting path 5920 of 31968
Sorting path 5940 of 31968
Sorting path 5960 of 31968
Sorting path 5980 of 31968
Sorting path 6000 of 31968
Sorting path 6020 of 31968
Sorting path 6040 of 31968
Sorting path 6060 of 31968
Sorting path 6080 of 31968
Sorting path 6100 of 31968
Sorting path 6120 of 31968
Sorting path 6140 of 31968
Sorting path 6160 of 31968
Sorting path 6180 of 31968
Sorting path 6200 of 31968
Sorting path 6220 of 31968
Sorting path 6240 of 31968
Sorting path 6260 of 31968
Sorting path 6280 of 31968
Sorting path 6300 of 31968
Sorting path 6320 of 31968
Sorting path 6340 of 31968
Sorting path 6360 of 31968
Sorting path 6380 of 31968
Sorting path 6400 of 31968
Sorting path 6420 of 31968
Sorting path 6440 of 31968
Sorting path 6460 of 31968
Sorting path 6480 of 31968
Sorting path 6500 of 31968
Sorting path 6520 of 31968
Sorting path 6540 of 31968
Sorting path 6560 of 31968
Sorting path 6580 of 31968
Sorting path 6600 of 31968
Sorting path 6620 of 31968
Sorting path 6640 of 31968
Sorting path 6660 of 31968
Sorting path 6680 of 31968
Sorting path 6700 of 31968
Sorting path 6720 of 31968
Sorting path 6740 of 31968
Sorting path 6760 of 31968
Sorting path 6780 of 31968
Sorting path 6800 of 31968
Sorting path 6820 of 31968
Sorting path 6840 of 31968
Sorting path 6860 of 31968
Sorting path 6880 of 31968
Sorting path 6900 of 31968
Sorting path 6920 of 31968
Sorting path 6940 of 31968
Sorting path 6960 of 31968
Sorting path 6980 of 31968
Sorting path 7000 of 31968
Sorting path 7020 of 31968
Sorting path 7040 of 31968
Sorting path 7060 of 31968
Sorting path 7080 of 31968
Sorting path 7100 of 31968
Sorting path 7120 of 31968
Sorting path 7140 of 31968
Sorting path 7160 of 31968
Sorting path 7180 of 31968
Sorting path 7200 of 31968
Sorting path 7220 of 31968
Sorting path 7240 of 31968
Sorting path 7260 of 31968
Sorting path 7280 of 31968
Sorting path 7300 of 31968
Sorting path 7320 of 31968
Sorting path 7340 of 31968
Sorting path 7360 of 31968
Sorting path 7380 of 31968
Sorting path 7400 of 31968
Sorting path 7420 of 31968
Sorting path 7440 of 31968
Sorting path 7460 of 31968
Sorting path 7480 of 31968
Sorting path 7500 of 31968
Sorting path 7520 of 31968
Sorting path 7540 of 31968
Sorting path 7560 of 31968
Sorting path 7580 of 31968
Sorting path 7600 of 31968
Sorting path 7620 of 31968
Sorting path 7640 of 31968
Sorting path 7660 of 31968
Sorting path 7680 of 31968
Sorting path 7700 of 31968
Sorting path 7720 of 31968
Sorting path 7740 of 31968
Sorting path 7760 of 31968
Sorting path 7780 of 31968
Sorting path 7800 of 31968
Sorting path 7820 of 31968
Sorting path 7840 of 31968
Sorting path 7860 of 31968
Sorting path 7880 of 31968
Sorting path 7900 of 31968
Sorting path 7920 of 31968
Sorting path 7940 of 31968
Sorting path 7960 of 31968
Sorting path 7980 of 31968
Sorting path 8000 of 31968
Sorting path 8020 of 31968
Sorting path 8040 of 31968
Sorting path 8060 of 31968
Sorting path 8080 of 31968
Sorting path 8100 of 31968
Sorting path 8120 of 31968
Sorting path 8140 of 31968
Sorting path 8160 of 31968
Sorting path 8180 of 31968
Sorting path 8200 of 31968
Sorting path 8220 of 31968
Sorting path 8240 of 31968
Sorting path 8260 of 31968
Sorting path 8280 of 31968
Sorting path 8300 of 31968
Sorting path 8320 of 31968
Sorting path 8340 of 31968
Sorting path 8360 of 31968
Sorting path 8380 of 31968
Sorting path 8400 of 31968
Sorting path 8420 of 31968
Sorting path 8440 of 31968
Sorting path 8460 of 31968
Sorting path 8480 of 31968
Sorting path 8500 of 31968
Sorting path 8520 of 31968
Sorting path 8540 of 31968
Sorting path 8560 of 31968
Sorting path 8580 of 31968
Sorting path 8600 of 31968
Sorting path 8620 of 31968
Sorting path 8640 of 31968
Sorting path 8660 of 31968
Sorting path 8680 of 31968
Sorting path 8700 of 31968
Sorting path 8720 of 31968
Sorting path 8740 of 31968
Sorting path 8760 of 31968
Sorting path 8780 of 31968
Sorting path 8800 of 31968
Sorting path 8820 of 31968
Sorting path 8840 of 31968
Sorting path 8860 of 31968
Sorting path 8880 of 31968
Sorting path 8900 of 31968
Sorting path 8920 of 31968
Sorting path 8940 of 31968
Sorting path 8960 of 31968
Sorting path 8980 of 31968
Sorting path 9000 of 31968
Sorting path 9020 of 31968
Sorting path 9040 of 31968
Sorting path 9060 of 31968
Sorting path 9080 of 31968
Sorting path 9100 of 31968
Sorting path 9120 of 31968
Sorting path 9140 of 31968
Sorting path 9160 of 31968
Sorting path 9180 of 31968
Sorting path 9200 of 31968
Sorting path 9220 of 31968
Sorting path 9240 of 31968
Sorting path 9260 of 31968
Sorting path 9280 of 31968
Sorting path 9300 of 31968
Sorting path 9320 of 31968
Sorting path 9340 of 31968
Sorting path 9360 of 31968
Sorting path 9380 of 31968
Sorting path 9400 of 31968
Sorting path 9420 of 31968
Sorting path 9440 of 31968
Sorting path 9460 of 31968
Sorting path 9480 of 31968
Sorting path 9500 of 31968
Sorting path 9520 of 31968
Sorting path 9540 of 31968
Sorting path 9560 of 31968
Sorting path 9580 of 31968
Sorting path 9600 of 31968
Sorting path 9620 of 31968
Sorting path 9640 of 31968
Sorting path 9660 of 31968
Sorting path 9680 of 31968
Sorting path 9700 of 31968
Sorting path 9720 of 31968
Sorting path 9740 of 31968
Sorting path 9760 of 31968
Sorting path 9780 of 31968
Sorting path 9800 of 31968
Sorting path 9820 of 31968
Sorting path 9840 of 31968
Sorting path 9860 of 31968
Sorting path 9880 of 31968
Sorting path 9900 of 31968
Sorting path 9920 of 31968
Sorting path 9940 of 31968
Sorting path 9960 of 31968
Sorting path 9980 of 31968
Sorting path 10000 of 31968
Sorting path 10020 of 31968
Sorting path 10040 of 31968
Sorting path 10060 of 31968
Sorting path 10080 of 31968
Sorting path 10100 of 31968
Sorting path 10120 of 31968
Sorting path 10140 of 31968
Sorting path 10160 of 31968
Sorting path 10180 of 31968
Sorting path 10200 of 31968
Sorting path 10220 of 31968
Sorting path 10240 of 31968
Sorting path 10260 of 31968
Sorting path 10280 of 31968
Sorting path 10300 of 31968
Sorting path 10320 of 31968
Sorting path 10340 of 31968
Sorting path 10360 of 31968
Sorting path 10380 of 31968
Sorting path 10400 of 31968
Sorting path 10420 of 31968
Sorting path 10440 of 31968
Sorting path 10460 of 31968
Sorting path 10480 of 31968
Sorting path 10500 of 31968
Sorting path 10520 of 31968
Sorting path 10540 of 31968
Sorting path 10560 of 31968
Sorting path 10580 of 31968
Sorting path 10600 of 31968
Sorting path 10620 of 31968
Sorting path 10640 of 31968
Sorting path 10660 of 31968
Sorting path 10680 of 31968
Sorting path 10700 of 31968
Sorting path 10720 of 31968
Sorting path 10740 of 31968
Sorting path 10760 of 31968
Sorting path 10780 of 31968
Sorting path 10800 of 31968
Sorting path 10820 of 31968
Sorting path 10840 of 31968
Sorting path 10860 of 31968
Sorting path 10880 of 31968
Sorting path 10900 of 31968
Sorting path 10920 of 31968
Sorting path 10940 of 31968
Sorting path 10960 of 31968
Sorting path 10980 of 31968
Sorting path 11000 of 31968
Sorting path 11020 of 31968
Sorting path 11040 of 31968
Sorting path 11060 of 31968
Sorting path 11080 of 31968
Sorting path 11100 of 31968
Sorting path 11120 of 31968
Sorting path 11140 of 31968
Sorting path 11160 of 31968
Sorting path 11180 of 31968
Sorting path 11200 of 31968
Sorting path 11220 of 31968
Sorting path 11240 of 31968
Sorting path 11260 of 31968
Sorting path 11280 of 31968
Sorting path 11300 of 31968
Sorting path 11320 of 31968
Sorting path 11340 of 31968
Sorting path 11360 of 31968
Sorting path 11380 of 31968
Sorting path 11400 of 31968
Sorting path 11420 of 31968
Sorting path 11440 of 31968
Sorting path 11460 of 31968
Sorting path 11480 of 31968
Sorting path 11500 of 31968
Sorting path 11520 of 31968
Sorting path 11540 of 31968
Sorting path 11560 of 31968
Sorting path 11580 of 31968
Sorting path 11600 of 31968
Sorting path 11620 of 31968
Sorting path 11640 of 31968
Sorting path 11660 of 31968
Sorting path 11680 of 31968
Sorting path 11700 of 31968
Sorting path 11720 of 31968
Sorting path 11740 of 31968
Sorting path 11760 of 31968
Sorting path 11780 of 31968
Sorting path 11800 of 31968
Sorting path 11820 of 31968
Sorting path 11840 of 31968
Sorting path 11860 of 31968
Sorting path 11880 of 31968
Sorting path 11900 of 31968
Sorting path 11920 of 31968
Sorting path 11940 of 31968
Sorting path 11960 of 31968
Sorting path 11980 of 31968
Sorting path 12000 of 31968
Sorting path 12020 of 31968
Sorting path 12040 of 31968
Sorting path 12060 of 31968
Sorting path 12080 of 31968
Sorting path 12100 of 31968
Sorting path 12120 of 31968
Sorting path 12140 of 31968
Sorting path 12160 of 31968
Sorting path 12180 of 31968
Sorting path 12200 of 31968
Sorting path 12220 of 31968
Sorting path 12240 of 31968
Sorting path 12260 of 31968
Sorting path 12280 of 31968
Sorting path 12300 of 31968
Sorting path 12320 of 31968
Sorting path 12340 of 31968
Sorting path 12360 of 31968
Sorting path 12380 of 31968
Sorting path 12400 of 31968
Sorting path 12420 of 31968
Sorting path 12440 of 31968
Sorting path 12460 of 31968
Sorting path 12480 of 31968
Sorting path 12500 of 31968
Sorting path 12520 of 31968
Sorting path 12540 of 31968
Sorting path 12560 of 31968
Sorting path 12580 of 31968
Sorting path 12600 of 31968
Sorting path 12620 of 31968
Sorting path 12640 of 31968
Sorting path 12660 of 31968
Sorting path 12680 of 31968
Sorting path 12700 of 31968
Sorting path 12720 of 31968
Sorting path 12740 of 31968
Sorting path 12760 of 31968
Sorting path 12780 of 31968
Sorting path 12800 of 31968
Sorting path 12820 of 31968
Sorting path 12840 of 31968
Sorting path 12860 of 31968
Sorting path 12880 of 31968
Sorting path 12900 of 31968
Sorting path 12920 of 31968
Sorting path 12940 of 31968
Sorting path 12960 of 31968
Sorting path 12980 of 31968
Sorting path 13000 of 31968
Sorting path 13020 of 31968
Sorting path 13040 of 31968
Sorting path 13060 of 31968
Sorting path 13080 of 31968
Sorting path 13100 of 31968
Sorting path 13120 of 31968
Sorting path 13140 of 31968
Sorting path 13160 of 31968
Sorting path 13180 of 31968
Sorting path 13200 of 31968
Sorting path 13220 of 31968
Sorting path 13240 of 31968
Sorting path 13260 of 31968
Sorting path 13280 of 31968
Sorting path 13300 of 31968
Sorting path 13320 of 31968
Sorting path 13340 of 31968
Sorting path 13360 of 31968
Sorting path 13380 of 31968
Sorting path 13400 of 31968
Sorting path 13420 of 31968
Sorting path 13440 of 31968
Sorting path 13460 of 31968
Sorting path 13480 of 31968
Sorting path 13500 of 31968
Sorting path 13520 of 31968
Sorting path 13540 of 31968
Sorting path 13560 of 31968
Sorting path 13580 of 31968
Sorting path 13600 of 31968
Sorting path 13620 of 31968
Sorting path 13640 of 31968
Sorting path 13660 of 31968
Sorting path 13680 of 31968
Sorting path 13700 of 31968
Sorting path 13720 of 31968
Sorting path 13740 of 31968
Sorting path 13760 of 31968
Sorting path 13780 of 31968
Sorting path 13800 of 31968
Sorting path 13820 of 31968
Sorting path 13840 of 31968
Sorting path 13860 of 31968
Sorting path 13880 of 31968
Sorting path 13900 of 31968
Sorting path 13920 of 31968
Sorting path 13940 of 31968
Sorting path 13960 of 31968
Sorting path 13980 of 31968
Sorting path 14000 of 31968
Sorting path 14020 of 31968
Sorting path 14040 of 31968
Sorting path 14060 of 31968
Sorting path 14080 of 31968
Sorting path 14100 of 31968
Sorting path 14120 of 31968
Sorting path 14140 of 31968
Sorting path 14160 of 31968
Sorting path 14180 of 31968
Sorting path 14200 of 31968
Sorting path 14220 of 31968
Sorting path 14240 of 31968
Sorting path 14260 of 31968
Sorting path 14280 of 31968
Sorting path 14300 of 31968
Sorting path 14320 of 31968
Sorting path 14340 of 31968
Sorting path 14360 of 31968
Sorting path 14380 of 31968
Sorting path 14400 of 31968
Sorting path 14420 of 31968
Sorting path 14440 of 31968
Sorting path 14460 of 31968
Sorting path 14480 of 31968
Sorting path 14500 of 31968
Sorting path 14520 of 31968
Sorting path 14540 of 31968
Sorting path 14560 of 31968
Sorting path 14580 of 31968
Sorting path 14600 of 31968
Sorting path 14620 of 31968
Sorting path 14640 of 31968
Sorting path 14660 of 31968
Sorting path 14680 of 31968
Sorting path 14700 of 31968
Sorting path 14720 of 31968
Sorting path 14740 of 31968
Sorting path 14760 of 31968
Sorting path 14780 of 31968
Sorting path 14800 of 31968
Sorting path 14820 of 31968
Sorting path 14840 of 31968
Sorting path 14860 of 31968
Sorting path 14880 of 31968
Sorting path 14900 of 31968
Sorting path 14920 of 31968
Sorting path 14940 of 31968
Sorting path 14960 of 31968
Sorting path 14980 of 31968
Sorting path 15000 of 31968
Sorting path 15020 of 31968
Sorting path 15040 of 31968
Sorting path 15060 of 31968
Sorting path 15080 of 31968
Sorting path 15100 of 31968
Sorting path 15120 of 31968
Sorting path 15140 of 31968
Sorting path 15160 of 31968
Sorting path 15180 of 31968
Sorting path 15200 of 31968
Sorting path 15220 of 31968
Sorting path 15240 of 31968
Sorting path 15260 of 31968
Sorting path 15280 of 31968
Sorting path 15300 of 31968
Sorting path 15320 of 31968
Sorting path 15340 of 31968
Sorting path 15360 of 31968
Sorting path 15380 of 31968
Sorting path 15400 of 31968
Sorting path 15420 of 31968
Sorting path 15440 of 31968
Sorting path 15460 of 31968
Sorting path 15480 of 31968
Sorting path 15500 of 31968
Sorting path 15520 of 31968
Sorting path 15540 of 31968
Sorting path 15560 of 31968
Sorting path 15580 of 31968
Sorting path 15600 of 31968
Sorting path 15620 of 31968
Sorting path 15640 of 31968
Sorting path 15660 of 31968
Sorting path 15680 of 31968
Sorting path 15700 of 31968
Sorting path 15720 of 31968
Sorting path 15740 of 31968
Sorting path 15760 of 31968
Sorting path 15780 of 31968
Sorting path 15800 of 31968
Sorting path 15820 of 31968
Sorting path 15840 of 31968
Sorting path 15860 of 31968
Sorting path 15880 of 31968
Sorting path 15900 of 31968
Sorting path 15920 of 31968
Sorting path 15940 of 31968
Sorting path 15960 of 31968
Sorting path 15980 of 31968
Sorting path 16000 of 31968
Sorting path 16020 of 31968
Sorting path 16040 of 31968
Sorting path 16060 of 31968
Sorting path 16080 of 31968
Sorting path 16100 of 31968
Sorting path 16120 of 31968
Sorting path 16140 of 31968
Sorting path 16160 of 31968
Sorting path 16180 of 31968
Sorting path 16200 of 31968
Sorting path 16220 of 31968
Sorting path 16240 of 31968
Sorting path 16260 of 31968
Sorting path 16280 of 31968
Sorting path 16300 of 31968
Sorting path 16320 of 31968
Sorting path 16340 of 31968
Sorting path 16360 of 31968
Sorting path 16380 of 31968
Sorting path 16400 of 31968
Sorting path 16420 of 31968
Sorting path 16440 of 31968
Sorting path 16460 of 31968
Sorting path 16480 of 31968
Sorting path 16500 of 31968
Sorting path 16520 of 31968
Sorting path 16540 of 31968
Sorting path 16560 of 31968
Sorting path 16580 of 31968
Sorting path 16600 of 31968
Sorting path 16620 of 31968
Sorting path 16640 of 31968
Sorting path 16660 of 31968
Sorting path 16680 of 31968
Sorting path 16700 of 31968
Sorting path 16720 of 31968
Sorting path 16740 of 31968
Sorting path 16760 of 31968
Sorting path 16780 of 31968
Sorting path 16800 of 31968
Sorting path 16820 of 31968
Sorting path 16840 of 31968
Sorting path 16860 of 31968
Sorting path 16880 of 31968
Sorting path 16900 of 31968
Sorting path 16920 of 31968
Sorting path 16940 of 31968
Sorting path 16960 of 31968
Sorting path 16980 of 31968
Sorting path 17000 of 31968
Sorting path 17020 of 31968
Sorting path 17040 of 31968
Sorting path 17060 of 31968
Sorting path 17080 of 31968
Sorting path 17100 of 31968
Sorting path 17120 of 31968
Sorting path 17140 of 31968
Sorting path 17160 of 31968
Sorting path 17180 of 31968
Sorting path 17200 of 31968
Sorting path 17220 of 31968
Sorting path 17240 of 31968
Sorting path 17260 of 31968
Sorting path 17280 of 31968
Sorting path 17300 of 31968
Sorting path 17320 of 31968
Sorting path 17340 of 31968
Sorting path 17360 of 31968
Sorting path 17380 of 31968
Sorting path 17400 of 31968
Sorting path 17420 of 31968
Sorting path 17440 of 31968
Sorting path 17460 of 31968
Sorting path 17480 of 31968
Sorting path 17500 of 31968
Sorting path 17520 of 31968
Sorting path 17540 of 31968
Sorting path 17560 of 31968
Sorting path 17580 of 31968
Sorting path 17600 of 31968
Sorting path 17620 of 31968
Sorting path 17640 of 31968
Sorting path 17660 of 31968
Sorting path 17680 of 31968
Sorting path 17700 of 31968
Sorting path 17720 of 31968
Sorting path 17740 of 31968
Sorting path 17760 of 31968
Sorting path 17780 of 31968
Sorting path 17800 of 31968
Sorting path 17820 of 31968
Sorting path 17840 of 31968
Sorting path 17860 of 31968
Sorting path 17880 of 31968
Sorting path 17900 of 31968
Sorting path 17920 of 31968
Sorting path 17940 of 31968
Sorting path 17960 of 31968
Sorting path 17980 of 31968
Sorting path 18000 of 31968
Sorting path 18020 of 31968
Sorting path 18040 of 31968
Sorting path 18060 of 31968
Sorting path 18080 of 31968
Sorting path 18100 of 31968
Sorting path 18120 of 31968
Sorting path 18140 of 31968
Sorting path 18160 of 31968
Sorting path 18180 of 31968
Sorting path 18200 of 31968
Sorting path 18220 of 31968
Sorting path 18240 of 31968
Sorting path 18260 of 31968
Sorting path 18280 of 31968
Sorting path 18300 of 31968
Sorting path 18320 of 31968
Sorting path 18340 of 31968
Sorting path 18360 of 31968
Sorting path 18380 of 31968
Sorting path 18400 of 31968
Sorting path 18420 of 31968
Sorting path 18440 of 31968
Sorting path 18460 of 31968
Sorting path 18480 of 31968
Sorting path 18500 of 31968
Sorting path 18520 of 31968
Sorting path 18540 of 31968
Sorting path 18560 of 31968
Sorting path 18580 of 31968
Sorting path 18600 of 31968
Sorting path 18620 of 31968
Sorting path 18640 of 31968
Sorting path 18660 of 31968
Sorting path 18680 of 31968
Sorting path 18700 of 31968
Sorting path 18720 of 31968
Sorting path 18740 of 31968
Sorting path 18760 of 31968
Sorting path 18780 of 31968
Sorting path 18800 of 31968
Sorting path 18820 of 31968
Sorting path 18840 of 31968
Sorting path 18860 of 31968
Sorting path 18880 of 31968
Sorting path 18900 of 31968
Sorting path 18920 of 31968
Sorting path 18940 of 31968
Sorting path 18960 of 31968
Sorting path 18980 of 31968
Sorting path 19000 of 31968
Sorting path 19020 of 31968
Sorting path 19040 of 31968
Sorting path 19060 of 31968
Sorting path 19080 of 31968
Sorting path 19100 of 31968
Sorting path 19120 of 31968
Sorting path 19140 of 31968
Sorting path 19160 of 31968
Sorting path 19180 of 31968
Sorting path 19200 of 31968
Sorting path 19220 of 31968
Sorting path 19240 of 31968
Sorting path 19260 of 31968
Sorting path 19280 of 31968
Sorting path 19300 of 31968
Sorting path 19320 of 31968
Sorting path 19340 of 31968
Sorting path 19360 of 31968
Sorting path 19380 of 31968
Sorting path 19400 of 31968
Sorting path 19420 of 31968
Sorting path 19440 of 31968
Sorting path 19460 of 31968
Sorting path 19480 of 31968
Sorting path 19500 of 31968
Sorting path 19520 of 31968
Sorting path 19540 of 31968
Sorting path 19560 of 31968
Sorting path 19580 of 31968
Sorting path 19600 of 31968
Sorting path 19620 of 31968
Sorting path 19640 of 31968
Sorting path 19660 of 31968
Sorting path 19680 of 31968
Sorting path 19700 of 31968
Sorting path 19720 of 31968
Sorting path 19740 of 31968
Sorting path 19760 of 31968
Sorting path 19780 of 31968
Sorting path 19800 of 31968
Sorting path 19820 of 31968
Sorting path 19840 of 31968
Sorting path 19860 of 31968
Sorting path 19880 of 31968
Sorting path 19900 of 31968
Sorting path 19920 of 31968
Sorting path 19940 of 31968
Sorting path 19960 of 31968
Sorting path 19980 of 31968
Sorting path 20000 of 31968
Sorting path 20020 of 31968
Sorting path 20040 of 31968
Sorting path 20060 of 31968
Sorting path 20080 of 31968
Sorting path 20100 of 31968
Sorting path 20120 of 31968
Sorting path 20140 of 31968
Sorting path 20160 of 31968
Sorting path 20180 of 31968
Sorting path 20200 of 31968
Sorting path 20220 of 31968
Sorting path 20240 of 31968
Sorting path 20260 of 31968
Sorting path 20280 of 31968
Sorting path 20300 of 31968
Sorting path 20320 of 31968
Sorting path 20340 of 31968
Sorting path 20360 of 31968
Sorting path 20380 of 31968
Sorting path 20400 of 31968
Sorting path 20420 of 31968
Sorting path 20440 of 31968
Sorting path 20460 of 31968
Sorting path 20480 of 31968
Sorting path 20500 of 31968
Sorting path 20520 of 31968
Sorting path 20540 of 31968
Sorting path 20560 of 31968
Sorting path 20580 of 31968
Sorting path 20600 of 31968
Sorting path 20620 of 31968
Sorting path 20640 of 31968
Sorting path 20660 of 31968
Sorting path 20680 of 31968
Sorting path 20700 of 31968
Sorting path 20720 of 31968
Sorting path 20740 of 31968
Sorting path 20760 of 31968
Sorting path 20780 of 31968
Sorting path 20800 of 31968
Sorting path 20820 of 31968
Sorting path 20840 of 31968
Sorting path 20860 of 31968
Sorting path 20880 of 31968
Sorting path 20900 of 31968
Sorting path 20920 of 31968
Sorting path 20940 of 31968
Sorting path 20960 of 31968
Sorting path 20980 of 31968
Sorting path 21000 of 31968
Sorting path 21020 of 31968
Sorting path 21040 of 31968
Sorting path 21060 of 31968
Sorting path 21080 of 31968
Sorting path 21100 of 31968
Sorting path 21120 of 31968
Sorting path 21140 of 31968
Sorting path 21160 of 31968
Sorting path 21180 of 31968
Sorting path 21200 of 31968
Sorting path 21220 of 31968
Sorting path 21240 of 31968
Sorting path 21260 of 31968
Sorting path 21280 of 31968
Sorting path 21300 of 31968
Sorting path 21320 of 31968
Sorting path 21340 of 31968
Sorting path 21360 of 31968
Sorting path 21380 of 31968
Sorting path 21400 of 31968
Sorting path 21420 of 31968
Sorting path 21440 of 31968
Sorting path 21460 of 31968
Sorting path 21480 of 31968
Sorting path 21500 of 31968
Sorting path 21520 of 31968
Sorting path 21540 of 31968
Sorting path 21560 of 31968
Sorting path 21580 of 31968
Sorting path 21600 of 31968
Sorting path 21620 of 31968
Sorting path 21640 of 31968
Sorting path 21660 of 31968
Sorting path 21680 of 31968
Sorting path 21700 of 31968
Sorting path 21720 of 31968
Sorting path 21740 of 31968
Sorting path 21760 of 31968
Sorting path 21780 of 31968
Sorting path 21800 of 31968
Sorting path 21820 of 31968
Sorting path 21840 of 31968
Sorting path 21860 of 31968
Sorting path 21880 of 31968
Sorting path 21900 of 31968
Sorting path 21920 of 31968
Sorting path 21940 of 31968
Sorting path 21960 of 31968
Sorting path 21980 of 31968
Sorting path 22000 of 31968
Sorting path 22020 of 31968
Sorting path 22040 of 31968
Sorting path 22060 of 31968
Sorting path 22080 of 31968
Sorting path 22100 of 31968
Sorting path 22120 of 31968
Sorting path 22140 of 31968
Sorting path 22160 of 31968
Sorting path 22180 of 31968
Sorting path 22200 of 31968
Sorting path 22220 of 31968
Sorting path 22240 of 31968
Sorting path 22260 of 31968
Sorting path 22280 of 31968
Sorting path 22300 of 31968
Sorting path 22320 of 31968
Sorting path 22340 of 31968
Sorting path 22360 of 31968
Sorting path 22380 of 31968
Sorting path 22400 of 31968
Sorting path 22420 of 31968
Sorting path 22440 of 31968
Sorting path 22460 of 31968
Sorting path 22480 of 31968
Sorting path 22500 of 31968
Sorting path 22520 of 31968
Sorting path 22540 of 31968
Sorting path 22560 of 31968
Sorting path 22580 of 31968
Sorting path 22600 of 31968
Sorting path 22620 of 31968
Sorting path 22640 of 31968
Sorting path 22660 of 31968
Sorting path 22680 of 31968
Sorting path 22700 of 31968
Sorting path 22720 of 31968
Sorting path 22740 of 31968
Sorting path 22760 of 31968
Sorting path 22780 of 31968
Sorting path 22800 of 31968
Sorting path 22820 of 31968
Sorting path 22840 of 31968
Sorting path 22860 of 31968
Sorting path 22880 of 31968
Sorting path 22900 of 31968
Sorting path 22920 of 31968
Sorting path 22940 of 31968
Sorting path 22960 of 31968
Sorting path 22980 of 31968
Sorting path 23000 of 31968
Sorting path 23020 of 31968
Sorting path 23040 of 31968
Sorting path 23060 of 31968
Sorting path 23080 of 31968
Sorting path 23100 of 31968
Sorting path 23120 of 31968
Sorting path 23140 of 31968
Sorting path 23160 of 31968
Sorting path 23180 of 31968
Sorting path 23200 of 31968
Sorting path 23220 of 31968
Sorting path 23240 of 31968
Sorting path 23260 of 31968
Sorting path 23280 of 31968
Sorting path 23300 of 31968
Sorting path 23320 of 31968
Sorting path 23340 of 31968
Sorting path 23360 of 31968
Sorting path 23380 of 31968
Sorting path 23400 of 31968
Sorting path 23420 of 31968
Sorting path 23440 of 31968
Sorting path 23460 of 31968
Sorting path 23480 of 31968
Sorting path 23500 of 31968
Sorting path 23520 of 31968
Sorting path 23540 of 31968
Sorting path 23560 of 31968
Sorting path 23580 of 31968
Sorting path 23600 of 31968
Sorting path 23620 of 31968
Sorting path 23640 of 31968
Sorting path 23660 of 31968
Sorting path 23680 of 31968
Sorting path 23700 of 31968
Sorting path 23720 of 31968
Sorting path 23740 of 31968
Sorting path 23760 of 31968
Sorting path 23780 of 31968
Sorting path 23800 of 31968
Sorting path 23820 of 31968
Sorting path 23840 of 31968
Sorting path 23860 of 31968
Sorting path 23880 of 31968
Sorting path 23900 of 31968
Sorting path 23920 of 31968
Sorting path 23940 of 31968
Sorting path 23960 of 31968
Sorting path 23980 of 31968
Sorting path 24000 of 31968
Sorting path 24020 of 31968
Sorting path 24040 of 31968
Sorting path 24060 of 31968
Sorting path 24080 of 31968
Sorting path 24100 of 31968
Sorting path 24120 of 31968
Sorting path 24140 of 31968
Sorting path 24160 of 31968
Sorting path 24180 of 31968
Sorting path 24200 of 31968
Sorting path 24220 of 31968
Sorting path 24240 of 31968
Sorting path 24260 of 31968
Sorting path 24280 of 31968
Sorting path 24300 of 31968
Sorting path 24320 of 31968
Sorting path 24340 of 31968
Sorting path 24360 of 31968
Sorting path 24380 of 31968
Sorting path 24400 of 31968
Sorting path 24420 of 31968
Sorting path 24440 of 31968
Sorting path 24460 of 31968
Sorting path 24480 of 31968
Sorting path 24500 of 31968
Sorting path 24520 of 31968
Sorting path 24540 of 31968
Sorting path 24560 of 31968
Sorting path 24580 of 31968
Sorting path 24600 of 31968
Sorting path 24620 of 31968
Sorting path 24640 of 31968
Sorting path 24660 of 31968
Sorting path 24680 of 31968
Sorting path 24700 of 31968
Sorting path 24720 of 31968
Sorting path 24740 of 31968
Sorting path 24760 of 31968
Sorting path 24780 of 31968
Sorting path 24800 of 31968
Sorting path 24820 of 31968
Sorting path 24840 of 31968
Sorting path 24860 of 31968
Sorting path 24880 of 31968
Sorting path 24900 of 31968
Sorting path 24920 of 31968
Sorting path 24940 of 31968
Sorting path 24960 of 31968
Sorting path 24980 of 31968
Sorting path 25000 of 31968
Sorting path 25020 of 31968
Sorting path 25040 of 31968
Sorting path 25060 of 31968
Sorting path 25080 of 31968
Sorting path 25100 of 31968
Sorting path 25120 of 31968
Sorting path 25140 of 31968
Sorting path 25160 of 31968
Sorting path 25180 of 31968
Sorting path 25200 of 31968
Sorting path 25220 of 31968
Sorting path 25240 of 31968
Sorting path 25260 of 31968
Sorting path 25280 of 31968
Sorting path 25300 of 31968
Sorting path 25320 of 31968
Sorting path 25340 of 31968
Sorting path 25360 of 31968
Sorting path 25380 of 31968
Sorting path 25400 of 31968
Sorting path 25420 of 31968
Sorting path 25440 of 31968
Sorting path 25460 of 31968
Sorting path 25480 of 31968
Sorting path 25500 of 31968
Sorting path 25520 of 31968
Sorting path 25540 of 31968
Sorting path 25560 of 31968
Sorting path 25580 of 31968
Sorting path 25600 of 31968
Sorting path 25620 of 31968
Sorting path 25640 of 31968
Sorting path 25660 of 31968
Sorting path 25680 of 31968
Sorting path 25700 of 31968
Sorting path 25720 of 31968
Sorting path 25740 of 31968
Sorting path 25760 of 31968
Sorting path 25780 of 31968
Sorting path 25800 of 31968
Sorting path 25820 of 31968
Sorting path 25840 of 31968
Sorting path 25860 of 31968
Sorting path 25880 of 31968
Sorting path 25900 of 31968
Sorting path 25920 of 31968
Sorting path 25940 of 31968
Sorting path 25960 of 31968
Sorting path 25980 of 31968
Sorting path 26000 of 31968
Sorting path 26020 of 31968
Sorting path 26040 of 31968
Sorting path 26060 of 31968
Sorting path 26080 of 31968
Sorting path 26100 of 31968
Sorting path 26120 of 31968
Sorting path 26140 of 31968
Sorting path 26160 of 31968
Sorting path 26180 of 31968
Sorting path 26200 of 31968
Sorting path 26220 of 31968
Sorting path 26240 of 31968
Sorting path 26260 of 31968
Sorting path 26280 of 31968
Sorting path 26300 of 31968
Sorting path 26320 of 31968
Sorting path 26340 of 31968
Sorting path 26360 of 31968
Sorting path 26380 of 31968
Sorting path 26400 of 31968
Sorting path 26420 of 31968
Sorting path 26440 of 31968
Sorting path 26460 of 31968
Sorting path 26480 of 31968
Sorting path 26500 of 31968
Sorting path 26520 of 31968
Sorting path 26540 of 31968
Sorting path 26560 of 31968
Sorting path 26580 of 31968
Sorting path 26600 of 31968
Sorting path 26620 of 31968
Sorting path 26640 of 31968
Sorting path 26660 of 31968
Sorting path 26680 of 31968
Sorting path 26700 of 31968
Sorting path 26720 of 31968
Sorting path 26740 of 31968
Sorting path 26760 of 31968
Sorting path 26780 of 31968
Sorting path 26800 of 31968
Sorting path 26820 of 31968
Sorting path 26840 of 31968
Sorting path 26860 of 31968
Sorting path 26880 of 31968
Sorting path 26900 of 31968
Sorting path 26920 of 31968
Sorting path 26940 of 31968
Sorting path 26960 of 31968
Sorting path 26980 of 31968
Sorting path 27000 of 31968
Sorting path 27020 of 31968
Sorting path 27040 of 31968
Sorting path 27060 of 31968
Sorting path 27080 of 31968
Sorting path 27100 of 31968
Sorting path 27120 of 31968
Sorting path 27140 of 31968
Sorting path 27160 of 31968
Sorting path 27180 of 31968
Sorting path 27200 of 31968
Sorting path 27220 of 31968
Sorting path 27240 of 31968
Sorting path 27260 of 31968
Sorting path 27280 of 31968
Sorting path 27300 of 31968
Sorting path 27320 of 31968
Sorting path 27340 of 31968
Sorting path 27360 of 31968
Sorting path 27380 of 31968
Sorting path 27400 of 31968
Sorting path 27420 of 31968
Sorting path 27440 of 31968
Sorting path 27460 of 31968
Sorting path 27480 of 31968
Sorting path 27500 of 31968
Sorting path 27520 of 31968
Sorting path 27540 of 31968
Sorting path 27560 of 31968
Sorting path 27580 of 31968
Sorting path 27600 of 31968
Sorting path 27620 of 31968
Sorting path 27640 of 31968
Sorting path 27660 of 31968
Sorting path 27680 of 31968
Sorting path 27700 of 31968
Sorting path 27720 of 31968
Sorting path 27740 of 31968
Sorting path 27760 of 31968
Sorting path 27780 of 31968
Sorting path 27800 of 31968
Sorting path 27820 of 31968
Sorting path 27840 of 31968
Sorting path 27860 of 31968
Sorting path 27880 of 31968
Sorting path 27900 of 31968
Sorting path 27920 of 31968
Sorting path 27940 of 31968
Sorting path 27960 of 31968
Sorting path 27980 of 31968
Sorting path 28000 of 31968
Sorting path 28020 of 31968
Sorting path 28040 of 31968
Sorting path 28060 of 31968
Sorting path 28080 of 31968
Sorting path 28100 of 31968
Sorting path 28120 of 31968
Sorting path 28140 of 31968
Sorting path 28160 of 31968
Sorting path 28180 of 31968
Sorting path 28200 of 31968
Sorting path 28220 of 31968
Sorting path 28240 of 31968
Sorting path 28260 of 31968
Sorting path 28280 of 31968
Sorting path 28300 of 31968
Sorting path 28320 of 31968
Sorting path 28340 of 31968
Sorting path 28360 of 31968
Sorting path 28380 of 31968
Sorting path 28400 of 31968
Sorting path 28420 of 31968
Sorting path 28440 of 31968
Sorting path 28460 of 31968
Sorting path 28480 of 31968
Sorting path 28500 of 31968
Sorting path 28520 of 31968
Sorting path 28540 of 31968
Sorting path 28560 of 31968
Sorting path 28580 of 31968
Sorting path 28600 of 31968
Sorting path 28620 of 31968
Sorting path 28640 of 31968
Sorting path 28660 of 31968
Sorting path 28680 of 31968
Sorting path 28700 of 31968
Sorting path 28720 of 31968
Sorting path 28740 of 31968
Sorting path 28760 of 31968
Sorting path 28780 of 31968
Sorting path 28800 of 31968
Sorting path 28820 of 31968
Sorting path 28840 of 31968
Sorting path 28860 of 31968
Sorting path 28880 of 31968
Sorting path 28900 of 31968
Sorting path 28920 of 31968
Sorting path 28940 of 31968
Sorting path 28960 of 31968
Sorting path 28980 of 31968
Sorting path 29000 of 31968
Sorting path 29020 of 31968
Sorting path 29040 of 31968
Sorting path 29060 of 31968
Sorting path 29080 of 31968
Sorting path 29100 of 31968
Sorting path 29120 of 31968
Sorting path 29140 of 31968
Sorting path 29160 of 31968
Sorting path 29180 of 31968
Sorting path 29200 of 31968
Sorting path 29220 of 31968
Sorting path 29240 of 31968
Sorting path 29260 of 31968
Sorting path 29280 of 31968
Sorting path 29300 of 31968
Sorting path 29320 of 31968
Sorting path 29340 of 31968
Sorting path 29360 of 31968
Sorting path 29380 of 31968
Sorting path 29400 of 31968
Sorting path 29420 of 31968
Sorting path 29440 of 31968
Sorting path 29460 of 31968
Sorting path 29480 of 31968
Sorting path 29500 of 31968
Sorting path 29520 of 31968
Sorting path 29540 of 31968
Sorting path 29560 of 31968
Sorting path 29580 of 31968
Sorting path 29600 of 31968
Sorting path 29620 of 31968
Sorting path 29640 of 31968
Sorting path 29660 of 31968
Sorting path 29680 of 31968
Sorting path 29700 of 31968
Sorting path 29720 of 31968
Sorting path 29740 of 31968
Sorting path 29760 of 31968
Sorting path 29780 of 31968
Sorting path 29800 of 31968
Sorting path 29820 of 31968
Sorting path 29840 of 31968
Sorting path 29860 of 31968
Sorting path 29880 of 31968
Sorting path 29900 of 31968
Sorting path 29920 of 31968
Sorting path 29940 of 31968
Sorting path 29960 of 31968
Sorting path 29980 of 31968
Sorting path 30000 of 31968
Sorting path 30020 of 31968
Sorting path 30040 of 31968
Sorting path 30060 of 31968
Sorting path 30080 of 31968
Sorting path 30100 of 31968
Sorting path 30120 of 31968
Sorting path 30140 of 31968
Sorting path 30160 of 31968
Sorting path 30180 of 31968
Sorting path 30200 of 31968
Sorting path 30220 of 31968
Sorting path 30240 of 31968
Sorting path 30260 of 31968
Sorting path 30280 of 31968
Sorting path 30300 of 31968
Sorting path 30320 of 31968
Sorting path 30340 of 31968
Sorting path 30360 of 31968
Sorting path 30380 of 31968
Sorting path 30400 of 31968
Sorting path 30420 of 31968
Sorting path 30440 of 31968
Sorting path 30460 of 31968
Sorting path 30480 of 31968
Sorting path 30500 of 31968
Sorting path 30520 of 31968
Sorting path 30540 of 31968
Sorting path 30560 of 31968
Sorting path 30580 of 31968
Sorting path 30600 of 31968
Sorting path 30620 of 31968
Sorting path 30640 of 31968
Sorting path 30660 of 31968
Sorting path 30680 of 31968
Sorting path 30700 of 31968
Sorting path 30720 of 31968
Sorting path 30740 of 31968
Sorting path 30760 of 31968
Sorting path 30780 of 31968
Sorting path 30800 of 31968
Sorting path 30820 of 31968
Sorting path 30840 of 31968
Sorting path 30860 of 31968
Sorting path 30880 of 31968
Sorting path 30900 of 31968
Sorting path 30920 of 31968
Sorting path 30940 of 31968
Sorting path 30960 of 31968
Sorting path 30980 of 31968
Sorting path 31000 of 31968
Sorting path 31020 of 31968
Sorting path 31040 of 31968
Sorting path 31060 of 31968
Sorting path 31080 of 31968
Sorting path 31100 of 31968
Sorting path 31120 of 31968
Sorting path 31140 of 31968
Sorting path 31160 of 31968
Sorting path 31180 of 31968
Sorting path 31200 of 31968
Sorting path 31220 of 31968
Sorting path 31240 of 31968
Sorting path 31260 of 31968
Sorting path 31280 of 31968
Sorting path 31300 of 31968
Sorting path 31320 of 31968
Sorting path 31340 of 31968
Sorting path 31360 of 31968
Sorting path 31380 of 31968
Sorting path 31400 of 31968
Sorting path 31420 of 31968
Sorting path 31440 of 31968
Sorting path 31460 of 31968
Sorting path 31480 of 31968
Sorting path 31500 of 31968
Sorting path 31520 of 31968
Sorting path 31540 of 31968
Sorting path 31560 of 31968
Sorting path 31580 of 31968
Sorting path 31600 of 31968
Sorting path 31620 of 31968
Sorting path 31640 of 31968
Sorting path 31660 of 31968
Sorting path 31680 of 31968
Sorting path 31700 of 31968
Sorting path 31720 of 31968
Sorting path 31740 of 31968
Sorting path 31760 of 31968
Sorting path 31780 of 31968
Sorting path 31800 of 31968
Sorting path 31820 of 31968
Sorting path 31840 of 31968
Sorting path 31860 of 31968
Sorting path 31880 of 31968
Sorting path 31900 of 31968
Sorting path 31920 of 31968
Sorting path 31940 of 31968
Sorting path 31960 of 31968

Preparing regeneration codim 9 of 10: 13860 paths to track.
Preparing path 0 of 13860
Preparing path 20 of 13860
Preparing path 40 of 13860
Preparing path 60 of 13860
Preparing path 80 of 13860
Preparing path 100 of 13860
Preparing path 120 of 13860
Preparing path 140 of 13860
Preparing path 160 of 13860
Preparing path 180 of 13860
Preparing path 200 of 13860
Preparing path 220 of 13860
Preparing path 240 of 13860
Preparing path 260 of 13860
Preparing path 280 of 13860
Preparing path 300 of 13860
Preparing path 320 of 13860
Preparing path 340 of 13860
Preparing path 360 of 13860
Preparing path 380 of 13860
Preparing path 400 of 13860
Preparing path 420 of 13860
Preparing path 440 of 13860
Preparing path 460 of 13860
Preparing path 480 of 13860
Preparing path 500 of 13860
Preparing path 520 of 13860
Preparing path 540 of 13860
Preparing path 560 of 13860
Preparing path 580 of 13860
Preparing path 600 of 13860
Preparing path 620 of 13860
Preparing path 640 of 13860
Preparing path 660 of 13860
Preparing path 680 of 13860
Preparing path 700 of 13860
Preparing path 720 of 13860
Preparing path 740 of 13860
Preparing path 760 of 13860
Preparing path 780 of 13860
Preparing path 800 of 13860
Preparing path 820 of 13860
Preparing path 840 of 13860
Preparing path 860 of 13860
Preparing path 880 of 13860
Preparing path 900 of 13860
Preparing path 920 of 13860
Preparing path 940 of 13860
Preparing path 960 of 13860
Preparing path 980 of 13860
Preparing path 1000 of 13860
Preparing path 1020 of 13860
Preparing path 1040 of 13860
Preparing path 1060 of 13860
Preparing path 1080 of 13860
Preparing path 1100 of 13860
Preparing path 1120 of 13860
Preparing path 1140 of 13860
Preparing path 1160 of 13860
Preparing path 1180 of 13860
Preparing path 1200 of 13860
Preparing path 1220 of 13860
Preparing path 1240 of 13860
Preparing path 1260 of 13860
Preparing path 1280 of 13860
Preparing path 1300 of 13860
Preparing path 1320 of 13860
Preparing path 1340 of 13860
Preparing path 1360 of 13860
Preparing path 1380 of 13860
Preparing path 1400 of 13860
Preparing path 1420 of 13860
Preparing path 1440 of 13860
Preparing path 1460 of 13860
Preparing path 1480 of 13860
Preparing path 1500 of 13860
Preparing path 1520 of 13860
Preparing path 1540 of 13860
Preparing path 1560 of 13860
Preparing path 1580 of 13860
Preparing path 1600 of 13860
Preparing path 1620 of 13860
Preparing path 1640 of 13860
Preparing path 1660 of 13860
Preparing path 1680 of 13860
Preparing path 1700 of 13860
Preparing path 1720 of 13860
Preparing path 1740 of 13860
Preparing path 1760 of 13860
Preparing path 1780 of 13860
Preparing path 1800 of 13860
Preparing path 1820 of 13860
Preparing path 1840 of 13860
Preparing path 1860 of 13860
Preparing path 1880 of 13860
Preparing path 1900 of 13860
Preparing path 1920 of 13860
Preparing path 1940 of 13860
Preparing path 1960 of 13860
Preparing path 1980 of 13860
Preparing path 2000 of 13860
Preparing path 2020 of 13860
Preparing path 2040 of 13860
Preparing path 2060 of 13860
Preparing path 2080 of 13860
Preparing path 2100 of 13860
Preparing path 2120 of 13860
Preparing path 2140 of 13860
Preparing path 2160 of 13860
Preparing path 2180 of 13860
Preparing path 2200 of 13860
Preparing path 2220 of 13860
Preparing path 2240 of 13860
Preparing path 2260 of 13860
Preparing path 2280 of 13860
Preparing path 2300 of 13860
Preparing path 2320 of 13860
Preparing path 2340 of 13860
Preparing path 2360 of 13860
Preparing path 2380 of 13860
Preparing path 2400 of 13860
Preparing path 2420 of 13860
Preparing path 2440 of 13860
Preparing path 2460 of 13860
Preparing path 2480 of 13860
Preparing path 2500 of 13860
Preparing path 2520 of 13860
Preparing path 2540 of 13860
Preparing path 2560 of 13860
Preparing path 2580 of 13860
Preparing path 2600 of 13860
Preparing path 2620 of 13860
Preparing path 2640 of 13860
Preparing path 2660 of 13860
Preparing path 2680 of 13860
Preparing path 2700 of 13860
Preparing path 2720 of 13860
Preparing path 2740 of 13860
Preparing path 2760 of 13860
Preparing path 2780 of 13860
Preparing path 2800 of 13860
Preparing path 2820 of 13860
Preparing path 2840 of 13860
Preparing path 2860 of 13860
Preparing path 2880 of 13860
Preparing path 2900 of 13860
Preparing path 2920 of 13860
Preparing path 2940 of 13860
Preparing path 2960 of 13860
Preparing path 2980 of 13860
Preparing path 3000 of 13860
Preparing path 3020 of 13860
Preparing path 3040 of 13860
Preparing path 3060 of 13860
Preparing path 3080 of 13860
Preparing path 3100 of 13860
Preparing path 3120 of 13860
Preparing path 3140 of 13860
Preparing path 3160 of 13860
Preparing path 3180 of 13860
Preparing path 3200 of 13860
Preparing path 3220 of 13860
Preparing path 3240 of 13860
Preparing path 3260 of 13860
Preparing path 3280 of 13860
Preparing path 3300 of 13860
Preparing path 3320 of 13860
Preparing path 3340 of 13860
Preparing path 3360 of 13860
Preparing path 3380 of 13860
Preparing path 3400 of 13860
Preparing path 3420 of 13860
Preparing path 3440 of 13860
Preparing path 3460 of 13860
Preparing path 3480 of 13860
Preparing path 3500 of 13860
Preparing path 3520 of 13860
Preparing path 3540 of 13860
Preparing path 3560 of 13860
Preparing path 3580 of 13860
Preparing path 3600 of 13860
Preparing path 3620 of 13860
Preparing path 3640 of 13860
Preparing path 3660 of 13860
Preparing path 3680 of 13860
Preparing path 3700 of 13860
Preparing path 3720 of 13860
Preparing path 3740 of 13860
Preparing path 3760 of 13860
Preparing path 3780 of 13860
Preparing path 3800 of 13860
Preparing path 3820 of 13860
Preparing path 3840 of 13860
Preparing path 3860 of 13860
Preparing path 3880 of 13860
Preparing path 3900 of 13860
Preparing path 3920 of 13860
Preparing path 3940 of 13860
Preparing path 3960 of 13860
Preparing path 3980 of 13860
Preparing path 4000 of 13860
Preparing path 4020 of 13860
Preparing path 4040 of 13860
Preparing path 4060 of 13860
Preparing path 4080 of 13860
Preparing path 4100 of 13860
Preparing path 4120 of 13860
Preparing path 4140 of 13860
Preparing path 4160 of 13860
Preparing path 4180 of 13860
Preparing path 4200 of 13860
Preparing path 4220 of 13860
Preparing path 4240 of 13860
Preparing path 4260 of 13860
Preparing path 4280 of 13860
Preparing path 4300 of 13860
Preparing path 4320 of 13860
Preparing path 4340 of 13860
Preparing path 4360 of 13860
Preparing path 4380 of 13860
Preparing path 4400 of 13860
Preparing path 4420 of 13860
Preparing path 4440 of 13860
Preparing path 4460 of 13860
Preparing path 4480 of 13860
Preparing path 4500 of 13860
Preparing path 4520 of 13860
Preparing path 4540 of 13860
Preparing path 4560 of 13860
Preparing path 4580 of 13860
Preparing path 4600 of 13860
Preparing path 4620 of 13860
Preparing path 4640 of 13860
Preparing path 4660 of 13860
Preparing path 4680 of 13860
Preparing path 4700 of 13860
Preparing path 4720 of 13860
Preparing path 4740 of 13860
Preparing path 4760 of 13860
Preparing path 4780 of 13860
Preparing path 4800 of 13860
Preparing path 4820 of 13860
Preparing path 4840 of 13860
Preparing path 4860 of 13860
Preparing path 4880 of 13860
Preparing path 4900 of 13860
Preparing path 4920 of 13860
Preparing path 4940 of 13860
Preparing path 4960 of 13860
Preparing path 4980 of 13860
Preparing path 5000 of 13860
Preparing path 5020 of 13860
Preparing path 5040 of 13860
Preparing path 5060 of 13860
Preparing path 5080 of 13860
Preparing path 5100 of 13860
Preparing path 5120 of 13860
Preparing path 5140 of 13860
Preparing path 5160 of 13860
Preparing path 5180 of 13860
Preparing path 5200 of 13860
Preparing path 5220 of 13860
Preparing path 5240 of 13860
Preparing path 5260 of 13860
Preparing path 5280 of 13860
Preparing path 5300 of 13860
Preparing path 5320 of 13860
Preparing path 5340 of 13860
Preparing path 5360 of 13860
Preparing path 5380 of 13860
Preparing path 5400 of 13860
Preparing path 5420 of 13860
Preparing path 5440 of 13860
Preparing path 5460 of 13860
Preparing path 5480 of 13860
Preparing path 5500 of 13860
Preparing path 5520 of 13860
Preparing path 5540 of 13860
Preparing path 5560 of 13860
Preparing path 5580 of 13860
Preparing path 5600 of 13860
Preparing path 5620 of 13860
Preparing path 5640 of 13860
Preparing path 5660 of 13860
Preparing path 5680 of 13860
Preparing path 5700 of 13860
Preparing path 5720 of 13860
Preparing path 5740 of 13860
Preparing path 5760 of 13860
Preparing path 5780 of 13860
Preparing path 5800 of 13860
Preparing path 5820 of 13860
Preparing path 5840 of 13860
Preparing path 5860 of 13860
Preparing path 5880 of 13860
Preparing path 5900 of 13860
Preparing path 5920 of 13860
Preparing path 5940 of 13860
Preparing path 5960 of 13860
Preparing path 5980 of 13860
Preparing path 6000 of 13860
Preparing path 6020 of 13860
Preparing path 6040 of 13860
Preparing path 6060 of 13860
Preparing path 6080 of 13860
Preparing path 6100 of 13860
Preparing path 6120 of 13860
Preparing path 6140 of 13860
Preparing path 6160 of 13860
Preparing path 6180 of 13860
Preparing path 6200 of 13860
Preparing path 6220 of 13860
Preparing path 6240 of 13860
Preparing path 6260 of 13860
Preparing path 6280 of 13860
Preparing path 6300 of 13860
Preparing path 6320 of 13860
Preparing path 6340 of 13860
Preparing path 6360 of 13860
Preparing path 6380 of 13860
Preparing path 6400 of 13860
Preparing path 6420 of 13860
Preparing path 6440 of 13860
Preparing path 6460 of 13860
Preparing path 6480 of 13860
Preparing path 6500 of 13860
Preparing path 6520 of 13860
Preparing path 6540 of 13860
Preparing path 6560 of 13860
Preparing path 6580 of 13860
Preparing path 6600 of 13860
Preparing path 6620 of 13860
Preparing path 6640 of 13860
Preparing path 6660 of 13860
Preparing path 6680 of 13860
Preparing path 6700 of 13860
Preparing path 6720 of 13860
Preparing path 6740 of 13860
Preparing path 6760 of 13860
Preparing path 6780 of 13860
Preparing path 6800 of 13860
Preparing path 6820 of 13860
Preparing path 6840 of 13860
Preparing path 6860 of 13860
Preparing path 6880 of 13860
Preparing path 6900 of 13860
Preparing path 6920 of 13860
Preparing path 6940 of 13860
Preparing path 6960 of 13860
Preparing path 6980 of 13860
Preparing path 7000 of 13860
Preparing path 7020 of 13860
Preparing path 7040 of 13860
Preparing path 7060 of 13860
Preparing path 7080 of 13860
Preparing path 7100 of 13860
Preparing path 7120 of 13860
Preparing path 7140 of 13860
Preparing path 7160 of 13860
Preparing path 7180 of 13860
Preparing path 7200 of 13860
Preparing path 7220 of 13860
Preparing path 7240 of 13860
Preparing path 7260 of 13860
Preparing path 7280 of 13860
Preparing path 7300 of 13860
Preparing path 7320 of 13860
Preparing path 7340 of 13860
Preparing path 7360 of 13860
Preparing path 7380 of 13860
Preparing path 7400 of 13860
Preparing path 7420 of 13860
Preparing path 7440 of 13860
Preparing path 7460 of 13860
Preparing path 7480 of 13860
Preparing path 7500 of 13860
Preparing path 7520 of 13860
Preparing path 7540 of 13860
Preparing path 7560 of 13860
Preparing path 7580 of 13860
Preparing path 7600 of 13860
Preparing path 7620 of 13860
Preparing path 7640 of 13860
Preparing path 7660 of 13860
Preparing path 7680 of 13860
Preparing path 7700 of 13860
Preparing path 7720 of 13860
Preparing path 7740 of 13860
Preparing path 7760 of 13860
Preparing path 7780 of 13860
Preparing path 7800 of 13860
Preparing path 7820 of 13860
Preparing path 7840 of 13860
Preparing path 7860 of 13860
Preparing path 7880 of 13860
Preparing path 7900 of 13860
Preparing path 7920 of 13860
Preparing path 7940 of 13860
Preparing path 7960 of 13860
Preparing path 7980 of 13860
Preparing path 8000 of 13860
Preparing path 8020 of 13860
Preparing path 8040 of 13860
Preparing path 8060 of 13860
Preparing path 8080 of 13860
Preparing path 8100 of 13860
Preparing path 8120 of 13860
Preparing path 8140 of 13860
Preparing path 8160 of 13860
Preparing path 8180 of 13860
Preparing path 8200 of 13860
Preparing path 8220 of 13860
Preparing path 8240 of 13860
Preparing path 8260 of 13860
Preparing path 8280 of 13860
Preparing path 8300 of 13860
Preparing path 8320 of 13860
Preparing path 8340 of 13860
Preparing path 8360 of 13860
Preparing path 8380 of 13860
Preparing path 8400 of 13860
Preparing path 8420 of 13860
Preparing path 8440 of 13860
Preparing path 8460 of 13860
Preparing path 8480 of 13860
Preparing path 8500 of 13860
Preparing path 8520 of 13860
Preparing path 8540 of 13860
Preparing path 8560 of 13860
Preparing path 8580 of 13860
Preparing path 8600 of 13860
Preparing path 8620 of 13860
Preparing path 8640 of 13860
Preparing path 8660 of 13860
Preparing path 8680 of 13860
Preparing path 8700 of 13860
Preparing path 8720 of 13860
Preparing path 8740 of 13860
Preparing path 8760 of 13860
Preparing path 8780 of 13860
Preparing path 8800 of 13860
Preparing path 8820 of 13860
Preparing path 8840 of 13860
Preparing path 8860 of 13860
Preparing path 8880 of 13860
Preparing path 8900 of 13860
Preparing path 8920 of 13860
Preparing path 8940 of 13860
Preparing path 8960 of 13860
Preparing path 8980 of 13860
Preparing path 9000 of 13860
Preparing path 9020 of 13860
Preparing path 9040 of 13860
Preparing path 9060 of 13860
Preparing path 9080 of 13860
Preparing path 9100 of 13860
Preparing path 9120 of 13860
Preparing path 9140 of 13860
Preparing path 9160 of 13860
Preparing path 9180 of 13860
Preparing path 9200 of 13860
Preparing path 9220 of 13860
Preparing path 9240 of 13860
Preparing path 9260 of 13860
Preparing path 9280 of 13860
Preparing path 9300 of 13860
Preparing path 9320 of 13860
Preparing path 9340 of 13860
Preparing path 9360 of 13860
Preparing path 9380 of 13860
Preparing path 9400 of 13860
Preparing path 9420 of 13860
Preparing path 9440 of 13860
Preparing path 9460 of 13860
Preparing path 9480 of 13860
Preparing path 9500 of 13860
Preparing path 9520 of 13860
Preparing path 9540 of 13860
Preparing path 9560 of 13860
Preparing path 9580 of 13860
Preparing path 9600 of 13860
Preparing path 9620 of 13860
Preparing path 9640 of 13860
Preparing path 9660 of 13860
Preparing path 9680 of 13860
Preparing path 9700 of 13860
Preparing path 9720 of 13860
Preparing path 9740 of 13860
Preparing path 9760 of 13860
Preparing path 9780 of 13860
Preparing path 9800 of 13860
Preparing path 9820 of 13860
Preparing path 9840 of 13860
Preparing path 9860 of 13860
Preparing path 9880 of 13860
Preparing path 9900 of 13860
Preparing path 9920 of 13860
Preparing path 9940 of 13860
Preparing path 9960 of 13860
Preparing path 9980 of 13860
Preparing path 10000 of 13860
Preparing path 10020 of 13860
Preparing path 10040 of 13860
Preparing path 10060 of 13860
Preparing path 10080 of 13860
Preparing path 10100 of 13860
Preparing path 10120 of 13860
Preparing path 10140 of 13860
Preparing path 10160 of 13860
Preparing path 10180 of 13860
Preparing path 10200 of 13860
Preparing path 10220 of 13860
Preparing path 10240 of 13860
Preparing path 10260 of 13860
Preparing path 10280 of 13860
Preparing path 10300 of 13860
Preparing path 10320 of 13860
Preparing path 10340 of 13860
Preparing path 10360 of 13860
Preparing path 10380 of 13860
Preparing path 10400 of 13860
Preparing path 10420 of 13860
Preparing path 10440 of 13860
Preparing path 10460 of 13860
Preparing path 10480 of 13860
Preparing path 10500 of 13860
Preparing path 10520 of 13860
Preparing path 10540 of 13860
Preparing path 10560 of 13860
Preparing path 10580 of 13860
Preparing path 10600 of 13860
Preparing path 10620 of 13860
Preparing path 10640 of 13860
Preparing path 10660 of 13860
Preparing path 10680 of 13860
Preparing path 10700 of 13860
Preparing path 10720 of 13860
Preparing path 10740 of 13860
Preparing path 10760 of 13860
Preparing path 10780 of 13860
Preparing path 10800 of 13860
Preparing path 10820 of 13860
Preparing path 10840 of 13860
Preparing path 10860 of 13860
Preparing path 10880 of 13860
Preparing path 10900 of 13860
Preparing path 10920 of 13860
Preparing path 10940 of 13860
Preparing path 10960 of 13860
Preparing path 10980 of 13860
Preparing path 11000 of 13860
Preparing path 11020 of 13860
Preparing path 11040 of 13860
Preparing path 11060 of 13860
Preparing path 11080 of 13860
Preparing path 11100 of 13860
Preparing path 11120 of 13860
Preparing path 11140 of 13860
Preparing path 11160 of 13860
Preparing path 11180 of 13860
Preparing path 11200 of 13860
Preparing path 11220 of 13860
Preparing path 11240 of 13860
Preparing path 11260 of 13860
Preparing path 11280 of 13860
Preparing path 11300 of 13860
Preparing path 11320 of 13860
Preparing path 11340 of 13860
Preparing path 11360 of 13860
Preparing path 11380 of 13860
Preparing path 11400 of 13860
Preparing path 11420 of 13860
Preparing path 11440 of 13860
Preparing path 11460 of 13860
Preparing path 11480 of 13860
Preparing path 11500 of 13860
Preparing path 11520 of 13860
Preparing path 11540 of 13860
Preparing path 11560 of 13860
Preparing path 11580 of 13860
Preparing path 11600 of 13860
Preparing path 11620 of 13860
Preparing path 11640 of 13860
Preparing path 11660 of 13860
Preparing path 11680 of 13860
Preparing path 11700 of 13860
Preparing path 11720 of 13860
Preparing path 11740 of 13860
Preparing path 11760 of 13860
Preparing path 11780 of 13860
Preparing path 11800 of 13860
Preparing path 11820 of 13860
Preparing path 11840 of 13860
Preparing path 11860 of 13860
Preparing path 11880 of 13860
Preparing path 11900 of 13860
Preparing path 11920 of 13860
Preparing path 11940 of 13860
Preparing path 11960 of 13860
Preparing path 11980 of 13860
Preparing path 12000 of 13860
Preparing path 12020 of 13860
Preparing path 12040 of 13860
Preparing path 12060 of 13860
Preparing path 12080 of 13860
Preparing path 12100 of 13860
Preparing path 12120 of 13860
Preparing path 12140 of 13860
Preparing path 12160 of 13860
Preparing path 12180 of 13860
Preparing path 12200 of 13860
Preparing path 12220 of 13860
Preparing path 12240 of 13860
Preparing path 12260 of 13860
Preparing path 12280 of 13860
Preparing path 12300 of 13860
Preparing path 12320 of 13860
Preparing path 12340 of 13860
Preparing path 12360 of 13860
Preparing path 12380 of 13860
Preparing path 12400 of 13860
Preparing path 12420 of 13860
Preparing path 12440 of 13860
Preparing path 12460 of 13860
Preparing path 12480 of 13860
Preparing path 12500 of 13860
Preparing path 12520 of 13860
Preparing path 12540 of 13860
Preparing path 12560 of 13860
Preparing path 12580 of 13860
Preparing path 12600 of 13860
Preparing path 12620 of 13860
Preparing path 12640 of 13860
Preparing path 12660 of 13860
Preparing path 12680 of 13860
Preparing path 12700 of 13860
Preparing path 12720 of 13860
Preparing path 12740 of 13860
Preparing path 12760 of 13860
Preparing path 12780 of 13860
Preparing path 12800 of 13860
Preparing path 12820 of 13860
Preparing path 12840 of 13860
Preparing path 12860 of 13860
Preparing path 12880 of 13860
Preparing path 12900 of 13860
Preparing path 12920 of 13860
Preparing path 12940 of 13860
Preparing path 12960 of 13860
Preparing path 12980 of 13860
Preparing path 13000 of 13860
Preparing path 13020 of 13860
Preparing path 13040 of 13860
Preparing path 13060 of 13860
Preparing path 13080 of 13860
Preparing path 13100 of 13860
Preparing path 13120 of 13860
Preparing path 13140 of 13860
Preparing path 13160 of 13860
Preparing path 13180 of 13860
Preparing path 13200 of 13860
Preparing path 13220 of 13860
Preparing path 13240 of 13860
Preparing path 13260 of 13860
Preparing path 13280 of 13860
Preparing path 13300 of 13860
Preparing path 13320 of 13860
Preparing path 13340 of 13860
Preparing path 13360 of 13860
Preparing path 13380 of 13860
Preparing path 13400 of 13860
Preparing path 13420 of 13860
Preparing path 13440 of 13860
Preparing path 13460 of 13860
Preparing path 13480 of 13860
Preparing path 13500 of 13860
Preparing path 13520 of 13860
Preparing path 13540 of 13860
Preparing path 13560 of 13860
Preparing path 13580 of 13860
Preparing path 13600 of 13860
Preparing path 13620 of 13860
Preparing path 13640 of 13860
Preparing path 13660 of 13860
Preparing path 13680 of 13860
Preparing path 13700 of 13860
Preparing path 13720 of 13860
Preparing path 13740 of 13860
Preparing path 13760 of 13860
Preparing path 13780 of 13860
Preparing path 13800 of 13860
Preparing path 13820 of 13860
Preparing path 13840 of 13860

Tracking regeneration codim 9 of 10: 16632 paths to track.
Tracking path 0 of 16632
Tracking path 20 of 16632
Tracking path 40 of 16632
Tracking path 60 of 16632
Tracking path 80 of 16632
Tracking path 100 of 16632
Tracking path 120 of 16632
Tracking path 140 of 16632
Tracking path 160 of 16632
Tracking path 180 of 16632
Tracking path 200 of 16632
Tracking path 220 of 16632
Tracking path 240 of 16632
Tracking path 260 of 16632
Tracking path 280 of 16632
Tracking path 300 of 16632
Tracking path 320 of 16632
Tracking path 340 of 16632
Tracking path 360 of 16632
Tracking path 380 of 16632
Tracking path 400 of 16632
Tracking path 420 of 16632
Tracking path 440 of 16632
Tracking path 460 of 16632
Tracking path 480 of 16632
Tracking path 500 of 16632
Tracking path 520 of 16632
Tracking path 540 of 16632
Tracking path 560 of 16632
Tracking path 580 of 16632
Tracking path 600 of 16632
Tracking path 620 of 16632
Tracking path 640 of 16632
Tracking path 660 of 16632
Tracking path 680 of 16632
Tracking path 700 of 16632
Tracking path 720 of 16632
Tracking path 740 of 16632
Tracking path 760 of 16632
Tracking path 780 of 16632
Tracking path 800 of 16632
Tracking path 820 of 16632
Tracking path 840 of 16632
Tracking path 860 of 16632
Tracking path 880 of 16632
Tracking path 900 of 16632
Tracking path 920 of 16632
Tracking path 940 of 16632
Tracking path 960 of 16632
Tracking path 980 of 16632
Tracking path 1000 of 16632
Tracking path 1020 of 16632
Tracking path 1040 of 16632
Tracking path 1060 of 16632
Tracking path 1080 of 16632
Tracking path 1100 of 16632
Tracking path 1120 of 16632
Tracking path 1140 of 16632
Tracking path 1160 of 16632
Tracking path 1180 of 16632
Tracking path 1200 of 16632
Tracking path 1220 of 16632
Tracking path 1240 of 16632
Tracking path 1260 of 16632
Tracking path 1280 of 16632
Tracking path 1300 of 16632
Tracking path 1320 of 16632
Tracking path 1340 of 16632
Tracking path 1360 of 16632
Tracking path 1380 of 16632
Tracking path 1400 of 16632
Tracking path 1420 of 16632
Tracking path 1440 of 16632
Tracking path 1460 of 16632
Tracking path 1480 of 16632
Tracking path 1500 of 16632
Tracking path 1520 of 16632
Tracking path 1540 of 16632
Tracking path 1560 of 16632
Tracking path 1580 of 16632
Tracking path 1600 of 16632
Tracking path 1620 of 16632
Tracking path 1640 of 16632
Tracking path 1660 of 16632
Tracking path 1680 of 16632
Tracking path 1700 of 16632
Tracking path 1720 of 16632
Tracking path 1740 of 16632
Tracking path 1760 of 16632
Tracking path 1780 of 16632
Tracking path 1800 of 16632
Tracking path 1820 of 16632
Tracking path 1840 of 16632
Tracking path 1860 of 16632
Tracking path 1880 of 16632
Tracking path 1900 of 16632
Tracking path 1920 of 16632
Tracking path 1940 of 16632
Tracking path 1960 of 16632
Tracking path 1980 of 16632
Tracking path 2000 of 16632
Tracking path 2020 of 16632
Tracking path 2040 of 16632
Tracking path 2060 of 16632
Tracking path 2080 of 16632
Tracking path 2100 of 16632
Tracking path 2120 of 16632
Tracking path 2140 of 16632
Tracking path 2160 of 16632
Tracking path 2180 of 16632
Tracking path 2200 of 16632
Tracking path 2220 of 16632
Tracking path 2240 of 16632
Tracking path 2260 of 16632
Tracking path 2280 of 16632
Tracking path 2300 of 16632
Tracking path 2320 of 16632
Tracking path 2340 of 16632
Tracking path 2360 of 16632
Tracking path 2380 of 16632
Tracking path 2400 of 16632
Tracking path 2420 of 16632
Tracking path 2440 of 16632
Tracking path 2460 of 16632
Tracking path 2480 of 16632
Tracking path 2500 of 16632
Tracking path 2520 of 16632
Tracking path 2540 of 16632
Tracking path 2560 of 16632
Tracking path 2580 of 16632
Tracking path 2600 of 16632
Tracking path 2620 of 16632
Tracking path 2640 of 16632
Tracking path 2660 of 16632
Tracking path 2680 of 16632
Tracking path 2700 of 16632
Tracking path 2720 of 16632
Tracking path 2740 of 16632
Tracking path 2760 of 16632
Tracking path 2780 of 16632
Tracking path 2800 of 16632
Tracking path 2820 of 16632
Tracking path 2840 of 16632
Tracking path 2860 of 16632
Tracking path 2880 of 16632
Tracking path 2900 of 16632
Tracking path 2920 of 16632
Tracking path 2940 of 16632
Tracking path 2960 of 16632
Tracking path 2980 of 16632
Tracking path 3000 of 16632
Tracking path 3020 of 16632
Tracking path 3040 of 16632
Tracking path 3060 of 16632
Tracking path 3080 of 16632
Tracking path 3100 of 16632
Tracking path 3120 of 16632
Tracking path 3140 of 16632
Tracking path 3160 of 16632
Tracking path 3180 of 16632
Tracking path 3200 of 16632
Tracking path 3220 of 16632
Tracking path 3240 of 16632
Tracking path 3260 of 16632
Tracking path 3280 of 16632
Tracking path 3300 of 16632
Tracking path 3320 of 16632
Tracking path 3340 of 16632
Tracking path 3360 of 16632
Tracking path 3380 of 16632
Tracking path 3400 of 16632
Tracking path 3420 of 16632
Tracking path 3440 of 16632
Tracking path 3460 of 16632
Tracking path 3480 of 16632
Tracking path 3500 of 16632
Tracking path 3520 of 16632
Tracking path 3540 of 16632
Tracking path 3560 of 16632
Tracking path 3580 of 16632
Tracking path 3600 of 16632
Tracking path 3620 of 16632
Tracking path 3640 of 16632
Tracking path 3660 of 16632
Tracking path 3680 of 16632
Tracking path 3700 of 16632
Tracking path 3720 of 16632
Tracking path 3740 of 16632
Tracking path 3760 of 16632
Tracking path 3780 of 16632
Tracking path 3800 of 16632
Tracking path 3820 of 16632
Tracking path 3840 of 16632
Tracking path 3860 of 16632
Tracking path 3880 of 16632
Tracking path 3900 of 16632
Tracking path 3920 of 16632
Tracking path 3940 of 16632
Tracking path 3960 of 16632
Tracking path 3980 of 16632
Tracking path 4000 of 16632
Tracking path 4020 of 16632
Tracking path 4040 of 16632
Tracking path 4060 of 16632
Tracking path 4080 of 16632
Tracking path 4100 of 16632
Tracking path 4120 of 16632
Tracking path 4140 of 16632
Tracking path 4160 of 16632
Tracking path 4180 of 16632
Tracking path 4200 of 16632
Tracking path 4220 of 16632
Tracking path 4240 of 16632
Tracking path 4260 of 16632
Tracking path 4280 of 16632
Tracking path 4300 of 16632
Tracking path 4320 of 16632
Tracking path 4340 of 16632
Tracking path 4360 of 16632
Tracking path 4380 of 16632
Tracking path 4400 of 16632
Tracking path 4420 of 16632
Tracking path 4440 of 16632
Tracking path 4460 of 16632
Tracking path 4480 of 16632
Tracking path 4500 of 16632
Tracking path 4520 of 16632
Tracking path 4540 of 16632
Tracking path 4560 of 16632
Tracking path 4580 of 16632
Tracking path 4600 of 16632
Tracking path 4620 of 16632
Tracking path 4640 of 16632
Tracking path 4660 of 16632
Tracking path 4680 of 16632
Tracking path 4700 of 16632
Tracking path 4720 of 16632
Tracking path 4740 of 16632
Tracking path 4760 of 16632
Tracking path 4780 of 16632
Tracking path 4800 of 16632
Tracking path 4820 of 16632
Tracking path 4840 of 16632
Tracking path 4860 of 16632
Tracking path 4880 of 16632
Tracking path 4900 of 16632
Tracking path 4920 of 16632
Tracking path 4940 of 16632
Tracking path 4960 of 16632
Tracking path 4980 of 16632
Tracking path 5000 of 16632
Tracking path 5020 of 16632
Tracking path 5040 of 16632
Tracking path 5060 of 16632
Tracking path 5080 of 16632
Tracking path 5100 of 16632
Tracking path 5120 of 16632
Tracking path 5140 of 16632
Tracking path 5160 of 16632
Tracking path 5180 of 16632
Tracking path 5200 of 16632
Tracking path 5220 of 16632
Tracking path 5240 of 16632
Tracking path 5260 of 16632
Tracking path 5280 of 16632
Tracking path 5300 of 16632
Tracking path 5320 of 16632
Tracking path 5340 of 16632
Tracking path 5360 of 16632
Tracking path 5380 of 16632
Tracking path 5400 of 16632
Tracking path 5420 of 16632
Tracking path 5440 of 16632
Tracking path 5460 of 16632
Tracking path 5480 of 16632
Tracking path 5500 of 16632
Tracking path 5520 of 16632
Tracking path 5540 of 16632
Tracking path 5560 of 16632
Tracking path 5580 of 16632
Tracking path 5600 of 16632
Tracking path 5620 of 16632
Tracking path 5640 of 16632
Tracking path 5660 of 16632
Tracking path 5680 of 16632
Tracking path 5700 of 16632
Tracking path 5720 of 16632
Tracking path 5740 of 16632
Tracking path 5760 of 16632
Tracking path 5780 of 16632
Tracking path 5800 of 16632
Tracking path 5820 of 16632
Tracking path 5840 of 16632
Tracking path 5860 of 16632
Tracking path 5880 of 16632
Tracking path 5900 of 16632
Tracking path 5920 of 16632
Tracking path 5940 of 16632
Tracking path 5960 of 16632
Tracking path 5980 of 16632
Tracking path 6000 of 16632
Tracking path 6020 of 16632
Tracking path 6040 of 16632
Tracking path 6060 of 16632
Tracking path 6080 of 16632
Tracking path 6100 of 16632
Tracking path 6120 of 16632
Tracking path 6140 of 16632
Tracking path 6160 of 16632
Tracking path 6180 of 16632
Tracking path 6200 of 16632
Tracking path 6220 of 16632
Tracking path 6240 of 16632
Tracking path 6260 of 16632
Tracking path 6280 of 16632
Tracking path 6300 of 16632
Tracking path 6320 of 16632
Tracking path 6340 of 16632
Tracking path 6360 of 16632
Tracking path 6380 of 16632
Tracking path 6400 of 16632
Tracking path 6420 of 16632
Tracking path 6440 of 16632
Tracking path 6460 of 16632
Tracking path 6480 of 16632
Tracking path 6500 of 16632
Tracking path 6520 of 16632
Tracking path 6540 of 16632
Tracking path 6560 of 16632
Tracking path 6580 of 16632
Tracking path 6600 of 16632
Tracking path 6620 of 16632
Tracking path 6640 of 16632
Tracking path 6660 of 16632
Tracking path 6680 of 16632
Tracking path 6700 of 16632
Tracking path 6720 of 16632
Tracking path 6740 of 16632
Tracking path 6760 of 16632
Tracking path 6780 of 16632
Tracking path 6800 of 16632
Tracking path 6820 of 16632
Tracking path 6840 of 16632
Tracking path 6860 of 16632
Tracking path 6880 of 16632
Tracking path 6900 of 16632
Tracking path 6920 of 16632
Tracking path 6940 of 16632
Tracking path 6960 of 16632
Tracking path 6980 of 16632
Tracking path 7000 of 16632
Tracking path 7020 of 16632
Tracking path 7040 of 16632
Tracking path 7060 of 16632
Tracking path 7080 of 16632
Tracking path 7100 of 16632
Tracking path 7120 of 16632
Tracking path 7140 of 16632
Tracking path 7160 of 16632
Tracking path 7180 of 16632
Tracking path 7200 of 16632
Tracking path 7220 of 16632
Tracking path 7240 of 16632
Tracking path 7260 of 16632
Tracking path 7280 of 16632
Tracking path 7300 of 16632
Tracking path 7320 of 16632
Tracking path 7340 of 16632
Tracking path 7360 of 16632
Tracking path 7380 of 16632
Tracking path 7400 of 16632
Tracking path 7420 of 16632
Tracking path 7440 of 16632
Tracking path 7460 of 16632
Tracking path 7480 of 16632
Tracking path 7500 of 16632
Tracking path 7520 of 16632
Tracking path 7540 of 16632
Tracking path 7560 of 16632
Tracking path 7580 of 16632
Tracking path 7600 of 16632
Tracking path 7620 of 16632
Tracking path 7640 of 16632
Tracking path 7660 of 16632
Tracking path 7680 of 16632
Tracking path 7700 of 16632
Tracking path 7720 of 16632
Tracking path 7740 of 16632
Tracking path 7760 of 16632
Tracking path 7780 of 16632
Tracking path 7800 of 16632
Tracking path 7820 of 16632
Tracking path 7840 of 16632
Tracking path 7860 of 16632
Tracking path 7880 of 16632
Tracking path 7900 of 16632
Tracking path 7920 of 16632
Tracking path 7940 of 16632
Tracking path 7960 of 16632
Tracking path 7980 of 16632
Tracking path 8000 of 16632
Tracking path 8020 of 16632
Tracking path 8040 of 16632
Tracking path 8060 of 16632
Tracking path 8080 of 16632
Tracking path 8100 of 16632
Tracking path 8120 of 16632
Tracking path 8140 of 16632
Tracking path 8160 of 16632
Tracking path 8180 of 16632
Tracking path 8200 of 16632
Tracking path 8220 of 16632
Tracking path 8240 of 16632
Tracking path 8260 of 16632
Tracking path 8280 of 16632
Tracking path 8300 of 16632
Tracking path 8320 of 16632
Tracking path 8340 of 16632
Tracking path 8360 of 16632
Tracking path 8380 of 16632
Tracking path 8400 of 16632
Tracking path 8420 of 16632
Tracking path 8440 of 16632
Tracking path 8460 of 16632
Tracking path 8480 of 16632
Tracking path 8500 of 16632
Tracking path 8520 of 16632
Tracking path 8540 of 16632
Tracking path 8560 of 16632
Tracking path 8580 of 16632
Tracking path 8600 of 16632
Tracking path 8620 of 16632
Tracking path 8640 of 16632
Tracking path 8660 of 16632
Tracking path 8680 of 16632
Tracking path 8700 of 16632
Tracking path 8720 of 16632
Tracking path 8740 of 16632
Tracking path 8760 of 16632
Tracking path 8780 of 16632
Tracking path 8800 of 16632
Tracking path 8820 of 16632
Tracking path 8840 of 16632
Tracking path 8860 of 16632
Tracking path 8880 of 16632
Tracking path 8900 of 16632
Tracking path 8920 of 16632
Tracking path 8940 of 16632
Tracking path 8960 of 16632
Tracking path 8980 of 16632
Tracking path 9000 of 16632
Tracking path 9020 of 16632
Tracking path 9040 of 16632
Tracking path 9060 of 16632
Tracking path 9080 of 16632
Tracking path 9100 of 16632
Tracking path 9120 of 16632
Tracking path 9140 of 16632
Tracking path 9160 of 16632
Tracking path 9180 of 16632
Tracking path 9200 of 16632
Tracking path 9220 of 16632
Tracking path 9240 of 16632
Tracking path 9260 of 16632
Tracking path 9280 of 16632
Tracking path 9300 of 16632
Tracking path 9320 of 16632
Tracking path 9340 of 16632
Tracking path 9360 of 16632
Tracking path 9380 of 16632
Tracking path 9400 of 16632
Tracking path 9420 of 16632
Tracking path 9440 of 16632
Tracking path 9460 of 16632
Tracking path 9480 of 16632
Tracking path 9500 of 16632
Tracking path 9520 of 16632
Tracking path 9540 of 16632
Tracking path 9560 of 16632
Tracking path 9580 of 16632
Tracking path 9600 of 16632
Tracking path 9620 of 16632
Tracking path 9640 of 16632
Tracking path 9660 of 16632
Tracking path 9680 of 16632
Tracking path 9700 of 16632
Tracking path 9720 of 16632
Tracking path 9740 of 16632
Tracking path 9760 of 16632
Tracking path 9780 of 16632
Tracking path 9800 of 16632
Tracking path 9820 of 16632
Tracking path 9840 of 16632
Tracking path 9860 of 16632
Tracking path 9880 of 16632
Tracking path 9900 of 16632
Tracking path 9920 of 16632
Tracking path 9940 of 16632
Tracking path 9960 of 16632
Tracking path 9980 of 16632
Tracking path 10000 of 16632
Tracking path 10020 of 16632
Tracking path 10040 of 16632
Tracking path 10060 of 16632
Tracking path 10080 of 16632
Tracking path 10100 of 16632
Tracking path 10120 of 16632
Tracking path 10140 of 16632
Tracking path 10160 of 16632
Tracking path 10180 of 16632
Tracking path 10200 of 16632
Tracking path 10220 of 16632
Tracking path 10240 of 16632
Tracking path 10260 of 16632
Tracking path 10280 of 16632
Tracking path 10300 of 16632
Tracking path 10320 of 16632
Tracking path 10340 of 16632
Tracking path 10360 of 16632
Tracking path 10380 of 16632
Tracking path 10400 of 16632
Tracking path 10420 of 16632
Tracking path 10440 of 16632
Tracking path 10460 of 16632
Tracking path 10480 of 16632
Tracking path 10500 of 16632
Tracking path 10520 of 16632
Tracking path 10540 of 16632
Tracking path 10560 of 16632
Tracking path 10580 of 16632
Tracking path 10600 of 16632
Tracking path 10620 of 16632
Tracking path 10640 of 16632
Tracking path 10660 of 16632
Tracking path 10680 of 16632
Tracking path 10700 of 16632
Tracking path 10720 of 16632
Tracking path 10740 of 16632
Tracking path 10760 of 16632
Tracking path 10780 of 16632
Tracking path 10800 of 16632
Tracking path 10820 of 16632
Tracking path 10840 of 16632
Tracking path 10860 of 16632
Tracking path 10880 of 16632
Tracking path 10900 of 16632
Tracking path 10920 of 16632
Tracking path 10940 of 16632
Tracking path 10960 of 16632
Tracking path 10980 of 16632
Tracking path 11000 of 16632
Tracking path 11020 of 16632
Tracking path 11040 of 16632
Tracking path 11060 of 16632
Tracking path 11080 of 16632
Tracking path 11100 of 16632
Tracking path 11120 of 16632
Tracking path 11140 of 16632
Tracking path 11160 of 16632
Tracking path 11180 of 16632
Tracking path 11200 of 16632
Tracking path 11220 of 16632
Tracking path 11240 of 16632
Tracking path 11260 of 16632
Tracking path 11280 of 16632
Tracking path 11300 of 16632
Tracking path 11320 of 16632
Tracking path 11340 of 16632
Tracking path 11360 of 16632
Tracking path 11380 of 16632
Tracking path 11400 of 16632
Tracking path 11420 of 16632
Tracking path 11440 of 16632
Tracking path 11460 of 16632
Tracking path 11480 of 16632
Tracking path 11500 of 16632
Tracking path 11520 of 16632
Tracking path 11540 of 16632
Tracking path 11560 of 16632
Tracking path 11580 of 16632
Tracking path 11600 of 16632
Tracking path 11620 of 16632
Tracking path 11640 of 16632
Tracking path 11660 of 16632
Tracking path 11680 of 16632
Tracking path 11700 of 16632
Tracking path 11720 of 16632
Tracking path 11740 of 16632
Tracking path 11760 of 16632
Tracking path 11780 of 16632
Tracking path 11800 of 16632
Tracking path 11820 of 16632
Tracking path 11840 of 16632
Tracking path 11860 of 16632
Tracking path 11880 of 16632
Tracking path 11900 of 16632
Tracking path 11920 of 16632
Tracking path 11940 of 16632
Tracking path 11960 of 16632
Tracking path 11980 of 16632
Tracking path 12000 of 16632
Tracking path 12020 of 16632
Tracking path 12040 of 16632
Tracking path 12060 of 16632
Tracking path 12080 of 16632
Tracking path 12100 of 16632
Tracking path 12120 of 16632
Tracking path 12140 of 16632
Tracking path 12160 of 16632
Tracking path 12180 of 16632
Tracking path 12200 of 16632
Tracking path 12220 of 16632
Tracking path 12240 of 16632
Tracking path 12260 of 16632
Tracking path 12280 of 16632
Tracking path 12300 of 16632
Tracking path 12320 of 16632
Tracking path 12340 of 16632
Tracking path 12360 of 16632
Tracking path 12380 of 16632
Tracking path 12400 of 16632
Tracking path 12420 of 16632
Tracking path 12440 of 16632
Tracking path 12460 of 16632
Tracking path 12480 of 16632
Tracking path 12500 of 16632
Tracking path 12520 of 16632
Tracking path 12540 of 16632
Tracking path 12560 of 16632
Tracking path 12580 of 16632
Tracking path 12600 of 16632
Tracking path 12620 of 16632
Tracking path 12640 of 16632
Tracking path 12660 of 16632
Tracking path 12680 of 16632
Tracking path 12700 of 16632
Tracking path 12720 of 16632
Tracking path 12740 of 16632
Tracking path 12760 of 16632
Tracking path 12780 of 16632
Tracking path 12800 of 16632
Tracking path 12820 of 16632
Tracking path 12840 of 16632
Tracking path 12860 of 16632
Tracking path 12880 of 16632
Tracking path 12900 of 16632
Tracking path 12920 of 16632
Tracking path 12940 of 16632
Tracking path 12960 of 16632
Tracking path 12980 of 16632
Tracking path 13000 of 16632
Tracking path 13020 of 16632
Tracking path 13040 of 16632
Tracking path 13060 of 16632
Tracking path 13080 of 16632
Tracking path 13100 of 16632
Tracking path 13120 of 16632
Tracking path 13140 of 16632
Tracking path 13160 of 16632
Tracking path 13180 of 16632
Tracking path 13200 of 16632
Tracking path 13220 of 16632
Tracking path 13240 of 16632
Tracking path 13260 of 16632
Tracking path 13280 of 16632
Tracking path 13300 of 16632
Tracking path 13320 of 16632
Tracking path 13340 of 16632
Tracking path 13360 of 16632
Tracking path 13380 of 16632
Tracking path 13400 of 16632
Tracking path 13420 of 16632
Tracking path 13440 of 16632
Tracking path 13460 of 16632
Tracking path 13480 of 16632
Tracking path 13500 of 16632
Tracking path 13520 of 16632
Tracking path 13540 of 16632
Tracking path 13560 of 16632
Tracking path 13580 of 16632
Tracking path 13600 of 16632
Tracking path 13620 of 16632
Tracking path 13640 of 16632
Tracking path 13660 of 16632
Tracking path 13680 of 16632
Tracking path 13700 of 16632
Tracking path 13720 of 16632
Tracking path 13740 of 16632
Tracking path 13760 of 16632
Tracking path 13780 of 16632
Tracking path 13800 of 16632
Tracking path 13820 of 16632
Tracking path 13840 of 16632
Tracking path 13860 of 16632
Tracking path 13880 of 16632
Tracking path 13900 of 16632
Tracking path 13920 of 16632
Tracking path 13940 of 16632
Tracking path 13960 of 16632
Tracking path 13980 of 16632
Tracking path 14000 of 16632
Tracking path 14020 of 16632
Tracking path 14040 of 16632
Tracking path 14060 of 16632
Tracking path 14080 of 16632
Tracking path 14100 of 16632
Tracking path 14120 of 16632
Tracking path 14140 of 16632
Tracking path 14160 of 16632
Tracking path 14180 of 16632
Tracking path 14200 of 16632
Tracking path 14220 of 16632
Tracking path 14240 of 16632
Tracking path 14260 of 16632
Tracking path 14280 of 16632
Tracking path 14300 of 16632
Tracking path 14320 of 16632
Tracking path 14340 of 16632
Tracking path 14360 of 16632
Tracking path 14380 of 16632
Tracking path 14400 of 16632
Tracking path 14420 of 16632
Tracking path 14440 of 16632
Tracking path 14460 of 16632
Tracking path 14480 of 16632
Tracking path 14500 of 16632
Tracking path 14520 of 16632
Tracking path 14540 of 16632
Tracking path 14560 of 16632
Tracking path 14580 of 16632
Tracking path 14600 of 16632
Tracking path 14620 of 16632
Tracking path 14640 of 16632
Tracking path 14660 of 16632
Tracking path 14680 of 16632
Tracking path 14700 of 16632
Tracking path 14720 of 16632
Tracking path 14740 of 16632
Tracking path 14760 of 16632
Tracking path 14780 of 16632
Tracking path 14800 of 16632
Tracking path 14820 of 16632
Tracking path 14840 of 16632
Tracking path 14860 of 16632
Tracking path 14880 of 16632
Tracking path 14900 of 16632
Tracking path 14920 of 16632
Tracking path 14940 of 16632
Tracking path 14960 of 16632
Tracking path 14980 of 16632
Tracking path 15000 of 16632
Tracking path 15020 of 16632
Tracking path 15040 of 16632
Tracking path 15060 of 16632
Tracking path 15080 of 16632
Tracking path 15100 of 16632
Tracking path 15120 of 16632
Tracking path 15140 of 16632
Tracking path 15160 of 16632
Tracking path 15180 of 16632
Tracking path 15200 of 16632
Tracking path 15220 of 16632
Tracking path 15240 of 16632
Tracking path 15260 of 16632
Tracking path 15280 of 16632
Tracking path 15300 of 16632
Tracking path 15320 of 16632
Tracking path 15340 of 16632
Tracking path 15360 of 16632
Tracking path 15380 of 16632
Tracking path 15400 of 16632
Tracking path 15420 of 16632
Tracking path 15440 of 16632
Tracking path 15460 of 16632
Tracking path 15480 of 16632
Tracking path 15500 of 16632
Tracking path 15520 of 16632
Tracking path 15540 of 16632
Tracking path 15560 of 16632
Tracking path 15580 of 16632
Tracking path 15600 of 16632
Tracking path 15620 of 16632
Tracking path 15640 of 16632
Tracking path 15660 of 16632
Tracking path 15680 of 16632
Tracking path 15700 of 16632
Tracking path 15720 of 16632
Tracking path 15740 of 16632
Tracking path 15760 of 16632
Tracking path 15780 of 16632
Tracking path 15800 of 16632
Tracking path 15820 of 16632
Tracking path 15840 of 16632
Tracking path 15860 of 16632
Tracking path 15880 of 16632
Tracking path 15900 of 16632
Tracking path 15920 of 16632
Tracking path 15940 of 16632
Tracking path 15960 of 16632
Tracking path 15980 of 16632
Tracking path 16000 of 16632
Tracking path 16020 of 16632
Tracking path 16040 of 16632
Tracking path 16060 of 16632
Tracking path 16080 of 16632
Tracking path 16100 of 16632
Tracking path 16120 of 16632
Tracking path 16140 of 16632
Tracking path 16160 of 16632
Tracking path 16180 of 16632
Tracking path 16200 of 16632
Tracking path 16220 of 16632
Tracking path 16240 of 16632
Tracking path 16260 of 16632
Tracking path 16280 of 16632
Tracking path 16300 of 16632
Tracking path 16320 of 16632
Tracking path 16340 of 16632
Tracking path 16360 of 16632
Tracking path 16380 of 16632
Tracking path 16400 of 16632
Tracking path 16420 of 16632
Tracking path 16440 of 16632
Tracking path 16460 of 16632
Tracking path 16480 of 16632
Tracking path 16500 of 16632
Tracking path 16520 of 16632
Tracking path 16540 of 16632
Tracking path 16560 of 16632
Tracking path 16580 of 16632
Tracking path 16600 of 16632
Tracking path 16620 of 16632

Sorting regeneration codim 9 of 10: 16632 paths to sort.
Sorting path 0 of 16632
Sorting path 20 of 16632
Sorting path 40 of 16632
Sorting path 60 of 16632
Sorting path 80 of 16632
Sorting path 100 of 16632
Sorting path 120 of 16632
Sorting path 140 of 16632
Sorting path 160 of 16632
Sorting path 180 of 16632
Sorting path 200 of 16632
Sorting path 220 of 16632
Sorting path 240 of 16632
Sorting path 260 of 16632
Sorting path 280 of 16632
Sorting path 300 of 16632
Sorting path 320 of 16632
Sorting path 340 of 16632
Sorting path 360 of 16632
Sorting path 380 of 16632
Sorting path 400 of 16632
Sorting path 420 of 16632
Sorting path 440 of 16632
Sorting path 460 of 16632
Sorting path 480 of 16632
Sorting path 500 of 16632
Sorting path 520 of 16632
Sorting path 540 of 16632
Sorting path 560 of 16632
Sorting path 580 of 16632
Sorting path 600 of 16632
Sorting path 620 of 16632
Sorting path 640 of 16632
Sorting path 660 of 16632
Sorting path 680 of 16632
Sorting path 700 of 16632
Sorting path 720 of 16632
Sorting path 740 of 16632
Sorting path 760 of 16632
Sorting path 780 of 16632
Sorting path 800 of 16632
Sorting path 820 of 16632
Sorting path 840 of 16632
Sorting path 860 of 16632
Sorting path 880 of 16632
Sorting path 900 of 16632
Sorting path 920 of 16632
Sorting path 940 of 16632
Sorting path 960 of 16632
Sorting path 980 of 16632
Sorting path 1000 of 16632
Sorting path 1020 of 16632
Sorting path 1040 of 16632
Sorting path 1060 of 16632
Sorting path 1080 of 16632
Sorting path 1100 of 16632
Sorting path 1120 of 16632
Sorting path 1140 of 16632
Sorting path 1160 of 16632
Sorting path 1180 of 16632
Sorting path 1200 of 16632
Sorting path 1220 of 16632
Sorting path 1240 of 16632
Sorting path 1260 of 16632
Sorting path 1280 of 16632
Sorting path 1300 of 16632
Sorting path 1320 of 16632
Sorting path 1340 of 16632
Sorting path 1360 of 16632
Sorting path 1380 of 16632
Sorting path 1400 of 16632
Sorting path 1420 of 16632
Sorting path 1440 of 16632
Sorting path 1460 of 16632
Sorting path 1480 of 16632
Sorting path 1500 of 16632
Sorting path 1520 of 16632
Sorting path 1540 of 16632
Sorting path 1560 of 16632
Sorting path 1580 of 16632
Sorting path 1600 of 16632
Sorting path 1620 of 16632
Sorting path 1640 of 16632
Sorting path 1660 of 16632
Sorting path 1680 of 16632
Sorting path 1700 of 16632
Sorting path 1720 of 16632
Sorting path 1740 of 16632
Sorting path 1760 of 16632
Sorting path 1780 of 16632
Sorting path 1800 of 16632
Sorting path 1820 of 16632
Sorting path 1840 of 16632
Sorting path 1860 of 16632
Sorting path 1880 of 16632
Sorting path 1900 of 16632
Sorting path 1920 of 16632
Sorting path 1940 of 16632
Sorting path 1960 of 16632
Sorting path 1980 of 16632
Sorting path 2000 of 16632
Sorting path 2020 of 16632
Sorting path 2040 of 16632
Sorting path 2060 of 16632
Sorting path 2080 of 16632
Sorting path 2100 of 16632
Sorting path 2120 of 16632
Sorting path 2140 of 16632
Sorting path 2160 of 16632
Sorting path 2180 of 16632
Sorting path 2200 of 16632
Sorting path 2220 of 16632
Sorting path 2240 of 16632
Sorting path 2260 of 16632
Sorting path 2280 of 16632
Sorting path 2300 of 16632
Sorting path 2320 of 16632
Sorting path 2340 of 16632
Sorting path 2360 of 16632
Sorting path 2380 of 16632
Sorting path 2400 of 16632
Sorting path 2420 of 16632
Sorting path 2440 of 16632
Sorting path 2460 of 16632
Sorting path 2480 of 16632
Sorting path 2500 of 16632
Sorting path 2520 of 16632
Sorting path 2540 of 16632
Sorting path 2560 of 16632
Sorting path 2580 of 16632
Sorting path 2600 of 16632
Sorting path 2620 of 16632
Sorting path 2640 of 16632
Sorting path 2660 of 16632
Sorting path 2680 of 16632
Sorting path 2700 of 16632
Sorting path 2720 of 16632
Sorting path 2740 of 16632
Sorting path 2760 of 16632
Sorting path 2780 of 16632
Sorting path 2800 of 16632
Sorting path 2820 of 16632
Sorting path 2840 of 16632
Sorting path 2860 of 16632
Sorting path 2880 of 16632
Sorting path 2900 of 16632
Sorting path 2920 of 16632
Sorting path 2940 of 16632
Sorting path 2960 of 16632
Sorting path 2980 of 16632
Sorting path 3000 of 16632
Sorting path 3020 of 16632
Sorting path 3040 of 16632
Sorting path 3060 of 16632
Sorting path 3080 of 16632
Sorting path 3100 of 16632
Sorting path 3120 of 16632
Sorting path 3140 of 16632
Sorting path 3160 of 16632
Sorting path 3180 of 16632
Sorting path 3200 of 16632
Sorting path 3220 of 16632
Sorting path 3240 of 16632
Sorting path 3260 of 16632
Sorting path 3280 of 16632
Sorting path 3300 of 16632
Sorting path 3320 of 16632
Sorting path 3340 of 16632
Sorting path 3360 of 16632
Sorting path 3380 of 16632
Sorting path 3400 of 16632
Sorting path 3420 of 16632
Sorting path 3440 of 16632
Sorting path 3460 of 16632
Sorting path 3480 of 16632
Sorting path 3500 of 16632
Sorting path 3520 of 16632
Sorting path 3540 of 16632
Sorting path 3560 of 16632
Sorting path 3580 of 16632
Sorting path 3600 of 16632
Sorting path 3620 of 16632
Sorting path 3640 of 16632
Sorting path 3660 of 16632
Sorting path 3680 of 16632
Sorting path 3700 of 16632
Sorting path 3720 of 16632
Sorting path 3740 of 16632
Sorting path 3760 of 16632
Sorting path 3780 of 16632
Sorting path 3800 of 16632
Sorting path 3820 of 16632
Sorting path 3840 of 16632
Sorting path 3860 of 16632
Sorting path 3880 of 16632
Sorting path 3900 of 16632
Sorting path 3920 of 16632
Sorting path 3940 of 16632
Sorting path 3960 of 16632
Sorting path 3980 of 16632
Sorting path 4000 of 16632
Sorting path 4020 of 16632
Sorting path 4040 of 16632
Sorting path 4060 of 16632
Sorting path 4080 of 16632
Sorting path 4100 of 16632
Sorting path 4120 of 16632
Sorting path 4140 of 16632
Sorting path 4160 of 16632
Sorting path 4180 of 16632
Sorting path 4200 of 16632
Sorting path 4220 of 16632
Sorting path 4240 of 16632
Sorting path 4260 of 16632
Sorting path 4280 of 16632
Sorting path 4300 of 16632
Sorting path 4320 of 16632
Sorting path 4340 of 16632
Sorting path 4360 of 16632
Sorting path 4380 of 16632
Sorting path 4400 of 16632
Sorting path 4420 of 16632
Sorting path 4440 of 16632
Sorting path 4460 of 16632
Sorting path 4480 of 16632
Sorting path 4500 of 16632
Sorting path 4520 of 16632
Sorting path 4540 of 16632
Sorting path 4560 of 16632
Sorting path 4580 of 16632
Sorting path 4600 of 16632
Sorting path 4620 of 16632
Sorting path 4640 of 16632
Sorting path 4660 of 16632
Sorting path 4680 of 16632
Sorting path 4700 of 16632
Sorting path 4720 of 16632
Sorting path 4740 of 16632
Sorting path 4760 of 16632
Sorting path 4780 of 16632
Sorting path 4800 of 16632
Sorting path 4820 of 16632
Sorting path 4840 of 16632
Sorting path 4860 of 16632
Sorting path 4880 of 16632
Sorting path 4900 of 16632
Sorting path 4920 of 16632
Sorting path 4940 of 16632
Sorting path 4960 of 16632
Sorting path 4980 of 16632
Sorting path 5000 of 16632
Sorting path 5020 of 16632
Sorting path 5040 of 16632
Sorting path 5060 of 16632
Sorting path 5080 of 16632
Sorting path 5100 of 16632
Sorting path 5120 of 16632
Sorting path 5140 of 16632
Sorting path 5160 of 16632
Sorting path 5180 of 16632
Sorting path 5200 of 16632
Sorting path 5220 of 16632
Sorting path 5240 of 16632
Sorting path 5260 of 16632
Sorting path 5280 of 16632
Sorting path 5300 of 16632
Sorting path 5320 of 16632
Sorting path 5340 of 16632
Sorting path 5360 of 16632
Sorting path 5380 of 16632
Sorting path 5400 of 16632
Sorting path 5420 of 16632
Sorting path 5440 of 16632
Sorting path 5460 of 16632
Sorting path 5480 of 16632
Sorting path 5500 of 16632
Sorting path 5520 of 16632
Sorting path 5540 of 16632
Sorting path 5560 of 16632
Sorting path 5580 of 16632
Sorting path 5600 of 16632
Sorting path 5620 of 16632
Sorting path 5640 of 16632
Sorting path 5660 of 16632
Sorting path 5680 of 16632
Sorting path 5700 of 16632
Sorting path 5720 of 16632
Sorting path 5740 of 16632
Sorting path 5760 of 16632
Sorting path 5780 of 16632
Sorting path 5800 of 16632
Sorting path 5820 of 16632
Sorting path 5840 of 16632
Sorting path 5860 of 16632
Sorting path 5880 of 16632
Sorting path 5900 of 16632
Sorting path 5920 of 16632
Sorting path 5940 of 16632
Sorting path 5960 of 16632
Sorting path 5980 of 16632
Sorting path 6000 of 16632
Sorting path 6020 of 16632
Sorting path 6040 of 16632
Sorting path 6060 of 16632
Sorting path 6080 of 16632
Sorting path 6100 of 16632
Sorting path 6120 of 16632
Sorting path 6140 of 16632
Sorting path 6160 of 16632
Sorting path 6180 of 16632
Sorting path 6200 of 16632
Sorting path 6220 of 16632
Sorting path 6240 of 16632
Sorting path 6260 of 16632
Sorting path 6280 of 16632
Sorting path 6300 of 16632
Sorting path 6320 of 16632
Sorting path 6340 of 16632
Sorting path 6360 of 16632
Sorting path 6380 of 16632
Sorting path 6400 of 16632
Sorting path 6420 of 16632
Sorting path 6440 of 16632
Sorting path 6460 of 16632
Sorting path 6480 of 16632
Sorting path 6500 of 16632
Sorting path 6520 of 16632
Sorting path 6540 of 16632
Sorting path 6560 of 16632
Sorting path 6580 of 16632
Sorting path 6600 of 16632
Sorting path 6620 of 16632
Sorting path 6640 of 16632
Sorting path 6660 of 16632
Sorting path 6680 of 16632
Sorting path 6700 of 16632
Sorting path 6720 of 16632
Sorting path 6740 of 16632
Sorting path 6760 of 16632
Sorting path 6780 of 16632
Sorting path 6800 of 16632
Sorting path 6820 of 16632
Sorting path 6840 of 16632
Sorting path 6860 of 16632
Sorting path 6880 of 16632
Sorting path 6900 of 16632
Sorting path 6920 of 16632
Sorting path 6940 of 16632
Sorting path 6960 of 16632
Sorting path 6980 of 16632
Sorting path 7000 of 16632
Sorting path 7020 of 16632
Sorting path 7040 of 16632
Sorting path 7060 of 16632
Sorting path 7080 of 16632
Sorting path 7100 of 16632
Sorting path 7120 of 16632
Sorting path 7140 of 16632
Sorting path 7160 of 16632
Sorting path 7180 of 16632
Sorting path 7200 of 16632
Sorting path 7220 of 16632
Sorting path 7240 of 16632
Sorting path 7260 of 16632
Sorting path 7280 of 16632
Sorting path 7300 of 16632
Sorting path 7320 of 16632
Sorting path 7340 of 16632
Sorting path 7360 of 16632
Sorting path 7380 of 16632
Sorting path 7400 of 16632
Sorting path 7420 of 16632
Sorting path 7440 of 16632
Sorting path 7460 of 16632
Sorting path 7480 of 16632
Sorting path 7500 of 16632
Sorting path 7520 of 16632
Sorting path 7540 of 16632
Sorting path 7560 of 16632
Sorting path 7580 of 16632
Sorting path 7600 of 16632
Sorting path 7620 of 16632
Sorting path 7640 of 16632
Sorting path 7660 of 16632
Sorting path 7680 of 16632
Sorting path 7700 of 16632
Sorting path 7720 of 16632
Sorting path 7740 of 16632
Sorting path 7760 of 16632
Sorting path 7780 of 16632
Sorting path 7800 of 16632
Sorting path 7820 of 16632
Sorting path 7840 of 16632
Sorting path 7860 of 16632
Sorting path 7880 of 16632
Sorting path 7900 of 16632
Sorting path 7920 of 16632
Sorting path 7940 of 16632
Sorting path 7960 of 16632
Sorting path 7980 of 16632
Sorting path 8000 of 16632
Sorting path 8020 of 16632
Sorting path 8040 of 16632
Sorting path 8060 of 16632
Sorting path 8080 of 16632
Sorting path 8100 of 16632
Sorting path 8120 of 16632
Sorting path 8140 of 16632
Sorting path 8160 of 16632
Sorting path 8180 of 16632
Sorting path 8200 of 16632
Sorting path 8220 of 16632
Sorting path 8240 of 16632
Sorting path 8260 of 16632
Sorting path 8280 of 16632
Sorting path 8300 of 16632
Sorting path 8320 of 16632
Sorting path 8340 of 16632
Sorting path 8360 of 16632
Sorting path 8380 of 16632
Sorting path 8400 of 16632
Sorting path 8420 of 16632
Sorting path 8440 of 16632
Sorting path 8460 of 16632
Sorting path 8480 of 16632
Sorting path 8500 of 16632
Sorting path 8520 of 16632
Sorting path 8540 of 16632
Sorting path 8560 of 16632
Sorting path 8580 of 16632
Sorting path 8600 of 16632
Sorting path 8620 of 16632
Sorting path 8640 of 16632
Sorting path 8660 of 16632
Sorting path 8680 of 16632
Sorting path 8700 of 16632
Sorting path 8720 of 16632
Sorting path 8740 of 16632
Sorting path 8760 of 16632
Sorting path 8780 of 16632
Sorting path 8800 of 16632
Sorting path 8820 of 16632
Sorting path 8840 of 16632
Sorting path 8860 of 16632
Sorting path 8880 of 16632
Sorting path 8900 of 16632
Sorting path 8920 of 16632
Sorting path 8940 of 16632
Sorting path 8960 of 16632
Sorting path 8980 of 16632
Sorting path 9000 of 16632
Sorting path 9020 of 16632
Sorting path 9040 of 16632
Sorting path 9060 of 16632
Sorting path 9080 of 16632
Sorting path 9100 of 16632
Sorting path 9120 of 16632
Sorting path 9140 of 16632
Sorting path 9160 of 16632
Sorting path 9180 of 16632
Sorting path 9200 of 16632
Sorting path 9220 of 16632
Sorting path 9240 of 16632
Sorting path 9260 of 16632
Sorting path 9280 of 16632
Sorting path 9300 of 16632
Sorting path 9320 of 16632
Sorting path 9340 of 16632
Sorting path 9360 of 16632
Sorting path 9380 of 16632
Sorting path 9400 of 16632
Sorting path 9420 of 16632
Sorting path 9440 of 16632
Sorting path 9460 of 16632
Sorting path 9480 of 16632
Sorting path 9500 of 16632
Sorting path 9520 of 16632
Sorting path 9540 of 16632
Sorting path 9560 of 16632
Sorting path 9580 of 16632
Sorting path 9600 of 16632
Sorting path 9620 of 16632
Sorting path 9640 of 16632
Sorting path 9660 of 16632
Sorting path 9680 of 16632
Sorting path 9700 of 16632
Sorting path 9720 of 16632
Sorting path 9740 of 16632
Sorting path 9760 of 16632
Sorting path 9780 of 16632
Sorting path 9800 of 16632
Sorting path 9820 of 16632
Sorting path 9840 of 16632
Sorting path 9860 of 16632
Sorting path 9880 of 16632
Sorting path 9900 of 16632
Sorting path 9920 of 16632
Sorting path 9940 of 16632
Sorting path 9960 of 16632
Sorting path 9980 of 16632
Sorting path 10000 of 16632
Sorting path 10020 of 16632
Sorting path 10040 of 16632
Sorting path 10060 of 16632
Sorting path 10080 of 16632
Sorting path 10100 of 16632
Sorting path 10120 of 16632
Sorting path 10140 of 16632
Sorting path 10160 of 16632
Sorting path 10180 of 16632
Sorting path 10200 of 16632
Sorting path 10220 of 16632
Sorting path 10240 of 16632
Sorting path 10260 of 16632
Sorting path 10280 of 16632
Sorting path 10300 of 16632
Sorting path 10320 of 16632
Sorting path 10340 of 16632
Sorting path 10360 of 16632
Sorting path 10380 of 16632
Sorting path 10400 of 16632
Sorting path 10420 of 16632
Sorting path 10440 of 16632
Sorting path 10460 of 16632
Sorting path 10480 of 16632
Sorting path 10500 of 16632
Sorting path 10520 of 16632
Sorting path 10540 of 16632
Sorting path 10560 of 16632
Sorting path 10580 of 16632
Sorting path 10600 of 16632
Sorting path 10620 of 16632
Sorting path 10640 of 16632
Sorting path 10660 of 16632
Sorting path 10680 of 16632
Sorting path 10700 of 16632
Sorting path 10720 of 16632
Sorting path 10740 of 16632
Sorting path 10760 of 16632
Sorting path 10780 of 16632
Sorting path 10800 of 16632
Sorting path 10820 of 16632
Sorting path 10840 of 16632
Sorting path 10860 of 16632
Sorting path 10880 of 16632
Sorting path 10900 of 16632
Sorting path 10920 of 16632
Sorting path 10940 of 16632
Sorting path 10960 of 16632
Sorting path 10980 of 16632
Sorting path 11000 of 16632
Sorting path 11020 of 16632
Sorting path 11040 of 16632
Sorting path 11060 of 16632
Sorting path 11080 of 16632
Sorting path 11100 of 16632
Sorting path 11120 of 16632
Sorting path 11140 of 16632
Sorting path 11160 of 16632
Sorting path 11180 of 16632
Sorting path 11200 of 16632
Sorting path 11220 of 16632
Sorting path 11240 of 16632
Sorting path 11260 of 16632
Sorting path 11280 of 16632
Sorting path 11300 of 16632
Sorting path 11320 of 16632
Sorting path 11340 of 16632
Sorting path 11360 of 16632
Sorting path 11380 of 16632
Sorting path 11400 of 16632
Sorting path 11420 of 16632
Sorting path 11440 of 16632
Sorting path 11460 of 16632
Sorting path 11480 of 16632
Sorting path 11500 of 16632
Sorting path 11520 of 16632
Sorting path 11540 of 16632
Sorting path 11560 of 16632
Sorting path 11580 of 16632
Sorting path 11600 of 16632
Sorting path 11620 of 16632
Sorting path 11640 of 16632
Sorting path 11660 of 16632
Sorting path 11680 of 16632
Sorting path 11700 of 16632
Sorting path 11720 of 16632
Sorting path 11740 of 16632
Sorting path 11760 of 16632
Sorting path 11780 of 16632
Sorting path 11800 of 16632
Sorting path 11820 of 16632
Sorting path 11840 of 16632
Sorting path 11860 of 16632
Sorting path 11880 of 16632
Sorting path 11900 of 16632
Sorting path 11920 of 16632
Sorting path 11940 of 16632
Sorting path 11960 of 16632
Sorting path 11980 of 16632
Sorting path 12000 of 16632
Sorting path 12020 of 16632
Sorting path 12040 of 16632
Sorting path 12060 of 16632
Sorting path 12080 of 16632
Sorting path 12100 of 16632
Sorting path 12120 of 16632
Sorting path 12140 of 16632
Sorting path 12160 of 16632
Sorting path 12180 of 16632
Sorting path 12200 of 16632
Sorting path 12220 of 16632
Sorting path 12240 of 16632
Sorting path 12260 of 16632
Sorting path 12280 of 16632
Sorting path 12300 of 16632
Sorting path 12320 of 16632
Sorting path 12340 of 16632
Sorting path 12360 of 16632
Sorting path 12380 of 16632
Sorting path 12400 of 16632
Sorting path 12420 of 16632
Sorting path 12440 of 16632
Sorting path 12460 of 16632
Sorting path 12480 of 16632
Sorting path 12500 of 16632
Sorting path 12520 of 16632
Sorting path 12540 of 16632
Sorting path 12560 of 16632
Sorting path 12580 of 16632
Sorting path 12600 of 16632
Sorting path 12620 of 16632
Sorting path 12640 of 16632
Sorting path 12660 of 16632
Sorting path 12680 of 16632
Sorting path 12700 of 16632
Sorting path 12720 of 16632
Sorting path 12740 of 16632
Sorting path 12760 of 16632
Sorting path 12780 of 16632
Sorting path 12800 of 16632
Sorting path 12820 of 16632
Sorting path 12840 of 16632
Sorting path 12860 of 16632
Sorting path 12880 of 16632
Sorting path 12900 of 16632
Sorting path 12920 of 16632
Sorting path 12940 of 16632
Sorting path 12960 of 16632
Sorting path 12980 of 16632
Sorting path 13000 of 16632
Sorting path 13020 of 16632
Sorting path 13040 of 16632
Sorting path 13060 of 16632
Sorting path 13080 of 16632
Sorting path 13100 of 16632
Sorting path 13120 of 16632
Sorting path 13140 of 16632
Sorting path 13160 of 16632
Sorting path 13180 of 16632
Sorting path 13200 of 16632
Sorting path 13220 of 16632
Sorting path 13240 of 16632
Sorting path 13260 of 16632
Sorting path 13280 of 16632
Sorting path 13300 of 16632
Sorting path 13320 of 16632
Sorting path 13340 of 16632
Sorting path 13360 of 16632
Sorting path 13380 of 16632
Sorting path 13400 of 16632
Sorting path 13420 of 16632
Sorting path 13440 of 16632
Sorting path 13460 of 16632
Sorting path 13480 of 16632
Sorting path 13500 of 16632
Sorting path 13520 of 16632
Sorting path 13540 of 16632
Sorting path 13560 of 16632
Sorting path 13580 of 16632
Sorting path 13600 of 16632
Sorting path 13620 of 16632
Sorting path 13640 of 16632
Sorting path 13660 of 16632
Sorting path 13680 of 16632
Sorting path 13700 of 16632
Sorting path 13720 of 16632
Sorting path 13740 of 16632
Sorting path 13760 of 16632
Sorting path 13780 of 16632
Sorting path 13800 of 16632
Sorting path 13820 of 16632
Sorting path 13840 of 16632
Sorting path 13860 of 16632
Sorting path 13880 of 16632
Sorting path 13900 of 16632
Sorting path 13920 of 16632
Sorting path 13940 of 16632
Sorting path 13960 of 16632
Sorting path 13980 of 16632
Sorting path 14000 of 16632
Sorting path 14020 of 16632
Sorting path 14040 of 16632
Sorting path 14060 of 16632
Sorting path 14080 of 16632
Sorting path 14100 of 16632
Sorting path 14120 of 16632
Sorting path 14140 of 16632
Sorting path 14160 of 16632
Sorting path 14180 of 16632
Sorting path 14200 of 16632
Sorting path 14220 of 16632
Sorting path 14240 of 16632
Sorting path 14260 of 16632
Sorting path 14280 of 16632
Sorting path 14300 of 16632
Sorting path 14320 of 16632
Sorting path 14340 of 16632
Sorting path 14360 of 16632
Sorting path 14380 of 16632
Sorting path 14400 of 16632
Sorting path 14420 of 16632
Sorting path 14440 of 16632
Sorting path 14460 of 16632
Sorting path 14480 of 16632
Sorting path 14500 of 16632
Sorting path 14520 of 16632
Sorting path 14540 of 16632
Sorting path 14560 of 16632
Sorting path 14580 of 16632
Sorting path 14600 of 16632
Sorting path 14620 of 16632
Sorting path 14640 of 16632
Sorting path 14660 of 16632
Sorting path 14680 of 16632
Sorting path 14700 of 16632
Sorting path 14720 of 16632
Sorting path 14740 of 16632
Sorting path 14760 of 16632
Sorting path 14780 of 16632
Sorting path 14800 of 16632
Sorting path 14820 of 16632
Sorting path 14840 of 16632
Sorting path 14860 of 16632
Sorting path 14880 of 16632
Sorting path 14900 of 16632
Sorting path 14920 of 16632
Sorting path 14940 of 16632
Sorting path 14960 of 16632
Sorting path 14980 of 16632
Sorting path 15000 of 16632
Sorting path 15020 of 16632
Sorting path 15040 of 16632
Sorting path 15060 of 16632
Sorting path 15080 of 16632
Sorting path 15100 of 16632
Sorting path 15120 of 16632
Sorting path 15140 of 16632
Sorting path 15160 of 16632
Sorting path 15180 of 16632
Sorting path 15200 of 16632
Sorting path 15220 of 16632
Sorting path 15240 of 16632
Sorting path 15260 of 16632
Sorting path 15280 of 16632
Sorting path 15300 of 16632
Sorting path 15320 of 16632
Sorting path 15340 of 16632
Sorting path 15360 of 16632
Sorting path 15380 of 16632
Sorting path 15400 of 16632
Sorting path 15420 of 16632
Sorting path 15440 of 16632
Sorting path 15460 of 16632
Sorting path 15480 of 16632
Sorting path 15500 of 16632
Sorting path 15520 of 16632
Sorting path 15540 of 16632
Sorting path 15560 of 16632
Sorting path 15580 of 16632
Sorting path 15600 of 16632
Sorting path 15620 of 16632
Sorting path 15640 of 16632
Sorting path 15660 of 16632
Sorting path 15680 of 16632
Sorting path 15700 of 16632
Sorting path 15720 of 16632
Sorting path 15740 of 16632
Sorting path 15760 of 16632
Sorting path 15780 of 16632
Sorting path 15800 of 16632
Sorting path 15820 of 16632
Sorting path 15840 of 16632
Sorting path 15860 of 16632
Sorting path 15880 of 16632
Sorting path 15900 of 16632
Sorting path 15920 of 16632
Sorting path 15940 of 16632
Sorting path 15960 of 16632
Sorting path 15980 of 16632
Sorting path 16000 of 16632
Sorting path 16020 of 16632
Sorting path 16040 of 16632
Sorting path 16060 of 16632
Sorting path 16080 of 16632
Sorting path 16100 of 16632
Sorting path 16120 of 16632
Sorting path 16140 of 16632
Sorting path 16160 of 16632
Sorting path 16180 of 16632
Sorting path 16200 of 16632
Sorting path 16220 of 16632
Sorting path 16240 of 16632
Sorting path 16260 of 16632
Sorting path 16280 of 16632
Sorting path 16300 of 16632
Sorting path 16320 of 16632
Sorting path 16340 of 16632
Sorting path 16360 of 16632
Sorting path 16380 of 16632
Sorting path 16400 of 16632
Sorting path 16420 of 16632
Sorting path 16440 of 16632
Sorting path 16460 of 16632
Sorting path 16480 of 16632
Sorting path 16500 of 16632
Sorting path 16520 of 16632
Sorting path 16540 of 16632
Sorting path 16560 of 16632
Sorting path 16580 of 16632
Sorting path 16600 of 16632
Sorting path 16620 of 16632

Preparing regeneration codim 10 of 10: 2560 paths to track.
Preparing path 0 of 2560
Preparing path 20 of 2560
Preparing path 40 of 2560
Preparing path 60 of 2560
Preparing path 80 of 2560
Preparing path 100 of 2560
Preparing path 120 of 2560
Preparing path 140 of 2560
Preparing path 160 of 2560
Preparing path 180 of 2560
Preparing path 200 of 2560
Preparing path 220 of 2560
Preparing path 240 of 2560
Preparing path 260 of 2560
Preparing path 280 of 2560
Preparing path 300 of 2560
Preparing path 320 of 2560
Preparing path 340 of 2560
Preparing path 360 of 2560
Preparing path 380 of 2560
Preparing path 400 of 2560
Preparing path 420 of 2560
Preparing path 440 of 2560
Preparing path 460 of 2560
Preparing path 480 of 2560
Preparing path 500 of 2560
Preparing path 520 of 2560
Preparing path 540 of 2560
Preparing path 560 of 2560
Preparing path 580 of 2560
Preparing path 600 of 2560
Preparing path 620 of 2560
Preparing path 640 of 2560
Preparing path 660 of 2560
Preparing path 680 of 2560
Preparing path 700 of 2560
Preparing path 720 of 2560
Preparing path 740 of 2560
Preparing path 760 of 2560
Preparing path 780 of 2560
Preparing path 800 of 2560
Preparing path 820 of 2560
Preparing path 840 of 2560
Preparing path 860 of 2560
Preparing path 880 of 2560
Preparing path 900 of 2560
Preparing path 920 of 2560
Preparing path 940 of 2560
Preparing path 960 of 2560
Preparing path 980 of 2560
Preparing path 1000 of 2560
Preparing path 1020 of 2560
Preparing path 1040 of 2560
Preparing path 1060 of 2560
Preparing path 1080 of 2560
Preparing path 1100 of 2560
Preparing path 1120 of 2560
Preparing path 1140 of 2560
Preparing path 1160 of 2560
Preparing path 1180 of 2560
Preparing path 1200 of 2560
Preparing path 1220 of 2560
Preparing path 1240 of 2560
Preparing path 1260 of 2560
Preparing path 1280 of 2560
Preparing path 1300 of 2560
Preparing path 1320 of 2560
Preparing path 1340 of 2560
Preparing path 1360 of 2560
Preparing path 1380 of 2560
Preparing path 1400 of 2560
Preparing path 1420 of 2560
Preparing path 1440 of 2560
Preparing path 1460 of 2560
Preparing path 1480 of 2560
Preparing path 1500 of 2560
Preparing path 1520 of 2560
Preparing path 1540 of 2560
Preparing path 1560 of 2560
Preparing path 1580 of 2560
Preparing path 1600 of 2560
Preparing path 1620 of 2560
Preparing path 1640 of 2560
Preparing path 1660 of 2560
Preparing path 1680 of 2560
Preparing path 1700 of 2560
Preparing path 1720 of 2560
Preparing path 1740 of 2560
Preparing path 1760 of 2560
Preparing path 1780 of 2560
Preparing path 1800 of 2560
Preparing path 1820 of 2560
Preparing path 1840 of 2560
Preparing path 1860 of 2560
Preparing path 1880 of 2560
Preparing path 1900 of 2560
Preparing path 1920 of 2560
Preparing path 1940 of 2560
Preparing path 1960 of 2560
Preparing path 1980 of 2560
Preparing path 2000 of 2560
Preparing path 2020 of 2560
Preparing path 2040 of 2560
Preparing path 2060 of 2560
Preparing path 2080 of 2560
Preparing path 2100 of 2560
Preparing path 2120 of 2560
Preparing path 2140 of 2560
Preparing path 2160 of 2560
Preparing path 2180 of 2560
Preparing path 2200 of 2560
Preparing path 2220 of 2560
Preparing path 2240 of 2560
Preparing path 2260 of 2560
Preparing path 2280 of 2560
Preparing path 2300 of 2560
Preparing path 2320 of 2560
Preparing path 2340 of 2560
Preparing path 2360 of 2560
Preparing path 2380 of 2560
Preparing path 2400 of 2560
Preparing path 2420 of 2560
Preparing path 2440 of 2560
Preparing path 2460 of 2560
Preparing path 2480 of 2560
Preparing path 2500 of 2560
Preparing path 2520 of 2560
Preparing path 2540 of 2560

Tracking regeneration codim 10 of 10: 3072 paths to track.
Tracking path 0 of 3072
Tracking path 20 of 3072
Tracking path 40 of 3072
Tracking path 60 of 3072
Tracking path 80 of 3072
Tracking path 100 of 3072
Tracking path 120 of 3072
Tracking path 140 of 3072
Tracking path 160 of 3072
Tracking path 180 of 3072
Tracking path 200 of 3072
Tracking path 220 of 3072
Tracking path 240 of 3072
Tracking path 260 of 3072
Tracking path 280 of 3072
Tracking path 300 of 3072
Tracking path 320 of 3072
Tracking path 340 of 3072
Tracking path 360 of 3072
Tracking path 380 of 3072
Tracking path 400 of 3072
Tracking path 420 of 3072
Tracking path 440 of 3072
Tracking path 460 of 3072
Tracking path 480 of 3072
Tracking path 500 of 3072
Tracking path 520 of 3072
Tracking path 540 of 3072
Tracking path 560 of 3072
Tracking path 580 of 3072
Tracking path 600 of 3072
Tracking path 620 of 3072
Tracking path 640 of 3072
Tracking path 660 of 3072
Tracking path 680 of 3072
Tracking path 700 of 3072
Tracking path 720 of 3072
Tracking path 740 of 3072
Tracking path 760 of 3072
Tracking path 780 of 3072
Tracking path 800 of 3072
Tracking path 820 of 3072
Tracking path 840 of 3072
Tracking path 860 of 3072
Tracking path 880 of 3072
Tracking path 900 of 3072
Tracking path 920 of 3072
Tracking path 940 of 3072
Tracking path 960 of 3072
Tracking path 980 of 3072
Tracking path 1000 of 3072
Tracking path 1020 of 3072
Tracking path 1040 of 3072
Tracking path 1060 of 3072
Tracking path 1080 of 3072
Tracking path 1100 of 3072
Tracking path 1120 of 3072
Tracking path 1140 of 3072
Tracking path 1160 of 3072
Tracking path 1180 of 3072
Tracking path 1200 of 3072
Tracking path 1220 of 3072
Tracking path 1240 of 3072
Tracking path 1260 of 3072
Tracking path 1280 of 3072
Tracking path 1300 of 3072
Tracking path 1320 of 3072
Tracking path 1340 of 3072
Tracking path 1360 of 3072
Tracking path 1380 of 3072
Tracking path 1400 of 3072
Tracking path 1420 of 3072
Tracking path 1440 of 3072
Tracking path 1460 of 3072
Tracking path 1480 of 3072
Tracking path 1500 of 3072
Tracking path 1520 of 3072
Tracking path 1540 of 3072
Tracking path 1560 of 3072
Tracking path 1580 of 3072
Tracking path 1600 of 3072
Tracking path 1620 of 3072
Tracking path 1640 of 3072
Tracking path 1660 of 3072
Tracking path 1680 of 3072
Tracking path 1700 of 3072
Tracking path 1720 of 3072
Tracking path 1740 of 3072
Tracking path 1760 of 3072
Tracking path 1780 of 3072
Tracking path 1800 of 3072
Tracking path 1820 of 3072
Tracking path 1840 of 3072
Tracking path 1860 of 3072
Tracking path 1880 of 3072
Tracking path 1900 of 3072
Tracking path 1920 of 3072
Tracking path 1940 of 3072
Tracking path 1960 of 3072
Tracking path 1980 of 3072
Tracking path 2000 of 3072
Tracking path 2020 of 3072
Tracking path 2040 of 3072
Tracking path 2060 of 3072
Tracking path 2080 of 3072
Tracking path 2100 of 3072
Tracking path 2120 of 3072
Tracking path 2140 of 3072
Tracking path 2160 of 3072
Tracking path 2180 of 3072
Tracking path 2200 of 3072
Tracking path 2220 of 3072
Tracking path 2240 of 3072
Tracking path 2260 of 3072
Tracking path 2280 of 3072
Tracking path 2300 of 3072
Tracking path 2320 of 3072
Tracking path 2340 of 3072
Tracking path 2360 of 3072
Tracking path 2380 of 3072
Tracking path 2400 of 3072
Tracking path 2420 of 3072
Tracking path 2440 of 3072
Tracking path 2460 of 3072
Tracking path 2480 of 3072
Tracking path 2500 of 3072
Tracking path 2520 of 3072
Tracking path 2540 of 3072
Tracking path 2560 of 3072
Tracking path 2580 of 3072
Tracking path 2600 of 3072
Tracking path 2620 of 3072
Tracking path 2640 of 3072
Tracking path 2660 of 3072
Tracking path 2680 of 3072
Tracking path 2700 of 3072
Tracking path 2720 of 3072
Tracking path 2740 of 3072
Tracking path 2760 of 3072
Tracking path 2780 of 3072
Tracking path 2800 of 3072
Tracking path 2820 of 3072
Tracking path 2840 of 3072
Tracking path 2860 of 3072
Tracking path 2880 of 3072
Tracking path 2900 of 3072
Tracking path 2920 of 3072
Tracking path 2940 of 3072
Tracking path 2960 of 3072
Tracking path 2980 of 3072
Tracking path 3000 of 3072
Tracking path 3020 of 3072
Tracking path 3040 of 3072
Tracking path 3060 of 3072

Sorting regeneration codim 10 of 10: 3072 paths to sort.
Sorting path 0 of 3072
Sorting path 20 of 3072
Sorting path 40 of 3072
Sorting path 60 of 3072
Sorting path 80 of 3072
Sorting path 100 of 3072
Sorting path 120 of 3072
Sorting path 140 of 3072
Sorting path 160 of 3072
Sorting path 180 of 3072
Sorting path 200 of 3072
Sorting path 220 of 3072
Sorting path 240 of 3072
Sorting path 260 of 3072
Sorting path 280 of 3072
Sorting path 300 of 3072
Sorting path 320 of 3072
Sorting path 340 of 3072
Sorting path 360 of 3072
Sorting path 380 of 3072
Sorting path 400 of 3072
Sorting path 420 of 3072
Sorting path 440 of 3072
Sorting path 460 of 3072
Sorting path 480 of 3072
Sorting path 500 of 3072
Sorting path 520 of 3072
Sorting path 540 of 3072
Sorting path 560 of 3072
Sorting path 580 of 3072
Sorting path 600 of 3072
Sorting path 620 of 3072
Sorting path 640 of 3072
Sorting path 660 of 3072
Sorting path 680 of 3072
Sorting path 700 of 3072
Sorting path 720 of 3072
Sorting path 740 of 3072
Sorting path 760 of 3072
Sorting path 780 of 3072
Sorting path 800 of 3072
Sorting path 820 of 3072
Sorting path 840 of 3072
Sorting path 860 of 3072
Sorting path 880 of 3072
Sorting path 900 of 3072
Sorting path 920 of 3072
Sorting path 940 of 3072
Sorting path 960 of 3072
Sorting path 980 of 3072
Sorting path 1000 of 3072
Sorting path 1020 of 3072
Sorting path 1040 of 3072
Sorting path 1060 of 3072
Sorting path 1080 of 3072
Sorting path 1100 of 3072
Sorting path 1120 of 3072
Sorting path 1140 of 3072
Sorting path 1160 of 3072
Sorting path 1180 of 3072
Sorting path 1200 of 3072
Sorting path 1220 of 3072
Sorting path 1240 of 3072
Sorting path 1260 of 3072
Sorting path 1280 of 3072
Sorting path 1300 of 3072
Sorting path 1320 of 3072
Sorting path 1340 of 3072
Sorting path 1360 of 3072
Sorting path 1380 of 3072
Sorting path 1400 of 3072
Sorting path 1420 of 3072
Sorting path 1440 of 3072
Sorting path 1460 of 3072
Sorting path 1480 of 3072
Sorting path 1500 of 3072
Sorting path 1520 of 3072
Sorting path 1540 of 3072
Sorting path 1560 of 3072
Sorting path 1580 of 3072
Sorting path 1600 of 3072
Sorting path 1620 of 3072
Sorting path 1640 of 3072
Sorting path 1660 of 3072
Sorting path 1680 of 3072
Sorting path 1700 of 3072
Sorting path 1720 of 3072
Sorting path 1740 of 3072
Sorting path 1760 of 3072
Sorting path 1780 of 3072
Sorting path 1800 of 3072
Sorting path 1820 of 3072
Sorting path 1840 of 3072
Sorting path 1860 of 3072
Sorting path 1880 of 3072
Sorting path 1900 of 3072
Sorting path 1920 of 3072
Sorting path 1940 of 3072
Sorting path 1960 of 3072
Sorting path 1980 of 3072
Sorting path 2000 of 3072
Sorting path 2020 of 3072
Sorting path 2040 of 3072
Sorting path 2060 of 3072
Sorting path 2080 of 3072
Sorting path 2100 of 3072
Sorting path 2120 of 3072
Sorting path 2140 of 3072
Sorting path 2160 of 3072
Sorting path 2180 of 3072
Sorting path 2200 of 3072
Sorting path 2220 of 3072
Sorting path 2240 of 3072
Sorting path 2260 of 3072
Sorting path 2280 of 3072
Sorting path 2300 of 3072
Sorting path 2320 of 3072
Sorting path 2340 of 3072
Sorting path 2360 of 3072
Sorting path 2380 of 3072
Sorting path 2400 of 3072
Sorting path 2420 of 3072
Sorting path 2440 of 3072
Sorting path 2460 of 3072
Sorting path 2480 of 3072
Sorting path 2500 of 3072
Sorting path 2520 of 3072
Sorting path 2540 of 3072
Sorting path 2560 of 3072
Sorting path 2580 of 3072
Sorting path 2600 of 3072
Sorting path 2620 of 3072
Sorting path 2640 of 3072
Sorting path 2660 of 3072
Sorting path 2680 of 3072
Sorting path 2700 of 3072
Sorting path 2720 of 3072
Sorting path 2740 of 3072
Sorting path 2760 of 3072
Sorting path 2780 of 3072
Sorting path 2800 of 3072
Sorting path 2820 of 3072
Sorting path 2840 of 3072
Sorting path 2860 of 3072
Sorting path 2880 of 3072
Sorting path 2900 of 3072
Sorting path 2920 of 3072
Sorting path 2940 of 3072
Sorting path 2960 of 3072
Sorting path 2980 of 3072
Sorting path 3000 of 3072
Sorting path 3020 of 3072
Sorting path 3040 of 3072
Sorting path 3060 of 3072


************ Regenerative Cascade Summary ************

NOTE: nonsingular vs singular is based on rank deficiency and identical endpoints

|codim|   paths   |witness superset| nonsingular | singular |nonsolutions| inf endpoints | other bad endpoints
----------------------------------------------------------------------------------------------------------------
| 1   |   6       |   0            |  0          |  0       |  6         |   0           |  0
| 2   |   36      |   0            |  0          |  0       |  36        |   0           |  0
| 3   |   216     |   0            |  0          |  0       |  216       |   0           |  0
| 4   |   1296    |   345          |  345        |  0       |  951       |   0           |  0
| 5   |   5706    |   2837         |  0          |  2837    |  2862      |   0           |  7
| 6   |   17172   |   11853        |  84         |  11769   |  5298      |   0           |  21
| 7   |   31788   |   26429        |  0          |  26429   |  5328      |   0           |  31
| 8   |   31968   |   29172        |  0          |  29172   |  2772      |   0           |  24
| 9   |   16632   |   16106        |  0          |  16106   |  512       |   0           |  14
| 10  |   3072    |   3070         |  0          |  3070    |  0         |   0           |  2
----------------------------------------------------------------------------------------------------------------
|total|   107892

****************************************************


Removing junk points from codimension 5: 2837 endpoints to check.
Checking path 0 of 2837
Checking path 20 of 2837
Checking path 40 of 2837
Checking path 60 of 2837
Checking path 80 of 2837
Checking path 100 of 2837
Checking path 120 of 2837
Checking path 140 of 2837
Checking path 160 of 2837
Checking path 180 of 2837
Checking path 200 of 2837
Checking path 220 of 2837
Checking path 240 of 2837
Checking path 260 of 2837
Checking path 280 of 2837
Checking path 300 of 2837
Checking path 320 of 2837
Checking path 340 of 2837
Checking path 360 of 2837
Checking path 380 of 2837
Checking path 400 of 2837
Checking path 420 of 2837
Checking path 440 of 2837
Checking path 460 of 2837
Checking path 480 of 2837
Checking path 500 of 2837
Checking path 520 of 2837
Checking path 540 of 2837
Checking path 560 of 2837
Checking path 580 of 2837
Checking path 600 of 2837
Checking path 620 of 2837
Checking path 640 of 2837
Checking path 660 of 2837
Checking path 680 of 2837
Checking path 700 of 2837
Checking path 720 of 2837
Checking path 740 of 2837
Checking path 760 of 2837
Checking path 780 of 2837
Checking path 800 of 2837
Checking path 820 of 2837
Checking path 840 of 2837
Checking path 860 of 2837
Checking path 880 of 2837
Checking path 900 of 2837
Checking path 920 of 2837
Checking path 940 of 2837
Checking path 960 of 2837
Checking path 980 of 2837
Checking path 1000 of 2837
Checking path 1020 of 2837
Checking path 1040 of 2837
Checking path 1060 of 2837
Checking path 1080 of 2837
Checking path 1100 of 2837
Checking path 1120 of 2837
Checking path 1140 of 2837
Checking path 1160 of 2837
Checking path 1180 of 2837
Checking path 1200 of 2837
Checking path 1220 of 2837
Checking path 1240 of 2837
Checking path 1260 of 2837
Checking path 1280 of 2837
Checking path 1300 of 2837
Checking path 1320 of 2837
Checking path 1340 of 2837
Checking path 1360 of 2837
Checking path 1380 of 2837
Checking path 1400 of 2837
Checking path 1420 of 2837
Checking path 1440 of 2837
Checking path 1460 of 2837
Checking path 1480 of 2837
Checking path 1500 of 2837
Checking path 1520 of 2837
Checking path 1540 of 2837
Checking path 1560 of 2837
Checking path 1580 of 2837
Checking path 1600 of 2837
Checking path 1620 of 2837
Checking path 1640 of 2837
Checking path 1660 of 2837
Checking path 1680 of 2837
Checking path 1700 of 2837
Checking path 1720 of 2837
Checking path 1740 of 2837
Checking path 1760 of 2837
Checking path 1780 of 2837
Checking path 1800 of 2837
Checking path 1820 of 2837
Checking path 1840 of 2837
Checking path 1860 of 2837
Checking path 1880 of 2837
Checking path 1900 of 2837
Checking path 1920 of 2837
Checking path 1940 of 2837
Checking path 1960 of 2837
Checking path 1980 of 2837
Checking path 2000 of 2837
Checking path 2020 of 2837
Checking path 2040 of 2837
Checking path 2060 of 2837
Checking path 2080 of 2837
Checking path 2100 of 2837
Checking path 2120 of 2837
Checking path 2140 of 2837
Checking path 2160 of 2837
Checking path 2180 of 2837
Checking path 2200 of 2837
Checking path 2220 of 2837
Checking path 2240 of 2837
Checking path 2260 of 2837
Checking path 2280 of 2837
Checking path 2300 of 2837
Checking path 2320 of 2837
Checking path 2340 of 2837
Checking path 2360 of 2837
Checking path 2380 of 2837
Checking path 2400 of 2837
Checking path 2420 of 2837
Checking path 2440 of 2837
Checking path 2460 of 2837
Checking path 2480 of 2837
Checking path 2500 of 2837
Checking path 2520 of 2837
Checking path 2540 of 2837
Checking path 2560 of 2837
Checking path 2580 of 2837
Checking path 2600 of 2837
Checking path 2620 of 2837
Checking path 2640 of 2837
Checking path 2660 of 2837
Checking path 2680 of 2837
Checking path 2700 of 2837
Checking path 2720 of 2837
Checking path 2740 of 2837
Checking path 2760 of 2837
Checking path 2780 of 2837
Checking path 2800 of 2837
Checking path 2820 of 2837

Removing junk points from codimension 6: 11769 endpoints to check.
Checking path 0 of 11769
Checking path 20 of 11769
Checking path 40 of 11769
Checking path 60 of 11769
Checking path 80 of 11769
Checking path 100 of 11769
Checking path 120 of 11769
Checking path 140 of 11769
Checking path 160 of 11769
Checking path 180 of 11769
Checking path 200 of 11769
Checking path 220 of 11769
Checking path 240 of 11769
Checking path 260 of 11769
Checking path 280 of 11769
Checking path 300 of 11769
Checking path 320 of 11769
Checking path 340 of 11769
Checking path 360 of 11769
Checking path 380 of 11769
Checking path 400 of 11769
Checking path 420 of 11769
Checking path 440 of 11769
Checking path 460 of 11769
Checking path 480 of 11769
Checking path 500 of 11769
Checking path 520 of 11769
Checking path 540 of 11769
Checking path 560 of 11769
Checking path 580 of 11769
Checking path 600 of 11769
Checking path 620 of 11769
Checking path 640 of 11769
Checking path 660 of 11769
Checking path 680 of 11769
Checking path 700 of 11769
Checking path 720 of 11769
Checking path 740 of 11769
Checking path 760 of 11769
Checking path 780 of 11769
Checking path 800 of 11769
Checking path 820 of 11769
Checking path 840 of 11769
Checking path 860 of 11769
Checking path 880 of 11769
Checking path 900 of 11769
Checking path 920 of 11769
Checking path 940 of 11769
Checking path 960 of 11769
Checking path 980 of 11769
Checking path 1000 of 11769
Checking path 1020 of 11769
Checking path 1040 of 11769
Checking path 1060 of 11769
Checking path 1080 of 11769
Checking path 1100 of 11769
Checking path 1120 of 11769
Checking path 1140 of 11769
Checking path 1160 of 11769
Checking path 1180 of 11769
Checking path 1200 of 11769
Checking path 1220 of 11769
Checking path 1240 of 11769
Checking path 1260 of 11769
Checking path 1280 of 11769
Checking path 1300 of 11769
Checking path 1320 of 11769
Checking path 1340 of 11769
Checking path 1360 of 11769
Checking path 1380 of 11769
Checking path 1400 of 11769
Checking path 1420 of 11769
Checking path 1440 of 11769
Checking path 1460 of 11769
Checking path 1480 of 11769
Checking path 1500 of 11769
Checking path 1520 of 11769
Checking path 1540 of 11769
Checking path 1560 of 11769
Checking path 1580 of 11769
Checking path 1600 of 11769
Checking path 1620 of 11769
Checking path 1640 of 11769
Checking path 1660 of 11769
Checking path 1680 of 11769
Checking path 1700 of 11769
Checking path 1720 of 11769
Checking path 1740 of 11769
Checking path 1760 of 11769
Checking path 1780 of 11769
Checking path 1800 of 11769
Checking path 1820 of 11769
Checking path 1840 of 11769
Checking path 1860 of 11769
Checking path 1880 of 11769
Checking path 1900 of 11769
Checking path 1920 of 11769
Checking path 1940 of 11769
Checking path 1960 of 11769
Checking path 1980 of 11769
Checking path 2000 of 11769
Checking path 2020 of 11769
Checking path 2040 of 11769
Checking path 2060 of 11769
Checking path 2080 of 11769
Checking path 2100 of 11769
Checking path 2120 of 11769
Checking path 2140 of 11769
Checking path 2160 of 11769
Checking path 2180 of 11769
Checking path 2200 of 11769
Checking path 2220 of 11769
Checking path 2240 of 11769
Checking path 2260 of 11769
Checking path 2280 of 11769
Checking path 2300 of 11769
Checking path 2320 of 11769
Checking path 2340 of 11769
Checking path 2360 of 11769
Checking path 2380 of 11769
Checking path 2400 of 11769
Checking path 2420 of 11769
Checking path 2440 of 11769
Checking path 2460 of 11769
Checking path 2480 of 11769
Checking path 2500 of 11769
Checking path 2520 of 11769
Checking path 2540 of 11769
Checking path 2560 of 11769
Checking path 2580 of 11769
Checking path 2600 of 11769
Checking path 2620 of 11769
Checking path 2640 of 11769
Checking path 2660 of 11769
Checking path 2680 of 11769
Checking path 2700 of 11769
Checking path 2720 of 11769
Checking path 2740 of 11769
Checking path 2760 of 11769
Checking path 2780 of 11769
Checking path 2800 of 11769
Checking path 2820 of 11769
Checking path 2840 of 11769
Checking path 2860 of 11769
Checking path 2880 of 11769
Checking path 2900 of 11769
Checking path 2920 of 11769
Checking path 2940 of 11769
Checking path 2960 of 11769
Checking path 2980 of 11769
Checking path 3000 of 11769
Checking path 3020 of 11769
Checking path 3040 of 11769
Checking path 3060 of 11769
Checking path 3080 of 11769
Checking path 3100 of 11769
Checking path 3120 of 11769
Checking path 3140 of 11769
Checking path 3160 of 11769
Checking path 3180 of 11769
Checking path 3200 of 11769
Checking path 3220 of 11769
Checking path 3240 of 11769
Checking path 3260 of 11769
Checking path 3280 of 11769
Checking path 3300 of 11769
Checking path 3320 of 11769
Checking path 3340 of 11769
Checking path 3360 of 11769
Checking path 3380 of 11769
Checking path 3400 of 11769
Checking path 3420 of 11769
Checking path 3440 of 11769
Checking path 3460 of 11769
Checking path 3480 of 11769
Checking path 3500 of 11769
Checking path 3520 of 11769
Checking path 3540 of 11769
Checking path 3560 of 11769
Checking path 3580 of 11769
Checking path 3600 of 11769
Checking path 3620 of 11769
Checking path 3640 of 11769
Checking path 3660 of 11769
Checking path 3680 of 11769
Checking path 3700 of 11769
Checking path 3720 of 11769
Checking path 3740 of 11769
Checking path 3760 of 11769
Checking path 3780 of 11769
Checking path 3800 of 11769
Checking path 3820 of 11769
Checking path 3840 of 11769
Checking path 3860 of 11769
Checking path 3880 of 11769
Checking path 3900 of 11769
Checking path 3920 of 11769
Checking path 3940 of 11769
Checking path 3960 of 11769
Checking path 3980 of 11769
Checking path 4000 of 11769
Checking path 4020 of 11769
Checking path 4040 of 11769
Checking path 4060 of 11769
Checking path 4080 of 11769
Checking path 4100 of 11769
Checking path 4120 of 11769
Checking path 4140 of 11769
Checking path 4160 of 11769
Checking path 4180 of 11769
Checking path 4200 of 11769
Checking path 4220 of 11769
Checking path 4240 of 11769
Checking path 4260 of 11769
Checking path 4280 of 11769
Checking path 4300 of 11769
Checking path 4320 of 11769
Checking path 4340 of 11769
Checking path 4360 of 11769
Checking path 4380 of 11769
Checking path 4400 of 11769
Checking path 4420 of 11769
Checking path 4440 of 11769
Checking path 4460 of 11769
Checking path 4480 of 11769
Checking path 4500 of 11769
Checking path 4520 of 11769
Checking path 4540 of 11769
Checking path 4560 of 11769
Checking path 4580 of 11769
Checking path 4600 of 11769
Checking path 4620 of 11769
Checking path 4640 of 11769
Checking path 4660 of 11769
Checking path 4680 of 11769
Checking path 4700 of 11769
Checking path 4720 of 11769
Checking path 4740 of 11769
Checking path 4760 of 11769
Checking path 4780 of 11769
Checking path 4800 of 11769
Checking path 4820 of 11769
Checking path 4840 of 11769
Checking path 4860 of 11769
Checking path 4880 of 11769
Checking path 4900 of 11769
Checking path 4920 of 11769
Checking path 4940 of 11769
Checking path 4960 of 11769
Checking path 4980 of 11769
Checking path 5000 of 11769
Checking path 5020 of 11769
Checking path 5040 of 11769
Checking path 5060 of 11769
Checking path 5080 of 11769
Checking path 5100 of 11769
Checking path 5120 of 11769
Checking path 5140 of 11769
Checking path 5160 of 11769
Checking path 5180 of 11769
Checking path 5200 of 11769
Checking path 5220 of 11769
Checking path 5240 of 11769
Checking path 5260 of 11769
Checking path 5280 of 11769
Checking path 5300 of 11769
Checking path 5320 of 11769
Checking path 5340 of 11769
Checking path 5360 of 11769
Checking path 5380 of 11769
Checking path 5400 of 11769
Checking path 5420 of 11769
Checking path 5440 of 11769
Checking path 5460 of 11769
Checking path 5480 of 11769
Checking path 5500 of 11769
Checking path 5520 of 11769
Checking path 5540 of 11769
Checking path 5560 of 11769
Checking path 5580 of 11769
Checking path 5600 of 11769
Checking path 5620 of 11769
Checking path 5640 of 11769
Checking path 5660 of 11769
Checking path 5680 of 11769
Checking path 5700 of 11769
Checking path 5720 of 11769
Checking path 5740 of 11769
Checking path 5760 of 11769
Checking path 5780 of 11769
Checking path 5800 of 11769
Checking path 5820 of 11769
Checking path 5840 of 11769
Checking path 5860 of 11769
Checking path 5880 of 11769
Checking path 5900 of 11769
Checking path 5920 of 11769
Checking path 5940 of 11769
Checking path 5960 of 11769
Checking path 5980 of 11769
Checking path 6000 of 11769
Checking path 6020 of 11769
Checking path 6040 of 11769
Checking path 6060 of 11769
Checking path 6080 of 11769
Checking path 6100 of 11769
Checking path 6120 of 11769
Checking path 6140 of 11769
Checking path 6160 of 11769
Checking path 6180 of 11769
Checking path 6200 of 11769
Checking path 6220 of 11769
Checking path 6240 of 11769
Checking path 6260 of 11769
Checking path 6280 of 11769
Checking path 6300 of 11769
Checking path 6320 of 11769
Checking path 6340 of 11769
Checking path 6360 of 11769
Checking path 6380 of 11769
Checking path 6400 of 11769
Checking path 6420 of 11769
Checking path 6440 of 11769
Checking path 6460 of 11769
Checking path 6480 of 11769
Checking path 6500 of 11769
Checking path 6520 of 11769
Checking path 6540 of 11769
Checking path 6560 of 11769
Checking path 6580 of 11769
Checking path 6600 of 11769
Checking path 6620 of 11769
Checking path 6640 of 11769
Checking path 6660 of 11769
Checking path 6680 of 11769
Checking path 6700 of 11769
Checking path 6720 of 11769
Checking path 6740 of 11769
Checking path 6760 of 11769
Checking path 6780 of 11769
Checking path 6800 of 11769
Checking path 6820 of 11769
Checking path 6840 of 11769
Checking path 6860 of 11769
Checking path 6880 of 11769
Checking path 6900 of 11769
Checking path 6920 of 11769
Checking path 6940 of 11769
Checking path 6960 of 11769
Checking path 6980 of 11769
Checking path 7000 of 11769
Checking path 7020 of 11769
Checking path 7040 of 11769
Checking path 7060 of 11769
Checking path 7080 of 11769
Checking path 7100 of 11769
Checking path 7120 of 11769
Checking path 7140 of 11769
Checking path 7160 of 11769
Checking path 7180 of 11769
Checking path 7200 of 11769
Checking path 7220 of 11769
Checking path 7240 of 11769
Checking path 7260 of 11769
Checking path 7280 of 11769
Checking path 7300 of 11769
Checking path 7320 of 11769
Checking path 7340 of 11769
Checking path 7360 of 11769
Checking path 7380 of 11769
Checking path 7400 of 11769
Checking path 7420 of 11769
Checking path 7440 of 11769
Checking path 7460 of 11769
Checking path 7480 of 11769
Checking path 7500 of 11769
Checking path 7520 of 11769
Checking path 7540 of 11769
Checking path 7560 of 11769
Checking path 7580 of 11769
Checking path 7600 of 11769
Checking path 7620 of 11769
Checking path 7640 of 11769
Checking path 7660 of 11769
Checking path 7680 of 11769
Checking path 7700 of 11769
Checking path 7720 of 11769
Checking path 7740 of 11769
Checking path 7760 of 11769
Checking path 7780 of 11769
Checking path 7800 of 11769
Checking path 7820 of 11769
Checking path 7840 of 11769
Checking path 7860 of 11769
Checking path 7880 of 11769
Checking path 7900 of 11769
Checking path 7920 of 11769
Checking path 7940 of 11769
Checking path 7960 of 11769
Checking path 7980 of 11769
Checking path 8000 of 11769
Checking path 8020 of 11769
Checking path 8040 of 11769
Checking path 8060 of 11769
Checking path 8080 of 11769
Checking path 8100 of 11769
Checking path 8120 of 11769
Checking path 8140 of 11769
Checking path 8160 of 11769
Checking path 8180 of 11769
Checking path 8200 of 11769
Checking path 8220 of 11769
Checking path 8240 of 11769
Checking path 8260 of 11769
Checking path 8280 of 11769
Checking path 8300 of 11769
Checking path 8320 of 11769
Checking path 8340 of 11769
Checking path 8360 of 11769
Checking path 8380 of 11769
Checking path 8400 of 11769
Checking path 8420 of 11769
Checking path 8440 of 11769
Checking path 8460 of 11769
Checking path 8480 of 11769
Checking path 8500 of 11769
Checking path 8520 of 11769
Checking path 8540 of 11769
Checking path 8560 of 11769
Checking path 8580 of 11769
Checking path 8600 of 11769
Checking path 8620 of 11769
Checking path 8640 of 11769
Checking path 8660 of 11769
Checking path 8680 of 11769
Checking path 8700 of 11769
Checking path 8720 of 11769
Checking path 8740 of 11769
Checking path 8760 of 11769
Checking path 8780 of 11769
Checking path 8800 of 11769
Checking path 8820 of 11769
Checking path 8840 of 11769
Checking path 8860 of 11769
Checking path 8880 of 11769
Checking path 8900 of 11769
Checking path 8920 of 11769
Checking path 8940 of 11769
Checking path 8960 of 11769
Checking path 8980 of 11769
Checking path 9000 of 11769
Checking path 9020 of 11769
Checking path 9040 of 11769
Checking path 9060 of 11769
Checking path 9080 of 11769
Checking path 9100 of 11769
Checking path 9120 of 11769
Checking path 9140 of 11769
Checking path 9160 of 11769
Checking path 9180 of 11769
Checking path 9200 of 11769
Checking path 9220 of 11769
Checking path 9240 of 11769
Checking path 9260 of 11769
Checking path 9280 of 11769
Checking path 9300 of 11769
Checking path 9320 of 11769
Checking path 9340 of 11769
Checking path 9360 of 11769
Checking path 9380 of 11769
Checking path 9400 of 11769
Checking path 9420 of 11769
Checking path 9440 of 11769
Checking path 9460 of 11769
Checking path 9480 of 11769
Checking path 9500 of 11769
Checking path 9520 of 11769
Checking path 9540 of 11769
Checking path 9560 of 11769
Checking path 9580 of 11769
Checking path 9600 of 11769
Checking path 9620 of 11769
Checking path 9640 of 11769
Checking path 9660 of 11769
Checking path 9680 of 11769
Checking path 9700 of 11769
Checking path 9720 of 11769
Checking path 9740 of 11769
Checking path 9760 of 11769
Checking path 9780 of 11769
Checking path 9800 of 11769
Checking path 9820 of 11769
Checking path 9840 of 11769
Checking path 9860 of 11769
Checking path 9880 of 11769
Checking path 9900 of 11769
Checking path 9920 of 11769
Checking path 9940 of 11769
Checking path 9960 of 11769
Checking path 9980 of 11769
Checking path 10000 of 11769
Checking path 10020 of 11769
Checking path 10040 of 11769
Checking path 10060 of 11769
Checking path 10080 of 11769
Checking path 10100 of 11769
Checking path 10120 of 11769
Checking path 10140 of 11769
Checking path 10160 of 11769
Checking path 10180 of 11769
Checking path 10200 of 11769
Checking path 10220 of 11769
Checking path 10240 of 11769
Checking path 10260 of 11769
Checking path 10280 of 11769
Checking path 10300 of 11769
Checking path 10320 of 11769
Checking path 10340 of 11769
Checking path 10360 of 11769
Checking path 10380 of 11769
Checking path 10400 of 11769
Checking path 10420 of 11769
Checking path 10440 of 11769
Checking path 10460 of 11769
Checking path 10480 of 11769
Checking path 10500 of 11769
Checking path 10520 of 11769
Checking path 10540 of 11769
Checking path 10560 of 11769
Checking path 10580 of 11769
Checking path 10600 of 11769
Checking path 10620 of 11769
Checking path 10640 of 11769
Checking path 10660 of 11769
Checking path 10680 of 11769
Checking path 10700 of 11769
Checking path 10720 of 11769
Checking path 10740 of 11769
Checking path 10760 of 11769
Checking path 10780 of 11769
Checking path 10800 of 11769
Checking path 10820 of 11769
Checking path 10840 of 11769
Checking path 10860 of 11769
Checking path 10880 of 11769
Checking path 10900 of 11769
Checking path 10920 of 11769
Checking path 10940 of 11769
Checking path 10960 of 11769
Checking path 10980 of 11769
Checking path 11000 of 11769
Checking path 11020 of 11769
Checking path 11040 of 11769
Checking path 11060 of 11769
Checking path 11080 of 11769
Checking path 11100 of 11769
Checking path 11120 of 11769
Checking path 11140 of 11769
Checking path 11160 of 11769
Checking path 11180 of 11769
Checking path 11200 of 11769
Checking path 11220 of 11769
Checking path 11240 of 11769
Checking path 11260 of 11769
Checking path 11280 of 11769
Checking path 11300 of 11769
Checking path 11320 of 11769
Checking path 11340 of 11769
Checking path 11360 of 11769
Checking path 11380 of 11769
Checking path 11400 of 11769
Checking path 11420 of 11769
Checking path 11440 of 11769
Checking path 11460 of 11769
Checking path 11480 of 11769
Checking path 11500 of 11769
Checking path 11520 of 11769
Checking path 11540 of 11769
Checking path 11560 of 11769
Checking path 11580 of 11769
Checking path 11600 of 11769
Checking path 11620 of 11769
Checking path 11640 of 11769
Checking path 11660 of 11769
Checking path 11680 of 11769
Checking path 11700 of 11769
Checking path 11720 of 11769
Checking path 11740 of 11769
Checking path 11760 of 11769

Removing junk points from codimension 7: 26429 endpoints to check.
Checking path 0 of 26429
Checking path 20 of 26429
Checking path 40 of 26429
Checking path 60 of 26429
Checking path 80 of 26429
Checking path 100 of 26429
Checking path 120 of 26429
Checking path 140 of 26429
Checking path 160 of 26429
Checking path 180 of 26429
Checking path 200 of 26429
Checking path 220 of 26429
Checking path 240 of 26429
Checking path 260 of 26429
Checking path 280 of 26429
Checking path 300 of 26429
Checking path 320 of 26429
Checking path 340 of 26429
Checking path 360 of 26429
Checking path 380 of 26429
Checking path 400 of 26429
Checking path 420 of 26429
Checking path 440 of 26429
Checking path 460 of 26429
Checking path 480 of 26429
Checking path 500 of 26429
Checking path 520 of 26429
Checking path 540 of 26429
Checking path 560 of 26429
Checking path 580 of 26429
Checking path 600 of 26429
Checking path 620 of 26429
Checking path 640 of 26429
Checking path 660 of 26429
Checking path 680 of 26429
Checking path 700 of 26429
Checking path 720 of 26429
Checking path 740 of 26429
Checking path 760 of 26429
Checking path 780 of 26429
Checking path 800 of 26429
Checking path 820 of 26429
Checking path 840 of 26429
Checking path 860 of 26429
Checking path 880 of 26429
Checking path 900 of 26429
Checking path 920 of 26429
Checking path 940 of 26429
Checking path 960 of 26429
Checking path 980 of 26429
Checking path 1000 of 26429
Checking path 1020 of 26429
Checking path 1040 of 26429
Checking path 1060 of 26429
Checking path 1080 of 26429
Checking path 1100 of 26429
Checking path 1120 of 26429
Checking path 1140 of 26429
Checking path 1160 of 26429
Checking path 1180 of 26429
Checking path 1200 of 26429
Checking path 1220 of 26429
Checking path 1240 of 26429
Checking path 1260 of 26429
Checking path 1280 of 26429
Checking path 1300 of 26429
Checking path 1320 of 26429
Checking path 1340 of 26429
Checking path 1360 of 26429
Checking path 1380 of 26429
Checking path 1400 of 26429
Checking path 1420 of 26429
Checking path 1440 of 26429
Checking path 1460 of 26429
Checking path 1480 of 26429
Checking path 1500 of 26429
Checking path 1520 of 26429
Checking path 1540 of 26429
Checking path 1560 of 26429
Checking path 1580 of 26429
Checking path 1600 of 26429
Checking path 1620 of 26429
Checking path 1640 of 26429
Checking path 1660 of 26429
Checking path 1680 of 26429
Checking path 1700 of 26429
Checking path 1720 of 26429
Checking path 1740 of 26429
Checking path 1760 of 26429
Checking path 1780 of 26429
Checking path 1800 of 26429
Checking path 1820 of 26429
Checking path 1840 of 26429
Checking path 1860 of 26429
Checking path 1880 of 26429
Checking path 1900 of 26429
Checking path 1920 of 26429
Checking path 1940 of 26429
Checking path 1960 of 26429
Checking path 1980 of 26429
Checking path 2000 of 26429
Checking path 2020 of 26429
Checking path 2040 of 26429
Checking path 2060 of 26429
Checking path 2080 of 26429
Checking path 2100 of 26429
Checking path 2120 of 26429
Checking path 2140 of 26429
Checking path 2160 of 26429
Checking path 2180 of 26429
Checking path 2200 of 26429
Checking path 2220 of 26429
Checking path 2240 of 26429
Checking path 2260 of 26429
Checking path 2280 of 26429
Checking path 2300 of 26429
Checking path 2320 of 26429
Checking path 2340 of 26429
Checking path 2360 of 26429
Checking path 2380 of 26429
Checking path 2400 of 26429
Checking path 2420 of 26429
Checking path 2440 of 26429
Checking path 2460 of 26429
Checking path 2480 of 26429
Checking path 2500 of 26429
Checking path 2520 of 26429
Checking path 2540 of 26429
Checking path 2560 of 26429
Checking path 2580 of 26429
Checking path 2600 of 26429
Checking path 2620 of 26429
Checking path 2640 of 26429
Checking path 2660 of 26429
Checking path 2680 of 26429
Checking path 2700 of 26429
Checking path 2720 of 26429
Checking path 2740 of 26429
Checking path 2760 of 26429
Checking path 2780 of 26429
Checking path 2800 of 26429
Checking path 2820 of 26429
Checking path 2840 of 26429
Checking path 2860 of 26429
Checking path 2880 of 26429
Checking path 2900 of 26429
Checking path 2920 of 26429
Checking path 2940 of 26429
Checking path 2960 of 26429
Checking path 2980 of 26429
Checking path 3000 of 26429
Checking path 3020 of 26429
Checking path 3040 of 26429
Checking path 3060 of 26429
Checking path 3080 of 26429
Checking path 3100 of 26429
Checking path 3120 of 26429
Checking path 3140 of 26429
Checking path 3160 of 26429
Checking path 3180 of 26429
Checking path 3200 of 26429
Checking path 3220 of 26429
Checking path 3240 of 26429
Checking path 3260 of 26429
Checking path 3280 of 26429
Checking path 3300 of 26429
Checking path 3320 of 26429
Checking path 3340 of 26429
Checking path 3360 of 26429
Checking path 3380 of 26429
Checking path 3400 of 26429
Checking path 3420 of 26429
Checking path 3440 of 26429
Checking path 3460 of 26429
Checking path 3480 of 26429
Checking path 3500 of 26429
Checking path 3520 of 26429
Checking path 3540 of 26429
Checking path 3560 of 26429
Checking path 3580 of 26429
Checking path 3600 of 26429
Checking path 3620 of 26429
Checking path 3640 of 26429
Checking path 3660 of 26429
Checking path 3680 of 26429
Checking path 3700 of 26429
Checking path 3720 of 26429
Checking path 3740 of 26429
Checking path 3760 of 26429
Checking path 3780 of 26429
Checking path 3800 of 26429
Checking path 3820 of 26429
Checking path 3840 of 26429
Checking path 3860 of 26429
Checking path 3880 of 26429
Checking path 3900 of 26429
Checking path 3920 of 26429
Checking path 3940 of 26429
Checking path 3960 of 26429
Checking path 3980 of 26429
Checking path 4000 of 26429
Checking path 4020 of 26429
Checking path 4040 of 26429
Checking path 4060 of 26429
Checking path 4080 of 26429
Checking path 4100 of 26429
Checking path 4120 of 26429
Checking path 4140 of 26429
Checking path 4160 of 26429
Checking path 4180 of 26429
Checking path 4200 of 26429
Checking path 4220 of 26429
Checking path 4240 of 26429
Checking path 4260 of 26429
Checking path 4280 of 26429
Checking path 4300 of 26429
Checking path 4320 of 26429
Checking path 4340 of 26429
Checking path 4360 of 26429
Checking path 4380 of 26429
Checking path 4400 of 26429
Checking path 4420 of 26429
Checking path 4440 of 26429
Checking path 4460 of 26429
Checking path 4480 of 26429
Checking path 4500 of 26429
Checking path 4520 of 26429
Checking path 4540 of 26429
Checking path 4560 of 26429
Checking path 4580 of 26429
Checking path 4600 of 26429
Checking path 4620 of 26429
Checking path 4640 of 26429
Checking path 4660 of 26429
Checking path 4680 of 26429
Checking path 4700 of 26429
Checking path 4720 of 26429
Checking path 4740 of 26429
Checking path 4760 of 26429
Checking path 4780 of 26429
Checking path 4800 of 26429
Checking path 4820 of 26429
Checking path 4840 of 26429
Checking path 4860 of 26429
Checking path 4880 of 26429
Checking path 4900 of 26429
Checking path 4920 of 26429
Checking path 4940 of 26429
Checking path 4960 of 26429
Checking path 4980 of 26429
Checking path 5000 of 26429
Checking path 5020 of 26429
Checking path 5040 of 26429
Checking path 5060 of 26429
Checking path 5080 of 26429
Checking path 5100 of 26429
Checking path 5120 of 26429
Checking path 5140 of 26429
Checking path 5160 of 26429
Checking path 5180 of 26429
Checking path 5200 of 26429
Checking path 5220 of 26429
Checking path 5240 of 26429
Checking path 5260 of 26429
Checking path 5280 of 26429
Checking path 5300 of 26429
Checking path 5320 of 26429
Checking path 5340 of 26429
Checking path 5360 of 26429
Checking path 5380 of 26429
Checking path 5400 of 26429
Checking path 5420 of 26429
Checking path 5440 of 26429
Checking path 5460 of 26429
Checking path 5480 of 26429
Checking path 5500 of 26429
Checking path 5520 of 26429
Checking path 5540 of 26429
Checking path 5560 of 26429
Checking path 5580 of 26429
Checking path 5600 of 26429
Checking path 5620 of 26429
Checking path 5640 of 26429
Checking path 5660 of 26429
Checking path 5680 of 26429
Checking path 5700 of 26429
Checking path 5720 of 26429
Checking path 5740 of 26429
Checking path 5760 of 26429
Checking path 5780 of 26429
Checking path 5800 of 26429
Checking path 5820 of 26429
Checking path 5840 of 26429
Checking path 5860 of 26429
Checking path 5880 of 26429
Checking path 5900 of 26429
Checking path 5920 of 26429
Checking path 5940 of 26429
Checking path 5960 of 26429
Checking path 5980 of 26429
Checking path 6000 of 26429
Checking path 6020 of 26429
Checking path 6040 of 26429
Checking path 6060 of 26429
Checking path 6080 of 26429
Checking path 6100 of 26429
Checking path 6120 of 26429
Checking path 6140 of 26429
Checking path 6160 of 26429
Checking path 6180 of 26429
Checking path 6200 of 26429
Checking path 6220 of 26429
Checking path 6240 of 26429
Checking path 6260 of 26429
Checking path 6280 of 26429
Checking path 6300 of 26429
Checking path 6320 of 26429
Checking path 6340 of 26429
Checking path 6360 of 26429
Checking path 6380 of 26429
Checking path 6400 of 26429
Checking path 6420 of 26429
Checking path 6440 of 26429
Checking path 6460 of 26429
Checking path 6480 of 26429
Checking path 6500 of 26429
Checking path 6520 of 26429
Checking path 6540 of 26429
Checking path 6560 of 26429
Checking path 6580 of 26429
Checking path 6600 of 26429
Checking path 6620 of 26429
Checking path 6640 of 26429
Checking path 6660 of 26429
Checking path 6680 of 26429
Checking path 6700 of 26429
Checking path 6720 of 26429
Checking path 6740 of 26429
Checking path 6760 of 26429
Checking path 6780 of 26429
Checking path 6800 of 26429
Checking path 6820 of 26429
Checking path 6840 of 26429
Checking path 6860 of 26429
Checking path 6880 of 26429
Checking path 6900 of 26429
Checking path 6920 of 26429
Checking path 6940 of 26429
Checking path 6960 of 26429
Checking path 6980 of 26429
Checking path 7000 of 26429
Checking path 7020 of 26429
Checking path 7040 of 26429
Checking path 7060 of 26429
Checking path 7080 of 26429
Checking path 7100 of 26429
Checking path 7120 of 26429
Checking path 7140 of 26429
Checking path 7160 of 26429
Checking path 7180 of 26429
Checking path 7200 of 26429
Checking path 7220 of 26429
Checking path 7240 of 26429
Checking path 7260 of 26429
Checking path 7280 of 26429
Checking path 7300 of 26429
Checking path 7320 of 26429
Checking path 7340 of 26429
Checking path 7360 of 26429
Checking path 7380 of 26429
Checking path 7400 of 26429
Checking path 7420 of 26429
Checking path 7440 of 26429
Checking path 7460 of 26429
Checking path 7480 of 26429
Checking path 7500 of 26429
Checking path 7520 of 26429
Checking path 7540 of 26429
Checking path 7560 of 26429
Checking path 7580 of 26429
Checking path 7600 of 26429
Checking path 7620 of 26429
Checking path 7640 of 26429
Checking path 7660 of 26429
Checking path 7680 of 26429
Checking path 7700 of 26429
Checking path 7720 of 26429
Checking path 7740 of 26429
Checking path 7760 of 26429
Checking path 7780 of 26429
Checking path 7800 of 26429
Checking path 7820 of 26429
Checking path 7840 of 26429
Checking path 7860 of 26429
Checking path 7880 of 26429
Checking path 7900 of 26429
Checking path 7920 of 26429
Checking path 7940 of 26429
Checking path 7960 of 26429
Checking path 7980 of 26429
Checking path 8000 of 26429
Checking path 8020 of 26429
Checking path 8040 of 26429
Checking path 8060 of 26429
Checking path 8080 of 26429
Checking path 8100 of 26429
Checking path 8120 of 26429
Checking path 8140 of 26429
Checking path 8160 of 26429
Checking path 8180 of 26429
Checking path 8200 of 26429
Checking path 8220 of 26429
Checking path 8240 of 26429
Checking path 8260 of 26429
Checking path 8280 of 26429
Checking path 8300 of 26429
Checking path 8320 of 26429
Checking path 8340 of 26429
Checking path 8360 of 26429
Checking path 8380 of 26429
Checking path 8400 of 26429
Checking path 8420 of 26429
Checking path 8440 of 26429
Checking path 8460 of 26429
Checking path 8480 of 26429
Checking path 8500 of 26429
Checking path 8520 of 26429
Checking path 8540 of 26429
Checking path 8560 of 26429
Checking path 8580 of 26429
Checking path 8600 of 26429
Checking path 8620 of 26429
Checking path 8640 of 26429
Checking path 8660 of 26429
Checking path 8680 of 26429
Checking path 8700 of 26429
Checking path 8720 of 26429
Checking path 8740 of 26429
Checking path 8760 of 26429
Checking path 8780 of 26429
Checking path 8800 of 26429
Checking path 8820 of 26429
Checking path 8840 of 26429
Checking path 8860 of 26429
Checking path 8880 of 26429
Checking path 8900 of 26429
Checking path 8920 of 26429
Checking path 8940 of 26429
Checking path 8960 of 26429
Checking path 8980 of 26429
Checking path 9000 of 26429
Checking path 9020 of 26429
Checking path 9040 of 26429
Checking path 9060 of 26429
Checking path 9080 of 26429
Checking path 9100 of 26429
Checking path 9120 of 26429
Checking path 9140 of 26429
Checking path 9160 of 26429
Checking path 9180 of 26429
Checking path 9200 of 26429
Checking path 9220 of 26429
Checking path 9240 of 26429
Checking path 9260 of 26429
Checking path 9280 of 26429
Checking path 9300 of 26429
Checking path 9320 of 26429
Checking path 9340 of 26429
Checking path 9360 of 26429
Checking path 9380 of 26429
Checking path 9400 of 26429
Checking path 9420 of 26429
Checking path 9440 of 26429
Checking path 9460 of 26429
Checking path 9480 of 26429
Checking path 9500 of 26429
Checking path 9520 of 26429
Checking path 9540 of 26429
Checking path 9560 of 26429
Checking path 9580 of 26429
Checking path 9600 of 26429
Checking path 9620 of 26429
Checking path 9640 of 26429
Checking path 9660 of 26429
Checking path 9680 of 26429
Checking path 9700 of 26429
Checking path 9720 of 26429
Checking path 9740 of 26429
Checking path 9760 of 26429
Checking path 9780 of 26429
Checking path 9800 of 26429
Checking path 9820 of 26429
Checking path 9840 of 26429
Checking path 9860 of 26429
Checking path 9880 of 26429
Checking path 9900 of 26429
Checking path 9920 of 26429
Checking path 9940 of 26429
Checking path 9960 of 26429
Checking path 9980 of 26429
Checking path 10000 of 26429
Checking path 10020 of 26429
Checking path 10040 of 26429
Checking path 10060 of 26429
Checking path 10080 of 26429
Checking path 10100 of 26429
Checking path 10120 of 26429
Checking path 10140 of 26429
Checking path 10160 of 26429
Checking path 10180 of 26429
Checking path 10200 of 26429
Checking path 10220 of 26429
Checking path 10240 of 26429
Checking path 10260 of 26429
Checking path 10280 of 26429
Checking path 10300 of 26429
Checking path 10320 of 26429
Checking path 10340 of 26429
Checking path 10360 of 26429
Checking path 10380 of 26429
Checking path 10400 of 26429
Checking path 10420 of 26429
Checking path 10440 of 26429
Checking path 10460 of 26429
Checking path 10480 of 26429
Checking path 10500 of 26429
Checking path 10520 of 26429
Checking path 10540 of 26429
Checking path 10560 of 26429
Checking path 10580 of 26429
Checking path 10600 of 26429
Checking path 10620 of 26429
Checking path 10640 of 26429
Checking path 10660 of 26429
Checking path 10680 of 26429
Checking path 10700 of 26429
Checking path 10720 of 26429
Checking path 10740 of 26429
Checking path 10760 of 26429
Checking path 10780 of 26429
Checking path 10800 of 26429
Checking path 10820 of 26429
Checking path 10840 of 26429
Checking path 10860 of 26429
Checking path 10880 of 26429
Checking path 10900 of 26429
Checking path 10920 of 26429
Checking path 10940 of 26429
Checking path 10960 of 26429
Checking path 10980 of 26429
Checking path 11000 of 26429
Checking path 11020 of 26429
Checking path 11040 of 26429
Checking path 11060 of 26429
Checking path 11080 of 26429
Checking path 11100 of 26429
Checking path 11120 of 26429
Checking path 11140 of 26429
Checking path 11160 of 26429
Checking path 11180 of 26429
Checking path 11200 of 26429
Checking path 11220 of 26429
Checking path 11240 of 26429
Checking path 11260 of 26429
Checking path 11280 of 26429
Checking path 11300 of 26429
Checking path 11320 of 26429
Checking path 11340 of 26429
Checking path 11360 of 26429
Checking path 11380 of 26429
Checking path 11400 of 26429
Checking path 11420 of 26429
Checking path 11440 of 26429
Checking path 11460 of 26429
Checking path 11480 of 26429
Checking path 11500 of 26429
Checking path 11520 of 26429
Checking path 11540 of 26429
Checking path 11560 of 26429
Checking path 11580 of 26429
Checking path 11600 of 26429
Checking path 11620 of 26429
Checking path 11640 of 26429
Checking path 11660 of 26429
Checking path 11680 of 26429
Checking path 11700 of 26429
Checking path 11720 of 26429
Checking path 11740 of 26429
Checking path 11760 of 26429
Checking path 11780 of 26429
Checking path 11800 of 26429
Checking path 11820 of 26429
Checking path 11840 of 26429
Checking path 11860 of 26429
Checking path 11880 of 26429
Checking path 11900 of 26429
Checking path 11920 of 26429
Checking path 11940 of 26429
Checking path 11960 of 26429
Checking path 11980 of 26429
Checking path 12000 of 26429
Checking path 12020 of 26429
Checking path 12040 of 26429
Checking path 12060 of 26429
Checking path 12080 of 26429
Checking path 12100 of 26429
Checking path 12120 of 26429
Checking path 12140 of 26429
Checking path 12160 of 26429
Checking path 12180 of 26429
Checking path 12200 of 26429
Checking path 12220 of 26429
Checking path 12240 of 26429
Checking path 12260 of 26429
Checking path 12280 of 26429
Checking path 12300 of 26429
Checking path 12320 of 26429
Checking path 12340 of 26429
Checking path 12360 of 26429
Checking path 12380 of 26429
Checking path 12400 of 26429
Checking path 12420 of 26429
Checking path 12440 of 26429
Checking path 12460 of 26429
Checking path 12480 of 26429
Checking path 12500 of 26429
Checking path 12520 of 26429
Checking path 12540 of 26429
Checking path 12560 of 26429
Checking path 12580 of 26429
Checking path 12600 of 26429
Checking path 12620 of 26429
Checking path 12640 of 26429
Checking path 12660 of 26429
Checking path 12680 of 26429
Checking path 12700 of 26429
Checking path 12720 of 26429
Checking path 12740 of 26429
Checking path 12760 of 26429
Checking path 12780 of 26429
Checking path 12800 of 26429
Checking path 12820 of 26429
Checking path 12840 of 26429
Checking path 12860 of 26429
Checking path 12880 of 26429
Checking path 12900 of 26429
Checking path 12920 of 26429
Checking path 12940 of 26429
Checking path 12960 of 26429
Checking path 12980 of 26429
Checking path 13000 of 26429
Checking path 13020 of 26429
Checking path 13040 of 26429
Checking path 13060 of 26429
Checking path 13080 of 26429
Checking path 13100 of 26429
Checking path 13120 of 26429
Checking path 13140 of 26429
Checking path 13160 of 26429
Checking path 13180 of 26429
Checking path 13200 of 26429
Checking path 13220 of 26429
Checking path 13240 of 26429
Checking path 13260 of 26429
Checking path 13280 of 26429
Checking path 13300 of 26429
Checking path 13320 of 26429
Checking path 13340 of 26429
Checking path 13360 of 26429
Checking path 13380 of 26429
Checking path 13400 of 26429
Checking path 13420 of 26429
Checking path 13440 of 26429
Checking path 13460 of 26429
Checking path 13480 of 26429
Checking path 13500 of 26429
Checking path 13520 of 26429
Checking path 13540 of 26429
Checking path 13560 of 26429
Checking path 13580 of 26429
Checking path 13600 of 26429
Checking path 13620 of 26429
Checking path 13640 of 26429
Checking path 13660 of 26429
Checking path 13680 of 26429
Checking path 13700 of 26429
Checking path 13720 of 26429
Checking path 13740 of 26429
Checking path 13760 of 26429
Checking path 13780 of 26429
Checking path 13800 of 26429
Checking path 13820 of 26429
Checking path 13840 of 26429
Checking path 13860 of 26429
Checking path 13880 of 26429
Checking path 13900 of 26429
Checking path 13920 of 26429
Checking path 13940 of 26429
Checking path 13960 of 26429
Checking path 13980 of 26429
Checking path 14000 of 26429
Checking path 14020 of 26429
Checking path 14040 of 26429
Checking path 14060 of 26429
Checking path 14080 of 26429
Checking path 14100 of 26429
Checking path 14120 of 26429
Checking path 14140 of 26429
Checking path 14160 of 26429
Checking path 14180 of 26429
Checking path 14200 of 26429
Checking path 14220 of 26429
Checking path 14240 of 26429
Checking path 14260 of 26429
Checking path 14280 of 26429
Checking path 14300 of 26429
Checking path 14320 of 26429
Checking path 14340 of 26429
Checking path 14360 of 26429
Checking path 14380 of 26429
Checking path 14400 of 26429
Checking path 14420 of 26429
Checking path 14440 of 26429
Checking path 14460 of 26429
Checking path 14480 of 26429
Checking path 14500 of 26429
Checking path 14520 of 26429
Checking path 14540 of 26429
Checking path 14560 of 26429
Checking path 14580 of 26429
Checking path 14600 of 26429
Checking path 14620 of 26429
Checking path 14640 of 26429
Checking path 14660 of 26429
Checking path 14680 of 26429
Checking path 14700 of 26429
Checking path 14720 of 26429
Checking path 14740 of 26429
Checking path 14760 of 26429
Checking path 14780 of 26429
Checking path 14800 of 26429
Checking path 14820 of 26429
Checking path 14840 of 26429
Checking path 14860 of 26429
Checking path 14880 of 26429
Checking path 14900 of 26429
Checking path 14920 of 26429
Checking path 14940 of 26429
Checking path 14960 of 26429
Checking path 14980 of 26429
Checking path 15000 of 26429
Checking path 15020 of 26429
Checking path 15040 of 26429
Checking path 15060 of 26429
Checking path 15080 of 26429
Checking path 15100 of 26429
Checking path 15120 of 26429
Checking path 15140 of 26429
Checking path 15160 of 26429
Checking path 15180 of 26429
Checking path 15200 of 26429
Checking path 15220 of 26429
Checking path 15240 of 26429
Checking path 15260 of 26429
Checking path 15280 of 26429
Checking path 15300 of 26429
Checking path 15320 of 26429
Checking path 15340 of 26429
Checking path 15360 of 26429
Checking path 15380 of 26429
Checking path 15400 of 26429
Checking path 15420 of 26429
Checking path 15440 of 26429
Checking path 15460 of 26429
Checking path 15480 of 26429
Checking path 15500 of 26429
Checking path 15520 of 26429
Checking path 15540 of 26429
Checking path 15560 of 26429
Checking path 15580 of 26429
Checking path 15600 of 26429
Checking path 15620 of 26429
Checking path 15640 of 26429
Checking path 15660 of 26429
Checking path 15680 of 26429
Checking path 15700 of 26429
Checking path 15720 of 26429
Checking path 15740 of 26429
Checking path 15760 of 26429
Checking path 15780 of 26429
Checking path 15800 of 26429
Checking path 15820 of 26429
Checking path 15840 of 26429
Checking path 15860 of 26429
Checking path 15880 of 26429
Checking path 15900 of 26429
Checking path 15920 of 26429
Checking path 15940 of 26429
Checking path 15960 of 26429
Checking path 15980 of 26429
Checking path 16000 of 26429
Checking path 16020 of 26429
Checking path 16040 of 26429
Checking path 16060 of 26429
Checking path 16080 of 26429
Checking path 16100 of 26429
Checking path 16120 of 26429
Checking path 16140 of 26429
Checking path 16160 of 26429
Checking path 16180 of 26429
Checking path 16200 of 26429
Checking path 16220 of 26429
Checking path 16240 of 26429
Checking path 16260 of 26429
Checking path 16280 of 26429
Checking path 16300 of 26429
Checking path 16320 of 26429
Checking path 16340 of 26429
Checking path 16360 of 26429
Checking path 16380 of 26429
Checking path 16400 of 26429
Checking path 16420 of 26429
Checking path 16440 of 26429
Checking path 16460 of 26429
Checking path 16480 of 26429
Checking path 16500 of 26429
Checking path 16520 of 26429
Checking path 16540 of 26429
Checking path 16560 of 26429
Checking path 16580 of 26429
Checking path 16600 of 26429
Checking path 16620 of 26429
Checking path 16640 of 26429
Checking path 16660 of 26429
Checking path 16680 of 26429
Checking path 16700 of 26429
Checking path 16720 of 26429
Checking path 16740 of 26429
Checking path 16760 of 26429
Checking path 16780 of 26429
Checking path 16800 of 26429
Checking path 16820 of 26429
Checking path 16840 of 26429
Checking path 16860 of 26429
Checking path 16880 of 26429
Checking path 16900 of 26429
Checking path 16920 of 26429
Checking path 16940 of 26429
Checking path 16960 of 26429
Checking path 16980 of 26429
Checking path 17000 of 26429
Checking path 17020 of 26429
Checking path 17040 of 26429
Checking path 17060 of 26429
Checking path 17080 of 26429
Checking path 17100 of 26429
Checking path 17120 of 26429
Checking path 17140 of 26429
Checking path 17160 of 26429
Checking path 17180 of 26429
Checking path 17200 of 26429
Checking path 17220 of 26429
Checking path 17240 of 26429
Checking path 17260 of 26429
Checking path 17280 of 26429
Checking path 17300 of 26429
Checking path 17320 of 26429
Checking path 17340 of 26429
Checking path 17360 of 26429
Checking path 17380 of 26429
Checking path 17400 of 26429
Checking path 17420 of 26429
Checking path 17440 of 26429
Checking path 17460 of 26429
Checking path 17480 of 26429
Checking path 17500 of 26429
Checking path 17520 of 26429
Checking path 17540 of 26429
Checking path 17560 of 26429
Checking path 17580 of 26429
Checking path 17600 of 26429
Checking path 17620 of 26429
Checking path 17640 of 26429
Checking path 17660 of 26429
Checking path 17680 of 26429
Checking path 17700 of 26429
Checking path 17720 of 26429
Checking path 17740 of 26429
Checking path 17760 of 26429
Checking path 17780 of 26429
Checking path 17800 of 26429
Checking path 17820 of 26429
Checking path 17840 of 26429
Checking path 17860 of 26429
Checking path 17880 of 26429
Checking path 17900 of 26429
Checking path 17920 of 26429
Checking path 17940 of 26429
Checking path 17960 of 26429
Checking path 17980 of 26429
Checking path 18000 of 26429
Checking path 18020 of 26429
Checking path 18040 of 26429
Checking path 18060 of 26429
Checking path 18080 of 26429
Checking path 18100 of 26429
Checking path 18120 of 26429
Checking path 18140 of 26429
Checking path 18160 of 26429
Checking path 18180 of 26429
Checking path 18200 of 26429
Checking path 18220 of 26429
Checking path 18240 of 26429
Checking path 18260 of 26429
Checking path 18280 of 26429
Checking path 18300 of 26429
Checking path 18320 of 26429
Checking path 18340 of 26429
Checking path 18360 of 26429
Checking path 18380 of 26429
Checking path 18400 of 26429
Checking path 18420 of 26429
Checking path 18440 of 26429
Checking path 18460 of 26429
Checking path 18480 of 26429
Checking path 18500 of 26429
Checking path 18520 of 26429
Checking path 18540 of 26429
Checking path 18560 of 26429
Checking path 18580 of 26429
Checking path 18600 of 26429
Checking path 18620 of 26429
Checking path 18640 of 26429
Checking path 18660 of 26429
Checking path 18680 of 26429
Checking path 18700 of 26429
Checking path 18720 of 26429
Checking path 18740 of 26429
Checking path 18760 of 26429
Checking path 18780 of 26429
Checking path 18800 of 26429
Checking path 18820 of 26429
Checking path 18840 of 26429
Checking path 18860 of 26429
Checking path 18880 of 26429
Checking path 18900 of 26429
Checking path 18920 of 26429
Checking path 18940 of 26429
Checking path 18960 of 26429
Checking path 18980 of 26429
Checking path 19000 of 26429
Checking path 19020 of 26429
Checking path 19040 of 26429
Checking path 19060 of 26429
Checking path 19080 of 26429
Checking path 19100 of 26429
Checking path 19120 of 26429
Checking path 19140 of 26429
Checking path 19160 of 26429
Checking path 19180 of 26429
Checking path 19200 of 26429
Checking path 19220 of 26429
Checking path 19240 of 26429
Checking path 19260 of 26429
Checking path 19280 of 26429
Checking path 19300 of 26429
Checking path 19320 of 26429
Checking path 19340 of 26429
Checking path 19360 of 26429
Checking path 19380 of 26429
Checking path 19400 of 26429
Checking path 19420 of 26429
Checking path 19440 of 26429
Checking path 19460 of 26429
Checking path 19480 of 26429
Checking path 19500 of 26429
Checking path 19520 of 26429
Checking path 19540 of 26429
Checking path 19560 of 26429
Checking path 19580 of 26429
Checking path 19600 of 26429
Checking path 19620 of 26429
Checking path 19640 of 26429
Checking path 19660 of 26429
Checking path 19680 of 26429
Checking path 19700 of 26429
Checking path 19720 of 26429
Checking path 19740 of 26429
Checking path 19760 of 26429
Checking path 19780 of 26429
Checking path 19800 of 26429
Checking path 19820 of 26429
Checking path 19840 of 26429
Checking path 19860 of 26429
Checking path 19880 of 26429
Checking path 19900 of 26429
Checking path 19920 of 26429
Checking path 19940 of 26429
Checking path 19960 of 26429
Checking path 19980 of 26429
Checking path 20000 of 26429
Checking path 20020 of 26429
Checking path 20040 of 26429
Checking path 20060 of 26429
Checking path 20080 of 26429
Checking path 20100 of 26429
Checking path 20120 of 26429
Checking path 20140 of 26429
Checking path 20160 of 26429
Checking path 20180 of 26429
Checking path 20200 of 26429
Checking path 20220 of 26429
Checking path 20240 of 26429
Checking path 20260 of 26429
Checking path 20280 of 26429
Checking path 20300 of 26429
Checking path 20320 of 26429
Checking path 20340 of 26429
Checking path 20360 of 26429
Checking path 20380 of 26429
Checking path 20400 of 26429
Checking path 20420 of 26429
Checking path 20440 of 26429
Checking path 20460 of 26429
Checking path 20480 of 26429
Checking path 20500 of 26429
Checking path 20520 of 26429
Checking path 20540 of 26429
Checking path 20560 of 26429
Checking path 20580 of 26429
Checking path 20600 of 26429
Checking path 20620 of 26429
Checking path 20640 of 26429
Checking path 20660 of 26429
Checking path 20680 of 26429
Checking path 20700 of 26429
Checking path 20720 of 26429
Checking path 20740 of 26429
Checking path 20760 of 26429
Checking path 20780 of 26429
Checking path 20800 of 26429
Checking path 20820 of 26429
Checking path 20840 of 26429
Checking path 20860 of 26429
Checking path 20880 of 26429
Checking path 20900 of 26429
Checking path 20920 of 26429
Checking path 20940 of 26429
Checking path 20960 of 26429
Checking path 20980 of 26429
Checking path 21000 of 26429
Checking path 21020 of 26429
Checking path 21040 of 26429
Checking path 21060 of 26429
Checking path 21080 of 26429
Checking path 21100 of 26429
Checking path 21120 of 26429
Checking path 21140 of 26429
Checking path 21160 of 26429
Checking path 21180 of 26429
Checking path 21200 of 26429
Checking path 21220 of 26429
Checking path 21240 of 26429
Checking path 21260 of 26429
Checking path 21280 of 26429
Checking path 21300 of 26429
Checking path 21320 of 26429
Checking path 21340 of 26429
Checking path 21360 of 26429
Checking path 21380 of 26429
Checking path 21400 of 26429
Checking path 21420 of 26429
Checking path 21440 of 26429
Checking path 21460 of 26429
Checking path 21480 of 26429
Checking path 21500 of 26429
Checking path 21520 of 26429
Checking path 21540 of 26429
Checking path 21560 of 26429
Checking path 21580 of 26429
Checking path 21600 of 26429
Checking path 21620 of 26429
Checking path 21640 of 26429
Checking path 21660 of 26429
Checking path 21680 of 26429
Checking path 21700 of 26429
Checking path 21720 of 26429
Checking path 21740 of 26429
Checking path 21760 of 26429
Checking path 21780 of 26429
Checking path 21800 of 26429
Checking path 21820 of 26429
Checking path 21840 of 26429
Checking path 21860 of 26429
Checking path 21880 of 26429
Checking path 21900 of 26429
Checking path 21920 of 26429
Checking path 21940 of 26429
Checking path 21960 of 26429
Checking path 21980 of 26429
Checking path 22000 of 26429
Checking path 22020 of 26429
Checking path 22040 of 26429
Checking path 22060 of 26429
Checking path 22080 of 26429
Checking path 22100 of 26429
Checking path 22120 of 26429
Checking path 22140 of 26429
Checking path 22160 of 26429
Checking path 22180 of 26429
Checking path 22200 of 26429
Checking path 22220 of 26429
Checking path 22240 of 26429
Checking path 22260 of 26429
Checking path 22280 of 26429
Checking path 22300 of 26429
Checking path 22320 of 26429
Checking path 22340 of 26429
Checking path 22360 of 26429
Checking path 22380 of 26429
Checking path 22400 of 26429
Checking path 22420 of 26429
Checking path 22440 of 26429
Checking path 22460 of 26429
Checking path 22480 of 26429
Checking path 22500 of 26429
Checking path 22520 of 26429
Checking path 22540 of 26429
Checking path 22560 of 26429
Checking path 22580 of 26429
Checking path 22600 of 26429
Checking path 22620 of 26429
Checking path 22640 of 26429
Checking path 22660 of 26429
Checking path 22680 of 26429
Checking path 22700 of 26429
Checking path 22720 of 26429
Checking path 22740 of 26429
Checking path 22760 of 26429
Checking path 22780 of 26429
Checking path 22800 of 26429
Checking path 22820 of 26429
Checking path 22840 of 26429
Checking path 22860 of 26429
Checking path 22880 of 26429
Checking path 22900 of 26429
Checking path 22920 of 26429
Checking path 22940 of 26429
Checking path 22960 of 26429
Checking path 22980 of 26429
Checking path 23000 of 26429
Checking path 23020 of 26429
Checking path 23040 of 26429
Checking path 23060 of 26429
Checking path 23080 of 26429
Checking path 23100 of 26429
Checking path 23120 of 26429
Checking path 23140 of 26429
Checking path 23160 of 26429
Checking path 23180 of 26429
Checking path 23200 of 26429
Checking path 23220 of 26429
Checking path 23240 of 26429
Checking path 23260 of 26429
Checking path 23280 of 26429
Checking path 23300 of 26429
Checking path 23320 of 26429
Checking path 23340 of 26429
Checking path 23360 of 26429
Checking path 23380 of 26429
Checking path 23400 of 26429
Checking path 23420 of 26429
Checking path 23440 of 26429
Checking path 23460 of 26429
Checking path 23480 of 26429
Checking path 23500 of 26429
Checking path 23520 of 26429
Checking path 23540 of 26429
Checking path 23560 of 26429
Checking path 23580 of 26429
Checking path 23600 of 26429
Checking path 23620 of 26429
Checking path 23640 of 26429
Checking path 23660 of 26429
Checking path 23680 of 26429
Checking path 23700 of 26429
Checking path 23720 of 26429
Checking path 23740 of 26429
Checking path 23760 of 26429
Checking path 23780 of 26429
Checking path 23800 of 26429
Checking path 23820 of 26429
Checking path 23840 of 26429
Checking path 23860 of 26429
Checking path 23880 of 26429
Checking path 23900 of 26429
Checking path 23920 of 26429
Checking path 23940 of 26429
Checking path 23960 of 26429
Checking path 23980 of 26429
Checking path 24000 of 26429
Checking path 24020 of 26429
Checking path 24040 of 26429
Checking path 24060 of 26429
Checking path 24080 of 26429
Checking path 24100 of 26429
Checking path 24120 of 26429
Checking path 24140 of 26429
Checking path 24160 of 26429
Checking path 24180 of 26429
Checking path 24200 of 26429
Checking path 24220 of 26429
Checking path 24240 of 26429
Checking path 24260 of 26429
Checking path 24280 of 26429
Checking path 24300 of 26429
Checking path 24320 of 26429
Checking path 24340 of 26429
Checking path 24360 of 26429
Checking path 24380 of 26429
Checking path 24400 of 26429
Checking path 24420 of 26429
Checking path 24440 of 26429
Checking path 24460 of 26429
Checking path 24480 of 26429
Checking path 24500 of 26429
Checking path 24520 of 26429
Checking path 24540 of 26429
Checking path 24560 of 26429
Checking path 24580 of 26429
Checking path 24600 of 26429
Checking path 24620 of 26429
Checking path 24640 of 26429
Checking path 24660 of 26429
Checking path 24680 of 26429
Checking path 24700 of 26429
Checking path 24720 of 26429
Checking path 24740 of 26429
Checking path 24760 of 26429
Checking path 24780 of 26429
Checking path 24800 of 26429
Checking path 24820 of 26429
Checking path 24840 of 26429
Checking path 24860 of 26429
Checking path 24880 of 26429
Checking path 24900 of 26429
Checking path 24920 of 26429
Checking path 24940 of 26429
Checking path 24960 of 26429
Checking path 24980 of 26429
Checking path 25000 of 26429
Checking path 25020 of 26429
Checking path 25040 of 26429
Checking path 25060 of 26429
Checking path 25080 of 26429
Checking path 25100 of 26429
Checking path 25120 of 26429
Checking path 25140 of 26429
Checking path 25160 of 26429
Checking path 25180 of 26429
Checking path 25200 of 26429
Checking path 25220 of 26429
Checking path 25240 of 26429
Checking path 25260 of 26429
Checking path 25280 of 26429
Checking path 25300 of 26429
Checking path 25320 of 26429
Checking path 25340 of 26429
Checking path 25360 of 26429
Checking path 25380 of 26429
Checking path 25400 of 26429
Checking path 25420 of 26429
Checking path 25440 of 26429
Checking path 25460 of 26429
Checking path 25480 of 26429
Checking path 25500 of 26429
Checking path 25520 of 26429
Checking path 25540 of 26429
Checking path 25560 of 26429
Checking path 25580 of 26429
Checking path 25600 of 26429
Checking path 25620 of 26429
Checking path 25640 of 26429
Checking path 25660 of 26429
Checking path 25680 of 26429
Checking path 25700 of 26429
Checking path 25720 of 26429
Checking path 25740 of 26429
Checking path 25760 of 26429
Checking path 25780 of 26429
Checking path 25800 of 26429
Checking path 25820 of 26429
Checking path 25840 of 26429
Checking path 25860 of 26429
Checking path 25880 of 26429
Checking path 25900 of 26429
Checking path 25920 of 26429
Checking path 25940 of 26429
Checking path 25960 of 26429
Checking path 25980 of 26429
Checking path 26000 of 26429
Checking path 26020 of 26429
Checking path 26040 of 26429
Checking path 26060 of 26429
Checking path 26080 of 26429
Checking path 26100 of 26429
Checking path 26120 of 26429
Checking path 26140 of 26429
Checking path 26160 of 26429
Checking path 26180 of 26429
Checking path 26200 of 26429
Checking path 26220 of 26429
Checking path 26240 of 26429
Checking path 26260 of 26429
Checking path 26280 of 26429
Checking path 26300 of 26429
Checking path 26320 of 26429
Checking path 26340 of 26429
Checking path 26360 of 26429
Checking path 26380 of 26429
Checking path 26400 of 26429
Checking path 26420 of 26429

Removing junk points from codimension 8: 29172 endpoints to check.
Checking path 0 of 29172
Checking path 20 of 29172
Checking path 40 of 29172
Checking path 60 of 29172
Checking path 80 of 29172
Checking path 100 of 29172
Checking path 120 of 29172
Checking path 140 of 29172
Checking path 160 of 29172
Checking path 180 of 29172
Checking path 200 of 29172
Checking path 220 of 29172
Checking path 240 of 29172
Checking path 260 of 29172
Checking path 280 of 29172
Checking path 300 of 29172
Checking path 320 of 29172
Checking path 340 of 29172
Checking path 360 of 29172
Checking path 380 of 29172
Checking path 400 of 29172
Checking path 420 of 29172
Checking path 440 of 29172
Checking path 460 of 29172
Checking path 480 of 29172
Checking path 500 of 29172
Checking path 520 of 29172
Checking path 540 of 29172
Checking path 560 of 29172
Checking path 580 of 29172
Checking path 600 of 29172
Checking path 620 of 29172
Checking path 640 of 29172
Checking path 660 of 29172
Checking path 680 of 29172
Checking path 700 of 29172
Checking path 720 of 29172
Checking path 740 of 29172
Checking path 760 of 29172
Checking path 780 of 29172
Checking path 800 of 29172
Checking path 820 of 29172
Checking path 840 of 29172
Checking path 860 of 29172
Checking path 880 of 29172
Checking path 900 of 29172
Checking path 920 of 29172
Checking path 940 of 29172
Checking path 960 of 29172
Checking path 980 of 29172
Checking path 1000 of 29172
Checking path 1020 of 29172
Checking path 1040 of 29172
Checking path 1060 of 29172
Checking path 1080 of 29172
Checking path 1100 of 29172
Checking path 1120 of 29172
Checking path 1140 of 29172
Checking path 1160 of 29172
Checking path 1180 of 29172
Checking path 1200 of 29172
Checking path 1220 of 29172
Checking path 1240 of 29172
Checking path 1260 of 29172
Checking path 1280 of 29172
Checking path 1300 of 29172
Checking path 1320 of 29172
Checking path 1340 of 29172
Checking path 1360 of 29172
Checking path 1380 of 29172
Checking path 1400 of 29172
Checking path 1420 of 29172
Checking path 1440 of 29172
Checking path 1460 of 29172
Checking path 1480 of 29172
Checking path 1500 of 29172
Checking path 1520 of 29172
Checking path 1540 of 29172
Checking path 1560 of 29172
Checking path 1580 of 29172
Checking path 1600 of 29172
Checking path 1620 of 29172
Checking path 1640 of 29172
Checking path 1660 of 29172
Checking path 1680 of 29172
Checking path 1700 of 29172
Checking path 1720 of 29172
Checking path 1740 of 29172
Checking path 1760 of 29172
Checking path 1780 of 29172
Checking path 1800 of 29172
Checking path 1820 of 29172
Checking path 1840 of 29172
Checking path 1860 of 29172
Checking path 1880 of 29172
Checking path 1900 of 29172
Checking path 1920 of 29172
Checking path 1940 of 29172
Checking path 1960 of 29172
Checking path 1980 of 29172
Checking path 2000 of 29172
Checking path 2020 of 29172
Checking path 2040 of 29172
Checking path 2060 of 29172
Checking path 2080 of 29172
Checking path 2100 of 29172
Checking path 2120 of 29172
Checking path 2140 of 29172
Checking path 2160 of 29172
Checking path 2180 of 29172
Checking path 2200 of 29172
Checking path 2220 of 29172
Checking path 2240 of 29172
Checking path 2260 of 29172
Checking path 2280 of 29172
Checking path 2300 of 29172
Checking path 2320 of 29172
Checking path 2340 of 29172
Checking path 2360 of 29172
Checking path 2380 of 29172
Checking path 2400 of 29172
Checking path 2420 of 29172
Checking path 2440 of 29172
Checking path 2460 of 29172
Checking path 2480 of 29172
Checking path 2500 of 29172
Checking path 2520 of 29172
Checking path 2540 of 29172
Checking path 2560 of 29172
Checking path 2580 of 29172
Checking path 2600 of 29172
Checking path 2620 of 29172
Checking path 2640 of 29172
Checking path 2660 of 29172
Checking path 2680 of 29172
Checking path 2700 of 29172
Checking path 2720 of 29172
Checking path 2740 of 29172
Checking path 2760 of 29172
Checking path 2780 of 29172
Checking path 2800 of 29172
Checking path 2820 of 29172
Checking path 2840 of 29172
Checking path 2860 of 29172
Checking path 2880 of 29172
Checking path 2900 of 29172
Checking path 2920 of 29172
Checking path 2940 of 29172
Checking path 2960 of 29172
Checking path 2980 of 29172
Checking path 3000 of 29172
Checking path 3020 of 29172
Checking path 3040 of 29172
Checking path 3060 of 29172
Checking path 3080 of 29172
Checking path 3100 of 29172
Checking path 3120 of 29172
Checking path 3140 of 29172
Checking path 3160 of 29172
Checking path 3180 of 29172
Checking path 3200 of 29172
Checking path 3220 of 29172
Checking path 3240 of 29172
Checking path 3260 of 29172
Checking path 3280 of 29172
Checking path 3300 of 29172
Checking path 3320 of 29172
Checking path 3340 of 29172
Checking path 3360 of 29172
Checking path 3380 of 29172
Checking path 3400 of 29172
Checking path 3420 of 29172
Checking path 3440 of 29172
Checking path 3460 of 29172
Checking path 3480 of 29172
Checking path 3500 of 29172
Checking path 3520 of 29172
Checking path 3540 of 29172
Checking path 3560 of 29172
Checking path 3580 of 29172
Checking path 3600 of 29172
Checking path 3620 of 29172
Checking path 3640 of 29172
Checking path 3660 of 29172
Checking path 3680 of 29172
Checking path 3700 of 29172
Checking path 3720 of 29172
Checking path 3740 of 29172
Checking path 3760 of 29172
Checking path 3780 of 29172
Checking path 3800 of 29172
Checking path 3820 of 29172
Checking path 3840 of 29172
Checking path 3860 of 29172
Checking path 3880 of 29172
Checking path 3900 of 29172
Checking path 3920 of 29172
Checking path 3940 of 29172
Checking path 3960 of 29172
Checking path 3980 of 29172
Checking path 4000 of 29172
Checking path 4020 of 29172
Checking path 4040 of 29172
Checking path 4060 of 29172
Checking path 4080 of 29172
Checking path 4100 of 29172
Checking path 4120 of 29172
Checking path 4140 of 29172
Checking path 4160 of 29172
Checking path 4180 of 29172
Checking path 4200 of 29172
Checking path 4220 of 29172
Checking path 4240 of 29172
Checking path 4260 of 29172
Checking path 4280 of 29172
Checking path 4300 of 29172
Checking path 4320 of 29172
Checking path 4340 of 29172
Checking path 4360 of 29172
Checking path 4380 of 29172
Checking path 4400 of 29172
Checking path 4420 of 29172
Checking path 4440 of 29172
Checking path 4460 of 29172
Checking path 4480 of 29172
Checking path 4500 of 29172
Checking path 4520 of 29172
Checking path 4540 of 29172
Checking path 4560 of 29172
Checking path 4580 of 29172
Checking path 4600 of 29172
Checking path 4620 of 29172
Checking path 4640 of 29172
Checking path 4660 of 29172
Checking path 4680 of 29172
Checking path 4700 of 29172
Checking path 4720 of 29172
Checking path 4740 of 29172
Checking path 4760 of 29172
Checking path 4780 of 29172
Checking path 4800 of 29172
Checking path 4820 of 29172
Checking path 4840 of 29172
Checking path 4860 of 29172
Checking path 4880 of 29172
Checking path 4900 of 29172
Checking path 4920 of 29172
Checking path 4940 of 29172
Checking path 4960 of 29172
Checking path 4980 of 29172
Checking path 5000 of 29172
Checking path 5020 of 29172
Checking path 5040 of 29172
Checking path 5060 of 29172
Checking path 5080 of 29172
Checking path 5100 of 29172
Checking path 5120 of 29172
Checking path 5140 of 29172
Checking path 5160 of 29172
Checking path 5180 of 29172
Checking path 5200 of 29172
Checking path 5220 of 29172
Checking path 5240 of 29172
Checking path 5260 of 29172
Checking path 5280 of 29172
Checking path 5300 of 29172
Checking path 5320 of 29172
Checking path 5340 of 29172
Checking path 5360 of 29172
Checking path 5380 of 29172
Checking path 5400 of 29172
Checking path 5420 of 29172
Checking path 5440 of 29172
Checking path 5460 of 29172
Checking path 5480 of 29172
Checking path 5500 of 29172
Checking path 5520 of 29172
Checking path 5540 of 29172
Checking path 5560 of 29172
Checking path 5580 of 29172
Checking path 5600 of 29172
Checking path 5620 of 29172
Checking path 5640 of 29172
Checking path 5660 of 29172
Checking path 5680 of 29172
Checking path 5700 of 29172
Checking path 5720 of 29172
Checking path 5740 of 29172
Checking path 5760 of 29172
Checking path 5780 of 29172
Checking path 5800 of 29172
Checking path 5820 of 29172
Checking path 5840 of 29172
Checking path 5860 of 29172
Checking path 5880 of 29172
Checking path 5900 of 29172
Checking path 5920 of 29172
Checking path 5940 of 29172
Checking path 5960 of 29172
Checking path 5980 of 29172
Checking path 6000 of 29172
Checking path 6020 of 29172
Checking path 6040 of 29172
Checking path 6060 of 29172
Checking path 6080 of 29172
Checking path 6100 of 29172
Checking path 6120 of 29172
Checking path 6140 of 29172
Checking path 6160 of 29172
Checking path 6180 of 29172
Checking path 6200 of 29172
Checking path 6220 of 29172
Checking path 6240 of 29172
Checking path 6260 of 29172
Checking path 6280 of 29172
Checking path 6300 of 29172
Checking path 6320 of 29172
Checking path 6340 of 29172
Checking path 6360 of 29172
Checking path 6380 of 29172
Checking path 6400 of 29172
Checking path 6420 of 29172
Checking path 6440 of 29172
Checking path 6460 of 29172
Checking path 6480 of 29172
Checking path 6500 of 29172
Checking path 6520 of 29172
Checking path 6540 of 29172
Checking path 6560 of 29172
Checking path 6580 of 29172
Checking path 6600 of 29172
Checking path 6620 of 29172
Checking path 6640 of 29172
Checking path 6660 of 29172
Checking path 6680 of 29172
Checking path 6700 of 29172
Checking path 6720 of 29172
Checking path 6740 of 29172
Checking path 6760 of 29172
Checking path 6780 of 29172
Checking path 6800 of 29172
Checking path 6820 of 29172
Checking path 6840 of 29172
Checking path 6860 of 29172
Checking path 6880 of 29172
Checking path 6900 of 29172
Checking path 6920 of 29172
Checking path 6940 of 29172
Checking path 6960 of 29172
Checking path 6980 of 29172
Checking path 7000 of 29172
Checking path 7020 of 29172
Checking path 7040 of 29172
Checking path 7060 of 29172
Checking path 7080 of 29172
Checking path 7100 of 29172
Checking path 7120 of 29172
Checking path 7140 of 29172
Checking path 7160 of 29172
Checking path 7180 of 29172
Checking path 7200 of 29172
Checking path 7220 of 29172
Checking path 7240 of 29172
Checking path 7260 of 29172
Checking path 7280 of 29172
Checking path 7300 of 29172
Checking path 7320 of 29172
Checking path 7340 of 29172
Checking path 7360 of 29172
Checking path 7380 of 29172
Checking path 7400 of 29172
Checking path 7420 of 29172
Checking path 7440 of 29172
Checking path 7460 of 29172
Checking path 7480 of 29172
Checking path 7500 of 29172
Checking path 7520 of 29172
Checking path 7540 of 29172
Checking path 7560 of 29172
Checking path 7580 of 29172
Checking path 7600 of 29172
Checking path 7620 of 29172
Checking path 7640 of 29172
Checking path 7660 of 29172
Checking path 7680 of 29172
Checking path 7700 of 29172
Checking path 7720 of 29172
Checking path 7740 of 29172
Checking path 7760 of 29172
Checking path 7780 of 29172
Checking path 7800 of 29172
Checking path 7820 of 29172
Checking path 7840 of 29172
Checking path 7860 of 29172
Checking path 7880 of 29172
Checking path 7900 of 29172
Checking path 7920 of 29172
Checking path 7940 of 29172
Checking path 7960 of 29172
Checking path 7980 of 29172
Checking path 8000 of 29172
Checking path 8020 of 29172
Checking path 8040 of 29172
Checking path 8060 of 29172
Checking path 8080 of 29172
Checking path 8100 of 29172
Checking path 8120 of 29172
Checking path 8140 of 29172
Checking path 8160 of 29172
Checking path 8180 of 29172
Checking path 8200 of 29172
Checking path 8220 of 29172
Checking path 8240 of 29172
Checking path 8260 of 29172
Checking path 8280 of 29172
Checking path 8300 of 29172
Checking path 8320 of 29172
Checking path 8340 of 29172
Checking path 8360 of 29172
Checking path 8380 of 29172
Checking path 8400 of 29172
Checking path 8420 of 29172
Checking path 8440 of 29172
Checking path 8460 of 29172
Checking path 8480 of 29172
Checking path 8500 of 29172
Checking path 8520 of 29172
Checking path 8540 of 29172
Checking path 8560 of 29172
Checking path 8580 of 29172
Checking path 8600 of 29172
Checking path 8620 of 29172
Checking path 8640 of 29172
Checking path 8660 of 29172
Checking path 8680 of 29172
Checking path 8700 of 29172
Checking path 8720 of 29172
Checking path 8740 of 29172
Checking path 8760 of 29172
Checking path 8780 of 29172
Checking path 8800 of 29172
Checking path 8820 of 29172
Checking path 8840 of 29172
Checking path 8860 of 29172
Checking path 8880 of 29172
Checking path 8900 of 29172
Checking path 8920 of 29172
Checking path 8940 of 29172
Checking path 8960 of 29172
Checking path 8980 of 29172
Checking path 9000 of 29172
Checking path 9020 of 29172
Checking path 9040 of 29172
Checking path 9060 of 29172
Checking path 9080 of 29172
Checking path 9100 of 29172
Checking path 9120 of 29172
Checking path 9140 of 29172
Checking path 9160 of 29172
Checking path 9180 of 29172
Checking path 9200 of 29172
Checking path 9220 of 29172
Checking path 9240 of 29172
Checking path 9260 of 29172
Checking path 9280 of 29172
Checking path 9300 of 29172
Checking path 9320 of 29172
Checking path 9340 of 29172
Checking path 9360 of 29172
Checking path 9380 of 29172
Checking path 9400 of 29172
Checking path 9420 of 29172
Checking path 9440 of 29172
Checking path 9460 of 29172
Checking path 9480 of 29172
Checking path 9500 of 29172
Checking path 9520 of 29172
Checking path 9540 of 29172
Checking path 9560 of 29172
Checking path 9580 of 29172
Checking path 9600 of 29172
Checking path 9620 of 29172
Checking path 9640 of 29172
Checking path 9660 of 29172
Checking path 9680 of 29172
Checking path 9700 of 29172
Checking path 9720 of 29172
Checking path 9740 of 29172
Checking path 9760 of 29172
Checking path 9780 of 29172
Checking path 9800 of 29172
Checking path 9820 of 29172
Checking path 9840 of 29172
Checking path 9860 of 29172
Checking path 9880 of 29172
Checking path 9900 of 29172
Checking path 9920 of 29172
Checking path 9940 of 29172
Checking path 9960 of 29172
Checking path 9980 of 29172
Checking path 10000 of 29172
Checking path 10020 of 29172
Checking path 10040 of 29172
Checking path 10060 of 29172
Checking path 10080 of 29172
Checking path 10100 of 29172
Checking path 10120 of 29172
Checking path 10140 of 29172
Checking path 10160 of 29172
Checking path 10180 of 29172
Checking path 10200 of 29172
Checking path 10220 of 29172
Checking path 10240 of 29172
Checking path 10260 of 29172
Checking path 10280 of 29172
Checking path 10300 of 29172
Checking path 10320 of 29172
Checking path 10340 of 29172
Checking path 10360 of 29172
Checking path 10380 of 29172
Checking path 10400 of 29172
Checking path 10420 of 29172
Checking path 10440 of 29172
Checking path 10460 of 29172
Checking path 10480 of 29172
Checking path 10500 of 29172
Checking path 10520 of 29172
Checking path 10540 of 29172
Checking path 10560 of 29172
Checking path 10580 of 29172
Checking path 10600 of 29172
Checking path 10620 of 29172
Checking path 10640 of 29172
Checking path 10660 of 29172
Checking path 10680 of 29172
Checking path 10700 of 29172
Checking path 10720 of 29172
Checking path 10740 of 29172
Checking path 10760 of 29172
Checking path 10780 of 29172
Checking path 10800 of 29172
Checking path 10820 of 29172
Checking path 10840 of 29172
Checking path 10860 of 29172
Checking path 10880 of 29172
Checking path 10900 of 29172
Checking path 10920 of 29172
Checking path 10940 of 29172
Checking path 10960 of 29172
Checking path 10980 of 29172
Checking path 11000 of 29172
Checking path 11020 of 29172
Checking path 11040 of 29172
Checking path 11060 of 29172
Checking path 11080 of 29172
Checking path 11100 of 29172
Checking path 11120 of 29172
Checking path 11140 of 29172
Checking path 11160 of 29172
Checking path 11180 of 29172
Checking path 11200 of 29172
Checking path 11220 of 29172
Checking path 11240 of 29172
Checking path 11260 of 29172
Checking path 11280 of 29172
Checking path 11300 of 29172
Checking path 11320 of 29172
Checking path 11340 of 29172
Checking path 11360 of 29172
Checking path 11380 of 29172
Checking path 11400 of 29172
Checking path 11420 of 29172
Checking path 11440 of 29172
Checking path 11460 of 29172
Checking path 11480 of 29172
Checking path 11500 of 29172
Checking path 11520 of 29172
Checking path 11540 of 29172
Checking path 11560 of 29172
Checking path 11580 of 29172
Checking path 11600 of 29172
Checking path 11620 of 29172
Checking path 11640 of 29172
Checking path 11660 of 29172
Checking path 11680 of 29172
Checking path 11700 of 29172
Checking path 11720 of 29172
Checking path 11740 of 29172
Checking path 11760 of 29172
Checking path 11780 of 29172
Checking path 11800 of 29172
Checking path 11820 of 29172
Checking path 11840 of 29172
Checking path 11860 of 29172
Checking path 11880 of 29172
Checking path 11900 of 29172
Checking path 11920 of 29172
Checking path 11940 of 29172
Checking path 11960 of 29172
Checking path 11980 of 29172
Checking path 12000 of 29172
Checking path 12020 of 29172
Checking path 12040 of 29172
Checking path 12060 of 29172
Checking path 12080 of 29172
Checking path 12100 of 29172
Checking path 12120 of 29172
Checking path 12140 of 29172
Checking path 12160 of 29172
Checking path 12180 of 29172
Checking path 12200 of 29172
Checking path 12220 of 29172
Checking path 12240 of 29172
Checking path 12260 of 29172
Checking path 12280 of 29172
Checking path 12300 of 29172
Checking path 12320 of 29172
Checking path 12340 of 29172
Checking path 12360 of 29172
Checking path 12380 of 29172
Checking path 12400 of 29172
Checking path 12420 of 29172
Checking path 12440 of 29172
Checking path 12460 of 29172
Checking path 12480 of 29172
Checking path 12500 of 29172
Checking path 12520 of 29172
Checking path 12540 of 29172
Checking path 12560 of 29172
Checking path 12580 of 29172
Checking path 12600 of 29172
Checking path 12620 of 29172
Checking path 12640 of 29172
Checking path 12660 of 29172
Checking path 12680 of 29172
Checking path 12700 of 29172
Checking path 12720 of 29172
Checking path 12740 of 29172
Checking path 12760 of 29172
Checking path 12780 of 29172
Checking path 12800 of 29172
Checking path 12820 of 29172
Checking path 12840 of 29172
Checking path 12860 of 29172
Checking path 12880 of 29172
Checking path 12900 of 29172
Checking path 12920 of 29172
Checking path 12940 of 29172
Checking path 12960 of 29172
Checking path 12980 of 29172
Checking path 13000 of 29172
Checking path 13020 of 29172
Checking path 13040 of 29172
Checking path 13060 of 29172
Checking path 13080 of 29172
Checking path 13100 of 29172
Checking path 13120 of 29172
Checking path 13140 of 29172
Checking path 13160 of 29172
Checking path 13180 of 29172
Checking path 13200 of 29172
Checking path 13220 of 29172
Checking path 13240 of 29172
Checking path 13260 of 29172
Checking path 13280 of 29172
Checking path 13300 of 29172
Checking path 13320 of 29172
Checking path 13340 of 29172
Checking path 13360 of 29172
Checking path 13380 of 29172
Checking path 13400 of 29172
Checking path 13420 of 29172
Checking path 13440 of 29172
Checking path 13460 of 29172
Checking path 13480 of 29172
Checking path 13500 of 29172
Checking path 13520 of 29172
Checking path 13540 of 29172
Checking path 13560 of 29172
Checking path 13580 of 29172
Checking path 13600 of 29172
Checking path 13620 of 29172
Checking path 13640 of 29172
Checking path 13660 of 29172
Checking path 13680 of 29172
Checking path 13700 of 29172
Checking path 13720 of 29172
Checking path 13740 of 29172
Checking path 13760 of 29172
Checking path 13780 of 29172
Checking path 13800 of 29172
Checking path 13820 of 29172
Checking path 13840 of 29172
Checking path 13860 of 29172
Checking path 13880 of 29172
Checking path 13900 of 29172
Checking path 13920 of 29172
Checking path 13940 of 29172
Checking path 13960 of 29172
Checking path 13980 of 29172
Checking path 14000 of 29172
Checking path 14020 of 29172
Checking path 14040 of 29172
Checking path 14060 of 29172
Checking path 14080 of 29172
Checking path 14100 of 29172
Checking path 14120 of 29172
Checking path 14140 of 29172
Checking path 14160 of 29172
Checking path 14180 of 29172
Checking path 14200 of 29172
Checking path 14220 of 29172
Checking path 14240 of 29172
Checking path 14260 of 29172
Checking path 14280 of 29172
Checking path 14300 of 29172
Checking path 14320 of 29172
Checking path 14340 of 29172
Checking path 14360 of 29172
Checking path 14380 of 29172
Checking path 14400 of 29172
Checking path 14420 of 29172
Checking path 14440 of 29172
Checking path 14460 of 29172
Checking path 14480 of 29172
Checking path 14500 of 29172
Checking path 14520 of 29172
Checking path 14540 of 29172
Checking path 14560 of 29172
Checking path 14580 of 29172
Checking path 14600 of 29172
Checking path 14620 of 29172
Checking path 14640 of 29172
Checking path 14660 of 29172
Checking path 14680 of 29172
Checking path 14700 of 29172
Checking path 14720 of 29172
Checking path 14740 of 29172
Checking path 14760 of 29172
Checking path 14780 of 29172
Checking path 14800 of 29172
Checking path 14820 of 29172
Checking path 14840 of 29172
Checking path 14860 of 29172
Checking path 14880 of 29172
Checking path 14900 of 29172
Checking path 14920 of 29172
Checking path 14940 of 29172
Checking path 14960 of 29172
Checking path 14980 of 29172
Checking path 15000 of 29172
Checking path 15020 of 29172
Checking path 15040 of 29172
Checking path 15060 of 29172
Checking path 15080 of 29172
Checking path 15100 of 29172
Checking path 15120 of 29172
Checking path 15140 of 29172
Checking path 15160 of 29172
Checking path 15180 of 29172
Checking path 15200 of 29172
Checking path 15220 of 29172
Checking path 15240 of 29172
Checking path 15260 of 29172
Checking path 15280 of 29172
Checking path 15300 of 29172
Checking path 15320 of 29172
Checking path 15340 of 29172
Checking path 15360 of 29172
Checking path 15380 of 29172
Checking path 15400 of 29172
Checking path 15420 of 29172
Checking path 15440 of 29172
Checking path 15460 of 29172
Checking path 15480 of 29172
Checking path 15500 of 29172
Checking path 15520 of 29172
Checking path 15540 of 29172
Checking path 15560 of 29172
Checking path 15580 of 29172
Checking path 15600 of 29172
Checking path 15620 of 29172
Checking path 15640 of 29172
Checking path 15660 of 29172
Checking path 15680 of 29172
Checking path 15700 of 29172
Checking path 15720 of 29172
Checking path 15740 of 29172
Checking path 15760 of 29172
Checking path 15780 of 29172
Checking path 15800 of 29172
Checking path 15820 of 29172
Checking path 15840 of 29172
Checking path 15860 of 29172
Checking path 15880 of 29172
Checking path 15900 of 29172
Checking path 15920 of 29172
Checking path 15940 of 29172
Checking path 15960 of 29172
Checking path 15980 of 29172
Checking path 16000 of 29172
Checking path 16020 of 29172
Checking path 16040 of 29172
Checking path 16060 of 29172
Checking path 16080 of 29172
Checking path 16100 of 29172
Checking path 16120 of 29172
Checking path 16140 of 29172
Checking path 16160 of 29172
Checking path 16180 of 29172
Checking path 16200 of 29172
Checking path 16220 of 29172
Checking path 16240 of 29172
Checking path 16260 of 29172
Checking path 16280 of 29172
Checking path 16300 of 29172
Checking path 16320 of 29172
Checking path 16340 of 29172
Checking path 16360 of 29172
Checking path 16380 of 29172
Checking path 16400 of 29172
Checking path 16420 of 29172
Checking path 16440 of 29172
Checking path 16460 of 29172
Checking path 16480 of 29172
Checking path 16500 of 29172
Checking path 16520 of 29172
Checking path 16540 of 29172
Checking path 16560 of 29172
Checking path 16580 of 29172
Checking path 16600 of 29172
Checking path 16620 of 29172
Checking path 16640 of 29172
Checking path 16660 of 29172
Checking path 16680 of 29172
Checking path 16700 of 29172
Checking path 16720 of 29172
Checking path 16740 of 29172
Checking path 16760 of 29172
Checking path 16780 of 29172
Checking path 16800 of 29172
Checking path 16820 of 29172
Checking path 16840 of 29172
Checking path 16860 of 29172
Checking path 16880 of 29172
Checking path 16900 of 29172
Checking path 16920 of 29172
Checking path 16940 of 29172
Checking path 16960 of 29172
Checking path 16980 of 29172
Checking path 17000 of 29172
Checking path 17020 of 29172
Checking path 17040 of 29172
Checking path 17060 of 29172
Checking path 17080 of 29172
Checking path 17100 of 29172
Checking path 17120 of 29172
Checking path 17140 of 29172
Checking path 17160 of 29172
Checking path 17180 of 29172
Checking path 17200 of 29172
Checking path 17220 of 29172
Checking path 17240 of 29172
Checking path 17260 of 29172
Checking path 17280 of 29172
Checking path 17300 of 29172
Checking path 17320 of 29172
Checking path 17340 of 29172
Checking path 17360 of 29172
Checking path 17380 of 29172
Checking path 17400 of 29172
Checking path 17420 of 29172
Checking path 17440 of 29172
Checking path 17460 of 29172
Checking path 17480 of 29172
Checking path 17500 of 29172
Checking path 17520 of 29172
Checking path 17540 of 29172
Checking path 17560 of 29172
Checking path 17580 of 29172
Checking path 17600 of 29172
Checking path 17620 of 29172
Checking path 17640 of 29172
Checking path 17660 of 29172
Checking path 17680 of 29172
Checking path 17700 of 29172
Checking path 17720 of 29172
Checking path 17740 of 29172
Checking path 17760 of 29172
Checking path 17780 of 29172
Checking path 17800 of 29172
Checking path 17820 of 29172
Checking path 17840 of 29172
Checking path 17860 of 29172
Checking path 17880 of 29172
Checking path 17900 of 29172
Checking path 17920 of 29172
Checking path 17940 of 29172
Checking path 17960 of 29172
Checking path 17980 of 29172
Checking path 18000 of 29172
Checking path 18020 of 29172
Checking path 18040 of 29172
Checking path 18060 of 29172
Checking path 18080 of 29172
Checking path 18100 of 29172
Checking path 18120 of 29172
Checking path 18140 of 29172
Checking path 18160 of 29172
Checking path 18180 of 29172
Checking path 18200 of 29172
Checking path 18220 of 29172
Checking path 18240 of 29172
Checking path 18260 of 29172
Checking path 18280 of 29172
Checking path 18300 of 29172
Checking path 18320 of 29172
Checking path 18340 of 29172
Checking path 18360 of 29172
Checking path 18380 of 29172
Checking path 18400 of 29172
Checking path 18420 of 29172
Checking path 18440 of 29172
Checking path 18460 of 29172
Checking path 18480 of 29172
Checking path 18500 of 29172
Checking path 18520 of 29172
Checking path 18540 of 29172
Checking path 18560 of 29172
Checking path 18580 of 29172
Checking path 18600 of 29172
Checking path 18620 of 29172
Checking path 18640 of 29172
Checking path 18660 of 29172
Checking path 18680 of 29172
Checking path 18700 of 29172
Checking path 18720 of 29172
Checking path 18740 of 29172
Checking path 18760 of 29172
Checking path 18780 of 29172
Checking path 18800 of 29172
Checking path 18820 of 29172
Checking path 18840 of 29172
Checking path 18860 of 29172
Checking path 18880 of 29172
Checking path 18900 of 29172
Checking path 18920 of 29172
Checking path 18940 of 29172
Checking path 18960 of 29172
Checking path 18980 of 29172
Checking path 19000 of 29172
Checking path 19020 of 29172
Checking path 19040 of 29172
Checking path 19060 of 29172
Checking path 19080 of 29172
Checking path 19100 of 29172
Checking path 19120 of 29172
Checking path 19140 of 29172
Checking path 19160 of 29172
Checking path 19180 of 29172
Checking path 19200 of 29172
Checking path 19220 of 29172
Checking path 19240 of 29172
Checking path 19260 of 29172
Checking path 19280 of 29172
Checking path 19300 of 29172
Checking path 19320 of 29172
Checking path 19340 of 29172
Checking path 19360 of 29172
Checking path 19380 of 29172
Checking path 19400 of 29172
Checking path 19420 of 29172
Checking path 19440 of 29172
Checking path 19460 of 29172
Checking path 19480 of 29172
Checking path 19500 of 29172
Checking path 19520 of 29172
Checking path 19540 of 29172
Checking path 19560 of 29172
Checking path 19580 of 29172
Checking path 19600 of 29172
Checking path 19620 of 29172
Checking path 19640 of 29172
Checking path 19660 of 29172
Checking path 19680 of 29172
Checking path 19700 of 29172
Checking path 19720 of 29172
Checking path 19740 of 29172
Checking path 19760 of 29172
Checking path 19780 of 29172
Checking path 19800 of 29172
Checking path 19820 of 29172
Checking path 19840 of 29172
Checking path 19860 of 29172
Checking path 19880 of 29172
Checking path 19900 of 29172
Checking path 19920 of 29172
Checking path 19940 of 29172
Checking path 19960 of 29172
Checking path 19980 of 29172
Checking path 20000 of 29172
Checking path 20020 of 29172
Checking path 20040 of 29172
Checking path 20060 of 29172
Checking path 20080 of 29172
Checking path 20100 of 29172
Checking path 20120 of 29172
Checking path 20140 of 29172
Checking path 20160 of 29172
Checking path 20180 of 29172
Checking path 20200 of 29172
Checking path 20220 of 29172
Checking path 20240 of 29172
Checking path 20260 of 29172
Checking path 20280 of 29172
Checking path 20300 of 29172
Checking path 20320 of 29172
Checking path 20340 of 29172
Checking path 20360 of 29172
Checking path 20380 of 29172
Checking path 20400 of 29172
Checking path 20420 of 29172
Checking path 20440 of 29172
Checking path 20460 of 29172
Checking path 20480 of 29172
Checking path 20500 of 29172
Checking path 20520 of 29172
Checking path 20540 of 29172
Checking path 20560 of 29172
Checking path 20580 of 29172
Checking path 20600 of 29172
Checking path 20620 of 29172
Checking path 20640 of 29172
Checking path 20660 of 29172
Checking path 20680 of 29172
Checking path 20700 of 29172
Checking path 20720 of 29172
Checking path 20740 of 29172
Checking path 20760 of 29172
Checking path 20780 of 29172
Checking path 20800 of 29172
Checking path 20820 of 29172
Checking path 20840 of 29172
Checking path 20860 of 29172
Checking path 20880 of 29172
Checking path 20900 of 29172
Checking path 20920 of 29172
Checking path 20940 of 29172
Checking path 20960 of 29172
Checking path 20980 of 29172
Checking path 21000 of 29172
Checking path 21020 of 29172
Checking path 21040 of 29172
Checking path 21060 of 29172
Checking path 21080 of 29172
Checking path 21100 of 29172
Checking path 21120 of 29172
Checking path 21140 of 29172
Checking path 21160 of 29172
Checking path 21180 of 29172
Checking path 21200 of 29172
Checking path 21220 of 29172
Checking path 21240 of 29172
Checking path 21260 of 29172
Checking path 21280 of 29172
Checking path 21300 of 29172
Checking path 21320 of 29172
Checking path 21340 of 29172
Checking path 21360 of 29172
Checking path 21380 of 29172
Checking path 21400 of 29172
Checking path 21420 of 29172
Checking path 21440 of 29172
Checking path 21460 of 29172
Checking path 21480 of 29172
Checking path 21500 of 29172
Checking path 21520 of 29172
Checking path 21540 of 29172
Checking path 21560 of 29172
Checking path 21580 of 29172
Checking path 21600 of 29172
Checking path 21620 of 29172
Checking path 21640 of 29172
Checking path 21660 of 29172
Checking path 21680 of 29172
Checking path 21700 of 29172
Checking path 21720 of 29172
Checking path 21740 of 29172
Checking path 21760 of 29172
Checking path 21780 of 29172
Checking path 21800 of 29172
Checking path 21820 of 29172
Checking path 21840 of 29172
Checking path 21860 of 29172
Checking path 21880 of 29172
Checking path 21900 of 29172
Checking path 21920 of 29172
Checking path 21940 of 29172
Checking path 21960 of 29172
Checking path 21980 of 29172
Checking path 22000 of 29172
Checking path 22020 of 29172
Checking path 22040 of 29172
Checking path 22060 of 29172
Checking path 22080 of 29172
Checking path 22100 of 29172
Checking path 22120 of 29172
Checking path 22140 of 29172
Checking path 22160 of 29172
Checking path 22180 of 29172
Checking path 22200 of 29172
Checking path 22220 of 29172
Checking path 22240 of 29172
Checking path 22260 of 29172
Checking path 22280 of 29172
Checking path 22300 of 29172
Checking path 22320 of 29172
Checking path 22340 of 29172
Checking path 22360 of 29172
Checking path 22380 of 29172
Checking path 22400 of 29172
Checking path 22420 of 29172
Checking path 22440 of 29172
Checking path 22460 of 29172
Checking path 22480 of 29172
Checking path 22500 of 29172
Checking path 22520 of 29172
Checking path 22540 of 29172
Checking path 22560 of 29172
Checking path 22580 of 29172
Checking path 22600 of 29172
Checking path 22620 of 29172
Checking path 22640 of 29172
Checking path 22660 of 29172
Checking path 22680 of 29172
Checking path 22700 of 29172
Checking path 22720 of 29172
Checking path 22740 of 29172
Checking path 22760 of 29172
Checking path 22780 of 29172
Checking path 22800 of 29172
Checking path 22820 of 29172
Checking path 22840 of 29172
Checking path 22860 of 29172
Checking path 22880 of 29172
Checking path 22900 of 29172
Checking path 22920 of 29172
Checking path 22940 of 29172
Checking path 22960 of 29172
Checking path 22980 of 29172
Checking path 23000 of 29172
Checking path 23020 of 29172
Checking path 23040 of 29172
Checking path 23060 of 29172
Checking path 23080 of 29172
Checking path 23100 of 29172
Checking path 23120 of 29172
Checking path 23140 of 29172
Checking path 23160 of 29172
Checking path 23180 of 29172
Checking path 23200 of 29172
Checking path 23220 of 29172
Checking path 23240 of 29172
Checking path 23260 of 29172
Checking path 23280 of 29172
Checking path 23300 of 29172
Checking path 23320 of 29172
Checking path 23340 of 29172
Checking path 23360 of 29172
Checking path 23380 of 29172
Checking path 23400 of 29172
Checking path 23420 of 29172
Checking path 23440 of 29172
Checking path 23460 of 29172
Checking path 23480 of 29172
Checking path 23500 of 29172
Checking path 23520 of 29172
Checking path 23540 of 29172
Checking path 23560 of 29172
Checking path 23580 of 29172
Checking path 23600 of 29172
Checking path 23620 of 29172
Checking path 23640 of 29172
Checking path 23660 of 29172
Checking path 23680 of 29172
Checking path 23700 of 29172
Checking path 23720 of 29172
Checking path 23740 of 29172
Checking path 23760 of 29172
Checking path 23780 of 29172
Checking path 23800 of 29172
Checking path 23820 of 29172
Checking path 23840 of 29172
Checking path 23860 of 29172
Checking path 23880 of 29172
Checking path 23900 of 29172
Checking path 23920 of 29172
Checking path 23940 of 29172
Checking path 23960 of 29172
Checking path 23980 of 29172
Checking path 24000 of 29172
Checking path 24020 of 29172
Checking path 24040 of 29172
Checking path 24060 of 29172
Checking path 24080 of 29172
Checking path 24100 of 29172
Checking path 24120 of 29172
Checking path 24140 of 29172
Checking path 24160 of 29172
Checking path 24180 of 29172
Checking path 24200 of 29172
Checking path 24220 of 29172
Checking path 24240 of 29172
Checking path 24260 of 29172
Checking path 24280 of 29172
Checking path 24300 of 29172
Checking path 24320 of 29172
Checking path 24340 of 29172
Checking path 24360 of 29172
Checking path 24380 of 29172
Checking path 24400 of 29172
Checking path 24420 of 29172
Checking path 24440 of 29172
Checking path 24460 of 29172
Checking path 24480 of 29172
Checking path 24500 of 29172
Checking path 24520 of 29172
Checking path 24540 of 29172
Checking path 24560 of 29172
Checking path 24580 of 29172
Checking path 24600 of 29172
Checking path 24620 of 29172
Checking path 24640 of 29172
Checking path 24660 of 29172
Checking path 24680 of 29172
Checking path 24700 of 29172
Checking path 24720 of 29172
Checking path 24740 of 29172
Checking path 24760 of 29172
Checking path 24780 of 29172
Checking path 24800 of 29172
Checking path 24820 of 29172
Checking path 24840 of 29172
Checking path 24860 of 29172
Checking path 24880 of 29172
Checking path 24900 of 29172
Checking path 24920 of 29172
Checking path 24940 of 29172
Checking path 24960 of 29172
Checking path 24980 of 29172
Checking path 25000 of 29172
Checking path 25020 of 29172
Checking path 25040 of 29172
Checking path 25060 of 29172
Checking path 25080 of 29172
Checking path 25100 of 29172
Checking path 25120 of 29172
Checking path 25140 of 29172
Checking path 25160 of 29172
Checking path 25180 of 29172
Checking path 25200 of 29172
Checking path 25220 of 29172
Checking path 25240 of 29172
Checking path 25260 of 29172
Checking path 25280 of 29172
Checking path 25300 of 29172
Checking path 25320 of 29172
Checking path 25340 of 29172
Checking path 25360 of 29172
Checking path 25380 of 29172
Checking path 25400 of 29172
Checking path 25420 of 29172
Checking path 25440 of 29172
Checking path 25460 of 29172
Checking path 25480 of 29172
Checking path 25500 of 29172
Checking path 25520 of 29172
Checking path 25540 of 29172
Checking path 25560 of 29172
Checking path 25580 of 29172
Checking path 25600 of 29172
Checking path 25620 of 29172
Checking path 25640 of 29172
Checking path 25660 of 29172
Checking path 25680 of 29172
Checking path 25700 of 29172
Checking path 25720 of 29172
Checking path 25740 of 29172
Checking path 25760 of 29172
Checking path 25780 of 29172
Checking path 25800 of 29172
Checking path 25820 of 29172
Checking path 25840 of 29172
Checking path 25860 of 29172
Checking path 25880 of 29172
Checking path 25900 of 29172
Checking path 25920 of 29172
Checking path 25940 of 29172
Checking path 25960 of 29172
Checking path 25980 of 29172
Checking path 26000 of 29172
Checking path 26020 of 29172
Checking path 26040 of 29172
Checking path 26060 of 29172
Checking path 26080 of 29172
Checking path 26100 of 29172
Checking path 26120 of 29172
Checking path 26140 of 29172
Checking path 26160 of 29172
Checking path 26180 of 29172
Checking path 26200 of 29172
Checking path 26220 of 29172
Checking path 26240 of 29172
Checking path 26260 of 29172
Checking path 26280 of 29172
Checking path 26300 of 29172
Checking path 26320 of 29172
Checking path 26340 of 29172
Checking path 26360 of 29172
Checking path 26380 of 29172
Checking path 26400 of 29172
Checking path 26420 of 29172
Checking path 26440 of 29172
Checking path 26460 of 29172
Checking path 26480 of 29172
Checking path 26500 of 29172
Checking path 26520 of 29172
Checking path 26540 of 29172
Checking path 26560 of 29172
Checking path 26580 of 29172
Checking path 26600 of 29172
Checking path 26620 of 29172
Checking path 26640 of 29172
Checking path 26660 of 29172
Checking path 26680 of 29172
Checking path 26700 of 29172
Checking path 26720 of 29172
Checking path 26740 of 29172
Checking path 26760 of 29172
Checking path 26780 of 29172
Checking path 26800 of 29172
Checking path 26820 of 29172
Checking path 26840 of 29172
Checking path 26860 of 29172
Checking path 26880 of 29172
Checking path 26900 of 29172
Checking path 26920 of 29172
Checking path 26940 of 29172
Checking path 26960 of 29172
Checking path 26980 of 29172
Checking path 27000 of 29172
Checking path 27020 of 29172
Checking path 27040 of 29172
Checking path 27060 of 29172
Checking path 27080 of 29172
Checking path 27100 of 29172
Checking path 27120 of 29172
Checking path 27140 of 29172
Checking path 27160 of 29172
Checking path 27180 of 29172
Checking path 27200 of 29172
Checking path 27220 of 29172
Checking path 27240 of 29172
Checking path 27260 of 29172
Checking path 27280 of 29172
Checking path 27300 of 29172
Checking path 27320 of 29172
Checking path 27340 of 29172
Checking path 27360 of 29172
Checking path 27380 of 29172
Checking path 27400 of 29172
Checking path 27420 of 29172
Checking path 27440 of 29172
Checking path 27460 of 29172
Checking path 27480 of 29172
Checking path 27500 of 29172
Checking path 27520 of 29172
Checking path 27540 of 29172
Checking path 27560 of 29172
Checking path 27580 of 29172
Checking path 27600 of 29172
Checking path 27620 of 29172
Checking path 27640 of 29172
Checking path 27660 of 29172
Checking path 27680 of 29172
Checking path 27700 of 29172
Checking path 27720 of 29172
Checking path 27740 of 29172
Checking path 27760 of 29172
Checking path 27780 of 29172
Checking path 27800 of 29172
Checking path 27820 of 29172
Checking path 27840 of 29172
Checking path 27860 of 29172
Checking path 27880 of 29172
Checking path 27900 of 29172
Checking path 27920 of 29172
Checking path 27940 of 29172
Checking path 27960 of 29172
Checking path 27980 of 29172
Checking path 28000 of 29172
Checking path 28020 of 29172
Checking path 28040 of 29172
Checking path 28060 of 29172
Checking path 28080 of 29172
Checking path 28100 of 29172
Checking path 28120 of 29172
Checking path 28140 of 29172
Checking path 28160 of 29172
Checking path 28180 of 29172
Checking path 28200 of 29172
Checking path 28220 of 29172
Checking path 28240 of 29172
Checking path 28260 of 29172
Checking path 28280 of 29172
Checking path 28300 of 29172
Checking path 28320 of 29172
Checking path 28340 of 29172
Checking path 28360 of 29172
Checking path 28380 of 29172
Checking path 28400 of 29172
Checking path 28420 of 29172
Checking path 28440 of 29172
Checking path 28460 of 29172
Checking path 28480 of 29172
Checking path 28500 of 29172
Checking path 28520 of 29172
Checking path 28540 of 29172
Checking path 28560 of 29172
Checking path 28580 of 29172
Checking path 28600 of 29172
Checking path 28620 of 29172
Checking path 28640 of 29172
Checking path 28660 of 29172
Checking path 28680 of 29172
Checking path 28700 of 29172
Checking path 28720 of 29172
Checking path 28740 of 29172
Checking path 28760 of 29172
Checking path 28780 of 29172
Checking path 28800 of 29172
Checking path 28820 of 29172
Checking path 28840 of 29172
Checking path 28860 of 29172
Checking path 28880 of 29172
Checking path 28900 of 29172
Checking path 28920 of 29172
Checking path 28940 of 29172
Checking path 28960 of 29172
Checking path 28980 of 29172
Checking path 29000 of 29172
Checking path 29020 of 29172
Checking path 29040 of 29172
Checking path 29060 of 29172
Checking path 29080 of 29172
Checking path 29100 of 29172
Checking path 29120 of 29172
Checking path 29140 of 29172
Checking path 29160 of 29172

Removing junk points from codimension 9: 16106 endpoints to check.
Checking path 0 of 16106
Checking path 20 of 16106
Checking path 40 of 16106
Checking path 60 of 16106
Checking path 80 of 16106
Checking path 100 of 16106
Checking path 120 of 16106
Checking path 140 of 16106
Checking path 160 of 16106
Checking path 180 of 16106
Checking path 200 of 16106
Checking path 220 of 16106
Checking path 240 of 16106
Checking path 260 of 16106
Checking path 280 of 16106
Checking path 300 of 16106
Checking path 320 of 16106
Checking path 340 of 16106
Checking path 360 of 16106
Checking path 380 of 16106
Checking path 400 of 16106
Checking path 420 of 16106
Checking path 440 of 16106
Checking path 460 of 16106
Checking path 480 of 16106
Checking path 500 of 16106
Checking path 520 of 16106
Checking path 540 of 16106
Checking path 560 of 16106
Checking path 580 of 16106
Checking path 600 of 16106
Checking path 620 of 16106
Checking path 640 of 16106
Checking path 660 of 16106
Checking path 680 of 16106
Checking path 700 of 16106
Checking path 720 of 16106
Checking path 740 of 16106
Checking path 760 of 16106
Checking path 780 of 16106
Checking path 800 of 16106
Checking path 820 of 16106
Checking path 840 of 16106
Checking path 860 of 16106
Checking path 880 of 16106
Checking path 900 of 16106
Checking path 920 of 16106
Checking path 940 of 16106
Checking path 960 of 16106
Checking path 980 of 16106
Checking path 1000 of 16106
Checking path 1020 of 16106
Checking path 1040 of 16106
Checking path 1060 of 16106
Checking path 1080 of 16106
Checking path 1100 of 16106
Checking path 1120 of 16106
Checking path 1140 of 16106
Checking path 1160 of 16106
Checking path 1180 of 16106
Checking path 1200 of 16106
Checking path 1220 of 16106
Checking path 1240 of 16106
Checking path 1260 of 16106
Checking path 1280 of 16106
Checking path 1300 of 16106
Checking path 1320 of 16106
Checking path 1340 of 16106
Checking path 1360 of 16106
Checking path 1380 of 16106
Checking path 1400 of 16106
Checking path 1420 of 16106
Checking path 1440 of 16106
Checking path 1460 of 16106
Checking path 1480 of 16106
Checking path 1500 of 16106
Checking path 1520 of 16106
Checking path 1540 of 16106
Checking path 1560 of 16106
Checking path 1580 of 16106
Checking path 1600 of 16106
Checking path 1620 of 16106
Checking path 1640 of 16106
Checking path 1660 of 16106
Checking path 1680 of 16106
Checking path 1700 of 16106
Checking path 1720 of 16106
Checking path 1740 of 16106
Checking path 1760 of 16106
Checking path 1780 of 16106
Checking path 1800 of 16106
Checking path 1820 of 16106
Checking path 1840 of 16106
Checking path 1860 of 16106
Checking path 1880 of 16106
Checking path 1900 of 16106
Checking path 1920 of 16106
Checking path 1940 of 16106
Checking path 1960 of 16106
Checking path 1980 of 16106
Checking path 2000 of 16106
Checking path 2020 of 16106
Checking path 2040 of 16106
Checking path 2060 of 16106
Checking path 2080 of 16106
Checking path 2100 of 16106
Checking path 2120 of 16106
Checking path 2140 of 16106
Checking path 2160 of 16106
Checking path 2180 of 16106
Checking path 2200 of 16106
Checking path 2220 of 16106
Checking path 2240 of 16106
Checking path 2260 of 16106
Checking path 2280 of 16106
Checking path 2300 of 16106
Checking path 2320 of 16106
Checking path 2340 of 16106
Checking path 2360 of 16106
Checking path 2380 of 16106
Checking path 2400 of 16106
Checking path 2420 of 16106
Checking path 2440 of 16106
Checking path 2460 of 16106
Checking path 2480 of 16106
Checking path 2500 of 16106
Checking path 2520 of 16106
Checking path 2540 of 16106
Checking path 2560 of 16106
Checking path 2580 of 16106
Checking path 2600 of 16106
Checking path 2620 of 16106
Checking path 2640 of 16106
Checking path 2660 of 16106
Checking path 2680 of 16106
Checking path 2700 of 16106
Checking path 2720 of 16106
Checking path 2740 of 16106
Checking path 2760 of 16106
Checking path 2780 of 16106
Checking path 2800 of 16106
Checking path 2820 of 16106
Checking path 2840 of 16106
Checking path 2860 of 16106
Checking path 2880 of 16106
Checking path 2900 of 16106
Checking path 2920 of 16106
Checking path 2940 of 16106
Checking path 2960 of 16106
Checking path 2980 of 16106
Checking path 3000 of 16106
Checking path 3020 of 16106
Checking path 3040 of 16106
Checking path 3060 of 16106
Checking path 3080 of 16106
Checking path 3100 of 16106
Checking path 3120 of 16106
Checking path 3140 of 16106
Checking path 3160 of 16106
Checking path 3180 of 16106
Checking path 3200 of 16106
Checking path 3220 of 16106
Checking path 3240 of 16106
Checking path 3260 of 16106
Checking path 3280 of 16106
Checking path 3300 of 16106
Checking path 3320 of 16106
Checking path 3340 of 16106
Checking path 3360 of 16106
Checking path 3380 of 16106
Checking path 3400 of 16106
Checking path 3420 of 16106
Checking path 3440 of 16106
Checking path 3460 of 16106
Checking path 3480 of 16106
Checking path 3500 of 16106
Checking path 3520 of 16106
Checking path 3540 of 16106
Checking path 3560 of 16106
Checking path 3580 of 16106
Checking path 3600 of 16106
Checking path 3620 of 16106
Checking path 3640 of 16106
Checking path 3660 of 16106
Checking path 3680 of 16106
Checking path 3700 of 16106
Checking path 3720 of 16106
Checking path 3740 of 16106
Checking path 3760 of 16106
Checking path 3780 of 16106
Checking path 3800 of 16106
Checking path 3820 of 16106
Checking path 3840 of 16106
Checking path 3860 of 16106
Checking path 3880 of 16106
Checking path 3900 of 16106
Checking path 3920 of 16106
Checking path 3940 of 16106
Checking path 3960 of 16106
Checking path 3980 of 16106
Checking path 4000 of 16106
Checking path 4020 of 16106
Checking path 4040 of 16106
Checking path 4060 of 16106
Checking path 4080 of 16106
Checking path 4100 of 16106
Checking path 4120 of 16106
Checking path 4140 of 16106
Checking path 4160 of 16106
Checking path 4180 of 16106
Checking path 4200 of 16106
Checking path 4220 of 16106
Checking path 4240 of 16106
Checking path 4260 of 16106
Checking path 4280 of 16106
Checking path 4300 of 16106
Checking path 4320 of 16106
Checking path 4340 of 16106
Checking path 4360 of 16106
Checking path 4380 of 16106
Checking path 4400 of 16106
Checking path 4420 of 16106
Checking path 4440 of 16106
Checking path 4460 of 16106
Checking path 4480 of 16106
Checking path 4500 of 16106
Checking path 4520 of 16106
Checking path 4540 of 16106
Checking path 4560 of 16106
Checking path 4580 of 16106
Checking path 4600 of 16106
Checking path 4620 of 16106
Checking path 4640 of 16106
Checking path 4660 of 16106
Checking path 4680 of 16106
Checking path 4700 of 16106
Checking path 4720 of 16106
Checking path 4740 of 16106
Checking path 4760 of 16106
Checking path 4780 of 16106
Checking path 4800 of 16106
Checking path 4820 of 16106
Checking path 4840 of 16106
Checking path 4860 of 16106
Checking path 4880 of 16106
Checking path 4900 of 16106
Checking path 4920 of 16106
Checking path 4940 of 16106
Checking path 4960 of 16106
Checking path 4980 of 16106
Checking path 5000 of 16106
Checking path 5020 of 16106
Checking path 5040 of 16106
Checking path 5060 of 16106
Checking path 5080 of 16106
Checking path 5100 of 16106
Checking path 5120 of 16106
Checking path 5140 of 16106
Checking path 5160 of 16106
Checking path 5180 of 16106
Checking path 5200 of 16106
Checking path 5220 of 16106
Checking path 5240 of 16106
Checking path 5260 of 16106
Checking path 5280 of 16106
Checking path 5300 of 16106
Checking path 5320 of 16106
Checking path 5340 of 16106
Checking path 5360 of 16106
Checking path 5380 of 16106
Checking path 5400 of 16106
Checking path 5420 of 16106
Checking path 5440 of 16106
Checking path 5460 of 16106
Checking path 5480 of 16106
Checking path 5500 of 16106
Checking path 5520 of 16106
Checking path 5540 of 16106
Checking path 5560 of 16106
Checking path 5580 of 16106
Checking path 5600 of 16106
Checking path 5620 of 16106
Checking path 5640 of 16106
Checking path 5660 of 16106
Checking path 5680 of 16106
Checking path 5700 of 16106
Checking path 5720 of 16106
Checking path 5740 of 16106
Checking path 5760 of 16106
Checking path 5780 of 16106
Checking path 5800 of 16106
Checking path 5820 of 16106
Checking path 5840 of 16106
Checking path 5860 of 16106
Checking path 5880 of 16106
Checking path 5900 of 16106
Checking path 5920 of 16106
Checking path 5940 of 16106
Checking path 5960 of 16106
Checking path 5980 of 16106
Checking path 6000 of 16106
Checking path 6020 of 16106
Checking path 6040 of 16106
Checking path 6060 of 16106
Checking path 6080 of 16106
Checking path 6100 of 16106
Checking path 6120 of 16106
Checking path 6140 of 16106
Checking path 6160 of 16106
Checking path 6180 of 16106
Checking path 6200 of 16106
Checking path 6220 of 16106
Checking path 6240 of 16106
Checking path 6260 of 16106
Checking path 6280 of 16106
Checking path 6300 of 16106
Checking path 6320 of 16106
Checking path 6340 of 16106
Checking path 6360 of 16106
Checking path 6380 of 16106
Checking path 6400 of 16106
Checking path 6420 of 16106
Checking path 6440 of 16106
Checking path 6460 of 16106
Checking path 6480 of 16106
Checking path 6500 of 16106
Checking path 6520 of 16106
Checking path 6540 of 16106
Checking path 6560 of 16106
Checking path 6580 of 16106
Checking path 6600 of 16106
Checking path 6620 of 16106
Checking path 6640 of 16106
Checking path 6660 of 16106
Checking path 6680 of 16106
Checking path 6700 of 16106
Checking path 6720 of 16106
Checking path 6740 of 16106
Checking path 6760 of 16106
Checking path 6780 of 16106
Checking path 6800 of 16106
Checking path 6820 of 16106
Checking path 6840 of 16106
Checking path 6860 of 16106
Checking path 6880 of 16106
Checking path 6900 of 16106
Checking path 6920 of 16106
Checking path 6940 of 16106
Checking path 6960 of 16106
Checking path 6980 of 16106
Checking path 7000 of 16106
Checking path 7020 of 16106
Checking path 7040 of 16106
Checking path 7060 of 16106
Checking path 7080 of 16106
Checking path 7100 of 16106
Checking path 7120 of 16106
Checking path 7140 of 16106
Checking path 7160 of 16106
Checking path 7180 of 16106
Checking path 7200 of 16106
Checking path 7220 of 16106
Checking path 7240 of 16106
Checking path 7260 of 16106
Checking path 7280 of 16106
Checking path 7300 of 16106
Checking path 7320 of 16106
Checking path 7340 of 16106
Checking path 7360 of 16106
Checking path 7380 of 16106
Checking path 7400 of 16106
Checking path 7420 of 16106
Checking path 7440 of 16106
Checking path 7460 of 16106
Checking path 7480 of 16106
Checking path 7500 of 16106
Checking path 7520 of 16106
Checking path 7540 of 16106
Checking path 7560 of 16106
Checking path 7580 of 16106
Checking path 7600 of 16106
Checking path 7620 of 16106
Checking path 7640 of 16106
Checking path 7660 of 16106
Checking path 7680 of 16106
Checking path 7700 of 16106
Checking path 7720 of 16106
Checking path 7740 of 16106
Checking path 7760 of 16106
Checking path 7780 of 16106
Checking path 7800 of 16106
Checking path 7820 of 16106
Checking path 7840 of 16106
Checking path 7860 of 16106
Checking path 7880 of 16106
Checking path 7900 of 16106
Checking path 7920 of 16106
Checking path 7940 of 16106
Checking path 7960 of 16106
Checking path 7980 of 16106
Checking path 8000 of 16106
Checking path 8020 of 16106
Checking path 8040 of 16106
Checking path 8060 of 16106
Checking path 8080 of 16106
Checking path 8100 of 16106
Checking path 8120 of 16106
Checking path 8140 of 16106
Checking path 8160 of 16106
Checking path 8180 of 16106
Checking path 8200 of 16106
Checking path 8220 of 16106
Checking path 8240 of 16106
Checking path 8260 of 16106
Checking path 8280 of 16106
Checking path 8300 of 16106
Checking path 8320 of 16106
Checking path 8340 of 16106
Checking path 8360 of 16106
Checking path 8380 of 16106
Checking path 8400 of 16106
Checking path 8420 of 16106
Checking path 8440 of 16106
Checking path 8460 of 16106
Checking path 8480 of 16106
Checking path 8500 of 16106
Checking path 8520 of 16106
Checking path 8540 of 16106
Checking path 8560 of 16106
Checking path 8580 of 16106
Checking path 8600 of 16106
Checking path 8620 of 16106
Checking path 8640 of 16106
Checking path 8660 of 16106
Checking path 8680 of 16106
Checking path 8700 of 16106
Checking path 8720 of 16106
Checking path 8740 of 16106
Checking path 8760 of 16106
Checking path 8780 of 16106
Checking path 8800 of 16106
Checking path 8820 of 16106
Checking path 8840 of 16106
Checking path 8860 of 16106
Checking path 8880 of 16106
Checking path 8900 of 16106
Checking path 8920 of 16106
Checking path 8940 of 16106
Checking path 8960 of 16106
Checking path 8980 of 16106
Checking path 9000 of 16106
Checking path 9020 of 16106
Checking path 9040 of 16106
Checking path 9060 of 16106
Checking path 9080 of 16106
Checking path 9100 of 16106
Checking path 9120 of 16106
Checking path 9140 of 16106
Checking path 9160 of 16106
Checking path 9180 of 16106
Checking path 9200 of 16106
Checking path 9220 of 16106
Checking path 9240 of 16106
Checking path 9260 of 16106
Checking path 9280 of 16106
Checking path 9300 of 16106
Checking path 9320 of 16106
Checking path 9340 of 16106
Checking path 9360 of 16106
Checking path 9380 of 16106
Checking path 9400 of 16106
Checking path 9420 of 16106
Checking path 9440 of 16106
Checking path 9460 of 16106
Checking path 9480 of 16106
Checking path 9500 of 16106
Checking path 9520 of 16106
Checking path 9540 of 16106
Checking path 9560 of 16106
Checking path 9580 of 16106
Checking path 9600 of 16106
Checking path 9620 of 16106
Checking path 9640 of 16106
Checking path 9660 of 16106
Checking path 9680 of 16106
Checking path 9700 of 16106
Checking path 9720 of 16106
Checking path 9740 of 16106
Checking path 9760 of 16106
Checking path 9780 of 16106
Checking path 9800 of 16106
Checking path 9820 of 16106
Checking path 9840 of 16106
Checking path 9860 of 16106
Checking path 9880 of 16106
Checking path 9900 of 16106
Checking path 9920 of 16106
Checking path 9940 of 16106
Checking path 9960 of 16106
Checking path 9980 of 16106
Checking path 10000 of 16106
Checking path 10020 of 16106
Checking path 10040 of 16106
Checking path 10060 of 16106
Checking path 10080 of 16106
Checking path 10100 of 16106
Checking path 10120 of 16106
Checking path 10140 of 16106
Checking path 10160 of 16106
Checking path 10180 of 16106
Checking path 10200 of 16106
Checking path 10220 of 16106
Checking path 10240 of 16106
Checking path 10260 of 16106
Checking path 10280 of 16106
Checking path 10300 of 16106
Checking path 10320 of 16106
Checking path 10340 of 16106
Checking path 10360 of 16106
Checking path 10380 of 16106
Checking path 10400 of 16106
Checking path 10420 of 16106
Checking path 10440 of 16106
Checking path 10460 of 16106
Checking path 10480 of 16106
Checking path 10500 of 16106
Checking path 10520 of 16106
Checking path 10540 of 16106
Checking path 10560 of 16106
Checking path 10580 of 16106
Checking path 10600 of 16106
Checking path 10620 of 16106
Checking path 10640 of 16106
Checking path 10660 of 16106
Checking path 10680 of 16106
Checking path 10700 of 16106
Checking path 10720 of 16106
Checking path 10740 of 16106
Checking path 10760 of 16106
Checking path 10780 of 16106
Checking path 10800 of 16106
Checking path 10820 of 16106
Checking path 10840 of 16106
Checking path 10860 of 16106
Checking path 10880 of 16106
Checking path 10900 of 16106
Checking path 10920 of 16106
Checking path 10940 of 16106
Checking path 10960 of 16106
Checking path 10980 of 16106
Checking path 11000 of 16106
Checking path 11020 of 16106
Checking path 11040 of 16106
Checking path 11060 of 16106
Checking path 11080 of 16106
Checking path 11100 of 16106
Checking path 11120 of 16106
Checking path 11140 of 16106
Checking path 11160 of 16106
Checking path 11180 of 16106
Checking path 11200 of 16106
Checking path 11220 of 16106
Checking path 11240 of 16106
Checking path 11260 of 16106
Checking path 11280 of 16106
Checking path 11300 of 16106
Checking path 11320 of 16106
Checking path 11340 of 16106
Checking path 11360 of 16106
Checking path 11380 of 16106
Checking path 11400 of 16106
Checking path 11420 of 16106
Checking path 11440 of 16106
Checking path 11460 of 16106
Checking path 11480 of 16106
Checking path 11500 of 16106
Checking path 11520 of 16106
Checking path 11540 of 16106
Checking path 11560 of 16106
Checking path 11580 of 16106
Checking path 11600 of 16106
Checking path 11620 of 16106
Checking path 11640 of 16106
Checking path 11660 of 16106
Checking path 11680 of 16106
Checking path 11700 of 16106
Checking path 11720 of 16106
Checking path 11740 of 16106
Checking path 11760 of 16106
Checking path 11780 of 16106
Checking path 11800 of 16106
Checking path 11820 of 16106
Checking path 11840 of 16106
Checking path 11860 of 16106
Checking path 11880 of 16106
Checking path 11900 of 16106
Checking path 11920 of 16106
Checking path 11940 of 16106
Checking path 11960 of 16106
Checking path 11980 of 16106
Checking path 12000 of 16106
Checking path 12020 of 16106
Checking path 12040 of 16106
Checking path 12060 of 16106
Checking path 12080 of 16106
Checking path 12100 of 16106
Checking path 12120 of 16106
Checking path 12140 of 16106
Checking path 12160 of 16106
Checking path 12180 of 16106
Checking path 12200 of 16106
Checking path 12220 of 16106
Checking path 12240 of 16106
Checking path 12260 of 16106
Checking path 12280 of 16106
Checking path 12300 of 16106
Checking path 12320 of 16106
Checking path 12340 of 16106
Checking path 12360 of 16106
Checking path 12380 of 16106
Checking path 12400 of 16106
Checking path 12420 of 16106
Checking path 12440 of 16106
Checking path 12460 of 16106
Checking path 12480 of 16106
Checking path 12500 of 16106
Checking path 12520 of 16106
Checking path 12540 of 16106
Checking path 12560 of 16106
Checking path 12580 of 16106
Checking path 12600 of 16106
Checking path 12620 of 16106
Checking path 12640 of 16106
Checking path 12660 of 16106
Checking path 12680 of 16106
Checking path 12700 of 16106
Checking path 12720 of 16106
Checking path 12740 of 16106
Checking path 12760 of 16106
Checking path 12780 of 16106
Checking path 12800 of 16106
Checking path 12820 of 16106
Checking path 12840 of 16106
Checking path 12860 of 16106
Checking path 12880 of 16106
Checking path 12900 of 16106
Checking path 12920 of 16106
Checking path 12940 of 16106
Checking path 12960 of 16106
Checking path 12980 of 16106
Checking path 13000 of 16106
Checking path 13020 of 16106
Checking path 13040 of 16106
Checking path 13060 of 16106
Checking path 13080 of 16106
Checking path 13100 of 16106
Checking path 13120 of 16106
Checking path 13140 of 16106
Checking path 13160 of 16106
Checking path 13180 of 16106
Checking path 13200 of 16106
Checking path 13220 of 16106
Checking path 13240 of 16106
Checking path 13260 of 16106
Checking path 13280 of 16106
Checking path 13300 of 16106
Checking path 13320 of 16106
Checking path 13340 of 16106
Checking path 13360 of 16106
Checking path 13380 of 16106
Checking path 13400 of 16106
Checking path 13420 of 16106
Checking path 13440 of 16106
Checking path 13460 of 16106
Checking path 13480 of 16106
Checking path 13500 of 16106
Checking path 13520 of 16106
Checking path 13540 of 16106
Checking path 13560 of 16106
Checking path 13580 of 16106
Checking path 13600 of 16106
Checking path 13620 of 16106
Checking path 13640 of 16106
Checking path 13660 of 16106
Checking path 13680 of 16106
Checking path 13700 of 16106
Checking path 13720 of 16106
Checking path 13740 of 16106
Checking path 13760 of 16106
Checking path 13780 of 16106
Checking path 13800 of 16106
Checking path 13820 of 16106
Checking path 13840 of 16106
Checking path 13860 of 16106
Checking path 13880 of 16106
Checking path 13900 of 16106
Checking path 13920 of 16106
Checking path 13940 of 16106
Checking path 13960 of 16106
Checking path 13980 of 16106
Checking path 14000 of 16106
Checking path 14020 of 16106
Checking path 14040 of 16106
Checking path 14060 of 16106
Checking path 14080 of 16106
Checking path 14100 of 16106
Checking path 14120 of 16106
Checking path 14140 of 16106
Checking path 14160 of 16106
Checking path 14180 of 16106
Checking path 14200 of 16106
Checking path 14220 of 16106
Checking path 14240 of 16106
Checking path 14260 of 16106
Checking path 14280 of 16106
Checking path 14300 of 16106
Checking path 14320 of 16106
Checking path 14340 of 16106
Checking path 14360 of 16106
Checking path 14380 of 16106
Checking path 14400 of 16106
Checking path 14420 of 16106
Checking path 14440 of 16106
Checking path 14460 of 16106
Checking path 14480 of 16106
Checking path 14500 of 16106
Checking path 14520 of 16106
Checking path 14540 of 16106
Checking path 14560 of 16106
Checking path 14580 of 16106
Checking path 14600 of 16106
Checking path 14620 of 16106
Checking path 14640 of 16106
Checking path 14660 of 16106
Checking path 14680 of 16106
Checking path 14700 of 16106
Checking path 14720 of 16106
Checking path 14740 of 16106
Checking path 14760 of 16106
Checking path 14780 of 16106
Checking path 14800 of 16106
Checking path 14820 of 16106
Checking path 14840 of 16106
Checking path 14860 of 16106
Checking path 14880 of 16106
Checking path 14900 of 16106
Checking path 14920 of 16106
Checking path 14940 of 16106
Checking path 14960 of 16106
Checking path 14980 of 16106
Checking path 15000 of 16106
Checking path 15020 of 16106
Checking path 15040 of 16106
Checking path 15060 of 16106
Checking path 15080 of 16106
Checking path 15100 of 16106
Checking path 15120 of 16106
Checking path 15140 of 16106
Checking path 15160 of 16106
Checking path 15180 of 16106
Checking path 15200 of 16106
Checking path 15220 of 16106
Checking path 15240 of 16106
Checking path 15260 of 16106
Checking path 15280 of 16106
Checking path 15300 of 16106
Checking path 15320 of 16106
Checking path 15340 of 16106
Checking path 15360 of 16106
Checking path 15380 of 16106
Checking path 15400 of 16106
Checking path 15420 of 16106
Checking path 15440 of 16106
Checking path 15460 of 16106
Checking path 15480 of 16106
Checking path 15500 of 16106
Checking path 15520 of 16106
Checking path 15540 of 16106
Checking path 15560 of 16106
Checking path 15580 of 16106
Checking path 15600 of 16106
Checking path 15620 of 16106
Checking path 15640 of 16106
Checking path 15660 of 16106
Checking path 15680 of 16106
Checking path 15700 of 16106
Checking path 15720 of 16106
Checking path 15740 of 16106
Checking path 15760 of 16106
Checking path 15780 of 16106
Checking path 15800 of 16106
Checking path 15820 of 16106
Checking path 15840 of 16106
Checking path 15860 of 16106
Checking path 15880 of 16106
Checking path 15900 of 16106
Checking path 15920 of 16106
Checking path 15940 of 16106
Checking path 15960 of 16106
Checking path 15980 of 16106
Checking path 16000 of 16106
Checking path 16020 of 16106
Checking path 16040 of 16106
Checking path 16060 of 16106
Checking path 16080 of 16106
Checking path 16100 of 16106

Removing junk points from codimension 10: 3070 endpoints to check.
Checking path 0 of 3070
Checking path 20 of 3070
Checking path 40 of 3070
Checking path 60 of 3070
Checking path 80 of 3070
Checking path 100 of 3070
Checking path 120 of 3070
Checking path 140 of 3070
Checking path 160 of 3070
Checking path 180 of 3070
Checking path 200 of 3070
Checking path 220 of 3070
Checking path 240 of 3070
Checking path 260 of 3070
Checking path 280 of 3070
Checking path 300 of 3070
Checking path 320 of 3070
Checking path 340 of 3070
Checking path 360 of 3070
Checking path 380 of 3070
Checking path 400 of 3070
Checking path 420 of 3070
Checking path 440 of 3070
Checking path 460 of 3070
Checking path 480 of 3070
Checking path 500 of 3070
Checking path 520 of 3070
Checking path 540 of 3070
Checking path 560 of 3070
Checking path 580 of 3070
Checking path 600 of 3070
Checking path 620 of 3070
Checking path 640 of 3070
Checking path 660 of 3070
Checking path 680 of 3070
Checking path 700 of 3070
Checking path 720 of 3070
Checking path 740 of 3070
Checking path 760 of 3070
Checking path 780 of 3070
Checking path 800 of 3070
Checking path 820 of 3070
Checking path 840 of 3070
Checking path 860 of 3070
Checking path 880 of 3070
Checking path 900 of 3070
Checking path 920 of 3070
Checking path 940 of 3070
Checking path 960 of 3070
Checking path 980 of 3070
Checking path 1000 of 3070
Checking path 1020 of 3070
Checking path 1040 of 3070
Checking path 1060 of 3070
Checking path 1080 of 3070
Checking path 1100 of 3070
Checking path 1120 of 3070
Checking path 1140 of 3070
Checking path 1160 of 3070
Checking path 1180 of 3070
Checking path 1200 of 3070
Checking path 1220 of 3070
Checking path 1240 of 3070
Checking path 1260 of 3070
Checking path 1280 of 3070
Checking path 1300 of 3070
Checking path 1320 of 3070
Checking path 1340 of 3070
Checking path 1360 of 3070
Checking path 1380 of 3070
Checking path 1400 of 3070
Checking path 1420 of 3070
Checking path 1440 of 3070
Checking path 1460 of 3070
Checking path 1480 of 3070
Checking path 1500 of 3070
Checking path 1520 of 3070
Checking path 1540 of 3070
Checking path 1560 of 3070
Checking path 1580 of 3070
Checking path 1600 of 3070
Checking path 1620 of 3070
Checking path 1640 of 3070
Checking path 1660 of 3070
Checking path 1680 of 3070
Checking path 1700 of 3070
Checking path 1720 of 3070
Checking path 1740 of 3070
Checking path 1760 of 3070
Checking path 1780 of 3070
Checking path 1800 of 3070
Checking path 1820 of 3070
Checking path 1840 of 3070
Checking path 1860 of 3070
Checking path 1880 of 3070
Checking path 1900 of 3070
Checking path 1920 of 3070
Checking path 1940 of 3070
Checking path 1960 of 3070
Checking path 1980 of 3070
Checking path 2000 of 3070
Checking path 2020 of 3070
Checking path 2040 of 3070
Checking path 2060 of 3070
Checking path 2080 of 3070
Checking path 2100 of 3070
Checking path 2120 of 3070
Checking path 2140 of 3070
Checking path 2160 of 3070
Checking path 2180 of 3070
Checking path 2200 of 3070
Checking path 2220 of 3070
Checking path 2240 of 3070
Checking path 2260 of 3070
Checking path 2280 of 3070
Checking path 2300 of 3070
Checking path 2320 of 3070
Checking path 2340 of 3070
Checking path 2360 of 3070
Checking path 2380 of 3070
Checking path 2400 of 3070
Checking path 2420 of 3070
Checking path 2440 of 3070
Checking path 2460 of 3070
Checking path 2480 of 3070
Checking path 2500 of 3070
Checking path 2520 of 3070
Checking path 2540 of 3070
Checking path 2560 of 3070
Checking path 2580 of 3070
Checking path 2600 of 3070
Checking path 2620 of 3070
Checking path 2640 of 3070
Checking path 2660 of 3070
Checking path 2680 of 3070
Checking path 2700 of 3070
Checking path 2720 of 3070
Checking path 2740 of 3070
Checking path 2760 of 3070
Checking path 2780 of 3070
Checking path 2800 of 3070
Checking path 2820 of 3070
Checking path 2840 of 3070
Checking path 2860 of 3070
Checking path 2880 of 3070
Checking path 2900 of 3070
Checking path 2920 of 3070
Checking path 2940 of 3070
Checking path 2960 of 3070
Checking path 2980 of 3070
Checking path 3000 of 3070
Checking path 3020 of 3070
Checking path 3040 of 3070
Checking path 3060 of 3070


*************** Witness Set Summary ****************

NOTE: nonsingular vs singular is based on rank deficiency and identical endpoints

|codim| witness points | nonsingular | singular 
-------------------------------------------------
| 4   |   345          |  345        |  0       
| 5   |   0            |  0          |  0       
| 6   |   84           |  84         |  0       
| 7   |   0            |  0          |  0       
| 8   |   0            |  0          |  0       
| 9   |   0            |  0          |  0       
| 10  |   0            |  0          |  0       
-------------------------------------------------

****************************************************


Calculating traces for codimension 4.
Calculating 0 of 345
Calculating 20 of 345
Calculating 40 of 345
Calculating 60 of 345
Calculating 80 of 345
Calculating 100 of 345
Calculating 120 of 345
Calculating 140 of 345
Calculating 160 of 345
Calculating 180 of 345
Calculating 200 of 345
Calculating 220 of 345
Calculating 240 of 345
Calculating 260 of 345
Calculating 280 of 345
Calculating 300 of 345
Calculating 320 of 345
Calculating 340 of 345

Using mondoromy to decompose codimension 4.
Performing monodromy loops: 345 points left to classify
Performing monodromy loops: 345 points left to classify
Performing monodromy loops: 345 points left to classify
Performing monodromy loops: 345 points left to classify
Performing monodromy loops: 345 points left to classify

Using combinatorial trace test to decompose codimension 4.

Calculating traces for codimension 6.
Calculating 0 of 84
Calculating 20 of 84
Calculating 40 of 84
Calculating 60 of 84
Calculating 80 of 84

Using mondoromy to decompose codimension 6.
Performing monodromy loops: 84 points left to classify
Performing monodromy loops: 84 points left to classify
Performing monodromy loops: 84 points left to classify


************* Witness Set Decomposition *************

| dimension | components | classified | unclassified
-----------------------------------------------------
|   31      |   1        |   345      |  0
|   29      |   1        |   84       |  0
-----------------------------------------------------

************** Decomposition by Degree **************

Dimension 31: 1 classified component
-----------------------------------------------------
   degree 345: 1 component

Dimension 29: 1 classified component
-----------------------------------------------------
   degree 84: 1 component

*****************************************************


